Constraints on the malaphoric $B_3-L_2$ model from di-lepton resonance searches at the LHC

We confront the malaphoric $B_3-L_2$ model with bounds coming from a search for resonances in the di-lepton channels at the 13~TeV LHC. In contrast to the original $B_3-L_2$ model, the $Z^\prime$ of the malaphoric $B_3-L_2$ model has sizeable couplings to the lighter two families; these originate from order unity kinetic mixing with the hypercharge gauge boson and ameliorate the fit to lepton flavour universality measurements in $B-$meson decays. The $Z^\prime$ coupling to the first two families of quark means that the resulting constraints from resonant di-lepton searches are stronger. Nevertheless, we find that for $M_{Z^\prime}>2.8$ TeV there remains a non-negligible region of allowed parameter space where the model significantly improves upon several Standard Model predictions for observables involving the $b \rightarrow s l^+ l^-$ transition. We estimate that the 3000 fb$^{-1}$ HL-LHC will extend this sensitivity to $M_{Z^\prime}= 4.2$ TeV.

==> anc/95_flavour.csv <==
0.018484248721754915, -0.9887106357694595
0.019919181923140364, -0.9630642954856365
0.019919181923140364, -0.9390208514695519
0.019919181923140364, -0.9125730630518594
0.020014844136566054, -0.8774696347883764
0.020158337456704603, -0.8380383866019983
0.020158337456704603, -0.8115905981843057
0.020158337456704603, -0.7851428097666131
0.020397492990268842, -0.7643051582860068
0.020493155203694532, -0.730323757409941
0.021354115124525827, -0.6931766364050909
0.022310737258782784, -0.6643245035857896
0.02345868381989112, -0.6319860713841563
0.024223981527296726, -0.603614807445177
0.026376381329374907, -0.5743619505589412
0.029246247732145805, -0.5481145241747158
0.030202869866402762, -0.5218670977904907
0.03056160316674915, -0.4975231107242053
0.030442025399967, -0.46235957385068205
0.030920336467095508, -0.41848028852132835
0.03259442520204518, -0.3836172946980063
0.034507669470559124, -0.3547651618787051
0.036420913739073066, -0.3259130290594041
0.03833415800758701, -0.2967603531899019
0.04024740227610095, -0.2664055051195955
0.04263895761174337, -0.23935663060150092
0.04550882401451427, -0.21270848015034072
0.04837869041728517, -0.18606032969918074
0.05172686788718457, -0.15625647722090963
0.0562366579486817, -0.13650412008825175
0.0589812524052999, -0.11179280262727631
0.06344548903183243, -0.09542383165066926
0.06870691077024575, -0.08187207229614901
0.07396833250865907, -0.07356615527241095
0.07922975424707242, -0.07236398307160674
0.08449117598548574, -0.07662622996536705
0.08975259772389906, -0.08733649139071353
0.09501401946231237, -0.1027461532373859
0.10027544120072572, -0.12209019683214462
0.10553686293913904, -0.14558719893877226
0.11055912914398812, -0.1716743356962238
0.11510308428170872, -0.1983492010851795
0.11916872835230084, -0.2235781204659455
0.12299521688932873, -0.24942482278323608
0.12682170542635657, -0.27572233967582815
0.1304090384298202, -0.3023848017008073
0.13375721589971962, -0.32848911234684164
0.13710539336961902, -0.3551086396503633
0.14021441530595413, -0.3808122262294631
0.14308428170872506, -0.40685929058022086
0.14595414811149593, -0.43250563086404425
0.14882401451426686, -0.46055631554947585
0.1514547253834735, -0.48748497284749015
0.15384628071911594, -0.5156158023463087
0.15623783605475833, -0.5435061974049664
0.15839023585683654, -0.5726588732744686
0.16030348012535045, -0.6018115491439706
0.16197756886030018, -0.632466940264478
0.1632929242949035, -0.6655266757865939
0.16412996866237833, -0.6907722920034824
0.16484743526307105, -0.7198247868562508
0.16564462037495187, -0.7546877806795731
0.16556490186376377, -0.7863449819674173
0.16532574633019953, -0.801973220577872
0.16484743526307105, -0.830524810346972
0.1638908131288141, -0.8648868990866256
0.1626950354609929, -0.8945404800397962
0.16078179119247893, -0.9269991294615099
0.15886854692396501, -0.9555507192306099
0.15647699158832262, -0.9843026710331775


==> anc/README <==
1. km.py - a python program which solves for hatted quantities with either linear in theta_z (ie MZ^2/MZ'^") or double precision for given sin(chi) and physical m_Zprime inputs. The output is in km.out
2. kin_mix.nb is a mathematica notebook which derives the analytic expressions for the above equations and checks where they come from
3. Zprime_B3L2_malaphoric_UFO.tgz contains (tarred, gzipped) UFO directory and the Feynrules file and mathematica file used to make it
4. malaphoric_mZprime_0d.py runs Madgraph to do a single point
5. malaphoric.py runs madgraph and does scans etc
6. gnuplot prepare_data.gnu.N should be run first from N={1,..,7} then gnuplot k.gnu and gnuplot l.gnu: these commands make the plots
7. malaphoric.zprime.out was run with R being calculated based on the observed values of s, whereas malaphoric.susy.out was run with R being calculated based on the expected value of s.


==> anc/Zprime_B3L2_malaphoric.fr <==
(* ********************************************************* *)
(* *****                                               ***** *)
(* *****  FeynRules model file: SM + Zprime            ***** *)
(* *****  Malaphoric B3-L2 Model see 2409.06804        ***** *)
(* *****  Author: B.C. Allanach                        ***** *)
(* *****                                               ***** *)
(* ********************************************************* *)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_B3L2_malaphoric";
M$Information = { Authors->{"Ben Allanach"},
	      Emails->{"ben.allanach.work@gmail.com"},
	      Institutions->{"DAMTP University of Cambridge"},
              Date->"22.10.24",
	      Version->"1.1.0",
              URLs->{"https://arxiv.org/pdf/????.?????.pdf"} };
FeynmanGauge = False;

(* ************************** *)
(* *** Interaction orders *** *)
(* ************************** *)
M$InteractionOrderHierarchy = { {QCD, 1}, {QED, 2}, {NP,1} };

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {
(* Additional Z' boson *)
  V[7] == { ClassName->Zp,
       SelfConjugate->True,
       Mass-> {MZp,3000.},
       Width->{WZp,30.},
       ParticleName->"Zp",
       PDG->32,
       PropagatorLabel->"Zp",
       PropagatorType->Sine,
       PropagatorArrow->Forward}
};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  schi == {
      ParameterType -> External,
      Value -> -0.86  ,
      TeX -> Subscript[s,\[Chi]],
      BlockName->schi,
      OrderBlock->1,
      Description -> "kinetic mixing parameter"
      },
  tsb == {
      ParameterType -> External,
      Value -> 0.0  ,
      TeX -> Subscript[\[Theta],sb],
      BlockName->tsb,
      OrderBlock->1,
      Description -> "bL-sL mixing angle"
      },
  gzp == {
      ParameterType -> External,
      Value -> 0.048,
      InteractionOrder -> {NP,1}, 
      TeX -> Subscript[g,zp],
      BlockName->gzp,
      OrderBlock->1,
      Description -> "Z' gauge coupling"
      },
  Xi == {
     TeX->\[Xi],
     ParameterType->Internal,
     ComplexParameter->False,
     Indices->{Index[Generation],Index[Generation]},
     BlockName->Xi,
     Value-> {Xi[1,1]->0,   Xi[1,2]->0, Xi[1,3]->0,	
              Xi[2,1]->0,   Xi[2,2]->0, Xi[2,3]->0,
              Xi[3,1]->0,   Xi[3,2]->0, Xi[3,3]->1}, 	    
     Description->"Building block for flavour structure: B3"
     },
 Omega == {
     TeX               ->\[Omega],
     ParameterType     ->Internal,
     ComplexParameter  ->False,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->Omega,
     Value             -> {Omega[1,1]->0,   Omega[1,2]->0, Omega[1,3]->0,
                           Omega[2,1]->0,   Omega[2,2]->1, Omega[2,3]->0,
                           Omega[3,1]->0,   Omega[3,2]->0, Omega[3,3]->0
                           },
   Description         ->"Building block for flavour structure: L2"
   },     
  VdL == {
     TeX               ->Subscript[V,dL],
     ParameterType     ->Internal,
     ComplexParameter  ->True,
     Hermitian         ->True,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->VdL,
     Value             -> {VdL[1,1]->1,  VdL[1,2]->0,        VdL[1,3]->0,
                           VdL[2,1]->0,  VdL[2,2]->Cos[tsb], VdL[2,3]->Sin[tsb],
                           VdL[3,1]->0,  VdL[3,2]->-Sin[tsb], VdL[3,3]->Cos[tsb]
                           },
     Description      ->"LH down quark mixing: flavour structure"
     },
 cchi == {
     Tex               -> Subscript[c,\[Chi]],
     ParameterType     -> Internal,
     Value             -> Sqrt[1 - schi schi],
     Description       -> "cosine of kinetic mixing angle"
   }, 
 tchi == {
     Tex               -> Subscript[t,\[Chi]],
     ParameterType     -> Internal,
     Value             -> schi / cchi,
     Description       -> "tan of kinetic mixing angle"
   },
 MX == {
     Tex               -> Subscript[M,X],
     ParameterType     -> Internal,
     Value             -> MZp cchi / Sqrt[1 + sw sw schi schi],
     Description       -> "MXhat: unphysical mass parameter"
   },
 thetaz == {
     Tex               -> Subscript[\[Theta],z],
     ParameterType     -> Internal,
     Value             -> -(MZ MZ) / (MZp MZp) sw tchi (1 + sw sw schi schi),
     Description       -> "Z-Z' mixing angle"
   }, 
  guLI == {
     Tex               -> Subscript[g,uL],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},
      Value             -> gzp (1/2 - 2/3 sw sw) sw tchi - 2/3 ee cw tchi,
     Description       -> "kinetic mixing part of Z' coupling to uL quarks"
   }, 
  gdLI == {
     Tex               -> Subscript[g,dL],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},     
     Value             -> gzp (-1/2 +1/3 sw sw) sw tchi + 1/3 ee cw tchi,
     Description       -> "kinetic mixing part of Z' coupling to dL quarks"
   }, 
  geLI == {
     Tex               -> Subscript[g,eL],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},     
     Value             -> gzp (-1/2 + sw sw) sw tchi + ee cw tchi,
     Description       -> "kinetic mixing part of Z' coupling to eL"
   }, 
  gnuLI == {
     Tex               -> Subscript[g,nuL],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},	     
     Value             -> gzp /2 sw tchi,
     Description       -> "kinetic mixing part of Z' coupling to nuL"
   }, 
  guRI == {
     Tex               -> Subscript[g,uR],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},     
     Value             -> gzp (- 2/3 sw sw) sw tchi - 2/3 ee cw tchi,
     Description       -> "kinetic mixing part of Z' coupling to uR quarks"
   }, 
  gdRI == {
     Tex               -> Subscript[g,dR],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},     
     Value             -> gzp (1/3 sw sw) sw tchi + 1/3 ee cw tchi,
     Description       -> "kinetic mixing part of Z' coupling to dR quarks"
   }, 
  geRI == {
     Tex               -> Subscript[g,eR],
     ParameterType     -> Internal,
      InteractionOrder -> {NP,1},     
     Value             -> gzp (sw sw) sw tchi + ee cw tchi,
     Description       -> "kinetic mixing part of Z' coupling to eR"
   }
};

(* I've pretended the PMNS matrix is the CKM matrix - shouldn't matter
   since the flavour of neutrinos is not tagged in colliders. However, if
   you want to calculate eg mu->e conversion or  mu->e gamma, you should
   fix this.
   I have also left out the RH neutrino interactions on the assumption
   that they're way too heavy to be relevant.
   Terms of order MZ^2 / MZ'^2 have been neglected. *)	
 LZprime := Block[{lag},
 lag = - (gzp / cchi *
          (dqbar.Ga[mu].ProjM.HC[VdL].Xi.VdL.dq 
      +    uqbar.Ga[mu].ProjM.CKM.HC[VdL].Xi.VdL.HC[CKM].uq
      +    uqbar.Ga[mu].ProjP.Xi.uq
      +    dqbar.Ga[mu].ProjP.Xi.dq
      -3 * vlbar.Ga[mu].ProjM.HC[CKM].Omega.CKM.vl
      -3 * lbar.Ga[mu].ProjM.Omega.l 		      
      -3 * lbar.Ga[mu].ProjP.Omega.l) 
      +   gdLI * dqbar.Ga[mu].ProjM.dq 
      +   guLI * uqbar.Ga[mu].ProjM.uq 
      +   guRI * uqbar.Ga[mu].ProjP.uq 
      +   gdRI * dqbar.Ga[mu].ProjP.dq
      +   gnuLI * vlbar.Ga[mu].ProjM.vl
      +	  geLI * lbar.Ga[mu].ProjM.l
      +	  geRI * lbar.Ga[mu].ProjP.l      ) * Zp[mu];
	    
 Return[lag];
];


==> anc/Zprime_B3L2_malaphoric.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     79900,       1752]
NotebookOptionsPosition[     72649,       1647]
NotebookOutlinePosition[     73075,       1664]
CellTagsIndexPosition[     73032,       1661]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9386742260591087`*^9, 3.938674231155155*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d71bae59-6905-48be-9319-4a243c5b0458"],

Cell[CellGroupData[{

Cell["Setup in linux directory", "Section",
 CellChangeTimes->{{3.518892288721245*^9, 3.518892291440427*^9}, {
   3.787390729748128*^9, 3.787390735916173*^9}, 
   3.938674234208847*^9},ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-\
d0c4582e6348"],

Cell[CellGroupData[{

Cell[BoxData[{"Clear", "\[IndentingNewLine]", 
 RowBox[{"$outputdir", "=", 
  RowBox[{
  "SetDirectory", "[", 
   "\"\</home/bca20/symbolic/math/feynrules-current/Models/malaphoric_B3L2\>\"\
", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"$FeynRulesPath", "=", 
  RowBox[{
  "SetDirectory", "[", "\"\</home/bca20/symbolic/math/feynrules-current\>\"", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$outputdir", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadModel", "[", 
   RowBox[{
    RowBox[{"$FeynRulesPath", "<>", "\"\</Models/mixedSM.fr\>\""}], ",", 
    RowBox[{
    "$FeynRulesPath", "<>", 
     "\"\</Models/malaphoric_B3L2/Zprime_B3L2_malaphoric.fr\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.500793438723139*^9, 3.500793441143552*^9}, {
   3.503666867066519*^9, 3.503666869077112*^9}, {3.518892141094482*^9, 
   3.518892168024193*^9}, {3.540112894489603*^9, 3.540112897923902*^9}, 
   3.549599083212336*^9, {3.5502926102866373`*^9, 3.55029261102719*^9}, {
   3.550292678153421*^9, 3.550292688594266*^9}, {3.550292930964777*^9, 
   3.550292955691563*^9}, 3.55029308559453*^9, {3.714376199524122*^9, 
   3.714376201477226*^9}, {3.714376240108952*^9, 3.714376285819429*^9}, {
   3.7143763590902643`*^9, 3.714376363595717*^9}, {3.7143773349552526`*^9, 
   3.714377337190894*^9}, {3.715522690706459*^9, 3.715522690977045*^9}, 
   3.715522778336521*^9, {3.729338350153563*^9, 3.729338351584117*^9}, {
   3.732358686104819*^9, 3.732358686702063*^9}, {3.732358759741991*^9, 
   3.732358761772125*^9}, {3.732359380215397*^9, 3.732359425314708*^9}, {
   3.741665205497743*^9, 3.741665208890139*^9}, {3.741674415706876*^9, 
   3.7416744200365057`*^9}, {3.741946488517076*^9, 3.741946489214487*^9}, {
   3.74202387468117*^9, 3.742023876408213*^9}, {3.742024375285203*^9, 
   3.742024376918482*^9}, {3.74202547325785*^9, 3.742025475397817*^9}, {
   3.7459289317499638`*^9, 3.745928937155925*^9}, {3.7507734543068*^9, 
   3.750773515457856*^9}, 3.753088530856512*^9, 3.753088585833217*^9, {
   3.753088737532212*^9, 3.753088764273211*^9}, {3.763709037598103*^9, 
   3.763709044803748*^9}, {3.763885981617224*^9, 3.763886014576059*^9}, {
   3.763898341112045*^9, 3.763898347717334*^9}, {3.763905766991372*^9, 
   3.763905767771642*^9}, {3.787390649899355*^9, 3.787390688295576*^9}, {
   3.832234527953483*^9, 3.832234555861931*^9}, {3.832236139194084*^9, 
   3.832236141251719*^9}, {3.862918535622655*^9, 3.8629185427646594`*^9}, {
   3.862918596291219*^9, 3.862918609132902*^9}, 3.8629186599059134`*^9, 
   3.862918764472463*^9, {3.8629203225816526`*^9, 3.86292032990486*^9}, {
   3.8629204650721407`*^9, 3.8629204968222017`*^9}, {3.862920552766816*^9, 
   3.862920554152945*^9}, {3.863178403564199*^9, 3.863178439503704*^9}, {
   3.916466310445548*^9, 3.916466340873402*^9}, 3.91648193566411*^9, {
   3.916481999588896*^9, 3.916482012456175*^9}, {3.918296413445639*^9, 
   3.918296448579244*^9}, {3.9182967082833652`*^9, 3.918296775873347*^9}, {
   3.919339391664286*^9, 3.919339392206401*^9}, {3.9197605322166653`*^9, 
   3.919760536444392*^9}, {3.919760661881804*^9, 3.919760666038237*^9}, {
   3.9197658621275*^9, 3.919765886282742*^9}, {3.919847778211994*^9, 
   3.919847818187463*^9}, {3.938601117225504*^9, 3.938601174317974*^9}, {
   3.938601244576556*^9, 3.938601247757481*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],

Cell[BoxData["Clear"], "Output",
 CellChangeTimes->{
  3.865249486813277*^9, 3.865292743557553*^9, 3.916466346995449*^9, 
   3.916481632570843*^9, 3.916481974104697*^9, 3.9164820706055307`*^9, 
   3.9182964170453033`*^9, 3.918296452576487*^9, 3.918296530475097*^9, {
   3.918296767856968*^9, 3.918296798227661*^9}, 3.919760444804206*^9, 
   3.91976575912315*^9, 3.919765894581671*^9, 3.919847800937011*^9, 
   3.919847877355681*^9, 3.938601182447981*^9, 3.938601228438097*^9, 
   3.93860125976517*^9, 3.938602509500539*^9, 3.938602741548482*^9, 
   3.938602837317583*^9, 3.938602939452881*^9, 3.938603008976178*^9, 
   3.938603047178932*^9, 3.938603087074909*^9, 3.938603497759427*^9, {
   3.93860360103163*^9, 3.9386036159124947`*^9}, 3.9386637849972963`*^9, 
   3.938664129844137*^9, 3.938672081683715*^9, 3.938673213159341*^9, 
   3.9386742405511417`*^9, 3.938678603294954*^9, 3.938688913188612*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"b815e38c-9ef0-4e6e-a249-439dabe2f144"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current/Models/\
malaphoric_B3L2\"\>"], "Output",
 CellChangeTimes->{
  3.865249486813277*^9, 3.865292743557553*^9, 3.916466346995449*^9, 
   3.916481632570843*^9, 3.916481974104697*^9, 3.9164820706055307`*^9, 
   3.9182964170453033`*^9, 3.918296452576487*^9, 3.918296530475097*^9, {
   3.918296767856968*^9, 3.918296798227661*^9}, 3.919760444804206*^9, 
   3.91976575912315*^9, 3.919765894581671*^9, 3.919847800937011*^9, 
   3.919847877355681*^9, 3.938601182447981*^9, 3.938601228438097*^9, 
   3.93860125976517*^9, 3.938602509500539*^9, 3.938602741548482*^9, 
   3.938602837317583*^9, 3.938602939452881*^9, 3.938603008976178*^9, 
   3.938603047178932*^9, 3.938603087074909*^9, 3.938603497759427*^9, {
   3.93860360103163*^9, 3.9386036159124947`*^9}, 3.9386637849972963`*^9, 
   3.938664129844137*^9, 3.938672081683715*^9, 3.938673213159341*^9, 
   3.9386742405511417`*^9, 3.938678603294954*^9, 3.938688913189383*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"d77ccb08-782d-441c-bd71-b84ee341208c"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current\"\>"], "Output",
 CellChangeTimes->{
  3.865249486813277*^9, 3.865292743557553*^9, 3.916466346995449*^9, 
   3.916481632570843*^9, 3.916481974104697*^9, 3.9164820706055307`*^9, 
   3.9182964170453033`*^9, 3.918296452576487*^9, 3.918296530475097*^9, {
   3.918296767856968*^9, 3.918296798227661*^9}, 3.919760444804206*^9, 
   3.91976575912315*^9, 3.919765894581671*^9, 3.919847800937011*^9, 
   3.919847877355681*^9, 3.938601182447981*^9, 3.938601228438097*^9, 
   3.93860125976517*^9, 3.938602509500539*^9, 3.938602741548482*^9, 
   3.938602837317583*^9, 3.938602939452881*^9, 3.938603008976178*^9, 
   3.938603047178932*^9, 3.938603087074909*^9, 3.938603497759427*^9, {
   3.93860360103163*^9, 3.9386036159124947`*^9}, 3.9386637849972963`*^9, 
   3.938664129844137*^9, 3.938672081683715*^9, 3.938673213159341*^9, 
   3.9386742405511417`*^9, 3.938678603294954*^9, 3.9386889131902437`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"310a36ce-4212-477b-81c2-e4f011da3882"],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913191599*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c0dc9378-628b-44e6-8a85-c0bd6ddab889"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.49\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"29 September 2021\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.49", " (" "29 September 2021", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913193097*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"a8424c02-d478-40fa-9f95-880a6cd2c043"],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913194532*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c9b9b83e-c4e1-4cd1-948e-8c93fd42e4ba"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.9386889131953*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b9bcef54-6d46-4c76-8f0f-9d6c4e63c785"],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913195817*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b18169b5-c427-4417-b253-96ecb630e6b8"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913196742*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"63ca471c-446b-4700-8839-557e6db675c9"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913198038*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"29a7660a-0b89-45d7-b5e4-c221c8f6de0b"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913198675*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"adc78227-1c15-4d9d-b352-4b85aea2357d"],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913199114*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ab4814b9-8399-430d-b1f3-7d88657ddf51"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913199946*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"568a092c-9e1d-4776-ab14-b47e9781df7e"],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688913200378*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"c71be3a2-0925-4258-8360-1e09eea5c1d6"],

Cell[BoxData["\<\"Merging model-files...\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916928672*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b9414ef3-8a7d-4e64-8ea9-8cf2ef9a53ca"],

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916948719*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b6dae95b-f48a-487f-b9fe-88f117d16b16"],

Cell[BoxData["\<\"Ben Allanach\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916949814*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"0bb394cc-c129-49d1-ac95-dacd0b7453f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"1.1.0\"\>"}],
  SequenceForm["Model Version: ", "1.1.0"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916950396*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7f0b539a-3753-4808-b22c-7ac8dfe9cf2e"],

Cell[BoxData["\<\"https://arxiv.org/pdf/????.?????.pdf\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916951*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"f1a3fc48-5878-4d5e-ad4e-711ed8eceff3"],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.9386889169519176`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"626b37ca-8bca-4d47-9488-eee91d309aad"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916952483*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"dd464ebf-e1ad-40f5-ac0e-730d07c3f365"],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688916952977*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"1dd65f16-f657-4396-9557-c06e4289c9f6"],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688917009774*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"3a4d0d5a-430d-4529-99c6-ed6773ed3032"],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.938688917024446*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"7ce4399d-d55f-4d31-b6ad-005a1cba2f48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", 
   "\[InvisibleSpace]", "\<\"Zprime_B3L2_malaphoric\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "Zprime_B3L2_malaphoric", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9197657591626663`*^9, 3.91976589458562*^9, 3.919847800939672*^9, 
   3.9198478773572397`*^9, 3.938601182454862*^9, 3.9386012284392548`*^9, 
   3.938601259767339*^9, 3.938602509503307*^9, 3.938602741550633*^9, 
   3.938602837319324*^9, 3.938602939455033*^9, 3.938603008978285*^9, 
   3.938603047180975*^9, 3.9386030870767517`*^9, 3.938603497761272*^9, {
   3.938603601033841*^9, 3.938603615914502*^9}, 3.938663785005089*^9, 
   3.938664129847933*^9, 3.938672081687461*^9, 3.9386732131611023`*^9, 
   3.938674240554507*^9, 3.938678603296753*^9, 3.93868891706466*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"5efee37a-321a-4fef-a67c-bfc8dccd3242"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional Feynman rules", "Section",
 CellChangeTimes->{{3.518892294504589*^9, 3.518892300256538*^9}, 
   3.715511202614402*^9, {3.7873907257664013`*^9, 
   3.7873907265856285`*^9}},ExpressionUUID->"e1b365f6-c2fd-449e-9d14-\
cb32929d1af0"],

Cell[CellGroupData[{

Cell[BoxData["LZprime"], "Input",
 CellChangeTimes->{{3.5502931353860607`*^9, 3.550293141347558*^9}, {
  3.550293172686055*^9, 3.550293373133667*^9}, {3.550293493764401*^9, 
  3.550293495086035*^9}, {3.714376396113981*^9, 3.7143763964397993`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "gdLI"}], " ", 
     RowBox[{
      OverscriptBox["dq", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}]}], "-", 
    RowBox[{"gdRI", " ", 
     RowBox[{
      OverscriptBox["dq", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"+\"\>"], ".", "dq"}]}], "-", 
    RowBox[{"geLI", " ", 
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "l"}]}], "-", 
    RowBox[{"geRI", " ", 
     RowBox[{
      OverscriptBox["l", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"+\"\>"], ".", "l"}]}], "-", 
    RowBox[{"guLI", " ", 
     RowBox[{
      OverscriptBox["uq", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], "-", 
    RowBox[{"guRI", " ", 
     RowBox[{
      OverscriptBox["uq", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"+\"\>"], ".", "uq"}]}], "-", 
    RowBox[{"gnuLI", " ", 
     RowBox[{
      OverscriptBox["vl", "\<\"-\"\>"], ".", 
      TemplateBox[{"\[Gamma]", "mu"},
       "Superscript"], ".", 
      SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], "-", 
    RowBox[{
     FractionBox["1", "cchi"], 
     SubscriptBox["g", "zp"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        OverscriptBox["dq", "\<\"-\"\>"], ".", "Xi", ".", 
        TemplateBox[{"\[Gamma]", "mu"},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"+\"\>"], ".", "dq"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ".", "Omega", ".", 
         TemplateBox[{"\[Gamma]", "mu"},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"], ".", "l"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ".", "Omega", ".", 
         TemplateBox[{"\[Gamma]", "mu"},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"], ".", "l"}]}], "+", 
       RowBox[{
        OverscriptBox["uq", "\<\"-\"\>"], ".", "Xi", ".", 
        TemplateBox[{"\[Gamma]", "mu"},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"+\"\>"], ".", "uq"}], "+", 
       RowBox[{
        OverscriptBox["dq", "\<\"-\"\>"], ".", 
        SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
        TemplateBox[{"\[Gamma]", "mu"},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ".", 
         SuperscriptBox["CKM", "\[Dagger]"], ".", "Omega", ".", "CKM", ".", 
         TemplateBox[{"\[Gamma]", "mu"},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}]}], "+", 
       RowBox[{
        OverscriptBox["uq", "\<\"-\"\>"], ".", "CKM", ".", 
        SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
        SuperscriptBox["CKM", "\[Dagger]"], ".", 
        TemplateBox[{"\[Gamma]", "mu"},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}]}]}], ")"}], " ", 
  
  SubscriptBox["Zp", "mu"]}]], "Output",
 CellChangeTimes->{
  3.714376526302247*^9, 3.715515185201753*^9, 3.71552263417693*^9, 
   3.7155227943452597`*^9, 3.730621043921326*^9, 3.730621099033204*^9, 
   3.732437275383285*^9, 3.732437735413253*^9, 3.732437835328532*^9, 
   3.732437997235637*^9, 3.741669310185543*^9, 3.741674176392539*^9, 
   3.74195949914516*^9, 3.742023895796879*^9, 3.74202505417098*^9, 
   3.7420254941074867`*^9, 3.7420256577518682`*^9, 3.745928873820159*^9, 
   3.745928945723737*^9, 3.753090915325324*^9, 3.753184650770952*^9, 
   3.753431245269599*^9, 3.75343570839193*^9, 3.7637091011358685`*^9, 
   3.763894151393116*^9, 3.763897626749471*^9, 3.763898984490969*^9, 
   3.763905785349579*^9, 3.763906101707773*^9, 3.763984772154725*^9, 
   3.763984875196741*^9, 3.76398492064296*^9, 3.763985455009617*^9, 
   3.764486982077813*^9, {3.787390737860044*^9, 3.787390760656002*^9}, 
   3.787489913225881*^9, 3.83223486333255*^9, 3.8322364053015347`*^9, 
   3.8365575655153418`*^9, 3.8629207284939694`*^9, 3.862921000751419*^9, 
   3.862921803116068*^9, 3.8630623675447693`*^9, 3.863178127188345*^9, 
   3.863178476740918*^9, 3.8652495064980183`*^9, 3.865292750975096*^9, 
   3.9164663691119027`*^9, 3.918296428707882*^9, 3.918296553515274*^9, 
   3.918296851630497*^9, 3.919765768352123*^9, 3.919765899416122*^9, 
   3.919847804756591*^9, 3.919847886801851*^9, 3.9386012312613*^9, 
   3.938601289318386*^9, 3.93860251382031*^9, 3.938602753618744*^9, 
   3.938602849288691*^9, 3.938602950431259*^9, 3.938603020572528*^9, 
   3.9386030541976223`*^9, 3.938603095898199*^9, 3.93866398066763*^9, 
   3.938664230045263*^9, 3.9386720927474203`*^9, 3.938673222437733*^9, 
   3.93867426295951*^9, 3.938678612833543*^9, 3.938688922957625*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"2fc0531d-47b5-4ecb-862f-b5be7b7d304b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"LZprime", ",", 
   RowBox[{"ScreenOutput", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.550293385320056*^9, 3.550293401316181*^9}, {
  3.550293498391491*^9, 3.550293501689383*^9}, {3.7143764001095743`*^9, 
  3.714376400608266*^9}, {3.714376543886652*^9, 3.714376545740508*^9}, {
  3.715515195822495*^9, 3.715515197472904*^9}, {3.763894471891847*^9, 
  3.763894484129495*^9}, {3.763894589421256*^9, 3.763894590524398*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAmLFBQfvnXrx2vGO2wabkm+vHRkmvPmxEEgblSyYvAhI
t3hnyEh9f+1oL73GUwZIT3T1n7GF642jouK8z3zcbxwD2/ctEQDSO+9m+woC
acujEsUgetnfSYtEgHRFvJWbNZBmqK3uANEWP19lGfC8ccx80P7yvvkbR77f
ToECFm8cd2Vr5mf0vnH8tO2rfiaQZtHaJb986hvHJPl7h98ff+N4OX/aUxC9
OXae1wcgHRQd/tbkxBvHupVvCnOB9Oy1c+eC6Nvd++8knHnjGCGq9bsUSD81
WbSvz/Ct4+x24ScgOkNop2KMyVvHJ955hiDa+eEM/RYgza/VaAWim1W0lTwj
3jpy7V2rB6L3PLU6BKKnCX19AKLl4p69AdGxph0/QTTTC1cmLyC94mgVG4g2
fL2aG0S/Sl9wNB1I37E8/QRER62r2pMNpK/kdXrmgMy723wGRPOFeb3OA9Ia
ZopfioE0ACb9yms=
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"a63307fc-0963-4e62-abb2-34127eb94671"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAmLFBQfvnXrx2vGO2wabkm+vHRkmvPmxEEgblSyYvAhI
t3hnyEh9f+1oL73GUwZIT3T1n7GF642jouK8z3zcbxwD2/ctEQDSO+9m+woC
acujEsUgetnfSYtEgHRFvJWbNZBmqK3uANEWP19lGfC8ccx80P7yvvkbR77f
ToECFm8cd2Vr5mf0vnH8tO2rfiaQZtHaJb986hvHJPl7h98ff+N4OX/aUxC9
OXae1wcgHRQd/tbkxBvHupVvCnOB9Oy1c+eC6Nvd++8knHnjGCGq9bsUSD81
WbSvz/Ct4+x24ScgOkNop2KMyVvHJ955hiDa+eEM/RYgza/VaAWim1W0lTwj
3jpy7V2rB6L3PLU6BKKnCX19AKLl4p69AdGxph0/QTTTC1cmLyC94mgVG4g2
fL2aG0S/Sl9wNB1I37E8/QRER62r2pMNpK/kdXrmgMy723wGRPOFeb3OA9K7
ihS/FANpAC0xyzk=
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3661218e-27ea-4c30-bda0-35e0afeea2d3"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAmLFBQfvnXrx2vGO2wabkm+vHRkmvPmxEEgblSyYvAhI
t3hnyEh9f+1oL73GUwZIT3T1n7GF642jouK8z3zcbxwD2/ctEQDSO+9m+woC
acujEsUgetnfSYtEgHRFvJWbNZBmqK3uANEWP19lGfC8ccx80P7yvvkbR77f
ToECFm8cd2Vr5mf0vnH8tO2rfiaQZtHaJb986hvHJPl7h98ff+N4OX/aUxC9
OXae1wcgHRQd/tbkxBvHupVvCnOB9Oy1c+eC6Nvd++8knHnjGCGq9bsUSD81
WbSvz/Ct4+x24ScgOkNop2KMyVvHJ955hiDa+eEM/RYgza/VaAWim1W0lTwj
3jpy7V2rB6L3PLU6BKKnCX19AKLl4p69AdGxph0/QTTTC1cmLyC94mgVG4g2
fL2aG0S/Sl9wNB1I37E8/QRER62r2pMNpK/kdXrmgMy723wGRPOFeb3OA9JS
9zK/FANpACzVy00=
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"67811bae-0fd3-4a02-9113-e16d5fdd8f61"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7.1953125, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAmLFBQfvnXrx2vGO2wabkm+vHRkmvPmxEEgblSyYvAhI
t3hnyEh9f+1oL73GUwZIT3T1n7GF642jouK8z3zcbxwD2/ctEQDSO+9m+woC
acujEsUgetnfSYtEgHRFvJWbNZBmqK3uANEWP19lGfC8ccx80P7yvvkbR77f
ToECFm8cd2Vr5mf0vnH8tO2rfiaQZtHaJb986hvHJPl7h98ff+N4OX/aUxC9
OXae1wcgHRQd/tbkxBvHupVvCnOB9Oy1c+eC6Nvd++8knHnjGCGq9bsUSD81
WbSvz/Ct4+x24ScgOkNop2KMyVvHJ955hiDa+eEM/RYgza/VaAWim1W0lTwj
3jpy7V2rB6L3PLU6BKKnCX19AKLl4p69AdGxph0/QTTTC1cmLyC94mgVG4g2
fL2aG0S/Sl9wNB1I37E8/QRER62r2pMNpK/kdXrmgMy723wGRPOFeb3OA9Jp
/llfioE0ACtSyws=
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"f7a33698-3167-47e3-a7c8-489fef73bf22"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwAmLFBQfvnXrx2vGO2wabkm+vHRkmvPmxEEgblSyYvAhI
t3hnyEh9f+1oL73GUwZIT3T1n7GF642jouK8z3zcbxwD2/ctEQDSO+9m+woC
acujEsUgetnfSYtEgHRFvJWbNZBmqK3uANEWP19lGfC8ccx80P7yvvkbR77f
ToECFm8cd2Vr5mf0vnH8tO2rfiaQZtHaJb986hvHJPl7h98ff+N4OX/aUxC9
OXae1wcgHRQd/tbkxBvHupVvCnOB9Oy1c+eC6Nvd++8knHnjGCGq9bsUSD81
WbSvz/Ct4+x24ScgOkNop2KMyVvHJ955hiDa+eEM/RYgza/VaAWim1W0lTwj
3jpy7V2rB6L3PLU6BKKnCX19AKLl4p69AdGxph0/QTTTC1cmLyC94mgVG4g2
fL2aG0S/Sl9wNB1I37E8/QRER62r2pMNpK/kdXrmgMy723wGRPOFeb3OA9JO
0/O+FANpACxCyzM=
  "],
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"1145f926-1955-431b-9c7d-4b92e7a61fc9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "gdLI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "gdRI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Xi]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], "cchi"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL"}], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], "cchi"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "geLI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox["\[Omega]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], "cchi"], "-", 
      RowBox[{"\[ImaginaryI]", " ", "geRI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox["\[Omega]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], "cchi"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "guLI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "guRI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox["\[Xi]", 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"+\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]]}], "cchi"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox["\[Delta]", 
         RowBox[{
          SubscriptBox["\<\"m\"\>", "1"], ",", 
          SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{"CKM", ".", 
          SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
          SuperscriptBox["CKM", "\[Dagger]"]}], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], "cchi"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "gnuLI", " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["g", "zp"], " ", 
        SubscriptBox[
         RowBox[{
          TemplateBox[{"\[Gamma]", 
            SubscriptBox["\"\[Mu]\"", "3"]},
           "Superscript"], ".", 
          SubscriptBox["P", "\<\"-\"\>"]}], 
         RowBox[{
          SubscriptBox["\<\"s\"\>", "1"], ",", 
          SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
        SubscriptBox[
         RowBox[{
          SuperscriptBox["CKM", "\[Dagger]"], ".", "Omega", ".", "CKM"}], 
         RowBox[{
          SubscriptBox["\<\"f\"\>", "1"], ",", 
          SubscriptBox["\<\"f\"\>", "2"]}]]}], "cchi"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7143764030238323`*^9, 3.714376547600596*^9, {3.715515191077435*^9, 
   3.715515203256784*^9}, 3.715522669827719*^9, 3.715522803941414*^9, 
   3.730621102528681*^9, 3.732437887518202*^9, 3.732438011599435*^9, 
   3.741669317474687*^9, 3.741674181118387*^9, 3.741959503360597*^9, 
   3.742023900992325*^9, 3.742025058643599*^9, 3.742025499129827*^9, 
   3.742025661684819*^9, 3.745928889453109*^9, 3.745928950464898*^9, 
   3.753091567811735*^9, 3.753185233811055*^9, 3.75318647085989*^9, 
   3.753431271900534*^9, 3.753435729965353*^9, 3.763709130562754*^9, 
   3.763894173353035*^9, 3.7638976387588882`*^9, 3.763898988184622*^9, 
   3.763899289583911*^9, 3.763905813383348*^9, 3.763984958840139*^9, 
   3.763985486880008*^9, 3.764487011233508*^9, 3.787390805171499*^9, 
   3.787489936094107*^9, 3.8322348768114295`*^9, 3.832236419298311*^9, 
   3.836557566437643*^9, 3.862920735444481*^9, 3.862921005181224*^9, 
   3.86292181346941*^9, 3.86306238083427*^9, 3.8631781278310513`*^9, 
   3.863178477335349*^9, 3.865249510419121*^9, 3.865292761700383*^9, 
   3.918296567679809*^9, 3.918296867180525*^9, 3.919765775846735*^9, 
   3.919765899464008*^9, 3.919847804792691*^9, 3.919847894074801*^9, 
   3.9386012342355747`*^9, 3.938601335628269*^9, 3.938602513881016*^9, 
   3.938602762082431*^9, 3.938602857450943*^9, 3.938602958463914*^9, 
   3.938603028412833*^9, 3.938603060630651*^9, 3.938603103643641*^9, 
   3.938663981407115*^9, 3.938664230703989*^9, 3.938672102507166*^9, 
   3.9386732307625103`*^9, 3.938674281345793*^9, 3.938678620641551*^9, 
   3.938688931468996*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d14df6a8-d44f-49ab-a257-0e559d8d5460"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the UFO model files", "Section",
 CellChangeTimes->{{3.518892302672626*^9, 
  3.518892305688608*^9}},ExpressionUUID->"79321452-9b87-451a-8184-\
5dba9d8e936b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteUFO", "[", 
  RowBox[{"LSM", ",", "LZprime"}], "]"}]], "Input",
 CellChangeTimes->{{3.500890697245646*^9, 3.500890704222636*^9}, {
  3.500890890121515*^9, 3.5008908903708687`*^9}, {3.518892235767663*^9, 
  3.518892237775363*^9}, {3.540113570516355*^9, 3.54011357075742*^9}, {
  3.550293510190396*^9, 3.550293511961158*^9}, {3.714376587950315*^9, 
  3.714376588226562*^9}, {3.763894455716672*^9, 3.763894491639286*^9}, {
  3.763894582775627*^9, 3.763894585213004*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9K7nkd8LQbS
AN7wyLA=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"ac3a0745-9c16-4769-a660-5952e123c699"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9I8AYlfi4E0
ANWVx3Q=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d112acc0-26b5-48b1-86a1-0fa5269b4831"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9J7ohO/FgNp
ANtiyC8=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a5491c67-6b40-475d-8338-3972ba95ed0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 10, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9Jv4hO/FgNp
ANz+yGM=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"da7691ba-27ef-4f4b-a880-b575f08ca325"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9IHHkz4Wgyk
AeA/yOc=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"92cf53c8-8da9-4db6-a62a-e71a8e728af7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{179.8828125, {2.5078125, 8.9765625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  36, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 36, "."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9KFpRO/FgNp
ANrgyC4=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"9204d372-86b6-4de6-b87e-d0ff523a480c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[31, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JrQjZ8LQbS
ANyLyGc=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"61ea2a0c-9e08-4bf5-a3ff-1289a781bf0b"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9IxfLu/FgNp
ANhjx9w=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"cad6e77e-95e3-42d3-a1bc-23dc7f26c656"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9KLRHZ/LQbS
ANq9yCg=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"5a92fce9-d2c2-495e-a303-6588691ab778"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JSC1i/FQNp
ANYSx3c=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"1ca2b79e-6532-4f09-aef5-541418a6cae7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{7.1953125, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JCy1m/FQNp
ANYDx3Y=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"3c59efd3-c374-4a5e-a700-e353392df753"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA5mbwvmtGEgD
ANY2x3U=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"ff010316-2a61-461b-bc8f-c3167bed8ab9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{14.390625, {0.140625, 7.8046875}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Flavor expansion of the vertices: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 35],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9IhOTLfioE0
ANcAx5Q=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"268edbde-fcaf-4389-a423-8510d484ea25"],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9LdCVHfioE0
ANnYx/0=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"46619e9b-8741-4d9b-8ab1-6d1c2670cd5b"],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9I1nNHfioE0
ANcFx5g=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"67c4729b-cd8a-43f8-88cf-bd3819335e48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{122.3203125, {2.5078125, 8.66015625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "84"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 84],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9KvL0d/KwbS
AOADyNE=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c8376a7c-29fe-4c37-89d4-6538444bf221"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "2.674514`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Squared matrix elent compute in ", 2.674514, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9K7Gk2+FwNp
ANtYyCg=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"999e460c-6a32-43d4-8ec8-efb91791c599"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{21.5859375, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "111"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 111],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9LNYqbfi4E0
ANa5x4c=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"c98196a7-4fde-496e-be99-7b2512e33ecf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", 
   "0.724884`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Decay widths computed in ", 0.724884, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9LXGkK+FwNp
ANzxyGM=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a98e8c06-6e2c-489a-8ecb-6ec266415b96"],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JlnSHfi4E0
ANowyAw=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"18638a55-487c-4598-8305-e34f69550d57"],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JLfcK+FwNp
ANoJyAA=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"cd50487e-3203-4f98-937a-582dfb88c2bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 10, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9KOx8K+FwNp
ANo/yBY=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d9e1d592-cd77-4856-a69d-e3e5b2f218ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{21.5859375, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "111", 
   "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 111, " ."],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JbWsq+FwNp
ANzJyGc=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"01c0cf80-2808-43e8-92e4-d4a519f6faa9"],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9JS0RXfi4E0
ANbmx6Y=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"9fe2feaa-a45b-463d-b3d7-b2d6e9498cb3"],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGAwBGK196qPTr147XhM6c6Ekm+vHYXuLXi0CEj37emQl/r+
2rEreauPDJB+ucYvFEQXT6qYt4XrjaO09sJ/fNxvHBOs5GT4gfRvvd1LBYD0
hUeXiwWB9MIVC5eKAOnrIqbe1kD6/qMVvSA6ol0134DnjWNZMv+7++ZvHNuY
K0MELN44zrW/X5DR+8ZRq2GvYSaQ5v3Dr7B86hvH/qR3R98ff+Po+L/e5wOQ
3uL59J3JiTeOh+z0inKBdJTg/bkges7mvrsJZ944mv579rsUSP+YNvFon+Fb
xyX2j5+BaKfInUoxJm8dtQJbDUE00/oN+i1Aepp+jTWIflJfr+QZ8dZxmYed
IYi+cjXkEIgOmC/xCExzfnsLop89nfILRCumxzF7Aemn3BHsINrDYD8PiE6Y
9/poOpB2fy71FERP87+6NxtIqzQc9MoB0ocWXzsHoifXhb/JA9KXemu/FwNp
AN4iyJU=
  "],
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"45e90436-2edb-4598-bd45-45a9ac46ff89"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.938601347632277*^9, 3.938601349125038*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9765170e-138f-4c99-ac37-2757cca78481"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Directory", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quit", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.763985084800312*^9, 3.763985087006556*^9}, {
  3.832236498008963*^9, 3.832236499406168*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current/Models/\
malaphoric_B3L2\"\>"], "Output",
 CellChangeTimes->{{3.832236486700314*^9, 3.832236500683527*^9}, 
   3.836557624730282*^9, 3.8630623182557507`*^9, 3.863178165167613*^9, 
   3.8631785146205873`*^9, 3.918296653127573*^9, 3.91829691560688*^9, 
   3.9197657970093813`*^9, 3.9197659027135077`*^9, 3.919847808155339*^9, 
   3.919847914733442*^9, 3.938601236163394*^9, 3.938601376732128*^9, 
   3.938602517347414*^9, 3.938602784229807*^9, 3.938602878775893*^9, 
   3.938602979929133*^9, 3.93860306679567*^9, 3.938603124934317*^9, 
   3.938664002547982*^9, 3.938664252165543*^9, 3.938672125718408*^9, 
   3.938673255228001*^9, 3.938674325323668*^9, 3.9386786432193537`*^9, 
   3.938688955957801*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8da47bb9-b22c-4651-a081-710216dcf25e"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.832236477589242*^9, 
  3.8322364958698044`*^9}},ExpressionUUID->"c099d31f-d891-458e-94ef-\
e3cd828a3c43"]
}, Open  ]]
},
WindowSize->{535.5, 585.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
ShowSelection->True,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"694ce970-0db6-4b4f-970b-f7272e575fae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 172, 2, 29, "Input",ExpressionUUID->"d71bae59-6905-48be-9319-4a243c5b0458"],
Cell[CellGroupData[{
Cell[742, 26, 242, 4, 67, "Section",ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-d0c4582e6348"],
Cell[CellGroupData[{
Cell[1009, 34, 3483, 58, 290, "Input",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],
Cell[4495, 94, 980, 14, 33, "Output",ExpressionUUID->"b815e38c-9ef0-4e6e-a249-439dabe2f144"],
Cell[5478, 110, 1051, 15, 54, "Output",ExpressionUUID->"d77ccb08-782d-441c-bd71-b84ee341208c"],
Cell[6532, 127, 1028, 14, 33, "Output",ExpressionUUID->"310a36ce-4212-477b-81c2-e4f011da3882"],
Cell[CellGroupData[{
Cell[7585, 145, 743, 12, 23, "Print",ExpressionUUID->"c0dc9378-628b-44e6-8a85-c0bd6ddab889"],
Cell[8331, 159, 1026, 19, 23, "Print",ExpressionUUID->"a8424c02-d478-40fa-9f95-880a6cd2c043"],
Cell[9360, 180, 795, 13, 42, "Print",ExpressionUUID->"c9b9b83e-c4e1-4cd1-948e-8c93fd42e4ba"],
Cell[10158, 195, 727, 12, 23, "Print",ExpressionUUID->"b9bcef54-6d46-4c76-8f0f-9d6c4e63c785"],
Cell[10888, 209, 740, 12, 23, "Print",ExpressionUUID->"b18169b5-c427-4417-b253-96ecb630e6b8"],
Cell[11631, 223, 792, 13, 42, "Print",ExpressionUUID->"63ca471c-446b-4700-8839-557e6db675c9"],
Cell[12426, 238, 792, 13, 42, "Print",ExpressionUUID->"29a7660a-0b89-45d7-b5e4-c221c8f6de0b"],
Cell[13221, 253, 729, 12, 23, "Print",ExpressionUUID->"adc78227-1c15-4d9d-b352-4b85aea2357d"],
Cell[13953, 267, 759, 12, 23, "Print",ExpressionUUID->"ab4814b9-8399-430d-b1f3-7d88657ddf51"],
Cell[14715, 281, 729, 12, 23, "Print",ExpressionUUID->"568a092c-9e1d-4776-ab14-b47e9781df7e"],
Cell[15447, 295, 796, 13, 42, "Print",ExpressionUUID->"c71be3a2-0925-4258-8360-1e09eea5c1d6"],
Cell[16246, 310, 750, 12, 23, "Print",ExpressionUUID->"b9414ef3-8a7d-4e64-8ea9-8cf2ef9a53ca"],
Cell[16999, 324, 768, 12, 23, "Print",ExpressionUUID->"b6dae95b-f48a-487f-b9fe-88f117d16b16"],
Cell[17770, 338, 740, 12, 23, "Print",ExpressionUUID->"0bb394cc-c129-49d1-ac95-dacd0b7453f3"],
Cell[18513, 352, 878, 16, 23, "Print",ExpressionUUID->"7f0b539a-3753-4808-b22c-7ac8dfe9cf2e"],
Cell[19394, 370, 761, 12, 23, "Print",ExpressionUUID->"f1a3fc48-5878-4d5e-ad4e-711ed8eceff3"],
Cell[20158, 384, 778, 13, 23, "Print",ExpressionUUID->"626b37ca-8bca-4d47-9488-eee91d309aad"],
Cell[20939, 399, 728, 12, 23, "Print",ExpressionUUID->"dd464ebf-e1ad-40f5-ac0e-730d07c3f365"],
Cell[21670, 413, 758, 12, 23, "Print",ExpressionUUID->"1dd65f16-f657-4396-9557-c06e4289c9f6"],
Cell[22431, 427, 761, 12, 23, "Print",ExpressionUUID->"3a4d0d5a-430d-4529-99c6-ed6773ed3032"],
Cell[23195, 441, 759, 12, 23, "Print",ExpressionUUID->"7ce4399d-d55f-4d31-b6ad-005a1cba2f48"],
Cell[23957, 455, 959, 18, 42, "Print",ExpressionUUID->"5efee37a-321a-4fef-a67c-bfc8dccd3242"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24977, 480, 246, 4, 67, "Section",ExpressionUUID->"e1b365f6-c2fd-449e-9d14-cb32929d1af0"],
Cell[CellGroupData[{
Cell[25248, 488, 325, 4, 29, "Input",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],
Cell[25576, 494, 5312, 121, 219, "Output",ExpressionUUID->"2fc0531d-47b5-4ecb-862f-b5be7b7d304b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30925, 620, 573, 9, 29, "Input",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],
Cell[CellGroupData[{
Cell[31523, 633, 958, 22, 23, "Print",ExpressionUUID->"a63307fc-0963-4e62-abb2-34127eb94671"],
Cell[32484, 657, 713, 14, 23, "Print",ExpressionUUID->"3661218e-27ea-4c30-bda0-35e0afeea2d3"],
Cell[33200, 673, 746, 15, 42, "Print",ExpressionUUID->"67811bae-0fd3-4a02-9113-e16d5fdd8f61"],
Cell[33949, 690, 1240, 27, 42, "Print",ExpressionUUID->"f7a33698-3167-47e3-a7c8-489fef73bf22"],
Cell[35192, 719, 826, 18, 23, "Print",ExpressionUUID->"1145f926-1955-431b-9c7d-4b92e7a61fc9"]
}, Open  ]],
Cell[36033, 740, 12258, 329, 476, "Output",ExpressionUUID->"d14df6a8-d44f-49ab-a257-0e559d8d5460"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48340, 1075, 175, 3, 67, "Section",ExpressionUUID->"79321452-9b87-451a-8184-5dba9d8e936b"],
Cell[CellGroupData[{
Cell[48540, 1082, 575, 9, 29, "Input",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],
Cell[CellGroupData[{
Cell[49140, 1095, 728, 15, 23, "Print",ExpressionUUID->"ac3a0745-9c16-4769-a660-5952e123c699"],
Cell[49871, 1112, 951, 22, 23, "Print",ExpressionUUID->"d112acc0-26b5-48b1-86a1-0fa5269b4831"],
Cell[50825, 1136, 706, 14, 23, "Print",ExpressionUUID->"a5491c67-6b40-475d-8338-3972ba95ed0d"],
Cell[51534, 1152, 890, 19, 23, "Print",ExpressionUUID->"da7691ba-27ef-4f4b-a880-b575f08ca325"],
Cell[52427, 1173, 739, 15, 42, "Print",ExpressionUUID->"92cf53c8-8da9-4db6-a62a-e71a8e728af7"],
Cell[53169, 1190, 1246, 27, 61, "Print",ExpressionUUID->"9204d372-86b6-4de6-b87e-d0ff523a480c"],
Cell[54418, 1219, 821, 18, 23, "Print",ExpressionUUID->"61ea2a0c-9e08-4bf5-a3ff-1289a781bf0b"],
Cell[55242, 1239, 951, 22, 23, "Print",ExpressionUUID->"cad6e77e-95e3-42d3-a1bc-23dc7f26c656"],
Cell[56196, 1263, 706, 14, 23, "Print",ExpressionUUID->"5a92fce9-d2c2-495e-a303-6588691ab778"],
Cell[56905, 1279, 739, 15, 42, "Print",ExpressionUUID->"1ca2b79e-6532-4f09-aef5-541418a6cae7"],
Cell[57647, 1296, 1233, 27, 42, "Print",ExpressionUUID->"3c59efd3-c374-4a5e-a700-e353392df753"],
Cell[58883, 1325, 819, 18, 23, "Print",ExpressionUUID->"ff010316-2a61-461b-bc8f-c3167bed8ab9"],
Cell[59705, 1345, 1069, 22, 23, "Print",ExpressionUUID->"268edbde-fcaf-4389-a423-8510d484ea25"],
Cell[60777, 1369, 720, 14, 23, "Print",ExpressionUUID->"46619e9b-8741-4d9b-8ab1-6d1c2670cd5b"],
Cell[61500, 1385, 987, 23, 42, "Print",ExpressionUUID->"67c4729b-cd8a-43f8-88cf-bd3819335e48"],
Cell[62490, 1410, 964, 22, 23, "Print",ExpressionUUID->"c8376a7c-29fe-4c37-89d4-6538444bf221"],
Cell[63457, 1434, 919, 19, 23, "Print",ExpressionUUID->"999e460c-6a32-43d4-8ec8-efb91791c599"],
Cell[64379, 1455, 957, 22, 23, "Print",ExpressionUUID->"c98196a7-4fde-496e-be99-7b2512e33ecf"],
Cell[65339, 1479, 905, 19, 23, "Print",ExpressionUUID->"a98e8c06-6e2c-489a-8ecb-6ec266415b96"],
Cell[66247, 1500, 703, 14, 23, "Print",ExpressionUUID->"18638a55-487c-4598-8305-e34f69550d57"],
Cell[66953, 1516, 727, 15, 23, "Print",ExpressionUUID->"cd50487e-3203-4f98-937a-582dfb88c2bb"],
Cell[67683, 1533, 920, 19, 23, "Print",ExpressionUUID->"d9e1d592-cd77-4856-a69d-e3e5b2f218ab"],
Cell[68606, 1554, 1095, 23, 23, "Print",ExpressionUUID->"01c0cf80-2808-43e8-92e4-d4a519f6faa9"],
Cell[69704, 1579, 699, 14, 23, "Print",ExpressionUUID->"9fe2feaa-a45b-463d-b3d7-b2d6e9498cb3"],
Cell[70406, 1595, 684, 14, 23, "Print",ExpressionUUID->"45e90436-2edb-4598-bd45-45a9ac46ff89"]
}, Open  ]]
}, Open  ]],
Cell[71117, 1613, 171, 2, 29, "Input",ExpressionUUID->"9765170e-138f-4c99-ac37-2757cca78481"],
Cell[CellGroupData[{
Cell[71313, 1619, 306, 5, 50, "Input",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],
Cell[71622, 1626, 842, 12, 54, "Output",ExpressionUUID->"8da47bb9-b22c-4651-a081-710216dcf25e"]
}, Open  ]],
Cell[72479, 1641, 154, 3, 29, "Input",ExpressionUUID->"c099d31f-d891-458e-94ef-e3cd828a3c43"]
}, Open  ]]
}
]
*)



==> anc/Zprime_B3L2_malaphoric_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Zprime_B3L2_malaphoric_UFO/Zprime_B3L2_malaphoric_UFO.log <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:38


# 
# This is the logfile for the model Zprime_B3L2_malaphoric

# Authors: Ben Allanach
# Model version: 1.1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 15 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 104 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Zprime_B3L2_malaphoric_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
#import write_param_card
import propagators
import object_library
import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Ben Allanach"
__date__ = "22.10.24"
__version__= "1.1.0"


==> anc/Zprime_B3L2_malaphoric_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/Zprime_B3L2_malaphoric_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-0.3333333333333333*(ee*complex(0,1))',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(complex(0,1)*gdLI) - (complex(0,1)*gzp*I1a11)/cchi',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-((complex(0,1)*gzp*I1a12)/cchi)',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-((complex(0,1)*gzp*I1a13)/cchi)',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-((complex(0,1)*gzp*I1a21)/cchi)',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(complex(0,1)*gdLI) - (complex(0,1)*gzp*I1a22)/cchi',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-((complex(0,1)*gzp*I1a23)/cchi)',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-((complex(0,1)*gzp*I1a31)/cchi)',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-((complex(0,1)*gzp*I1a32)/cchi)',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(complex(0,1)*gdLI) - (complex(0,1)*gzp*I1a33)/cchi',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-(complex(0,1)*guLI) - (complex(0,1)*gzp*I2a11)/cchi',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-((complex(0,1)*gzp*I2a12)/cchi)',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-((complex(0,1)*gzp*I2a13)/cchi)',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '-((complex(0,1)*gzp*I2a21)/cchi)',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '-(complex(0,1)*guLI) - (complex(0,1)*gzp*I2a22)/cchi',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '-((complex(0,1)*gzp*I2a23)/cchi)',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '-((complex(0,1)*gzp*I2a31)/cchi)',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '-((complex(0,1)*gzp*I2a32)/cchi)',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(complex(0,1)*guLI) - (complex(0,1)*gzp*I2a33)/cchi',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-(complex(0,1)*gnuLI) + (3*complex(0,1)*gzp*I3a11)/cchi',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(3*complex(0,1)*gzp*I3a12)/cchi',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(3*complex(0,1)*gzp*I3a13)/cchi',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(3*complex(0,1)*gzp*I3a21)/cchi',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '-(complex(0,1)*gnuLI) + (3*complex(0,1)*gzp*I3a22)/cchi',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(3*complex(0,1)*gzp*I3a23)/cchi',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(3*complex(0,1)*gzp*I3a31)/cchi',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '(3*complex(0,1)*gzp*I3a32)/cchi',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '-(complex(0,1)*gnuLI) + (3*complex(0,1)*gzp*I3a33)/cchi',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '-(complex(0,1)*geLI) + (3*complex(0,1)*gzp*Omega1x1)/cchi',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '-(complex(0,1)*geRI) + (3*complex(0,1)*gzp*Omega1x1)/cchi',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = '(3*complex(0,1)*gzp*Omega1x2)/cchi',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(3*complex(0,1)*gzp*Omega1x3)/cchi',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(3*complex(0,1)*gzp*Omega2x1)/cchi',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '-(complex(0,1)*geLI) + (3*complex(0,1)*gzp*Omega2x2)/cchi',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-(complex(0,1)*geRI) + (3*complex(0,1)*gzp*Omega2x2)/cchi',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(3*complex(0,1)*gzp*Omega2x3)/cchi',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(3*complex(0,1)*gzp*Omega3x1)/cchi',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(3*complex(0,1)*gzp*Omega3x2)/cchi',
                 order = {'NP':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '-(complex(0,1)*geLI) + (3*complex(0,1)*gzp*Omega3x3)/cchi',
                 order = {'NP':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '-(complex(0,1)*geRI) + (3*complex(0,1)*gzp*Omega3x3)/cchi',
                 order = {'NP':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_50 = Coupling(name = 'GC_50',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_51 = Coupling(name = 'GC_51',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_64 = Coupling(name = 'GC_64',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-0.5*(cw*ee*complex(0,1))/sw - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-0.5*(cw*ee*complex(0,1))/sw + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_72 = Coupling(name = 'GC_72',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gdRI) - (complex(0,1)*gzp*Xi1x1)/cchi',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*guRI) - (complex(0,1)*gzp*Xi1x1)/cchi',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-((complex(0,1)*gzp*Xi1x2)/cchi)',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-((complex(0,1)*gzp*Xi1x3)/cchi)',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '-((complex(0,1)*gzp*Xi2x1)/cchi)',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-(complex(0,1)*gdRI) - (complex(0,1)*gzp*Xi2x2)/cchi',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-(complex(0,1)*guRI) - (complex(0,1)*gzp*Xi2x2)/cchi',
                 order = {'NP':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '-((complex(0,1)*gzp*Xi2x3)/cchi)',
                 order = {'NP':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-((complex(0,1)*gzp*Xi3x1)/cchi)',
                 order = {'NP':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '-((complex(0,1)*gzp*Xi3x2)/cchi)',
                 order = {'NP':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-(complex(0,1)*gdRI) - (complex(0,1)*gzp*Xi3x3)/cchi',
                 order = {'NP':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-(complex(0,1)*guRI) - (complex(0,1)*gzp*Xi3x3)/cchi',
                 order = {'NP':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_102 = Coupling(name = 'GC_102',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                  order = {'QED':1})



==> anc/Zprime_B3L2_malaphoric_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'(((-18*gzp**2*I1a13*MB*MD*Xi1x3)/cchi**2 + (3*gzp**2*MB**2*Xi1x3**2)/cchi**2 + (3*gzp**2*MD**2*Xi1x3**2)/cchi**2 + (3*gzp**2*MB**4*Xi1x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MB**2*MD**2*Xi1x3**2)/(cchi**2*MZp**2) + (3*gzp**2*MD**4*Xi1x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi1x3**2)/cchi**2 + (3*gzp**2*I1a13*MB**2*complexconjugate(I1a13))/cchi**2 + (3*gzp**2*I1a13*MD**2*complexconjugate(I1a13))/cchi**2 + (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(cchi**2*MZp**2) - (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(cchi**2*MZp**2) + (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(cchi**2*MZp**2) - (6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/cchi**2 - (18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'(((-18*gzp**2*I1a23*MB*MS*Xi2x3)/cchi**2 + (3*gzp**2*MB**2*Xi2x3**2)/cchi**2 + (3*gzp**2*MS**2*Xi2x3**2)/cchi**2 + (3*gzp**2*MB**4*Xi2x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MB**2*MS**2*Xi2x3**2)/(cchi**2*MZp**2) + (3*gzp**2*MS**4*Xi2x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi2x3**2)/cchi**2 + (3*gzp**2*I1a23*MB**2*complexconjugate(I1a23))/cchi**2 + (3*gzp**2*I1a23*MS**2*complexconjugate(I1a23))/cchi**2 + (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(cchi**2*MZp**2) - (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(cchi**2*MZp**2) + (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(cchi**2*MZp**2) - (6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/cchi**2 - (18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'(((-18*gzp**2*I2a32*MC*MT*Xi3x2)/cchi**2 + (3*gzp**2*MC**2*Xi3x2**2)/cchi**2 + (3*gzp**2*MT**2*Xi3x2**2)/cchi**2 + (3*gzp**2*MC**4*Xi3x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MC**2*MT**2*Xi3x2**2)/(cchi**2*MZp**2) + (3*gzp**2*MT**4*Xi3x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi3x2**2)/cchi**2 + (3*gzp**2*I2a32*MC**2*complexconjugate(I2a32))/cchi**2 + (3*gzp**2*I2a32*MT**2*complexconjugate(I2a32))/cchi**2 + (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/(cchi**2*MZp**2) - (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/(cchi**2*MZp**2) + (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/(cchi**2*MZp**2) - (6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32))/cchi**2 - (18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'(((-18*gzp**2*I2a12*MC*MU*Xi1x2)/cchi**2 + (3*gzp**2*MC**2*Xi1x2**2)/cchi**2 + (3*gzp**2*MU**2*Xi1x2**2)/cchi**2 + (3*gzp**2*MC**4*Xi1x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MC**2*MU**2*Xi1x2**2)/(cchi**2*MZp**2) + (3*gzp**2*MU**4*Xi1x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi1x2**2)/cchi**2 + (3*gzp**2*I2a12*MC**2*complexconjugate(I2a12))/cchi**2 + (3*gzp**2*I2a12*MU**2*complexconjugate(I2a12))/cchi**2 + (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/(cchi**2*MZp**2) - (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/(cchi**2*MZp**2) + (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/(cchi**2*MZp**2) - (6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12))/cchi**2 - (18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'(((-18*gzp**2*I1a31*MB*MD*Xi3x1)/cchi**2 + (3*gzp**2*MB**2*Xi3x1**2)/cchi**2 + (3*gzp**2*MD**2*Xi3x1**2)/cchi**2 + (3*gzp**2*MB**4*Xi3x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MB**2*MD**2*Xi3x1**2)/(cchi**2*MZp**2) + (3*gzp**2*MD**4*Xi3x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi3x1**2)/cchi**2 + (3*gzp**2*I1a31*MB**2*complexconjugate(I1a31))/cchi**2 + (3*gzp**2*I1a31*MD**2*complexconjugate(I1a31))/cchi**2 + (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(cchi**2*MZp**2) - (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(cchi**2*MZp**2) + (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(cchi**2*MZp**2) - (6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/cchi**2 - (18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'(((-18*gzp**2*I1a21*MD*MS*Xi2x1)/cchi**2 + (3*gzp**2*MD**2*Xi2x1**2)/cchi**2 + (3*gzp**2*MS**2*Xi2x1**2)/cchi**2 + (3*gzp**2*MD**4*Xi2x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MD**2*MS**2*Xi2x1**2)/(cchi**2*MZp**2) + (3*gzp**2*MS**4*Xi2x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi2x1**2)/cchi**2 + (3*gzp**2*I1a21*MD**2*complexconjugate(I1a21))/cchi**2 + (3*gzp**2*I1a21*MS**2*complexconjugate(I1a21))/cchi**2 + (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(cchi**2*MZp**2) - (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(cchi**2*MZp**2) + (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(cchi**2*MZp**2) - (6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/cchi**2 - (18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))/cchi**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'(((18*gzp**2*Me**2*Omega2x1**2)/cchi**2 - (108*gzp**2*Me*MMU*Omega2x1**2)/cchi**2 + (18*gzp**2*MMU**2*Omega2x1**2)/cchi**2 + (18*gzp**2*Me**4*Omega2x1**2)/(cchi**2*MZp**2) - (36*gzp**2*Me**2*MMU**2*Omega2x1**2)/(cchi**2*MZp**2) + (18*gzp**2*MMU**4*Omega2x1**2)/(cchi**2*MZp**2) - (36*gzp**2*MZp**2*Omega2x1**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'(((18*gzp**2*Me**2*Omega3x1**2)/cchi**2 - (108*gzp**2*Me*MTA*Omega3x1**2)/cchi**2 + (18*gzp**2*MTA**2*Omega3x1**2)/cchi**2 + (18*gzp**2*Me**4*Omega3x1**2)/(cchi**2*MZp**2) - (36*gzp**2*Me**2*MTA**2*Omega3x1**2)/(cchi**2*MZp**2) + (18*gzp**2*MTA**4*Omega3x1**2)/(cchi**2*MZp**2) - (36*gzp**2*MZp**2*Omega3x1**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'(((18*gzp**2*Me**2*Omega1x2**2)/cchi**2 - (108*gzp**2*Me*MMU*Omega1x2**2)/cchi**2 + (18*gzp**2*MMU**2*Omega1x2**2)/cchi**2 + (18*gzp**2*Me**4*Omega1x2**2)/(cchi**2*MZp**2) - (36*gzp**2*Me**2*MMU**2*Omega1x2**2)/(cchi**2*MZp**2) + (18*gzp**2*MMU**4*Omega1x2**2)/(cchi**2*MZp**2) - (36*gzp**2*MZp**2*Omega1x2**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'(((18*gzp**2*MMU**2*Omega3x2**2)/cchi**2 - (108*gzp**2*MMU*MTA*Omega3x2**2)/cchi**2 + (18*gzp**2*MTA**2*Omega3x2**2)/cchi**2 + (18*gzp**2*MMU**4*Omega3x2**2)/(cchi**2*MZp**2) - (36*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(cchi**2*MZp**2) + (18*gzp**2*MTA**4*Omega3x2**2)/(cchi**2*MZp**2) - (36*gzp**2*MZp**2*Omega3x2**2)/cchi**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'(((-18*gzp**2*I1a32*MB*MS*Xi3x2)/cchi**2 + (3*gzp**2*MB**2*Xi3x2**2)/cchi**2 + (3*gzp**2*MS**2*Xi3x2**2)/cchi**2 + (3*gzp**2*MB**4*Xi3x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MB**2*MS**2*Xi3x2**2)/(cchi**2*MZp**2) + (3*gzp**2*MS**4*Xi3x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi3x2**2)/cchi**2 + (3*gzp**2*I1a32*MB**2*complexconjugate(I1a32))/cchi**2 + (3*gzp**2*I1a32*MS**2*complexconjugate(I1a32))/cchi**2 + (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(cchi**2*MZp**2) - (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(cchi**2*MZp**2) + (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(cchi**2*MZp**2) - (6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/cchi**2 - (18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'(((-18*gzp**2*I1a12*MD*MS*Xi1x2)/cchi**2 + (3*gzp**2*MD**2*Xi1x2**2)/cchi**2 + (3*gzp**2*MS**2*Xi1x2**2)/cchi**2 + (3*gzp**2*MD**4*Xi1x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MD**2*MS**2*Xi1x2**2)/(cchi**2*MZp**2) + (3*gzp**2*MS**4*Xi1x2**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi1x2**2)/cchi**2 + (3*gzp**2*I1a12*MD**2*complexconjugate(I1a12))/cchi**2 + (3*gzp**2*I1a12*MS**2*complexconjugate(I1a12))/cchi**2 + (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(cchi**2*MZp**2) - (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(cchi**2*MZp**2) + (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(cchi**2*MZp**2) - (6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/cchi**2 - (18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))/cchi**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'(((-18*gzp**2*I2a23*MC*MT*Xi2x3)/cchi**2 + (3*gzp**2*MC**2*Xi2x3**2)/cchi**2 + (3*gzp**2*MT**2*Xi2x3**2)/cchi**2 + (3*gzp**2*MC**4*Xi2x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MC**2*MT**2*Xi2x3**2)/(cchi**2*MZp**2) + (3*gzp**2*MT**4*Xi2x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi2x3**2)/cchi**2 + (3*gzp**2*I2a23*MC**2*complexconjugate(I2a23))/cchi**2 + (3*gzp**2*I2a23*MT**2*complexconjugate(I2a23))/cchi**2 + (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/(cchi**2*MZp**2) - (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/(cchi**2*MZp**2) + (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/(cchi**2*MZp**2) - (6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23))/cchi**2 - (18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'(((-18*gzp**2*I2a13*MT*MU*Xi1x3)/cchi**2 + (3*gzp**2*MT**2*Xi1x3**2)/cchi**2 + (3*gzp**2*MU**2*Xi1x3**2)/cchi**2 + (3*gzp**2*MT**4*Xi1x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MT**2*MU**2*Xi1x3**2)/(cchi**2*MZp**2) + (3*gzp**2*MU**4*Xi1x3**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi1x3**2)/cchi**2 + (3*gzp**2*I2a13*MT**2*complexconjugate(I2a13))/cchi**2 + (3*gzp**2*I2a13*MU**2*complexconjugate(I2a13))/cchi**2 + (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/(cchi**2*MZp**2) - (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/(cchi**2*MZp**2) + (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/(cchi**2*MZp**2) - (6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13))/cchi**2 - (18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))/cchi**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'(((18*gzp**2*Me**2*Omega1x3**2)/cchi**2 - (108*gzp**2*Me*MTA*Omega1x3**2)/cchi**2 + (18*gzp**2*MTA**2*Omega1x3**2)/cchi**2 + (18*gzp**2*Me**4*Omega1x3**2)/(cchi**2*MZp**2) - (36*gzp**2*Me**2*MTA**2*Omega1x3**2)/(cchi**2*MZp**2) + (18*gzp**2*MTA**4*Omega1x3**2)/(cchi**2*MZp**2) - (36*gzp**2*MZp**2*Omega1x3**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'(((18*gzp**2*MMU**2*Omega2x3**2)/cchi**2 - (108*gzp**2*MMU*MTA*Omega2x3**2)/cchi**2 + (18*gzp**2*MTA**2*Omega2x3**2)/cchi**2 + (18*gzp**2*MMU**4*Omega2x3**2)/(cchi**2*MZp**2) - (36*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(cchi**2*MZp**2) + (18*gzp**2*MTA**4*Omega2x3**2)/(cchi**2*MZp**2) - (36*gzp**2*MZp**2*Omega2x3**2)/cchi**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'(((-18*gzp**2*I2a21*MC*MU*Xi2x1)/cchi**2 + (3*gzp**2*MC**2*Xi2x1**2)/cchi**2 + (3*gzp**2*MU**2*Xi2x1**2)/cchi**2 + (3*gzp**2*MC**4*Xi2x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MC**2*MU**2*Xi2x1**2)/(cchi**2*MZp**2) + (3*gzp**2*MU**4*Xi2x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi2x1**2)/cchi**2 + (3*gzp**2*I2a21*MC**2*complexconjugate(I2a21))/cchi**2 + (3*gzp**2*I2a21*MU**2*complexconjugate(I2a21))/cchi**2 + (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/(cchi**2*MZp**2) - (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/(cchi**2*MZp**2) + (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/(cchi**2*MZp**2) - (6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21))/cchi**2 - (18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'(((-18*gzp**2*I2a31*MT*MU*Xi3x1)/cchi**2 + (3*gzp**2*MT**2*Xi3x1**2)/cchi**2 + (3*gzp**2*MU**2*Xi3x1**2)/cchi**2 + (3*gzp**2*MT**4*Xi3x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MT**2*MU**2*Xi3x1**2)/(cchi**2*MZp**2) + (3*gzp**2*MU**4*Xi3x1**2)/(cchi**2*MZp**2) - (6*gzp**2*MZp**2*Xi3x1**2)/cchi**2 + (3*gzp**2*I2a31*MT**2*complexconjugate(I2a31))/cchi**2 + (3*gzp**2*I2a31*MU**2*complexconjugate(I2a31))/cchi**2 + (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/(cchi**2*MZp**2) - (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/(cchi**2*MZp**2) + (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/(cchi**2*MZp**2) - (6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31))/cchi**2 - (18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))/cchi**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-0.5*(ee**2*Me**2)/sw**2 - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-0.5*(ee**2*MMU**2)/sw**2 - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-0.5*(ee**2*MTA**2)/sw**2 - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((-6*gdLI**2*MB**2 + 36*gdLI*gdRI*MB**2 - 6*gdRI**2*MB**2 - (6*gdLI*gzp*I1a33*MB**2)/cchi + (18*gdRI*gzp*I1a33*MB**2)/cchi + 6*gdLI**2*MZp**2 + 6*gdRI**2*MZp**2 + (6*gdLI*gzp*I1a33*MZp**2)/cchi + (36*gdLI*gzp*MB**2*Xi3x3)/cchi - (12*gdRI*gzp*MB**2*Xi3x3)/cchi + (18*gzp**2*I1a33*MB**2*Xi3x3)/cchi**2 + (12*gdRI*gzp*MZp**2*Xi3x3)/cchi - (6*gzp**2*MB**2*Xi3x3**2)/cchi**2 + (6*gzp**2*MZp**2*Xi3x3**2)/cchi**2 - (6*gdLI*gzp*MB**2*complexconjugate(I1a33))/cchi + (18*gdRI*gzp*MB**2*complexconjugate(I1a33))/cchi - (6*gzp**2*I1a33*MB**2*complexconjugate(I1a33))/cchi**2 + (6*gdLI*gzp*MZp**2*complexconjugate(I1a33))/cchi + (6*gzp**2*I1a33*MZp**2*complexconjugate(I1a33))/cchi**2 + (18*gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))/cchi**2)*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'(((18*gzp**2*I1a31*MB*MD*Xi3x1)/cchi**2 - (3*gzp**2*MB**2*Xi3x1**2)/cchi**2 - (3*gzp**2*MD**2*Xi3x1**2)/cchi**2 - (3*gzp**2*MB**4*Xi3x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MB**2*MD**2*Xi3x1**2)/(cchi**2*MZp**2) - (3*gzp**2*MD**4*Xi3x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi3x1**2)/cchi**2 - (3*gzp**2*I1a31*MB**2*complexconjugate(I1a31))/cchi**2 - (3*gzp**2*I1a31*MD**2*complexconjugate(I1a31))/cchi**2 - (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/(cchi**2*MZp**2) + (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/(cchi**2*MZp**2) - (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/(cchi**2*MZp**2) + (6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31))/cchi**2 + (18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'(((18*gzp**2*I1a32*MB*MS*Xi3x2)/cchi**2 - (3*gzp**2*MB**2*Xi3x2**2)/cchi**2 - (3*gzp**2*MS**2*Xi3x2**2)/cchi**2 - (3*gzp**2*MB**4*Xi3x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MB**2*MS**2*Xi3x2**2)/(cchi**2*MZp**2) - (3*gzp**2*MS**4*Xi3x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi3x2**2)/cchi**2 - (3*gzp**2*I1a32*MB**2*complexconjugate(I1a32))/cchi**2 - (3*gzp**2*I1a32*MS**2*complexconjugate(I1a32))/cchi**2 - (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/(cchi**2*MZp**2) + (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/(cchi**2*MZp**2) - (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/(cchi**2*MZp**2) + (6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32))/cchi**2 + (18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((-6*guLI**2*MC**2 + 36*guLI*guRI*MC**2 - 6*guRI**2*MC**2 - (6*guLI*gzp*I2a22*MC**2)/cchi + (18*guRI*gzp*I2a22*MC**2)/cchi + 6*guLI**2*MZp**2 + 6*guRI**2*MZp**2 + (6*guLI*gzp*I2a22*MZp**2)/cchi + (36*guLI*gzp*MC**2*Xi2x2)/cchi - (12*guRI*gzp*MC**2*Xi2x2)/cchi + (18*gzp**2*I2a22*MC**2*Xi2x2)/cchi**2 + (12*guRI*gzp*MZp**2*Xi2x2)/cchi - (6*gzp**2*MC**2*Xi2x2**2)/cchi**2 + (6*gzp**2*MZp**2*Xi2x2**2)/cchi**2 - (6*guLI*gzp*MC**2*complexconjugate(I2a22))/cchi + (18*guRI*gzp*MC**2*complexconjugate(I2a22))/cchi - (6*gzp**2*I2a22*MC**2*complexconjugate(I2a22))/cchi**2 + (6*guLI*gzp*MZp**2*complexconjugate(I2a22))/cchi + (6*gzp**2*I2a22*MZp**2*complexconjugate(I2a22))/cchi**2 + (18*gzp**2*MC**2*Xi2x2*complexconjugate(I2a22))/cchi**2)*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'(((18*gzp**2*I2a23*MC*MT*Xi2x3)/cchi**2 - (3*gzp**2*MC**2*Xi2x3**2)/cchi**2 - (3*gzp**2*MT**2*Xi2x3**2)/cchi**2 - (3*gzp**2*MC**4*Xi2x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MC**2*MT**2*Xi2x3**2)/(cchi**2*MZp**2) - (3*gzp**2*MT**4*Xi2x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi2x3**2)/cchi**2 - (3*gzp**2*I2a23*MC**2*complexconjugate(I2a23))/cchi**2 - (3*gzp**2*I2a23*MT**2*complexconjugate(I2a23))/cchi**2 - (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/(cchi**2*MZp**2) + (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/(cchi**2*MZp**2) - (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/(cchi**2*MZp**2) + (6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23))/cchi**2 + (18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'(((18*gzp**2*I2a21*MC*MU*Xi2x1)/cchi**2 - (3*gzp**2*MC**2*Xi2x1**2)/cchi**2 - (3*gzp**2*MU**2*Xi2x1**2)/cchi**2 - (3*gzp**2*MC**4*Xi2x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MC**2*MU**2*Xi2x1**2)/(cchi**2*MZp**2) - (3*gzp**2*MU**4*Xi2x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi2x1**2)/cchi**2 - (3*gzp**2*I2a21*MC**2*complexconjugate(I2a21))/cchi**2 - (3*gzp**2*I2a21*MU**2*complexconjugate(I2a21))/cchi**2 - (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/(cchi**2*MZp**2) + (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/(cchi**2*MZp**2) - (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/(cchi**2*MZp**2) + (6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21))/cchi**2 + (18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'(((18*gzp**2*I1a13*MB*MD*Xi1x3)/cchi**2 - (3*gzp**2*MB**2*Xi1x3**2)/cchi**2 - (3*gzp**2*MD**2*Xi1x3**2)/cchi**2 - (3*gzp**2*MB**4*Xi1x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MB**2*MD**2*Xi1x3**2)/(cchi**2*MZp**2) - (3*gzp**2*MD**4*Xi1x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi1x3**2)/cchi**2 - (3*gzp**2*I1a13*MB**2*complexconjugate(I1a13))/cchi**2 - (3*gzp**2*I1a13*MD**2*complexconjugate(I1a13))/cchi**2 - (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/(cchi**2*MZp**2) + (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/(cchi**2*MZp**2) - (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/(cchi**2*MZp**2) + (6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13))/cchi**2 + (18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((-6*gdLI**2*MD**2 + 36*gdLI*gdRI*MD**2 - 6*gdRI**2*MD**2 - (6*gdLI*gzp*I1a11*MD**2)/cchi + (18*gdRI*gzp*I1a11*MD**2)/cchi + 6*gdLI**2*MZp**2 + 6*gdRI**2*MZp**2 + (6*gdLI*gzp*I1a11*MZp**2)/cchi + (36*gdLI*gzp*MD**2*Xi1x1)/cchi - (12*gdRI*gzp*MD**2*Xi1x1)/cchi + (18*gzp**2*I1a11*MD**2*Xi1x1)/cchi**2 + (12*gdRI*gzp*MZp**2*Xi1x1)/cchi - (6*gzp**2*MD**2*Xi1x1**2)/cchi**2 + (6*gzp**2*MZp**2*Xi1x1**2)/cchi**2 - (6*gdLI*gzp*MD**2*complexconjugate(I1a11))/cchi + (18*gdRI*gzp*MD**2*complexconjugate(I1a11))/cchi - (6*gzp**2*I1a11*MD**2*complexconjugate(I1a11))/cchi**2 + (6*gdLI*gzp*MZp**2*complexconjugate(I1a11))/cchi + (6*gzp**2*I1a11*MZp**2*complexconjugate(I1a11))/cchi**2 + (18*gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))/cchi**2)*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'(((18*gzp**2*I1a12*MD*MS*Xi1x2)/cchi**2 - (3*gzp**2*MD**2*Xi1x2**2)/cchi**2 - (3*gzp**2*MS**2*Xi1x2**2)/cchi**2 - (3*gzp**2*MD**4*Xi1x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MD**2*MS**2*Xi1x2**2)/(cchi**2*MZp**2) - (3*gzp**2*MS**4*Xi1x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi1x2**2)/cchi**2 - (3*gzp**2*I1a12*MD**2*complexconjugate(I1a12))/cchi**2 - (3*gzp**2*I1a12*MS**2*complexconjugate(I1a12))/cchi**2 - (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/(cchi**2*MZp**2) + (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/(cchi**2*MZp**2) - (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/(cchi**2*MZp**2) + (6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12))/cchi**2 + (18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))/cchi**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((-2*geLI**2*Me**2 + 12*geLI*geRI*Me**2 - 2*geRI**2*Me**2 + 2*geLI**2*MZp**2 + 2*geRI**2*MZp**2 - (24*geLI*gzp*Me**2*Omega1x1)/cchi - (24*geRI*gzp*Me**2*Omega1x1)/cchi - (12*geLI*gzp*MZp**2*Omega1x1)/cchi - (12*geRI*gzp*MZp**2*Omega1x1)/cchi + (72*gzp**2*Me**2*Omega1x1**2)/cchi**2 + (36*gzp**2*MZp**2*Omega1x1**2)/cchi**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'(((-18*gzp**2*Me**2*Omega1x2**2)/cchi**2 + (108*gzp**2*Me*MMU*Omega1x2**2)/cchi**2 - (18*gzp**2*MMU**2*Omega1x2**2)/cchi**2 - (18*gzp**2*Me**4*Omega1x2**2)/(cchi**2*MZp**2) + (36*gzp**2*Me**2*MMU**2*Omega1x2**2)/(cchi**2*MZp**2) - (18*gzp**2*MMU**4*Omega1x2**2)/(cchi**2*MZp**2) + (36*gzp**2*MZp**2*Omega1x2**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'(((-18*gzp**2*Me**2*Omega1x3**2)/cchi**2 + (108*gzp**2*Me*MTA*Omega1x3**2)/cchi**2 - (18*gzp**2*MTA**2*Omega1x3**2)/cchi**2 - (18*gzp**2*Me**4*Omega1x3**2)/(cchi**2*MZp**2) + (36*gzp**2*Me**2*MTA**2*Omega1x3**2)/(cchi**2*MZp**2) - (18*gzp**2*MTA**4*Omega1x3**2)/(cchi**2*MZp**2) + (36*gzp**2*MZp**2*Omega1x3**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'(((-18*gzp**2*Me**2*Omega2x1**2)/cchi**2 + (108*gzp**2*Me*MMU*Omega2x1**2)/cchi**2 - (18*gzp**2*MMU**2*Omega2x1**2)/cchi**2 - (18*gzp**2*Me**4*Omega2x1**2)/(cchi**2*MZp**2) + (36*gzp**2*Me**2*MMU**2*Omega2x1**2)/(cchi**2*MZp**2) - (18*gzp**2*MMU**4*Omega2x1**2)/(cchi**2*MZp**2) + (36*gzp**2*MZp**2*Omega2x1**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((-2*geLI**2*MMU**2 + 12*geLI*geRI*MMU**2 - 2*geRI**2*MMU**2 + 2*geLI**2*MZp**2 + 2*geRI**2*MZp**2 - (24*geLI*gzp*MMU**2*Omega2x2)/cchi - (24*geRI*gzp*MMU**2*Omega2x2)/cchi - (12*geLI*gzp*MZp**2*Omega2x2)/cchi - (12*geRI*gzp*MZp**2*Omega2x2)/cchi + (72*gzp**2*MMU**2*Omega2x2**2)/cchi**2 + (36*gzp**2*MZp**2*Omega2x2**2)/cchi**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'(((-18*gzp**2*MMU**2*Omega2x3**2)/cchi**2 + (108*gzp**2*MMU*MTA*Omega2x3**2)/cchi**2 - (18*gzp**2*MTA**2*Omega2x3**2)/cchi**2 - (18*gzp**2*MMU**4*Omega2x3**2)/(cchi**2*MZp**2) + (36*gzp**2*MMU**2*MTA**2*Omega2x3**2)/(cchi**2*MZp**2) - (18*gzp**2*MTA**4*Omega2x3**2)/(cchi**2*MZp**2) + (36*gzp**2*MZp**2*Omega2x3**2)/cchi**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'(((18*gzp**2*I1a23*MB*MS*Xi2x3)/cchi**2 - (3*gzp**2*MB**2*Xi2x3**2)/cchi**2 - (3*gzp**2*MS**2*Xi2x3**2)/cchi**2 - (3*gzp**2*MB**4*Xi2x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MB**2*MS**2*Xi2x3**2)/(cchi**2*MZp**2) - (3*gzp**2*MS**4*Xi2x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi2x3**2)/cchi**2 - (3*gzp**2*I1a23*MB**2*complexconjugate(I1a23))/cchi**2 - (3*gzp**2*I1a23*MS**2*complexconjugate(I1a23))/cchi**2 - (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/(cchi**2*MZp**2) + (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/(cchi**2*MZp**2) - (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/(cchi**2*MZp**2) + (6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23))/cchi**2 + (18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))/cchi**2)*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'(((18*gzp**2*I1a21*MD*MS*Xi2x1)/cchi**2 - (3*gzp**2*MD**2*Xi2x1**2)/cchi**2 - (3*gzp**2*MS**2*Xi2x1**2)/cchi**2 - (3*gzp**2*MD**4*Xi2x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MD**2*MS**2*Xi2x1**2)/(cchi**2*MZp**2) - (3*gzp**2*MS**4*Xi2x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi2x1**2)/cchi**2 - (3*gzp**2*I1a21*MD**2*complexconjugate(I1a21))/cchi**2 - (3*gzp**2*I1a21*MS**2*complexconjugate(I1a21))/cchi**2 - (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/(cchi**2*MZp**2) + (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/(cchi**2*MZp**2) - (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/(cchi**2*MZp**2) + (6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21))/cchi**2 + (18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))/cchi**2)*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((-6*gdLI**2*MS**2 + 36*gdLI*gdRI*MS**2 - 6*gdRI**2*MS**2 - (6*gdLI*gzp*I1a22*MS**2)/cchi + (18*gdRI*gzp*I1a22*MS**2)/cchi + 6*gdLI**2*MZp**2 + 6*gdRI**2*MZp**2 + (6*gdLI*gzp*I1a22*MZp**2)/cchi + (36*gdLI*gzp*MS**2*Xi2x2)/cchi - (12*gdRI*gzp*MS**2*Xi2x2)/cchi + (18*gzp**2*I1a22*MS**2*Xi2x2)/cchi**2 + (12*gdRI*gzp*MZp**2*Xi2x2)/cchi - (6*gzp**2*MS**2*Xi2x2**2)/cchi**2 + (6*gzp**2*MZp**2*Xi2x2**2)/cchi**2 - (6*gdLI*gzp*MS**2*complexconjugate(I1a22))/cchi + (18*gdRI*gzp*MS**2*complexconjugate(I1a22))/cchi - (6*gzp**2*I1a22*MS**2*complexconjugate(I1a22))/cchi**2 + (6*gdLI*gzp*MZp**2*complexconjugate(I1a22))/cchi + (6*gzp**2*I1a22*MZp**2*complexconjugate(I1a22))/cchi**2 + (18*gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))/cchi**2)*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'(((18*gzp**2*I2a32*MC*MT*Xi3x2)/cchi**2 - (3*gzp**2*MC**2*Xi3x2**2)/cchi**2 - (3*gzp**2*MT**2*Xi3x2**2)/cchi**2 - (3*gzp**2*MC**4*Xi3x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MC**2*MT**2*Xi3x2**2)/(cchi**2*MZp**2) - (3*gzp**2*MT**4*Xi3x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi3x2**2)/cchi**2 - (3*gzp**2*I2a32*MC**2*complexconjugate(I2a32))/cchi**2 - (3*gzp**2*I2a32*MT**2*complexconjugate(I2a32))/cchi**2 - (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/(cchi**2*MZp**2) + (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/(cchi**2*MZp**2) - (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/(cchi**2*MZp**2) + (6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32))/cchi**2 + (18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((-6*guLI**2*MT**2 + 36*guLI*guRI*MT**2 - 6*guRI**2*MT**2 - (6*guLI*gzp*I2a33*MT**2)/cchi + (18*guRI*gzp*I2a33*MT**2)/cchi + 6*guLI**2*MZp**2 + 6*guRI**2*MZp**2 + (6*guLI*gzp*I2a33*MZp**2)/cchi + (36*guLI*gzp*MT**2*Xi3x3)/cchi - (12*guRI*gzp*MT**2*Xi3x3)/cchi + (18*gzp**2*I2a33*MT**2*Xi3x3)/cchi**2 + (12*guRI*gzp*MZp**2*Xi3x3)/cchi - (6*gzp**2*MT**2*Xi3x3**2)/cchi**2 + (6*gzp**2*MZp**2*Xi3x3**2)/cchi**2 - (6*guLI*gzp*MT**2*complexconjugate(I2a33))/cchi + (18*guRI*gzp*MT**2*complexconjugate(I2a33))/cchi - (6*gzp**2*I2a33*MT**2*complexconjugate(I2a33))/cchi**2 + (6*guLI*gzp*MZp**2*complexconjugate(I2a33))/cchi + (6*gzp**2*I2a33*MZp**2*complexconjugate(I2a33))/cchi**2 + (18*gzp**2*MT**2*Xi3x3*complexconjugate(I2a33))/cchi**2)*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'(((18*gzp**2*I2a31*MT*MU*Xi3x1)/cchi**2 - (3*gzp**2*MT**2*Xi3x1**2)/cchi**2 - (3*gzp**2*MU**2*Xi3x1**2)/cchi**2 - (3*gzp**2*MT**4*Xi3x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MT**2*MU**2*Xi3x1**2)/(cchi**2*MZp**2) - (3*gzp**2*MU**4*Xi3x1**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi3x1**2)/cchi**2 - (3*gzp**2*I2a31*MT**2*complexconjugate(I2a31))/cchi**2 - (3*gzp**2*I2a31*MU**2*complexconjugate(I2a31))/cchi**2 - (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/(cchi**2*MZp**2) + (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/(cchi**2*MZp**2) - (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/(cchi**2*MZp**2) + (6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31))/cchi**2 + (18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))/cchi**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'(((-18*gzp**2*Me**2*Omega3x1**2)/cchi**2 + (108*gzp**2*Me*MTA*Omega3x1**2)/cchi**2 - (18*gzp**2*MTA**2*Omega3x1**2)/cchi**2 - (18*gzp**2*Me**4*Omega3x1**2)/(cchi**2*MZp**2) + (36*gzp**2*Me**2*MTA**2*Omega3x1**2)/(cchi**2*MZp**2) - (18*gzp**2*MTA**4*Omega3x1**2)/(cchi**2*MZp**2) + (36*gzp**2*MZp**2*Omega3x1**2)/cchi**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'(((-18*gzp**2*MMU**2*Omega3x2**2)/cchi**2 + (108*gzp**2*MMU*MTA*Omega3x2**2)/cchi**2 - (18*gzp**2*MTA**2*Omega3x2**2)/cchi**2 - (18*gzp**2*MMU**4*Omega3x2**2)/(cchi**2*MZp**2) + (36*gzp**2*MMU**2*MTA**2*Omega3x2**2)/(cchi**2*MZp**2) - (18*gzp**2*MTA**4*Omega3x2**2)/(cchi**2*MZp**2) + (36*gzp**2*MZp**2*Omega3x2**2)/cchi**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((-2*geLI**2*MTA**2 + 12*geLI*geRI*MTA**2 - 2*geRI**2*MTA**2 + 2*geLI**2*MZp**2 + 2*geRI**2*MZp**2 - (24*geLI*gzp*MTA**2*Omega3x3)/cchi - (24*geRI*gzp*MTA**2*Omega3x3)/cchi - (12*geLI*gzp*MZp**2*Omega3x3)/cchi - (12*geRI*gzp*MZp**2*Omega3x3)/cchi + (72*gzp**2*MTA**2*Omega3x3**2)/cchi**2 + (36*gzp**2*MZp**2*Omega3x3**2)/cchi**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'(((18*gzp**2*I2a12*MC*MU*Xi1x2)/cchi**2 - (3*gzp**2*MC**2*Xi1x2**2)/cchi**2 - (3*gzp**2*MU**2*Xi1x2**2)/cchi**2 - (3*gzp**2*MC**4*Xi1x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MC**2*MU**2*Xi1x2**2)/(cchi**2*MZp**2) - (3*gzp**2*MU**4*Xi1x2**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi1x2**2)/cchi**2 - (3*gzp**2*I2a12*MC**2*complexconjugate(I2a12))/cchi**2 - (3*gzp**2*I2a12*MU**2*complexconjugate(I2a12))/cchi**2 - (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/(cchi**2*MZp**2) + (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/(cchi**2*MZp**2) - (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/(cchi**2*MZp**2) + (6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12))/cchi**2 + (18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))/cchi**2)*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'(((18*gzp**2*I2a13*MT*MU*Xi1x3)/cchi**2 - (3*gzp**2*MT**2*Xi1x3**2)/cchi**2 - (3*gzp**2*MU**2*Xi1x3**2)/cchi**2 - (3*gzp**2*MT**4*Xi1x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MT**2*MU**2*Xi1x3**2)/(cchi**2*MZp**2) - (3*gzp**2*MU**4*Xi1x3**2)/(cchi**2*MZp**2) + (6*gzp**2*MZp**2*Xi1x3**2)/cchi**2 - (3*gzp**2*I2a13*MT**2*complexconjugate(I2a13))/cchi**2 - (3*gzp**2*I2a13*MU**2*complexconjugate(I2a13))/cchi**2 - (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/(cchi**2*MZp**2) + (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/(cchi**2*MZp**2) - (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/(cchi**2*MZp**2) + (6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13))/cchi**2 + (18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))/cchi**2)*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((-6*guLI**2*MU**2 + 36*guLI*guRI*MU**2 - 6*guRI**2*MU**2 - (6*guLI*gzp*I2a11*MU**2)/cchi + (18*guRI*gzp*I2a11*MU**2)/cchi + 6*guLI**2*MZp**2 + 6*guRI**2*MZp**2 + (6*guLI*gzp*I2a11*MZp**2)/cchi + (36*guLI*gzp*MU**2*Xi1x1)/cchi - (12*guRI*gzp*MU**2*Xi1x1)/cchi + (18*gzp**2*I2a11*MU**2*Xi1x1)/cchi**2 + (12*guRI*gzp*MZp**2*Xi1x1)/cchi - (6*gzp**2*MU**2*Xi1x1**2)/cchi**2 + (6*gzp**2*MZp**2*Xi1x1**2)/cchi**2 - (6*guLI*gzp*MU**2*complexconjugate(I2a11))/cchi + (18*guRI*gzp*MU**2*complexconjugate(I2a11))/cchi - (6*gzp**2*I2a11*MU**2*complexconjugate(I2a11))/cchi**2 + (6*guLI*gzp*MZp**2*complexconjugate(I2a11))/cchi + (6*gzp**2*I2a11*MZp**2*complexconjugate(I2a11))/cchi**2 + (18*gzp**2*MU**2*Xi1x1*complexconjugate(I2a11))/cchi**2)*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(MZp**2*(2*gnuLI**2*MZp**2 - (6*gnuLI*gzp*I3a11*MZp**2)/cchi - (6*gnuLI*gzp*MZp**2*complexconjugate(I3a11))/cchi + (18*gzp**2*I3a11*MZp**2*complexconjugate(I3a11))/cchi**2))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(3*gzp**2*I3a12*MZp**4*complexconjugate(I3a12))/(8.*cchi**2*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(3*gzp**2*I3a13*MZp**4*complexconjugate(I3a13))/(8.*cchi**2*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(3*gzp**2*I3a21*MZp**4*complexconjugate(I3a21))/(8.*cchi**2*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(MZp**2*(2*gnuLI**2*MZp**2 - (6*gnuLI*gzp*I3a22*MZp**2)/cchi - (6*gnuLI*gzp*MZp**2*complexconjugate(I3a22))/cchi + (18*gzp**2*I3a22*MZp**2*complexconjugate(I3a22))/cchi**2))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(3*gzp**2*I3a23*MZp**4*complexconjugate(I3a23))/(8.*cchi**2*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(3*gzp**2*I3a31*MZp**4*complexconjugate(I3a31))/(8.*cchi**2*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(3*gzp**2*I3a32*MZp**4*complexconjugate(I3a32))/(8.*cchi**2*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(MZp**2*(2*gnuLI**2*MZp**2 - (6*gnuLI*gzp*I3a33*MZp**2)/cchi - (6*gnuLI*gzp*MZp**2*complexconjugate(I3a33))/cchi + (18*gzp**2*I3a33*MZp**2*complexconjugate(I3a33))/cchi**2))/(48.*cmath.pi*abs(MZp)**3)'})



==> anc/Zprime_B3L2_malaphoric_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Zprime_B3L2_malaphoric_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Zprime_B3L2_malaphoric_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.items():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Zprime_B3L2_malaphoric_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.048,
                texname = 'g_{\\text{zp}}',
                lhablock = 'gzp',
                lhacode = [ 1 ])

schi = Parameter(name = 'schi',
                 nature = 'external',
                 type = 'real',
                 value = -0.86,
                 texname = 's_{\\chi }',
                 lhablock = 'schi',
                 lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = 0.,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 3000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 30.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '1',
                  texname = '\\text{Xi3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = '1',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x3}')

VdL1x1 = Parameter(name = 'VdL1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{VdL1x1}')

VdL1x2 = Parameter(name = 'VdL1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x2}')

VdL1x3 = Parameter(name = 'VdL1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x3}')

VdL2x1 = Parameter(name = 'VdL2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL2x1}')

VdL2x2 = Parameter(name = 'VdL2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL2x2}')

VdL2x3 = Parameter(name = 'VdL2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(tsb)',
                   texname = '\\text{VdL2x3}')

VdL3x1 = Parameter(name = 'VdL3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL3x1}')

VdL3x2 = Parameter(name = 'VdL3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(tsb)',
                   texname = '\\text{VdL3x2}')

VdL3x3 = Parameter(name = 'VdL3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL3x3}')

cchi = Parameter(name = 'cchi',
                 nature = 'internal',
                 type = 'real',
                 value = 'cmath.sqrt(1 - schi**2)',
                 texname = '\\text{cchi}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

tchi = Parameter(name = 'tchi',
                 nature = 'internal',
                 type = 'real',
                 value = 'schi/cchi',
                 texname = '\\text{tchi}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

MX = Parameter(name = 'MX',
               nature = 'internal',
               type = 'real',
               value = '(cchi*MZp)/cmath.sqrt(1 + schi**2*sw**2)',
               texname = '\\text{MX}')

thetaz = Parameter(name = 'thetaz',
                   nature = 'internal',
                   type = 'real',
                   value = '-((MZ**2*sw*(1 + schi**2*sw**2)*tchi)/MZp**2)',
                   texname = '\\text{thetaz}')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gdLI = Parameter(name = 'gdLI',
                 nature = 'internal',
                 type = 'real',
                 value = '(cw*ee*tchi)/3. + gzp*sw*(-0.5 + sw**2/3.)*tchi',
                 texname = '\\text{gdLI}')

gdRI = Parameter(name = 'gdRI',
                 nature = 'internal',
                 type = 'real',
                 value = '(cw*ee*tchi)/3. + (gzp*sw**3*tchi)/3.',
                 texname = '\\text{gdRI}')

geLI = Parameter(name = 'geLI',
                 nature = 'internal',
                 type = 'real',
                 value = 'cw*ee*tchi + gzp*sw*(-0.5 + sw**2)*tchi',
                 texname = '\\text{geLI}')

geRI = Parameter(name = 'geRI',
                 nature = 'internal',
                 type = 'real',
                 value = 'cw*ee*tchi + gzp*sw**3*tchi',
                 texname = '\\text{geRI}')

gnuLI = Parameter(name = 'gnuLI',
                  nature = 'internal',
                  type = 'real',
                  value = '(gzp*sw*tchi)/2.',
                  texname = '\\text{gnuLI}')

guLI = Parameter(name = 'guLI',
                 nature = 'internal',
                 type = 'real',
                 value = '(-2*cw*ee*tchi)/3. + gzp*sw*(0.5 - (2*sw**2)/3.)*tchi',
                 texname = '\\text{guLI}')

guRI = Parameter(name = 'guRI',
                 nature = 'internal',
                 type = 'real',
                 value = '(-2*cw*ee*tchi)/3. - (2*gzp*sw**3*tchi)/3.',
                 texname = '\\text{guRI}')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1**2*Xi1x1 + VdL1x1*VdL2x1*Xi1x2 + VdL1x1*VdL3x1*Xi1x3 + VdL1x1*VdL1x2*Xi2x1 + VdL1x2*VdL2x1*Xi2x2 + VdL1x2*VdL3x1*Xi2x3 + VdL1x1*VdL1x3*Xi3x1 + VdL1x3*VdL2x1*Xi3x2 + VdL1x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x2*Xi1x1 + VdL1x1*VdL2x2*Xi1x2 + VdL1x1*VdL3x2*Xi1x3 + VdL1x2**2*Xi2x1 + VdL1x2*VdL2x2*Xi2x2 + VdL1x2*VdL3x2*Xi2x3 + VdL1x2*VdL1x3*Xi3x1 + VdL1x3*VdL2x2*Xi3x2 + VdL1x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x3*Xi1x1 + VdL1x1*VdL2x3*Xi1x2 + VdL1x1*VdL3x3*Xi1x3 + VdL1x2*VdL1x3*Xi2x1 + VdL1x2*VdL2x3*Xi2x2 + VdL1x2*VdL3x3*Xi2x3 + VdL1x3**2*Xi3x1 + VdL1x3*VdL2x3*Xi3x2 + VdL1x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL2x1*Xi1x1 + VdL2x1**2*Xi1x2 + VdL2x1*VdL3x1*Xi1x3 + VdL1x1*VdL2x2*Xi2x1 + VdL2x1*VdL2x2*Xi2x2 + VdL2x2*VdL3x1*Xi2x3 + VdL1x1*VdL2x3*Xi3x1 + VdL2x1*VdL2x3*Xi3x2 + VdL2x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL2x1*Xi1x1 + VdL2x1*VdL2x2*Xi1x2 + VdL2x1*VdL3x2*Xi1x3 + VdL1x2*VdL2x2*Xi2x1 + VdL2x2**2*Xi2x2 + VdL2x2*VdL3x2*Xi2x3 + VdL1x2*VdL2x3*Xi3x1 + VdL2x2*VdL2x3*Xi3x2 + VdL2x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL2x1*Xi1x1 + VdL2x1*VdL2x3*Xi1x2 + VdL2x1*VdL3x3*Xi1x3 + VdL1x3*VdL2x2*Xi2x1 + VdL2x2*VdL2x3*Xi2x2 + VdL2x2*VdL3x3*Xi2x3 + VdL1x3*VdL2x3*Xi3x1 + VdL2x3**2*Xi3x2 + VdL2x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL3x1*Xi1x1 + VdL2x1*VdL3x1*Xi1x2 + VdL3x1**2*Xi1x3 + VdL1x1*VdL3x2*Xi2x1 + VdL2x1*VdL3x2*Xi2x2 + VdL3x1*VdL3x2*Xi2x3 + VdL1x1*VdL3x3*Xi3x1 + VdL2x1*VdL3x3*Xi3x2 + VdL3x1*VdL3x3*Xi3x3',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL3x1*Xi1x1 + VdL2x2*VdL3x1*Xi1x2 + VdL3x1*VdL3x2*Xi1x3 + VdL1x2*VdL3x2*Xi2x1 + VdL2x2*VdL3x2*Xi2x2 + VdL3x2**2*Xi2x3 + VdL1x2*VdL3x3*Xi3x1 + VdL2x2*VdL3x3*Xi3x2 + VdL3x2*VdL3x3*Xi3x3',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL3x1*Xi1x1 + VdL2x3*VdL3x1*Xi1x2 + VdL3x1*VdL3x3*Xi1x3 + VdL1x3*VdL3x2*Xi2x1 + VdL2x3*VdL3x2*Xi2x2 + VdL3x2*VdL3x3*Xi2x3 + VdL1x3*VdL3x3*Xi3x1 + VdL2x3*VdL3x3*Xi3x2 + VdL3x3**2*Xi3x3',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')

I3a11 = Parameter(name = 'I3a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a11}')

I3a12 = Parameter(name = 'I3a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a12}')

I3a13 = Parameter(name = 'I3a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a13}')

I3a21 = Parameter(name = 'I3a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a21}')

I3a22 = Parameter(name = 'I3a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a22}')

I3a23 = Parameter(name = 'I3a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a23}')

I3a31 = Parameter(name = 'I3a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a31}')

I3a32 = Parameter(name = 'I3a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a32}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a33}')



==> anc/Zprime_B3L2_malaphoric_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/Zprime_B3L2_malaphoric_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2)",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Zprime_B3L2_malaphoric_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Wed 23 Oct 2024 18:15:55


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_36})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_72})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_89})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_92})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_87})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_90})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_91})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_94})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_95})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_88})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_93})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_49})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_73})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_62})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_50})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_63})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_71})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_74})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_51})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_56})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_57})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_59})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_60})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_61})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_96})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_99})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_102})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_97})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_100})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_103})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_98})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_101})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_104})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_68,(0,1):C.GC_65})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_68,(0,1):C.GC_65})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_68,(0,1):C.GC_65})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_67,(0,1):C.GC_64})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_67,(0,1):C.GC_64})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_67,(0,1):C.GC_64})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_70})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_70})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_70})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_69,(0,1):C.GC_66})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_69,(0,1):C.GC_66})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_69,(0,1):C.GC_66})

V_76 = Vertex(name = 'V_76',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_75})

V_77 = Vertex(name = 'V_77',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_77})

V_78 = Vertex(name = 'V_78',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_78})

V_79 = Vertex(name = 'V_79',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_79})

V_80 = Vertex(name = 'V_80',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_13,(0,1):C.GC_80})

V_81 = Vertex(name = 'V_81',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_82})

V_82 = Vertex(name = 'V_82',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_83})

V_83 = Vertex(name = 'V_83',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_84})

V_84 = Vertex(name = 'V_84',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_85})

V_85 = Vertex(name = 'V_85',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_37,(0,1):C.GC_38})

V_86 = Vertex(name = 'V_86',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_39,(0,1):C.GC_39})

V_87 = Vertex(name = 'V_87',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_40,(0,1):C.GC_40})

V_88 = Vertex(name = 'V_88',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_41,(0,1):C.GC_41})

V_89 = Vertex(name = 'V_89',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_42,(0,1):C.GC_43})

V_90 = Vertex(name = 'V_90',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_44,(0,1):C.GC_44})

V_91 = Vertex(name = 'V_91',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_45,(0,1):C.GC_45})

V_92 = Vertex(name = 'V_92',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_46,(0,1):C.GC_46})

V_93 = Vertex(name = 'V_93',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_47,(0,1):C.GC_48})

V_94 = Vertex(name = 'V_94',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_76})

V_95 = Vertex(name = 'V_95',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_77})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_20,(0,1):C.GC_78})

V_97 = Vertex(name = 'V_97',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_21,(0,1):C.GC_79})

V_98 = Vertex(name = 'V_98',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_81})

V_99 = Vertex(name = 'V_99',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_82})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_24,(0,1):C.GC_83})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_84})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_26,(0,1):C.GC_86})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_27})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_28})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_30})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_32})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_33})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_35})



==> anc/Zprime_B3L2_malaphoric_UFO/write_param_card.py <==

__date__ = "6 March 2020"
__author__ = 'olivier.mattelaer@uclouvain.be'


class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            from functools import cmp_to_key
            need_writing.sort(key=cmp_to_key(self.order_param))
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "
        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        self.fsock.write(text)    
    
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': 2 * part.spin + 1,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print('write ./param_card.dat')
    


==> anc/eg_out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16      17
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  R         MXhat
mzp= 4184.630672684873  gzp= 0.1 tsb= 0.0  schi= -0.2  flag= 1  mx= 4000.0


sigma( u u~ > zp > mu+ mu-)=0.03438
sigma( u c~ > zp > mu+ mu-)=3.0651999999999997e-09
sigma( c c~ > zp > mu+ mu-)=0.0003076
sigma( d d~ > zp > mu+ mu-)=0.003154
sigma( d s~ > zp > mu+ mu-)=0.0
sigma( d b~ > zp > mu+ mu-)=0.0
sigma( s d~ > zp > mu+ mu-)=0.0
sigma( s s~ > zp > mu+ mu-)=0.00011896
sigma( s b~ > zp > mu+ mu-)=0.0
sigma( b b~ > zp > mu+ mu-)=0.000653
sigma( p p > zp b, zp > mu+ mu-)=3.382e-05
{'mxhat': 4000.0, 'mzp': 4184.630672684873, 'schi': -0.2, 'gzp': 0.1, 'tsb': 0.0, 'wzp': 30.50121, 'br_ee': 0.01137326, 'br_mumu': 0.4770134, 'br_tt': 0.2091466, 'br_bb': 0.07911456, 'electron_sigma': 0.0009107000000000001, 'electron_obs': 0.036573457399943936, 'electron_exp': 0.0228226350711632, 'muon_sigma': 0.03826, 'muon_obs': 0.04786348915900847, 'muon_exp': 0.05091745122718775}

#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16      17
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  R         MXhat
mzp= 4184.630672684873  gzp= 0.1 tsb= -0.19  schi= -0.2  flag= 1  mx= 4000.0
sigma( u u~ > zp > mu+ mu-)=0.03426
sigma( u c~ > zp > mu+ mu-)=5.62e-06
sigma( c c~ > zp > mu+ mu-)=0.0002814
sigma( d d~ > zp > mu+ mu-)=0.003158
sigma( d s~ > zp > mu+ mu-)=0.0
sigma( d b~ > zp > mu+ mu-)=0.0
sigma( s d~ > zp > mu+ mu-)=0.0
sigma( s s~ > zp > mu+ mu-)=0.00014312
sigma( s b~ > zp > mu+ mu-)=8.036e-05
sigma( b b~ > zp > mu+ mu-)=0.0006248
sigma( p p > zp b, zp > mu+ mu-)=3.569e-05
{'mxhat': 4000.0, 'mzp': 4184.630672684873, 'schi': -0.2, 'gzp': 0.1, 'tsb': -0.19, 'wzp': 30.45374, 'br_ee': 0.01139099, 'br_mumu': 0.4777569, 'br_tt': 0.2041373, 'br_bb': 0.07582505, 'electron_sigma': 0.0009089, 'electron_obs': 0.0365728488163501, 'electron_exp': 0.022821712068956446, 'muon_sigma': 0.03819, 'muon_obs': 0.04786330577043545, 'muon_exp': 0.050917178476925555}

==> anc/electron_exp.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.out" u ($3*60000/$16):($1*0.001):($10*factor/$12)"

# Contour 0, label:        1
 0.665617  8.00969  1 
 0.667808  7.98735  1 
 0.671026  7.96732  1 
 0.67552  7.94798  1 
 0.681539  7.92772  1 
 0.689082  7.90528  1 
 0.69714  7.88079  1 
 0.704455  7.85471  1 
 0.709767  7.8275  1 
 0.711818  7.79962  1 
 0.709757  7.77158  1 
 0.704369  7.74396  1 
 0.696849  7.71738  1 
 0.688392  7.69248  1 
 0.680192  7.66988  1 
 0.673249  7.64984  1 
 0.667792  7.63123  1 
 0.663852  7.61258  1 
 0.661464  7.59239  1 
 0.66066  7.56919  1 
 0.661402  7.54209  1 
 0.663355  7.51261  1 
 0.666112  7.48286  1 
 0.669269  7.45496  1 
 0.672418  7.43102  1 
 0.675207  7.4126  1 
 0.677507  7.39899  1 
 0.679242  7.38895  1 
 0.680338  7.38119  1 
 0.68072  7.37448  1 
 0.680331  7.36757  1 
 0.679182  7.35935  1 
 0.677306  7.34875  1 
 0.674731  7.33468  1 
 0.671488  7.31606  1 
 0.667692  7.29225  1 
 0.663799  7.26437  1 
 0.660349  7.23398  1 
 0.660349  7.23398  1 
 0.657883  7.20263  1 
 0.656941  7.17188  1 
 0.657904  7.14299  1 
 0.660521  7.11608  1 
 0.664378  7.091  1 
 0.669065  7.06757  1 
 0.674169  7.04564  1 
 0.679278  7.02498  1 
 0.683977  7.00523  1 
 0.687849  6.98598  1 
 0.690477  6.96681  1 
 0.691446  6.94733  1 
 0.690467  6.9272  1 
 0.687766  6.90652  1 
 0.683697  6.88545  1 
 0.678615  6.86419  1 
 0.672874  6.84289  1 
 0.666835  6.82156  1 
 0.660889  6.79949  1 
 0.655433  6.77578  1 
 0.650866  6.74953  1 
 0.647585  6.71986  1 
 0.645888  6.68625  1 
 0.645671  6.64981  1 
 0.646728  6.61203  1 
 0.648856  6.57439  1 
 0.651849  6.53839  1 
 0.655507  6.50524  1 
 0.659646  6.47503  1 
 0.664084  6.44761  1 
 0.668641  6.42278  1 
 0.673138  6.40037  1 
 0.67738  6.38008  1 
 0.681124  6.36102  1 
 0.684116  6.3422  1 
 0.686098  6.3226  1 
 0.686816  6.30122  1 
 0.686124  6.27742  1 
 0.684325  6.25205  1 
 0.68183  6.22634  1 
 0.679052  6.20152  1 
 0.676403  6.1788  1 
 0.674207  6.15891  1 
 0.672424  6.1405  1 
 0.670928  6.12173  1 
 0.669589  6.10074  1 
 0.66828  6.07568  1 
 0.666926  6.04538  1 
 0.665663  6.01138  1 
 0.664681  5.9759  1 
 0.664171  5.94115  1 
 0.664323  5.90934  1 
 0.665346  5.8821  1 
 0.667533  5.85863  1 
 0.671195  5.83753  1 
 0.676646  5.81739  1 
 0.684196  5.79682  1 
 0.693911  5.7746  1 
 0.704856  5.75025  1 
 0.71585  5.72347  1 
 0.725712  5.69396  1 
 0.733261  5.66141  1 
 0.737649  5.62569  1 
 0.739369  5.5873  1 
 0.739246  5.54691  1 
 0.738107  5.50518  1 
 0.73678  5.46279  1 
 0.73598  5.42041  1 
 0.735986  5.37871  1 
 0.736968  5.33838  1 
 0.739095  5.30012  1 
 0.742537  5.26462  1 
 0.747372  5.23237  1 
 0.753323  5.20321  1 
 0.760022  5.17676  1 
 0.767102  5.15265  1 
 0.774195  5.13053  1 
 0.780974  5.10986  1 
 0.787275  5.08948  1 
 0.792974  5.06805  1 
 0.797947  5.04423  1 
 0.80207  5.01668  1 
 0.805319  4.98447  1 
 0.80807  4.94821  1 
 0.810799  4.90891  1 
 0.813981  4.86759  1 
 0.818091  4.82525  1 
 0.82345  4.78275  1 
 0.829762  4.74025  1 
 0.836574  4.69774  1 
 0.843434  4.65524  1 
 0.849891  4.61274  1 
 0.855575  4.57045  1 
 0.860448  4.52946  1 
 0.864553  4.49107  1 
 0.867934  4.45656  1 
 0.870635  4.42725  1 
 0.872778  4.40383  1 
 0.872778  4.40383  1 
 0.874813  4.38472  1 
 0.877264  4.3677  1 
 0.880661  4.3506  1 
 0.88553  4.33122  1 
 0.892235  4.30785  1 
 0.900489  4.28074  1 
 0.909843  4.2506  1 
 0.919847  4.21815  1 
 0.93005  4.18412  1 
 0.940031  4.14934  1 
 0.949486  4.11512  1 
 0.958139  4.08285  1 
 0.965713  4.05396  1 
 0.971933  4.02985  1 
 0.976674  4.01124  1 
 0.980418  3.99612  1 
 0.983796  3.98177  1 
 0.987441  3.9655  1 
 0.991987  3.94458  1 
 0.997852  3.91702  1 
 1.00461  3.88358  1 
 1.0116  3.84573  1 
 1.0182  3.80494  1 
 1.02375  3.76268  1 
 1.02775  3.72018  1 
 1.03027  3.67768  1 
 1.03152  3.63517  1 
 1.03169  3.59267  1 
 1.031  3.55017  1 
 1.02973  3.5078  1 
 1.02853  3.46622  1 
 1.02811  3.42622  1 
 1.02919  3.38859  1 
 1.03249  3.35413  1 
 1.03848  3.32338  1 
 1.04661  3.29591  1 
 1.0561  3.27105  1 
 1.06615  3.24812  1 
 1.07597  3.22647  1 
 1.08491  3.20534  1 
 1.09301  3.18378  1 
 1.10042  3.16075  1 
 1.10733  3.13523  1 
 1.11392  3.1062  1 
 1.12029  3.07294  1 
 1.12629  3.03604  1 
 1.13171  2.99642  1 
 1.13634  2.95498  1 
 1.13996  2.91263  1 
 1.14245  2.87012  1 
 1.14398  2.82762  1 
 1.14482  2.78512  1 
 1.14525  2.74261  1 
 1.14553  2.70011  1 
 1.14589  2.65761  1 
 1.14646  2.61511  1 
 1.14733  2.5726  1 
 1.14857  2.5301  1 
 1.15028  2.4876  1 
 1.15252  2.44512  1 
 1.1552  2.40278  1 
 1.15822  2.36072  1 
 1.16146  2.31908  1 
 1.16482  2.278  1 
 1.16819  2.23781  1 
 1.17145  2.1996  1 
 1.17451  2.16465  1 
 1.17725  2.13425  1 
 1.17956  2.10966  1 
 1.1814  2.09146  1 
 1.18294  2.07738  1 
 1.18442  2.06444  1 
 1.18607  2.04967  1 
 1.18814  2.03007  1 
 1.19077  2.00343  1 
 1.1939  1.97054  1 
 1.19734  1.93298  1 
 1.20095  1.8923  1 
 1.20455  1.85006  1 
 1.20803  1.80755  1 
 1.21134  1.76505  1 
 1.21451  1.72255  1 
 1.21753  1.68004  1 
 1.22042  1.63754  1 
 1.22318  1.5949  1 
 1.22592  1.5514  1 
 1.22873  1.50621  1 
 1.23172  1.45846  1 
 1.23499  1.40732  1 
 1.23857  1.35136  1 
 1.24212  1.28689  1 
 1.24523  1.20968  1 
 1.24748  1.11547  1 
 1.24847  1.00001  1 
 0.4 1 1
 0.4 8 1



 2.99805  8.00861  1 
 2.99202  7.9855  1 
 2.98405  7.9564  1 
 2.9748  7.92202  1 
 2.9651  7.8837  1 
 2.9651  7.8837  1 
 2.95582  7.84273  1 
 2.94782  7.80045  1 
 2.94174  7.75794  1 
 2.93738  7.71544  1 
 2.93433  7.67294  1 
 2.9322  7.63044  1 
 2.93057  7.58793  1 
 2.92915  7.54543  1 
 2.92811  7.50293  1 
 2.92773  7.46042  1 
 2.9283  7.41792  1 
 2.93008  7.37542  1 
 2.93316  7.33312  1 
 2.93682  7.29204  1 
 2.94013  7.25341  1 
 2.94215  7.21845  1 
 2.94196  7.18837  1 
 2.93889  7.16388  1 
 2.93328  7.14353  1 
 2.92577  7.12537  1 
 2.91697  7.10741  1 
 2.90749  7.08769  1 
 2.89798  7.0647  1 
 2.8892  7.03877  1 
 2.88194  7.01068  1 
 2.87701  6.98119  1 
 2.87519  6.95109  1 
 2.87697  6.92113  1 
 2.88166  6.89199  1 
 2.88825  6.8643  1 
 2.89574  6.83872  1 
 2.90313  6.81588  1 
 2.90955  6.79618  1 
 2.91475  6.77901  1 
 2.91861  6.76352  1 
 2.92101  6.74884  1 
 2.92183  6.73412  1 
 2.92102  6.71862  1 
 2.91868  6.70208  1 
 2.915  6.68437  1 
 2.91014  6.66534  1 
 2.90429  6.64486  1 
 2.89771  6.62282  1 
 2.89114  6.5993  1 
 2.88541  6.57436  1 
 2.88136  6.5481  1 
 2.87983  6.52062  1 
 2.88135  6.49215  1 
 2.88534  6.46354  1 
 2.8909  6.4358  1 
 2.89715  6.40992  1 
 2.90319  6.3869  1 
 2.90829  6.36743  1 
 2.91228  6.35088  1 
 2.91515  6.33631  1 
 2.91688  6.32279  1 
 2.91746  6.30938  1 
 2.91689  6.29524  1 
 2.91524  6.28  1 
 2.91258  6.26338  1 
 2.909  6.24511  1 
 2.90457  6.22491  1 
 2.89949  6.20257  1 
 2.89433  6.17809  1 
 2.8898  6.15152  1 
 2.88657  6.12293  1 
 2.88534  6.09237  1 
 2.88656  6.06016  1 
 2.88971  6.02762  1 
 2.89403  5.99634  1 
 2.89877  5.96791  1 
 2.90316  5.94391  1 
 2.90661  5.92549  1 
 2.90907  5.91203  1 
 2.91069  5.90247  1 
 2.91156  5.89574  1 
 2.91183  5.89079  1 
 2.91151  5.88645  1 
 2.91031  5.8812  1 
 2.9078  5.87339  1 
 2.90359  5.86141  1 
 2.89726  5.84361  1 
 2.88869  5.81886  1 
 2.87882  5.78806  1 
 2.86885  5.75258  1 
 2.86002  5.7138  1 
 2.85351  5.67311  1 
 2.85015  5.63188  1 
 2.84905  5.5914  1 
 2.84893  5.55297  1 
 2.8485  5.51786  1 
 2.84647  5.48737  1 
 2.84184  5.46225  1 
 2.83464  5.44119  1 
 2.82522  5.42235  1 
 2.81389  5.4039  1 
 2.80097  5.38399  1 
 2.78694  5.36111  1 
 2.78694  5.36111  1 
 2.77282  5.33508  1 
 2.75976  5.30603  1 
 2.74893  5.2741  1 
 2.74149  5.23943  1 
 2.73826  5.20222  1 
 2.73857  5.16293  1 
 2.74144  5.12208  1 
 2.74585  5.08018  1 
 2.7508  5.03777  1 
 2.75536  4.99541  1 
 2.75887  4.95393  1 
 2.76073  4.91421  1 
 2.76036  4.87712  1 
 2.75717  4.84354  1 
 2.75079  4.81406  1 
 2.74184  4.78803  1 
 2.73112  4.76452  1 
 2.71948  4.74259  1 
 2.70775  4.72133  1 
 2.69662  4.69981  1 
 2.68626  4.67724  1 
 2.6767  4.65287  1 
 2.668  4.62591  1 
 2.66017  4.59561  1 
 2.65323  4.56157  1 
 2.647  4.52488  1 
 2.64129  4.48701  1 
 2.63588  4.4494  1 
 2.63058  4.41353  1 
 2.62521  4.38057  1 
 2.61972  4.35059  1 
 2.61409  4.32337  1 
 2.60831  4.2987  1 
 2.60235  4.27636  1 
 2.59616  4.25595  1 
 2.58953  4.23637  1 
 2.5822  4.21635  1 
 2.57392  4.1946  1 
 2.56445  4.16984  1 
 2.55371  4.14137  1 
 2.54232  4.11075  1 
 2.53107  4.08015  1 
 2.52078  4.05171  1 
 2.51222  4.02759  1 
 2.50594  4.00911  1 
 2.5014  3.9943  1 
 2.4978  3.98037  1 
 2.49434  3.96454  1 
 2.49022  3.94402  1 
 2.48479  3.91684  1 
 2.4781  3.88434  1 
 2.47034  3.84867  1 
 2.46168  3.812  1 
 2.45234  3.77647  1 
 2.44252  3.74385  1 
 2.43246  3.71425  1 
 2.42243  3.68739  1 
 2.41268  3.66298  1 
 2.40349  3.64074  1 
 2.39506  3.6202  1 
 2.38742  3.60012  1 
 2.38054  3.57909  1 
 2.3744  3.5557  1 
 2.36898  3.52854  1 
 2.3642  3.49659  1 
 2.35975  3.46049  1 
 2.35524  3.42127  1 
 2.35033  3.37998  1 
 2.34464  3.33765  1 
 2.33795  3.2954  1 
 2.33065  3.25468  1 
 2.32331  3.21699  1 
 2.31647  3.18387  1 
 2.31068  3.15683  1 
 2.30628  3.13667  1 
 2.30283  3.12126  1 
 2.29967  3.10772  1 
 2.29615  3.0932  1 
 2.29161  3.07482  1 
 2.28557  3.05041  1 
 2.27827  3.02045  1 
 2.27011  2.9861  1 
 2.26149  2.94853  1 
 2.25282  2.9089  1 
 2.24446  2.86836  1 
 2.23657  2.82793  1 
 2.22924  2.78865  1 
 2.2226  2.75153  1 
 2.21674  2.71758  1 
 2.21173  2.68751  1 
 2.20741  2.66083  1 
 2.2036  2.6367  1 
 2.20008  2.61432  1 
 2.19668  2.59288  1 
 2.19319  2.57154  1 
 2.18947  2.54943  1 
 2.18537  2.52567  1 
 2.18074  2.49937  1 
 2.18074  2.49937  1 
 2.17544  2.46964  1 
 2.16937  2.4359  1 
 2.16263  2.39871  1 
 2.15535  2.35894  1 
 2.14767  2.31744  1 
 2.13975  2.27508  1 
 2.13174  2.23281  1 
 2.12394  2.19194  1 
 2.1167  2.15387  1 
 2.11032  2.12  1 
 2.10514  2.09172  1 
 2.10136  2.0698  1 
 2.09865  2.05237  1 
 2.09656  2.03694  1 
 2.09464  2.02101  1 
 2.09243  2.00209  1 
 2.08958  1.97823  1 
 2.08614  1.94967  1 
 2.08226  1.91721  1 
 2.07811  1.88165  1 
 2.07382  1.84379  1 
 2.06955  1.80435  1 
 2.06533  1.7637  1 
 2.06119  1.72215  1 
 2.05716  1.67999  1 
 2.05326  1.63754  1 
 2.0495  1.5949  1 
 2.04575  1.5514  1 
 2.04186  1.50621  1 
 2.03769  1.45846  1 
 2.03308  1.40732  1 
 2.02799  1.35136  1 
 2.0228  1.28689  1 
 2.01799  1.20968  1 
 2.01404  1.11547  1 
 2.01143  1.00001  1 
 3.3185 1 1
 3.3185 8 1





==> anc/electron_obs.2000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.2000.out" u ($3*3000/mxhat):2:($10/$11)"

# Contour 0, label:        1
 0.40005  0.307987  1 
 0.394616  0.306679  1 
 0.390182  0.305626  1 
 0.386548  0.30478  1 
 0.383515  0.304094  1 
 0.380881  0.303518  1 
 0.378474  0.303009  1 
 0.376227  0.302549  1 
 0.3741  0.302126  1 
 0.372053  0.301727  1 
 0.370046  0.30134  1 
 0.368046  0.300955  1 
 0.366046  0.300571  1 
 0.364046  0.30019  1 
 0.362045  0.299816  1 
 0.360045  0.29945  1 
 0.358052  0.299096  1 
 0.356106  0.298757  1 
 0.354251  0.29844  1 
 0.352533  0.29815  1 
 0.350999  0.297891  1 
 0.349678  0.297665  1 
 0.348528  0.297446  1 
 0.347492  0.297206  1 
 0.346513  0.296915  1 
 0.345532  0.296545  1 
 0.344499  0.296071  1 
 0.343385  0.295495  1 
 0.342167  0.294821  1 
 0.340823  0.294058  1 
 0.339331  0.29321  1 
 0.337678  0.292286  1 
 0.335888  0.291297  1 
 0.333996  0.290256  1 
 0.332036  0.289174  1 
 0.330041  0.288066  1 
 0.328041  0.286942  1 
 0.326041  0.285809  1 
 0.324041  0.28467  1 
 0.32204  0.28353  1 
 0.32004  0.282395  1 
 0.31804  0.281267  1 
 0.31604  0.280147  1 
 0.314039  0.279034  1 
 0.312039  0.277926  1 
 0.310039  0.276824  1 
 0.308039  0.275727  1 
 0.306038  0.274637  1 
 0.304038  0.273554  1 
 0.302038  0.272481  1 
 0.300038  0.27142  1 
 0.298037  0.270371  1 
 0.296037  0.269336  1 
 0.294037  0.268311  1 
 0.292037  0.267297  1 
 0.290036  0.266292  1 
 0.288036  0.265295  1 
 0.286036  0.264305  1 
 0.284036  0.263324  1 
 0.282035  0.262351  1 
 0.280035  0.261387  1 
 0.278035  0.26043  1 
 0.276035  0.259483  1 
 0.274034  0.258544  1 
 0.272034  0.257613  1 
 0.270034  0.256692  1 
 0.268034  0.255779  1 
 0.266033  0.254875  1 
 0.264033  0.253981  1 
 0.262033  0.253097  1 
 0.260033  0.252224  1 
 0.258044  0.251365  1 
 0.256127  0.250545  1 
 0.254353  0.249791  1 
 0.252794  0.249131  1 
 0.251521  0.248593  1 
 0.250571  0.248186  1 
 0.249843  0.247845  1 
 0.249205  0.247485  1 
 0.24852  0.247024  1 
 0.247655  0.246377  1 
 0.246506  0.245482  1 
 0.245097  0.244366  1 
 0.243483  0.243077  1 
 0.241716  0.241664  1 
 0.239853  0.240176  1 
 0.237939  0.238653  1 
 0.235991  0.237111  1 
 0.234018  0.235559  1 
 0.232028  0.234004  1 
 0.230029  0.232454  1 
 0.228029  0.230916  1 
 0.226028  0.229392  1 
 0.224028  0.227884  1 
 0.222028  0.226391  1 
 0.220028  0.224915  1 
 0.218027  0.223457  1 
 0.216027  0.222016  1 
 0.214027  0.220592  1 
 0.214027  0.220592  1 
 0.212027  0.219186  1 
 0.210026  0.217798  1 
 0.208026  0.216426  1 
 0.206026  0.215071  1 
 0.204026  0.213733  1 
 0.202025  0.21241  1 
 0.200025  0.211102  1 
 0.198025  0.209809  1 
 0.196025  0.20853  1 
 0.194024  0.207265  1 
 0.192024  0.206016  1 
 0.190024  0.204781  1 
 0.188035  0.203567  1 
 0.186117  0.202406  1 
 0.184339  0.201338  1 
 0.182773  0.2004  1 
 0.181488  0.19963  1 
 0.18052  0.199044  1 
 0.179774  0.198557  1 
 0.179117  0.198061  1 
 0.178419  0.197448  1 
 0.177548  0.196609  1 
 0.176405  0.195464  1 
 0.17501  0.194047  1 
 0.173413  0.192419  1 
 0.171666  0.190642  1 
 0.169819  0.188777  1 
 0.167918  0.186878  1 
 0.165977  0.184962  1 
 0.164008  0.183039  1 
 0.162019  0.181119  1 
 0.16002  0.179211  1 
 0.15802  0.177322  1 
 0.15602  0.175456  1 
 0.154019  0.173612  1 
 0.152019  0.171793  1 
 0.150019  0.169997  1 
 0.148019  0.168226  1 
 0.146018  0.16648  1 
 0.144018  0.164758  1 
 0.142018  0.16306  1 
 0.140018  0.161385  1 
 0.138023  0.159737  1 
 0.13606  0.158133  1 
 0.134161  0.156596  1 
 0.132358  0.155146  1 
 0.130682  0.153805  1 
 0.129159  0.152588  1 
 0.12778  0.151478  1 
 0.126529  0.150452  1 
 0.12539  0.149486  1 
 0.124347  0.148558  1 
 0.123376  0.147638  1 
 0.122422  0.146675  1 
 0.121419  0.145612  1 
 0.120305  0.144391  1 
 0.119014  0.142956  1 
 0.117502  0.141268  1 
 0.115798  0.139372  1 
 0.11395  0.13733  1 
 0.112006  0.135204  1 
 0.110014  0.133058  1 
 0.108014  0.130944  1 
 0.106013  0.128872  1 
 0.104013  0.12684  1 
 0.102013  0.124849  1 
 0.100013  0.122897  1 
 0.0980123  0.120984  1 
 0.096012  0.119109  1 
 0.0940118  0.117271  1 
 0.0920115  0.11547  1 
 0.0900113  0.113705  1 
 0.0880137  0.111976  1 
 0.0860326  0.110292  1 
 0.0840842  0.108662  1 
 0.082185  0.107094  1 
 0.0803512  0.105599  1 
 0.0786018  0.104187  1 
 0.0769652  0.102869  1 
 0.0754722  0.10166  1 
 0.0741537  0.100573  1 
 0.0730406  0.0996224  1 
 0.0721401  0.0987996  1 
 0.071365  0.0980121  1 
 0.0706044  0.0971457  1 
 0.0697474  0.0960864  1 
 0.0686831  0.0947201  1 
 0.0673298  0.0929685  1 
 0.0657219  0.0908975  1 
 0.0639232  0.0886086  1 
 0.0619971  0.0862035  1 
 0.0600075  0.0837839  1 
 0.0580072  0.0814344  1 
 0.056007  0.0791716  1 
 0.0540067  0.0769949  1 
 0.0520065  0.074904  1 
 0.0500062  0.0728982  1 
 0.048006  0.070977  1
  0.048006  0.070977  1 
 0.0460057  0.0691385  1 
 0.0440055  0.0673808  1 
 0.0420052  0.0657019  1 
 0.040005  0.0640997  1 
 0.0380047  0.0625713  1 
 0.0360045  0.061109  1 
 0.0340042  0.0597042  1 
 0.032004  0.0583484  1 
 0.0300037  0.0570328  1 
 0.0280149  0.0557557  1 
 0.0260948  0.0545423  1 
 0.0243121  0.0534246  1 
 0.0227354  0.0524344  1 
 0.0214334  0.0516039  1 
 0.0204367  0.0509096  1 
 0.019623  0.0501071  1 
 0.018832  0.0488965  1 
 0.0179032  0.046978  1 
 0.0166763  0.0440517  1 
 0.0149873  0.0399843  1 
 0.0126575  0.0353084  1 
 0.0095045  0.0307231  1 
 0.00534612  0.0269276  1 
 3.00036e-07  0.0246211  1 
 0 1 1
 0.4 1 1


 0.40005 -0.332296  1 
 0.394616 -0.329895  1 
 0.390182 -0.32797  1 
 0.386548 -0.326431  1 
 0.383515 -0.325187  1 
 0.380881 -0.324145  1 
 0.378474 -0.323228  1 
 0.376227 -0.322399  1 
 0.3741 -0.321635  1 
 0.372053 -0.320911  1 
 0.370046 -0.320205  1 
 0.368046 -0.319496  1 
 0.366046 -0.318786  1 
 0.364046 -0.31808  1 
 0.362045 -0.317382  1 
 0.360045 -0.316699  1 
 0.358045 -0.316034  1 
 0.356045 -0.315387  1 
 0.354044 -0.314757  1 
 0.352044 -0.314142  1 
 0.350044 -0.31354  1 
 0.348044 -0.312951  1 
 0.346043 -0.312369  1 
 0.344043 -0.311791  1 
 0.342043 -0.311211  1 
 0.340043 -0.310624  1 
 0.338042 -0.310029  1 
 0.336042 -0.309429  1 
 0.334042 -0.308831  1 
 0.332042 -0.308239  1 
 0.330041 -0.307661  1 
 0.328041 -0.307101  1 
 0.326041 -0.306558  1 
 0.324041 -0.30603  1 
 0.32204 -0.305515  1 
 0.32004 -0.305011  1 
 0.31804 -0.304516  1 
 0.31604 -0.30403  1 
 0.314039 -0.303551  1 
 0.312039 -0.30308  1 
 0.310039 -0.302616  1 
 0.308039 -0.302159  1 
 0.306038 -0.301709  1 
 0.304038 -0.301267  1 
 0.302038 -0.300832  1 
 0.300038 -0.300405  1 
 0.298041 -0.299987  1 
 0.29607 -0.299581  1 
 0.294147 -0.29919  1 
 0.292297 -0.298818  1 
 0.290545 -0.298468  1 
 0.288913 -0.298142  1 
 0.287409 -0.297832  1 
 0.286041 -0.297526  1 
 0.284815 -0.297215  1 
 0.283739 -0.296887  1 
 0.282802 -0.296529  1 
 0.281934 -0.296111  1 
 0.281049 -0.295601  1 
 0.280058 -0.294966  1 
 0.278877 -0.294173  1 
 0.277442 -0.293203  1 
 0.275784 -0.292082  1 
 0.27396 -0.290849  1 
 0.272025 -0.289545  1 
 0.270034 -0.288208  1 
 0.268034 -0.286872  1 
 0.266033 -0.285543  1 
 0.264033 -0.284225  1 
 0.262033 -0.282917  1 
 0.260033 -0.281623  1 
 0.258032 -0.280342  1 
 0.256032 -0.279073  1 
 0.254032 -0.277816  1 
 0.252032 -0.276567  1 
 0.250031 -0.275326  1 
 0.248031 -0.274091  1 
 0.246031 -0.272863  1 
 0.244031 -0.271642  1 
 0.24203 -0.27043  1 
 0.24003 -0.269228  1 
 0.23803 -0.268036  1 
 0.23603 -0.266854  1 
 0.234029 -0.265681  1 
 0.232029 -0.264516  1 
 0.230029 -0.263358  1 
 0.228029 -0.262207  1 
 0.226028 -0.261066  1 
 0.224028 -0.259937  1 
 0.222028 -0.258825  1 
 0.220028 -0.257731  1 
 0.218027 -0.256658  1 
 0.216027 -0.255604  1 
 0.214027 -0.254567  1 
 0.212027 -0.253543  1 
 0.210026 -0.25253  1 
 0.208039 -0.251531  1 
 0.206131 -0.250578  1 
 0.204382 -0.249707  1 
 0.204382 -0.249707  1 
 0.202871 -0.248957  1 
 0.201677 -0.248366  1 
 0.20084 -0.247945  1 
 0.200241 -0.247608  1 
 0.199724 -0.247242  1 
 0.199129 -0.246735  1 
 0.198299 -0.245974  1 
 0.197115 -0.244878  1 
 0.195617 -0.243492  1 
 0.193881 -0.241892  1 
 0.191986 -0.240155  1 
 0.190009 -0.238356  1 
 0.188016 -0.23656  1 
 0.18602 -0.234776  1 
 0.184022 -0.233002  1 
 0.182023 -0.231238  1 
 0.180023 -0.229479  1 
 0.178022 -0.227726  1 
 0.176022 -0.225982  1 
 0.174022 -0.224251  1 
 0.172022 -0.222537  1 
 0.170021 -0.220845  1 
 0.168021 -0.219178  1 
 0.166021 -0.217534  1 
 0.164021 -0.215911  1 
 0.16202 -0.214306  1 
 0.16002 -0.212717  1 
 0.158021 -0.211141  1 
 0.156028 -0.209583  1 
 0.154048 -0.208046  1 
 0.152088 -0.206534  1 
 0.150154 -0.205052  1 
 0.14826 -0.203609  1 
 0.14646 -0.202241  1 
 0.144814 -0.20099  1 
 0.143381 -0.199895  1 
 0.142224 -0.198999  1 
 0.141368 -0.198313  1 
 0.140707 -0.197731  1 
 0.1401 -0.197116  1 
 0.139406 -0.196332  1 
 0.138485 -0.195243  1 
 0.137233 -0.193751  1 
 0.135686 -0.19191  1 
 0.133919 -0.189813  1 
 0.132004 -0.187554  1 
 0.130016 -0.185223  1 
 0.128016 -0.182899  1 
 0.126016 -0.180598  1 
 0.124016 -0.178319  1 
 0.122015 -0.176064  1 
 0.120015 -0.173831  1 
 0.118015 -0.171623  1 
 0.116015 -0.169437  1 
 0.114014 -0.167274  1 
 0.112014 -0.165133  1 
 0.110014 -0.163014  1 
 0.108022 -0.160924  1 
 0.106079 -0.1589  1 
 0.104236 -0.156986  1 
 0.102541 -0.155229  1 
 0.101044 -0.153671  1 
 0.0997757 -0.152338  1 
 0.098686 -0.151171  1 
 0.0977068 -0.150092  1 
 0.0967696 -0.149022  1 
 0.0958057 -0.147883  1 
 0.094756 -0.146608  1 
 0.0935997 -0.145177  1 
 0.0923252 -0.143584  1 
 0.0909212 -0.141822  1 
 0.0893763 -0.139883  1 
 0.0876859 -0.137769  1 
 0.0858736 -0.135515  1 
 0.0839699 -0.133164  1 
 0.0820052 -0.13076  1 
 0.08001 -0.128346  1 
 0.0780098 -0.125957  1 
 0.0760095 -0.123601  1 
 0.0740093 -0.121276  1 
 0.072009 -0.118982  1 
 0.0700088 -0.116718  1 
 0.068014 -0.114487  1 
 0.0660521 -0.112313  1 
 0.0641561 -0.110223  1 
 0.0623589 -0.108245  1 
 0.0606933 -0.106406  1 
 0.0591837 -0.104726  1 
 0.0578199 -0.10319  1 
 0.0565833 -0.101773  1 
 0.055455 -0.100453  1 
 0.0544163 -0.0992059  1 
 0.0534414 -0.0979999  1 
 0.0524761 -0.0967696  1 
 0.0514591 -0.0954416  1 
 0.0503292 -0.0939422  1 
 0.0490252 -0.0921977  1 
 0.0475037 -0.0901604  1 
 0.0475037 -0.0901604  1 
 0.0457938 -0.0878856  1 
 0.0439427 -0.0854543  1 
 0.0419974 -0.0829475  1 
 0.040005 -0.0804464  1 
 0.0380047 -0.0780178  1 
 0.0360045 -0.0756723  1 
 0.0340042 -0.0734063  1 
 0.032004 -0.0712162  1 
 0.0300037 -0.0690982  1 
 0.0280035 -0.0670475  1 
 0.0260032 -0.0650541  1 
 0.024003 -0.0631064  1 
 0.0220027 -0.0611932  1 
 0.0200025 -0.0593029  1 
 0.0180149 -0.0574372  1 
 0.0161029 -0.0556491  1 
 0.0143424 -0.0540045  1 
 0.012809 -0.0525694  1 
 0.0115783 -0.0514099  1 
 0.0106252 -0.0503724  1 
 0.00952078 -0.0484255  1 
 0.00773501 -0.0443185  1 
 0.00473805 -0.0368006  1 
 2.89258e-07 -0.0246217  1 
 0 -1 1
 0.4 -1 1




==> anc/electron_obs.3000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.3000.out" u ($3*3000/mxhat):2:($10/$11)"
# Contour 0, label:        1
 0.4  0.618756  1 
 0.394575  0.614073  1 
 0.390197  0.610024  1 
 0.386714  0.606562  1 
 0.383975  0.603642  1 
 0.381826  0.601218  1 
 0.380124  0.599228  1 
 0.378757  0.597556  1 
 0.377622  0.596069  1 
 0.376617  0.594636  1 
 0.375638  0.593125  1 
 0.374597  0.591425  1 
 0.373462  0.589508  1 
 0.372217  0.587367  1 
 0.370844  0.584997  1 
 0.369326  0.582388  1 
 0.367655  0.579543  1 
 0.365854  0.576488  1 
 0.363957  0.573256  1 
 0.361995  0.569882  1 
 0.36  0.566399  1 
 0.35801  0.562859  1 
 0.356083  0.559378  1 
 0.354281  0.556091  1 
 0.352665  0.553131  1 
 0.351299  0.550635  1 
 0.350216  0.548686  1 
 0.349338  0.547181  1 
 0.348558  0.545967  1 
 0.347769  0.544891  1 
 0.346862  0.543799  1 
 0.345755  0.542564  1 
 0.344452  0.541166  1 
 0.342978  0.539609  1 
 0.341363  0.537897  1 
 0.339632  0.536034  1 
 0.337812  0.53403  1 
 0.335921  0.531911  1 
 0.333976  0.52971  1 
 0.331997  0.527457  1 
 0.33  0.525183  1 
 0.328  0.522916  1 
 0.326  0.520663  1 
 0.324  0.518426  1 
 0.322  0.516207  1 
 0.32  0.51401  1 
 0.318  0.511838  1 
 0.316  0.509705  1 
 0.314  0.507625  1 
 0.312  0.505612  1 
 0.31  0.503682  1 
 0.308013  0.501855  1 
 0.306106  0.50017  1 
 0.304357  0.498674  1 
 0.302846  0.497411  1 
 0.301653  0.496428  1 
 0.300817  0.495742  1 
 0.300219  0.495252  1 
 0.299702  0.49483  1 
 0.299108  0.494348  1 
 0.298278  0.493677  1 
 0.297095  0.49272  1 
 0.295596  0.491515  1 
 0.293859  0.490129  1 
 0.291963  0.488631  1 
 0.289986  0.487088  1 
 0.287993  0.485559  1 
 0.285997  0.484055  1 
 0.283999  0.482576  1 
 0.282  0.481123  1 
 0.28  0.479697  1 
 0.278  0.478296  1 
 0.276  0.476915  1 
 0.274  0.475546  1 
 0.272  0.474183  1 
 0.27  0.472818  1 
 0.268  0.471447  1 
 0.266  0.470077  1 
 0.264  0.468718  1 
 0.262  0.46738  1 
 0.26  0.466072  1 
 0.258  0.464802  1 
 0.256  0.463563  1 
 0.254  0.462346  1 
 0.252  0.461143  1 
 0.25  0.459943  1 
 0.248  0.458741  1 
 0.246  0.45754  1 
 0.244  0.456345  1 
 0.242  0.455163  1 
 0.24  0.453999  1 
 0.238006  0.45286  1 
 0.236052  0.451761  1 
 0.234175  0.450717  1 
 0.232415  0.449743  1 
 0.23081  0.448855  1 
 0.229401  0.448031  1 
 0.228229  0.447099  1 
 0.227339  0.445852  1 
 0.227339  0.445852  1 
 0.226773  0.444079  1 
 0.226575  0.441573  1 
 0.226765  0.438195  1 
 0.227274  0.434091  1 
 0.228011  0.429478  1 
 0.228884  0.424571  1 
 0.229801  0.419587  1 
 0.230676  0.414726  1 
 0.23145  0.410115  1 
 0.232069  0.405866  1 
 0.23248  0.40209  1 
 0.232629  0.398898  1 
 0.232474  0.396349  1 
 0.232018  0.39429  1 
 0.231275  0.392516  1 
 0.230261  0.390822  1 
 0.228991  0.389002  1 
 0.227483  0.386897  1 
 0.225782  0.384535  1 
 0.223935  0.38199  1 
 0.221992  0.379334  1 
 0.22  0.376642  1 
 0.218  0.373975  1 
 0.216  0.371344  1 
 0.214  0.368747  1 
 0.212  0.366184  1 
 0.21  0.363652  1 
 0.20801  0.36116  1 
 0.206077  0.358751  1 
 0.204261  0.356479  1 
 0.202619  0.354395  1 
 0.201209  0.352554  1 
 0.200063  0.35098  1 
 0.199114  0.349587  1 
 0.198267  0.348261  1 
 0.197427  0.346888  1 
 0.196502  0.345353  1 
 0.195414  0.343572  1 
 0.19416  0.341576  1 
 0.192754  0.339424  1 
 0.19121  0.337177  1 
 0.189542  0.334893  1 
 0.187766  0.332621  1 
 0.185901  0.330362  1 
 0.183971  0.328106  1 
 0.181996  0.32584  1 
 0.18  0.323556  1 
 0.178  0.321247  1 
 0.176  0.31893  1 
 0.174  0.31663  1 
 0.172  0.314368  1 
 0.17  0.312169  1 
 0.168007  0.310053  1 
 0.166056  0.308043  1 
 0.16419  0.306158  1 
 0.16245  0.30442  1 
 0.16088  0.302848  1 
 0.159505  0.301452  1 
 0.158295  0.30019  1 
 0.157203  0.299012  1 
 0.156182  0.297865  1 
 0.155186  0.296697  1 
 0.154169  0.29546  1 
 0.153097  0.294116  1 
 0.151935  0.292632  1 
 0.150652  0.290973  1 
 0.149213  0.289106  1 
 0.147597  0.287011  1 
 0.14583  0.284732  1 
 0.14395  0.282325  1 
 0.141994  0.279848  1 
 0.14  0.277359  1 
 0.138  0.274904  1 
 0.136  0.272491  1 
 0.134  0.270117  1 
 0.132  0.26778  1 
 0.13  0.265477  1 
 0.128005  0.26321  1 
 0.126039  0.261003  1 
 0.124132  0.258882  1 
 0.122312  0.256875  1 
 0.12061  0.25501  1 
 0.119048  0.253307  1 
 0.117625  0.251752  1 
 0.116332  0.250326  1 
 0.115163  0.249007  1 
 0.114108  0.247775  1 
 0.113149  0.246597  1 
 0.112226  0.2454  1 
 0.111265  0.244096  1 
 0.110195  0.2426  1 
 0.108944  0.240826  1 
 0.107459  0.238715  1 
 0.105772  0.236324  1 
 0.103932  0.233737  1 
 0.101992  0.231037  1 
 0.1  0.228308  1 
 0.098  0.225621  1 
 0.098  0.225621  1 
 0.096  0.22299  1 
 0.094  0.220417  1 
 0.092  0.217904  1 
 0.09  0.21545  1 
 0.0880068  0.213063  1 
 0.0860541  0.21077  1 
 0.0841826  0.208602  1 
 0.0824328  0.20659  1 
 0.0808453  0.204766  1 
 0.079447  0.203145  1 
 0.0782098  0.201679  1 
 0.077092  0.200301  1 
 0.076052  0.198945  1 
 0.0750479  0.197546  1 
 0.0740387  0.196042  1 
 0.0729854  0.194388  1 
 0.0718498  0.192543  1 
 0.0705936  0.190466  1 
 0.0691786  0.188115  1 
 0.0675795  0.185471  1 
 0.0658226  0.182593  1 
 0.0639474  0.179564  1 
 0.0619934  0.176465  1 
 0.06  0.173376  1 
 0.0580029  0.170369  1 
 0.0560235  0.167466  1 
 0.0540792  0.164678  1 
 0.0521877  0.162017  1 
 0.0503666  0.159495  1 
 0.048635  0.157124  1 
 0.0470187  0.15492  1 
 0.0455447  0.152901  1 
 0.0442404  0.151084  1 
 0.0431329  0.149486  1 
 0.0422271  0.148092  1 
 0.0414381  0.146757  1 
 0.0406587  0.145302  1 
 0.0397817  0.143551  1 
 0.0386999  0.141325  1 
 0.0373343  0.138503  1 
 0.0357192  0.135194  1 
 0.0339168  0.131565  1 
 0.0319896  0.127781  1 
 0.03  0.124009  1 
 0.0280063  0.120392  1 
 0.0260502  0.116985  1 
 0.0241693  0.113818  1 
 0.0224013  0.110925  1 
 0.0207839  0.108335  1 
 0.0193396  0.106054  1 
 0.0180318  0.103975  1 
 0.0168088  0.101964  1 
 0.0156188  0.0998881  1 
 0.0144102  0.0976128  1 
 0.013081  0.0950876  1 
 0.0113285  0.0925938  1 
 0.00879952  0.0904956  1 
 0.00514104  0.0891576  1 
 2.99998e-07  0.0889438  1 
 0 1 1
 0.4 1 1


 0.4 -0.72167  1 
 0.394567 -0.720158  1 
 0.390133 -0.718875  1 
 0.3865 -0.717738  1 
 0.383467 -0.716667  1 
 0.380833 -0.71558  1 
 0.378427 -0.714415  1 
 0.37618 -0.713192  1 
 0.374053 -0.711948  1 
 0.372007 -0.710722  1 
 0.37 -0.709552  1 
 0.368 -0.708469  1 
 0.366 -0.707466  1 
 0.364 -0.706529  1 
 0.362 -0.705644  1 
 0.36 -0.704797  1 
 0.358 -0.703974  1 
 0.356 -0.703173  1 
 0.354 -0.702391  1 
 0.352 -0.701626  1 
 0.35 -0.700876  1 
 0.348 -0.700139  1 
 0.346 -0.69941  1 
 0.344 -0.698684  1 
 0.342 -0.697955  1 
 0.34 -0.69722  1 
 0.338012 -0.696478  1 
 0.336095 -0.695754  1 
 0.33432 -0.695078  1 
 0.33276 -0.694479  1 
 0.331484 -0.693988  1 
 0.330543 -0.69361  1 
 0.329905 -0.693253  1 
 0.329516 -0.6928  1 
 0.329321 -0.692133  1 
 0.329268 -0.691136  1 
 0.329312 -0.689692  1 
 0.329445 -0.687679  1 
 0.329668 -0.684976  1 
 0.329981 -0.681464  1 
 0.330386 -0.67702  1 
 0.330871 -0.671626  1 
 0.331376 -0.665671  1 
 0.331827 -0.659647  1 
 0.332151 -0.654047  1 
 0.332275 -0.649362  1 
 0.332139 -0.645952  1 
 0.331732 -0.643645  1 
 0.331055 -0.64214  1 
 0.330111 -0.641133  1 
 0.328902 -0.640323  1 
 0.327438 -0.63946  1 
 0.325763 -0.638517  1 
 0.32393 -0.637518  1 
 0.321991 -0.636491  1 
 0.32 -0.635461  1 
 0.318 -0.634439  1 
 0.316 -0.633376  1 
 0.314 -0.632206  1 
 0.312 -0.630864  1 
 0.31 -0.629286  1 
 0.308 -0.627423  1 
 0.306 -0.625286  1 
 0.304 -0.622905  1 
 0.302 -0.620306  1 
 0.3 -0.617519  1 
 0.298009 -0.614584  1 
 0.296069 -0.611589  1 
 0.294231 -0.608634  1 
 0.292549 -0.60582  1 
 0.291072 -0.603247  1 
 0.289831 -0.600975  1 
 0.288773 -0.598902  1 
 0.287823 -0.596884  1 
 0.286908 -0.594779  1 
 0.285953 -0.592442  1 
 0.284895 -0.589759  1 
 0.283717 -0.586727  1 
 0.282413 -0.583368  1 
 0.280977 -0.579707  1 
 0.279405 -0.575768  1 
 0.277705 -0.571599  1 
 0.275947 -0.567344  1 
 0.274216 -0.563173  1 
 0.272597 -0.559253  1 
 0.271174 -0.555754  1 
 0.270005 -0.552792  1 
 0.269029 -0.550282  1 
 0.268156 -0.548084  1 
 0.267298 -0.54606  1 
 0.266365 -0.544072  1 
 0.265284 -0.542005  1 
 0.264049 -0.539832  1 
 0.262669 -0.537553  1 
 0.261152 -0.535165  1 
 0.259508 -0.532666  1 
 0.257748 -0.53006  1 
 0.255894 -0.527376  1 
 0.253969 -0.524648  1 
 0.253969 -0.524648  1 
 0.251996 -0.521911  1 
 0.25 -0.519199  1 
 0.248 -0.516542  1 
 0.246001 -0.513945  1 
 0.244005 -0.511406  1 
 0.242011 -0.508925  1 
 0.240021 -0.506502  1 
 0.238049 -0.504148  1 
 0.236159 -0.501929  1 
 0.234428 -0.499923  1 
 0.232933 -0.498206  1 
 0.231751 -0.496858  1 
 0.23092 -0.495916  1 
 0.230321 -0.495258  1 
 0.229799 -0.494723  1 
 0.229196 -0.494149  1 
 0.228354 -0.493374  1 
 0.227157 -0.492276  1 
 0.225645 -0.490892  1 
 0.223895 -0.489297  1 
 0.221987 -0.487568  1 
 0.22 -0.485781  1 
 0.218 -0.483999  1 
 0.216 -0.482235  1 
 0.214 -0.48049  1 
 0.212 -0.478763  1 
 0.21 -0.477057  1 
 0.208 -0.475371  1 
 0.206 -0.473705  1 
 0.204 -0.472061  1 
 0.202 -0.470439  1 
 0.2 -0.468839  1 
 0.198 -0.467263  1 
 0.196 -0.46571  1 
 0.194 -0.464179  1 
 0.192 -0.462672  1 
 0.19 -0.461186  1 
 0.188 -0.459723  1 
 0.186 -0.458276  1 
 0.184 -0.456842  1 
 0.182 -0.455414  1 
 0.18 -0.45399  1 
 0.178011 -0.452571  1 
 0.176086 -0.451196  1 
 0.174289 -0.449913  1 
 0.172686 -0.448769  1 
 0.171339 -0.447811  1 
 0.170297 -0.447063  1 
 0.169544 -0.446467  1 
 0.169047 -0.44594  1 
 0.168773 -0.445401  1 
 0.168689 -0.444769  1 
 0.168773 -0.44394  1 
 0.169047 -0.442734  1 
 0.169544 -0.440946  1 
 0.170297 -0.438374  1 
 0.171339 -0.434815  1 
 0.172675 -0.430177  1 
 0.174204 -0.424804  1 
 0.175797 -0.419152  1 
 0.177325 -0.413676  1 
 0.178661 -0.408832  1 
 0.179703 -0.404968  1 
 0.180456 -0.402011  1 
 0.180953 -0.399783  1 
 0.181228 -0.398104  1 
 0.181312 -0.396794  1 
 0.181228 -0.395679  1 
 0.180953 -0.394605  1 
 0.180456 -0.393421  1 
 0.179703 -0.391977  1 
 0.178661 -0.390123  1 
 0.177315 -0.387753  1 
 0.175711 -0.384943  1 
 0.173914 -0.381814  1 
 0.171989 -0.378486  1 
 0.17 -0.375079  1 
 0.168005 -0.371699  1 
 0.166043 -0.36839  1 
 0.164146 -0.365179  1 
 0.162346 -0.362096  1 
 0.160676 -0.359168  1 
 0.15916 -0.35642  1 
 0.157788 -0.353857  1 
 0.156544 -0.351481  1 
 0.155411 -0.349294  1 
 0.15437 -0.347296  1 
 0.153398 -0.345473  1 
 0.152438 -0.34374  1 
 0.151428 -0.341997  1 
 0.150306 -0.340144  1 
 0.149009 -0.338081  1 
 0.147493 -0.335736  1 
 0.145786 -0.333153  1 
 0.143937 -0.330403  1 
 0.141992 -0.327559  1 
 0.14 -0.324693  1 
 0.138 -0.321864  1 
 0.138 -0.321864  1 
 0.136 -0.319076  1 
 0.134 -0.316321  1 
 0.132 -0.313589  1 
 0.13 -0.310872  1 
 0.128013 -0.30818  1 
 0.126104 -0.305598  1 
 0.124351 -0.303229  1 
 0.122832 -0.301177  1 
 0.121624 -0.299547  1 
 0.120768 -0.298389  1 
 0.120148 -0.297536  1 
 0.11961 -0.296771  1 
 0.119 -0.295875  1 
 0.118164 -0.294628  1 
 0.116986 -0.292868  1 
 0.115503 -0.290657  1 
 0.113788 -0.288113  1 
 0.111915 -0.285355  1 
 0.109958 -0.282499  1 
 0.107978 -0.279645  1 
 0.105991 -0.276814  1 
 0.103997 -0.274005  1 
 0.102 -0.27122  1 
 0.1 -0.26846  1 
 0.098006 -0.265732  1 
 0.0960482 -0.263072  1 
 0.0941627 -0.260523  1 
 0.0923856 -0.258129  1 
 0.0907531 -0.255931  1 
 0.0892905 -0.253957  1 
 0.0879803 -0.252178  1 
 0.0867939 -0.250547  1 
 0.0857029 -0.249019  1 
 0.0846789 -0.247548  1 
 0.0836896 -0.246084  1 
 0.0826872 -0.244558  1 
 0.0816203 -0.242897  1 
 0.0804372 -0.241026  1 
 0.0790864 -0.238872  1 
 0.0775322 -0.236388  1 
 0.0758027 -0.233628  1 
 0.0739415 -0.230676  1 
 0.0719927 -0.227613  1 
 0.07 -0.22452  1 
 0.0680025 -0.221469  1 
 0.0660202 -0.218485  1 
 0.0640683 -0.215583  1 
 0.0621619 -0.212779  1 
 0.0603162 -0.210088  1 
 0.0585496 -0.207528  1 
 0.0568933 -0.205135  1 
 0.0553819 -0.202947  1 
 0.0540498 -0.201005  1 
 0.0529314 -0.199346  1 
 0.0520364 -0.197972  1 
 0.0512752 -0.196727  1 
 0.0505333 -0.195418  1 
 0.0496962 -0.193851  1 
 0.0486495 -0.191833  1 
 0.0473086 -0.189225  1 
 0.0457083 -0.186117  1 
 0.0439136 -0.182654  1 
 0.0419892 -0.17898  1 
 0.04 -0.17524  1 
 0.0380072 -0.171564  1 
 0.0360577 -0.168022  1 
 0.0341948 -0.16467  1 
 0.0324619 -0.161561  1 
 0.0309021 -0.158752  1 
 0.0295432 -0.156271  1 
 0.028351 -0.154042  1 
 0.0272755 -0.151962  1 
 0.0262668 -0.149929  1 
 0.0252749 -0.147841  1 
 0.0242534 -0.145603  1 
 0.0231688 -0.143154  1 
 0.021991 -0.140441  1 
 0.0206899 -0.137413  1 
 0.0192354 -0.134016  1 
 0.0176091 -0.130224  1 
 0.0158398 -0.126119  1 
 0.0139679 -0.121809  1 
 0.0120339 -0.117403  1 
 0.0100781 -0.113009  1 
 0.00812999 -0.108686  1 
 0.00617436 -0.1043  1 
 0.00418499 -0.0996697  1 
 0.00213561 -0.0946117  1 
 1.09374e-07 -0.0889441  1 
 0 -1 1
 0.4 -1 1
 





==> anc/electron_obs.4000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.4000.out" u ($3*3000/mxhat):2:($10/$11)"

# Contour 0, label:        1
 0 -0.945408  1 
 0.00542753 -0.944569  1 
 0.00982233 -0.943865  1 
 0.0133516 -0.943271  1 
 0.0161826 -0.942763  1 
 0.0184824 -0.942316  1 
 0.0204001 -0.941897  1 
 0.0220123 -0.941436  1 
 0.0233773 -0.940852  1 
 0.0245535 -0.940068  1 
 0.0255992 -0.939005  1 
 0.0265734 -0.937602  1 
 0.0275371 -0.935885  1 
 0.0285519 -0.933897  1 
 0.0296795 -0.931681  1 
 0.0309816 -0.929282  1 
 0.0325015 -0.926731  1 
 0.0342103 -0.924009  1 
 0.0360607 -0.921085  1 
 0.0380055 -0.917927  1 
 0.0399975 -0.914504  1 
 0.0419897 -0.910825  1 
 0.0439355 -0.907055  1 
 0.0457887 -0.903401  1 
 0.047503 -0.900068  1 
 0.0490321 -0.897262  1 
 0.0503339 -0.895124  1 
 0.051383 -0.893542  1 
 0.0521584 -0.892334  1 
 0.0526392 -0.891324  1 
 0.0528041 -0.890333  1 
 0.0526392 -0.88917  1 
 0.0521584 -0.887604  1 
 0.051383 -0.885392  1 
 0.0503339 -0.882291  1 
 0.0490321 -0.878057  1 
 0.0475159 -0.872588  1 
 0.0458914 -0.866346  1 
 0.0442818 -0.859934  1 
 0.0428106 -0.853953  1 
 0.0416008 -0.849006  1 
 0.0407302 -0.845532  1 
 0.0400935 -0.843311  1 
 0.0395399 -0.841959  1 
 0.0389183 -0.841093  1 
 0.0380781 -0.84033  1 
 0.0369051 -0.839359  1 
 0.0354335 -0.83816  1 
 0.0337339 -0.836786  1 
 0.0318775 -0.835289  1 
 0.0299349 -0.833723  1 
 0.0279592 -0.832121  1 
 0.0259314 -0.830443  1 
 0.0238145 -0.82863  1 
 0.0215715 -0.826623  1 
 0.0191655 -0.824363  1 
 0.0165323 -0.821832  1 
 0.0134992 -0.819181  1 
 0.00986605 -0.816601  1 
 0.00543299 -0.814283  1 
 2.9998e-07 -0.812419  1 


 0 -0.654866  1 
 0.00542518 -0.663845  1 
 0.0098035 -0.666952  1 
 0.0132881 -0.665867  1 
 0.0160319 -0.662271  1 
 0.0181882 -0.657843  1 
 0.0198878 -0.653963  1 
 0.0211736 -0.650807  1 
 0.0220664 -0.648249  1 
 0.0225869 -0.646165  1 
 0.0227557 -0.644429  1 
 0.0225869 -0.642907  1 
 0.0220664 -0.641426  1 
 0.0211736 -0.639804  1 
 0.0198878 -0.637859  1 
 0.0181882 -0.635411  1 
 0.0160319 -0.632285  1 
 0.0132881 -0.628342  1 
 0.0098035 -0.623451  1 
 0.00542518 -0.617484  1 
 2.9998e-07 -0.610308  1 


0  0.57713  1 
 0.00503485  0.584368  1 
 0.00836467  0.589038  1 
 0.0103262  0.591791  1 
 0.0112561  0.593277  1 
 0.0114913  0.594148  1 
 0.0112561  0.59504  1 
 0.0103262  0.596535  1 
 0.00836467  0.5992  1 
 0.00503485  0.603602  1 
 2.99979e-07  0.610308  1 

  0  0.336337  1 
 0.00543299  0.329837  1 
 0.00986605  0.326212  1 
 0.0134992  0.32486  1 
 0.0165323  0.325179  1 
 0.0191655  0.326567  1 
 0.0215632  0.328498  1 
 0.0237485  0.330746  1 
 0.0257089  0.333162  1 
 0.0274318  0.335597  1 
 0.0289047  0.3379  1 
 0.0301303  0.339977  1 
 0.0311709  0.341951  1 
 0.0321039  0.344  1 
 0.033007  0.346302  1 
 0.0339574  0.349034  1 
 0.0350165  0.352329  1 
 0.0361813  0.356145  1 
 0.0374323  0.360394  1 
 0.0387504  0.364988  1 
 0.0401163  0.369838  1 
 0.0415069  0.374853  1 
 0.0428839  0.379914  1 
 0.0442053  0.384902  1 
 0.045429  0.389692  1 
 0.0465129  0.394164  1 
 0.0474329  0.398254  1 
 0.0482373  0.402133  1 
 0.0489921  0.406033  1 
 0.0497637  0.410184  1 
 0.0506182  0.414817  1 
 0.051602  0.42012  1 
 0.0526817  0.426116  1 
 0.0538044  0.432786  1 
 0.054917  0.440112  1 
 0.0559662  0.448074  1 
 0.0569072  0.456572  1 
 0.057727  0.465175  1 
 0.0584208  0.473369  1 
 0.0589838  0.480642  1 
 0.0594112  0.48648  1 
 0.0597035  0.490523  1 
 0.059883  0.493014  1 
 0.0599771  0.49435  1 
 0.0600134  0.494929  1 
 0.0600194  0.495145  1 
 0.060016  0.495392  1 
 0.0599977  0.496043  1 
 0.0599526  0.497466  1 
 0.0598684  0.500029  1 
 0.0597332  0.504101  1 
 0.05953  0.509903  1 
 0.059222  0.51706  1 
 0.0587678  0.525048  1 
 0.0581258  0.533345  1 
 0.0572544  0.541428  1 
 0.0561259  0.54887  1 
 0.0547677  0.55563  1 
 0.0532211  0.561763  1 
 0.0515275  0.567324  1 
 0.0497281  0.572369  1 
 0.0478704  0.576935  1 
 0.0460274  0.580997  1 
 0.0442782  0.584514  1 
 0.0427019  0.587444  1 
 0.0413777  0.589743  1 
 0.0403652  0.5914  1 
 0.0396451  0.59252  1 
 0.0391788  0.593237  1 
 0.0389274  0.593685  1 
 0.0388522  0.593999  1 
 0.0389274  0.594307  1 
 0.0391788  0.594721  1 
 0.0396451  0.595345  1 
 0.0403652  0.596285  1 
 0.0413777  0.597648  1 
 0.0427041  0.599501  1 
 0.0442954  0.601765  1 
 0.0460855  0.604325  1 
 0.048008  0.607066  1 
 0.0499969  0.609872  1 
 0.0519967  0.612645  1 
 0.0539966  0.615362  1 
 0.0559965  0.618017  1 
 0.0579964  0.620604  1 
 0.0599962  0.62312  1 
 0.0619914  0.625557  1 
 0.0639583  0.62791  1 
 0.0658686  0.630172  1 
 0.067694  0.632336  1 
 0.0694063  0.634396  1 
 0.0709694  0.636363  1 
 0.0723159  0.638323  1 
 0.0733707  0.640377  1 
 0.0740587  0.64263  1 
 0.0743047  0.645183  1 
 0.0740587  0.648071  1 
 0.0733707  0.651048  1 
 0.0723159  0.653799  1 
 0.0723159  0.653799  1 
 0.0709694  0.656008  1 
 0.0694063  0.657362  1 
 0.067694  0.657653  1 
 0.0658686  0.657115  1 
 0.0639583  0.65609  1 
 0.0619914  0.654919  1 
 0.0599963  0.653947  1 
 0.0579964  0.653439  1 
 0.0559965  0.653367  1 
 0.0539966  0.653628  1 
 0.0519968  0.654117  1 
 0.0499969  0.654731  1 
 0.047997  0.65538  1 
 0.0459971  0.656025  1 
 0.0439973  0.656639  1 
 0.0419974  0.657198  1 
 0.0399975  0.657675  1 
 0.0379976  0.658051  1 
 0.0359978  0.658333  1 
 0.0339979  0.658531  1 
 0.031998  0.658659  1 
 0.0299981  0.658728  1 
 0.0279916  0.658748  1 
 0.025945  0.658712  1 
 0.0238185  0.658611  1 
 0.021572  0.658434  1 
 0.0191655  0.658172  1 
 0.0165323  0.657812  1 
 0.0134992  0.657329  1 
 0.00986605  0.656696  1 
 0.00543299  0.655884  1 
 2.9998e-07  0.654866  1 


0 -0.57713  1 
 0.00498291 -0.563798  1 
 0.00824103 -0.554645  1 
 0.0102373 -0.548223  1 
 0.0114348 -0.543084  1 
 0.0122963 -0.537781  1 
 0.0131968 -0.53116  1 
 0.0141584 -0.523249  1 
 0.0151153 -0.51437  1 
 0.0160015 -0.504846  1 
 0.0167511 -0.495  1 
 0.0173087 -0.4851  1 
 0.0176608 -0.4752  1 
 0.0178045 -0.4653  1 
 0.0177368 -0.4554  1 
 0.0174549 -0.4455  1 
 0.0169648 -0.435639  1 
 0.0163087 -0.426015  1 
 0.0155378 -0.416865  1 
 0.0147033 -0.408423  1 
 0.0138564 -0.400929  1 
 0.0130315 -0.394505  1 
 0.0121961 -0.388833  1 
 0.0113008 -0.383479  1 
 0.0102962 -0.378012  1 
 0.0091331 -0.372  1 
 0.00776837 -0.365153  1 
 0.00618422 -0.357745  1 
 0.00436912 -0.350195  1 
 0.00231156 -0.34292  1 
 1.22119e-07 -0.336337  1 



 0  0.812419  1 
 0.00543299  0.813114  1 
 0.00986605  0.813457  1 
 0.0134992  0.813609  1 
 0.0165323  0.813733  1 
 0.0191655  0.81399  1 
 0.021572  0.814498  1 
 0.0238185  0.815201  1 
 0.025945  0.815996  1 
 0.0279916  0.816785  1 
 0.0299981  0.817465  1 
 0.031998  0.817966  1 
 0.0339979  0.818333  1 
 0.0359978  0.818639  1 
 0.0379976  0.818959  1 
 0.0399975  0.819368  1 
 0.0419974  0.819914  1 
 0.0439973  0.820548  1 
 0.0459971  0.821193  1 
 0.047997  0.821776  1 
 0.0499969  0.822219  1 
 0.0519968  0.822475  1 
 0.0539966  0.822593  1 
 0.0559965  0.82265  1 
 0.0579964  0.822723  1 
 0.0599963  0.822889  1 
 0.0619961  0.823204  1 
 0.063996  0.823655  1 
 0.0659959  0.824209  1 
 0.0679958  0.82483  1 
 0.0699956  0.825488  1 
 0.0719955  0.826152  1 
 0.0739954  0.826814  1 
 0.0759953  0.827468  1 
 0.0779951  0.828109  1 
 0.079995  0.828732  1 
 0.0819949  0.829336  1 
 0.0839948  0.82993  1 
 0.0859946  0.83053  1 
 0.0879945  0.831149  1 
 0.0899944  0.8318  1 
 0.091989  0.832497  1 
 0.0939524  0.833247  1 
 0.095853  0.834057  1 
 0.0976598  0.834934  1 
 0.0993412  0.835885  1 
 0.100874  0.836917  1 
 0.102263  0.838043  1 
 0.103524  0.839279  1 
 0.104671  0.840639  1 
 0.105716  0.842138  1 
 0.106684  0.843781  1 
 0.107631  0.845538  1 
 0.108623  0.84737  1 
 0.109726  0.84924  1 
 0.111007  0.851109  1 
 0.112512  0.85296  1 
 0.114212  0.854867  1 
 0.116058  0.856928  1 
 0.118001  0.859241  1 
 0.119992  0.8619  1 
 0.121987  0.864962  1 
 0.123946  0.868309  1 
 0.125836  0.871782  1 
 0.127622  0.875221  1 
 0.129268  0.878466  1 
 0.130738  0.881395  1 
 0.131978  0.884029  1 
 0.132933  0.886427  1 
 0.133547  0.888647  1 
 0.133764  0.890749  1 
 0.133547  0.892792  1 
 0.132933  0.894836  1 
 0.131978  0.896945  1 
 0.130738  0.89918  1 
 0.129268  0.901605  1 
 0.127622  0.904273  1 
 0.125836  0.907208  1 
 0.123946  0.910426  1 
 0.121987  0.913943  1 
 0.119993  0.917775  1 
 0.117993  0.921892  1 
 0.115993  0.926089  1 
 0.113993  0.930113  1 
 0.111993  0.933713  1 
 0.109993  0.936638  1 
 0.107993  0.93871  1 
 0.105993  0.940046  1 
 0.103994  0.940837  1 
 0.101994  0.941275  1 
 0.0999938  0.941551  1 
 0.0979939  0.941822  1 
 0.095994  0.942116  1 
 0.0939941  0.942426  1 
 0.0919943  0.942744  1 
 0.0899944  0.943066  1 
 0.0879945  0.943383  1 
 0.0859946  0.943693  1 
 0.0839948  0.943989  1 
 0.0839948  0.943989  1 
 0.0819949  0.944269  1 
 0.079995  0.944528  1 
 0.0779951  0.944763  1 
 0.0759953  0.944976  1 
 0.0739954  0.945172  1 
 0.0719955  0.945355  1 
 0.0699956  0.945528  1 
 0.0679958  0.945695  1 
 0.0659959  0.945856  1 
 0.063996  0.946008  1 
 0.0619961  0.94615  1 
 0.0599963  0.946282  1 
 0.0579964  0.946401  1 
 0.0559965  0.946509  1 
 0.0539966  0.946609  1 
 0.0519968  0.9467  1 
 0.0499969  0.946785  1 
 0.047997  0.946865  1 
 0.0459971  0.946939  1 
 0.0439973  0.947004  1 
 0.0419974  0.947059  1 
 0.0399975  0.947102  1 
 0.0379976  0.947131  1 
 0.0359978  0.947146  1 
 0.0339979  0.947146  1 
 0.031998  0.947131  1 
 0.0299981  0.947101  1 
 0.0279916  0.947056  1 
 0.025945  0.946996  1 
 0.0238185  0.946921  1 
 0.021572  0.946831  1 
 0.0191655  0.946727  1 
 0.0165323  0.946604  1 
 0.0134992  0.946438  1 
 0.00986605  0.946202  1 
 0.00543299  0.945868  1 
 2.9998e-07  0.945408  1 





==> anc/electron_obs.5000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.5000.out" u ($3*3000/mxhat):2:($10/$11)"


==> anc/electron_obs.6000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.6000.out" u ($3*3000/mxhat):2:($10/$11)"


==> anc/electron_obs.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.out" u ($3*60000/$16):($1/1000):($10/$11)"

# Contour 0, label:        1
 1.06603  1  1 
 1.07399  1.06586  1 
 1.08068  1.11667  1 
 1.08594  1.15678  1 
 1.08961  1.19055  1 
 1.09151  1.22233  1 
 1.0916  1.25543  1 
 1.09029  1.28907  1 
 1.08812  1.32143  1 
 1.08561  1.35068  1 
 1.0833  1.375  1 
 1.08153  1.39335  1 
 1.07985  1.40784  1 
 1.07762  1.42132  1 
 1.07421  1.43668  1 
 1.06897  1.45679  1 
 1.06159  1.48379  1 
 1.053  1.51689  1 
 1.04447  1.55457  1 
 1.03725  1.59529  1 
 1.03261  1.63754  1 
 1.03145  1.68001  1 
 1.03333  1.72227  1 
 1.03747  1.7641  1 
 1.04307  1.8053  1 
 1.04936  1.84565  1 
 1.05564  1.8848  1 
 1.06164  1.92182  1 
 1.0672  1.95566  1 
 1.07214  1.98525  1 
 1.07631  2.00951  1 
 1.07957  2.02777  1 
 1.08196  2.0408  1 
 1.08357  2.04979  1 
 1.08448  2.05589  1 
 1.08477  2.06028  1 
 1.08447  2.06419  1 
 1.0835  2.06916  1 
 1.08171  2.0768  1 
 1.07896  2.0887  1 
 1.07513  2.10648  1 
 1.07009  2.1312  1 
 1.06385  2.16182  1 
 1.05645  2.19672  1 
 1.04793  2.23431  1 
 1.03831  2.273  1 
 1.02771  2.31126  1 
 1.01655  2.34782  1 
 1.00534  2.38149  1 
 0.994559  2.41107  1 
 0.984721  2.43536  1 
 0.976265  2.45365  1 
 0.969408  2.46712  1 
 0.964311  2.47745  1 
 0.961135  2.48631  1 
 0.960041  2.49536  1 
 0.961105  2.50602  1 
 0.964067  2.51872  1 
 0.968583  2.53364  1 
 0.974309  2.55097  1 
 0.9809  2.57087  1 
 0.987978  2.5935  1 
 0.995018  2.61892  1 
 1.00146  2.64714  1 
 1.00675  2.67818  1 
 1.01032  2.71207  1 
 1.01177  2.74862  1 
 1.01133  2.78678  1 
 1.00937  2.82527  1 
 1.00628  2.86284  1 
 1.00242  2.89821  1 
 0.998164  2.93039  1 
 0.993739  2.95949  1 
 0.989365  2.98588  1 
 0.985257  3.00994  1 
 0.981632  3.03205  1 
 0.978592  3.05273  1 
 0.975793  3.07315  1 
 0.972779  3.09465  1 
 0.969093  3.11854  1 
 0.964279  3.14614  1 
 0.958011  3.17832  1 
 0.950485  3.21411  1 
 0.942029  3.25205  1 
 0.932968  3.29071  1 
 0.92363  3.32865  1 
 0.914323  3.36461  1 
 0.905283  3.398  1 
 0.896731  3.42842  1 
 0.888884  3.45548  1 
 0.88196  3.47875  1 
 0.876098  3.49826  1 
 0.871104  3.5157  1 
 0.866707  3.53316  1 
 0.862632  3.55276  1 
 0.858607  3.57659  1 
 0.85436  3.60611  1 
 0.849636  3.64016  1 
 0.844179  3.67693  1 
0.844179  3.67693  1 
 0.837737  3.71461  1 
 0.830055  3.75139  1 
 0.820994  3.78576  1 
 0.810877  3.81733  1 
 0.800142  3.84605  1 
 0.789226  3.87184  1 
 0.778568  3.89462  1 
 0.768488  3.91459  1 
 0.758844  3.93303  1 
 0.749376  3.95148  1 
 0.739824  3.9715  1 
 0.729929  3.99464  1 
 0.719569  4.02182  1 
 0.709166  4.05148  1 
 0.699283  4.08144  1 
 0.69048  4.10952  1 
 0.683317  4.13353  1 
 0.678197  4.15196  1 
 0.67489  4.16598  1 
 0.673009  4.1774  1 
 0.672165  4.18808  1 
 0.67197  4.19983  1 
 0.672108  4.2141  1 
 0.672557  4.23078  1 
 0.673364  4.24938  1 
 0.67458  4.2694  1 
 0.676252  4.29036  1 
 0.678362  4.31173  1 
 0.680623  4.33297  1 
 0.682678  4.3535  1 
 0.684172  4.37276  1 
 0.684749  4.39019  1 
 0.684155  4.40552  1 
 0.68254  4.4198  1 
 0.680159  4.43439  1 
 0.677262  4.45065  1 
 0.674103  4.46994  1 
 0.670898  4.4933  1 
 0.667724  4.52059  1 
 0.664621  4.55133  1 
 0.661629  4.58506  1 
 0.658788  4.62131  1 
 0.656076  4.65963  1 
 0.653207  4.69959  1 
 0.649836  4.74079  1 
 0.645614  4.78282  1 
 0.640195  4.82525  1 
 0.633382  4.86775  1 
 0.625589  4.91026  1 
 0.617382  4.95276  1 
 0.609329  4.99526  1 
 0.601993  5.03777  1 
 0.595892  5.08027  1 
 0.591339  5.12277  1 
 0.588599  5.16527  1 
 0.587936  5.20778  1 
 0.589614  5.25028  1 
 0.593668  5.29278  1 
 0.599215  5.33528  1 
 0.605143  5.37779  1 
 0.610342  5.42029  1 
 0.613698  5.46279  1 
 0.614384  5.5052  1 
 0.612705  5.54705  1 
 0.609251  5.58778  1 
 0.60461  5.62684  1 
 0.599373  5.66366  1 
 0.594053  5.69776  1 
 0.588862  5.72906  1 
 0.583935  5.75751  1 
 0.579408  5.78309  1 
 0.575417  5.80579  1 
 0.572023  5.82588  1 
 0.568987  5.84478  1 
 0.565995  5.86421  1 
 0.562733  5.88591  1 
 0.558888  5.91159  1 
 0.554294  5.94249  1 
 0.549386  5.97796  1 
 0.544746  6.01685  1 
 0.540956  6.05802  1 
 0.5386  6.10034  1 
 0.537978  6.14284  1 
 0.538267  6.18534  1 
 0.538363  6.22784  1 
 0.537159  6.27035  1 
 0.533551  6.31285  1 
 0.526866  6.35535  1 
 0.51816  6.39785  1 
 0.50892  6.44036  1 
 0.500635  6.48286  1 
 0.494792  6.52536  1 
 0.49244  6.56787  1 
 0.492876  6.61037  1 
 0.494958  6.65287  1 
 0.497544  6.69537  1 
 0.499492  6.73788  1 
 0.499905  6.78027  1 
 0.499905  6.78027  1 
 0.498863  6.82198  1 
 0.496693  6.86234  1 
 0.49372  6.90066  1 
 0.490268  6.93627  1 
 0.486631  6.96866  1 
 0.482968  6.998  1 
 0.479405  7.02462  1 
 0.476067  7.04884  1 
 0.47308  7.07101  1 
 0.470556  7.09157  1 
 0.468539  7.11145  1 
 0.467061  7.13167  1 
 0.466152  7.15327  1 
 0.465842  7.17729  1 
 0.466128  7.20431  1 
 0.466876  7.23305  1 
 0.467915  7.26179  1 
 0.469076  7.2888  1 
 0.47019  7.31235  1 
 0.471117  7.33114  1 
 0.471832  7.34553  1 
 0.472338  7.35631  1 
 0.472638  7.36426  1 
 0.472738  7.37016  1 
 0.472628  7.37496  1 
 0.472251  7.3803  1 
 0.471538  7.38796  1 
 0.470422  7.39974  1 
 0.468832  7.41744  1 
 0.466773  7.44218  1 
 0.464536  7.47248  1 
 0.462487  7.50617  1 
 0.46099  7.5411  1 
 0.46041  7.57511  1 
 0.461033  7.60645  1 
 0.462835  7.63501  1 
 0.465711  7.66111  1 
 0.469558  7.68505  1 
 0.474272  7.70713  1 
 0.479782  7.72782  1 
 0.486155  7.74824  1 
 0.493486  7.76969  1 
 0.501874  7.79344  1 
 0.511417  7.82079  1 
 0.522067  7.85238  1 
 0.533195  7.88623  1 
 0.544028  7.91972  1 
 0.553791  7.95023  1 
 0.561711  7.97516  1 
 0.567226  7.99258  1 
 0.570632  8.00345  1 
 0.572435  8.00945  1 
 0.573145  8.01223  1 
 0.573269  8.01346  1 
 0.573031  8.01459  1 
 0.571519  8.0162  1 
 0.56754  8.01864  1 
 0.559898  8.02226  1 
 0.547399  8.02742  1 
 0.528841  8.03549  1 
 0.503005  8.05191  1 
 0.468664  8.08314  1 
 0.424592  8.13562  1 
 0.369566  8.21582  1 
 0.4 8 1
 0.4 1 1
 
 

 3.31385  6.81122  1 
 3.2995  6.86402  1 
 3.29232  6.91108  1 
 3.29232  6.95241  1 
 3.2995  6.98799  1 

3.31385  7.01784  1 
 3.31385  7.97494  1 
 3.31039  7.98932  1 
 3.30865  8.00204  1 
 3.30865  8.01309  1 
 3.31039  8.02249  1 
 3.31385  8.03022  1 

 3.31385  6.14133  1 
 3.26308  6.15389  1 
 3.23003  6.17929  1 
 3.21086  6.21245  1 
 3.20171  6.24829  1 
 3.19874  6.28173  1 
 3.19874  6.30903  1 
 3.20109  6.33171  1 
 3.2058  6.35264  1 
 3.21289  6.37466  1 
 3.22237  6.40064  1 
 3.23433  6.43352  1 
 3.24908  6.47666  1 
 3.26699  6.5335  1 
 3.28846  6.60747  1 
 3.31385  6.70203  1 

 3.31385  6.06972  1 
 3.26242  6.05447  1 
 3.22775  6.02575  1 
 3.20655  5.98761  1 
 3.19553  5.94412  1 
 3.19139  5.89934  1 
 3.19123  5.85676  1 
 3.19367  5.81766  1 
 3.19773  5.78277  1 
 3.20243  5.75281  1 
 3.20677  5.72849  1 
 3.20999  5.71019  1 
 3.2121  5.69684  1 
 3.21333  5.68704  1 
 3.2139  5.67936  1 
 3.21404  5.6724  1 
 3.21388  5.66484  1 
 3.2132  5.65572  1 
 3.21169  5.6442  1 
 3.20901  5.62941  1 
 3.20486  5.6105  1 
 3.19907  5.58687  1 
 3.19202  5.55891  1 
 3.18426  5.52725  1 
 3.17632  5.49255  1 
 3.16874  5.45545  1 
 3.16199  5.41653  1 
 3.15622  5.3762  1 
 3.15153  5.33481  1 
 3.14799  5.29272  1 
 3.14569  5.25028  1 
 3.14461  5.20778  1 
 3.14428  5.16527  1 
 3.14411  5.12277  1 
 3.14354  5.08027  1 
 3.14197  5.03777  1 
 3.13902  4.99526  1 
 3.13506  4.95276  1 
 3.13064  4.91026  1 
 3.12632  4.86775  1 
 3.12266  4.82525  1 
 3.12007  4.7829  1 
 3.11842  4.74146  1 
 3.11739  4.70185  1 
 3.11672  4.66497  1 
 3.11611  4.63173  1 
 3.11528  4.60274  1 
 3.11403  4.57726  1 
 3.11216  4.55428  1 
 3.10949  4.53274  1 
 3.1058  4.51163  1 
 3.10109  4.49009  1 
 3.096  4.46809  1 
 3.09135  4.44575  1 
 3.08795  4.42324  1 
 3.08664  4.4007  1 
 3.08796  4.37825  1 
 3.09142  4.35598  1 
 3.09626  4.33393  1 
 3.1017  4.31216  1 
 3.107  4.29072  1 
 3.1115  4.26962  1 
 3.11506  4.2487  1 
 3.11764  4.22772  1 
 3.11921  4.20646  1 
 3.11975  4.1847  1 
 3.11924  4.16232  1 
 3.11783  4.13957  1 
 3.11571  4.11681  1 
 3.11304  4.0944  1 
 3.11  4.07268  1 
 3.10667  4.05193  1 
 3.10266  4.03206  1 
 3.09749  4.01293  1 
 3.09068  3.99436  1 
 3.08175  3.97618  1 
 3.07036  3.95824  1 
 3.05674  3.94033  1 
 3.04126  3.92226  1 
 3.0243  3.90383  1 
 3.00624  3.88484  1 
 2.98754  3.86525  1 
 2.96898  3.84575  1 
 2.95146  3.82719  1 
 2.93584  3.81042  1 
 2.92301  3.79628  1 
 2.91355  3.78512  1 
 2.90693  3.7752  1 
 2.90232  3.76427  1 
 2.89887  3.7501  1 
 2.89577  3.73044  1 
 2.89227  3.70386  1 
 2.888  3.67223  1 
 2.88269  3.63824  1 
 2.87604  3.60458  1 
 2.86778  3.57393  1 
 2.85771  3.54825  1 
 2.84598  3.52655  1 
 2.8328  3.50711  1 
 2.8328  3.50711  1 
 2.81841  3.48821  1 
 2.80303  3.46812  1 
 2.78697  3.44568  1 
 2.77091  3.42191  1 
 2.7556  3.39839  1 
 2.74179  3.3767  1 
 2.73025  3.35842  1 
 2.72141  3.34446  1 
 2.71435  3.33307  1 
 2.70785  3.32185  1 
 2.70067  3.30838  1 
 2.69158  3.29026  1 
 2.67976  3.26588  1 
 2.66608  3.23689  1 
 2.65182  3.20572  1 
 2.63826  3.17482  1 
 2.62669  3.14664  1 
 2.61802  3.12294  1 
 2.61175  3.10271  1 
 2.60698  3.08427  1 
 2.60285  3.06594  1 
 2.59847  3.04604  1 
 2.59315  3.02318  1 
 2.58694  2.99719  1 
 2.58008  2.96819  1 
 2.57283  2.93632  1 
 2.5654  2.90171  1 
 2.55816  2.86466  1 
 2.55186  2.82631  1 
 2.54737  2.78795  1 
 2.54557  2.75089  1 
 2.54731  2.71644  1 
 2.55319  2.68559  1 
 2.56265  2.658  1 
 2.57484  2.63303  1 
 2.58894  2.61003  1 
 2.60411  2.58833  1 
 2.61942  2.56742  1 
 2.63363  2.54719  1 
 2.64543  2.52768  1 
 2.65347  2.50891  1 
 2.65645  2.4909  1 
 2.65344  2.47372  1 
 2.64514  2.45757  1 
 2.63265  2.4427  1 
 2.61709  2.42934  1 
 2.59956  2.41772  1 
 2.58101  2.40794  1 
 2.56177  2.39941  1 
 2.54202  2.3914  1 
 2.52191  2.38317  1 
 2.50164  2.374  1 
 2.48141  2.36336  1 
 2.46166  2.35166  1 
 2.44286  2.33952  1 
 2.4255  2.32754  1 
 2.41004  2.31634  1 
 2.39691  2.30637  1 
 2.38636  2.2973  1 
 2.37859  2.28864  1 
 2.37378  2.2799  1 
 2.37214  2.27056  1 
 2.37375  2.26014  1 
 2.37836  2.24815  1 
 2.3856  2.23411  1 
 2.39509  2.21754  1 
 2.40649  2.19796  1 
 2.41922  2.17499  1 
 2.43201  2.14873  1 
 2.44336  2.11937  1 
 2.45179  2.08711  1 
 2.45583  2.05214  1 
 2.45462  2.01473  1 
 2.44995  1.97531  1 
 2.44421  1.93439  1 
 2.43982  1.89248  1 
 2.43918  1.85006  1 
 2.44384  1.80759  1 
 2.45194  1.76537  1 
 2.46072  1.72362  1 
 2.46746  1.68258  1 
 2.46942  1.6425  1 
 2.46467  1.60373  1 
 2.4545  1.56714  1 
 2.44099  1.53371  1 
 2.42622  1.50443  1 
 2.41229  1.48029  1 
 2.40078  1.46173  1 
 2.39123  1.44706  1 
 2.3827  1.43408  1 
 2.37422  1.42056  1 
 2.36483  1.40428  1 
 2.35389  1.38368  1 
 2.34192  1.35986  1 
 2.32975  1.3346  1 
 2.31822  1.30964  1 
 2.30815  1.28676  1 
 2.30022  1.26729  1 
 2.30022  1.26729  1 
 2.29445  1.25079  1 
 2.29073  1.23639  1 
 2.28892  1.22324  1 
 2.2889  1.21046  1 
 2.29095  1.19621  1 
 2.29702  1.17475  1 
 2.30945  1.13937  1 
 2.33061  1.08336  1 
 2.36284  1  1 
 3.31385  1  1
 3.31385  8  1




==> anc/electron_obs.dat.save <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.out" u ($3*60000/$16):($1/1000):($10/$11)"

# Contour 0, label:        1
 0.959807  3.01  1 
 0.952931  3.10913  1 
 0.940265  3.1816  1 
 0.923973  3.23321  1 
 0.906223  3.26976  1 
 0.889181  3.29705  1 
 0.874667  3.32019  1 
 0.863117  3.34146  1 
 0.854623  3.36244  1 
 0.849274  3.38469  1 
 0.847161  3.4098  1 
 0.848175  3.43893  1 
 0.851403  3.4716  1 
 0.855734  3.50692  1 
 0.860057  3.54402  1 
 0.863259  3.58201  1 
 0.864404  3.62004  1 
 0.863252  3.65743  1 
 0.85974  3.69356  1 
 0.853805  3.72778  1 
 0.845383  3.75946  1 
 0.834562  3.78814  1 
 0.822048  3.81403  1 
 0.808696  3.8375  1 
 0.795365  3.85893  1 
 0.782911  3.8787  1 
 0.771989  3.89732  1 
 0.762449  3.9158  1 
 0.75394  3.93529  1 
 0.746108  3.95695  1 
 0.738603  3.98191  1 
 0.731176  4.01099  1 
 0.723996  4.04363  1 
 0.717337  4.07894  1 
 0.711471  4.11604  1 
 0.706672  4.15402  1 
 0.703097  4.1921  1 
 0.700445  4.22982  1 
 0.698298  4.26684  1 
 0.696239  4.30281  1 
 0.693851  4.33736  1 
 0.690837  4.37014  1 
 0.687388  4.40069  1 
 0.683817  4.42854  1 
 0.680437  4.45322  1 
 0.677559  4.47426  1 
 0.675391  4.49161  1 
 0.673721  4.50684  1 
 0.672235  4.52195  1 
 0.670614  4.53895  1 
 0.668543  4.55981  1 
 0.665774  4.58601  1 
 0.662326  4.61691  1 
 0.658286  4.65133  1 
 0.653742  4.6881  1 
 0.648782  4.72603  1 
 0.643478  4.76417  1 
 0.637845  4.8023  1 
 0.631885  4.84044  1 
 0.625598  4.87857  1 
 0.618985  4.9167  1 
 0.612158  4.95484  1 
 0.605674  4.99297  1 
 0.600204  5.03111  1 
 0.596414  5.06924  1 
 0.594974  5.10737  1 
 0.596228  5.14544  1 
 0.599219  5.18313  1 
 0.602664  5.22006  1 
 0.605281  5.25584  1 
 0.605788  5.2901  1 
 0.603273  5.32246  1 
 0.598305  5.35252  1 
 0.591823  5.37991  1 
 0.584767  5.40426  1 
 0.578076  5.42517  1 
 0.572525  5.44265  1 
 0.568229  5.45822  1 
 0.565141  5.47379  1 
 0.563212  5.49126  1 
 0.562394  5.51255  1 
 0.5626  5.53896  1 
 0.563584  5.56935  1 
 0.565059  5.60201  1 
 0.56674  5.6352  1 
 0.568343  5.6672  1 
 0.569644  5.6966  1 
 0.570678  5.7233  1 
 0.57154  5.74754  1 
 0.572327  5.76954  1 
 0.573137  5.78954  1 
 0.574029  5.8077  1 
 0.574925  5.824  1 
 0.575707  5.83834  1 
 0.576262  5.85065  1 
 0.576472  5.86083  1 
 0.576242  5.86909  1 
 0.575551  5.87681  1 
 0.574396  5.8857  1 
 0.574396  5.8857  1 
 0.572777  5.89742  1 
 0.57069  5.91366  1 
 0.56812  5.93565  1 
 0.564987  5.96274  1 
 0.561198  5.99385  1 
 0.556659  6.02786  1 
 0.551275  6.06368  1 
 0.54507  6.10037  1 
 0.538537  6.13763  1 
 0.532289  6.17532  1 
 0.526934  6.21329  1 
 0.523084  6.2514  1 
 0.521089  6.28947  1 
 0.520249  6.32719  1 
 0.519606  6.3642  1 
 0.518198  6.40014  1 
 0.515065  6.43465  1 
 0.509559  6.46737  1 
 0.502269  6.49785  1 
 0.494097  6.52564  1 
 0.485945  6.55027  1 
 0.478714  6.57129  1 
 0.473119  6.58853  1 
 0.469136  6.60296  1 
 0.466552  6.6158  1 
 0.465156  6.62833  1 
 0.464738  6.64177  1 
 0.465113  6.65709  1 
 0.466205  6.6741  1 
 0.467965  6.69229  1 
 0.470344  6.7112  1 
 0.473294  6.73032  1 
 0.476786  6.74939  1 
 0.480875  6.76904  1 
 0.485637  6.7901  1 
 0.491148  6.81343  1 
 0.497484  6.83986  1 
 0.504527  6.86994  1 
 0.511388  6.90301  1 
 0.516983  6.93812  1 
 0.52023  6.97431  1 
 0.520046  7.01062  1 
 0.515758  7.0461  1 
 0.508337  7.07971  1 
 0.499164  7.11044  1 
 0.489621  7.13726  1 
 0.481088  7.15914  1 
 0.474659  7.17549  1 
 0.470271  7.18749  1 
 0.467571  7.19674  1 
 0.466209  7.20486  1 
 0.465833  7.21346  1 
 0.466153  7.22388  1 
 0.467124  7.23632  1 
 0.468762  7.25073  1 
 0.471083  7.26705  1 
 0.474104  7.28521  1 
 0.47779  7.30521  1 
 0.481908  7.32722  1 
 0.486171  7.35147  1 
 0.490295  7.37818  1 
 0.493995  7.40759  1 
 0.497002  7.43973  1 
 0.499104  7.47386  1 
 0.500109  7.50904  1 
 0.499822  7.54437  1 
 0.498047  7.57889  1 
 0.494719  7.61175  1 
 0.490279  7.6424  1 
 0.485299  7.67035  1 
 0.480348  7.6951  1 
 0.475997  7.71617  1 
 0.472695  7.73342  1 
 0.470404  7.74809  1 
 0.468965  7.76176  1 
 0.468218  7.77604  1 
 0.468005  7.79251  1 
 0.468185  7.81225  1 
 0.468694  7.83433  1 
 0.469491  7.85733  1 
 0.47053  7.87981  1 
 0.471767  7.90033  1 
 0.473139  7.91778  1 
 0.474498  7.93226  1 
 0.475677  7.94422  1 
 0.476507  7.95409  1 
 0.476821  7.96228  1 
 0.476483  7.96941  1 
 0.475478  7.97672  1 
 0.473827  7.98563  1 
 0.471547  7.99756  1 
 0.468657  8.01394  1 
 0.465255  8.03565  1 
 0.461753  8.06155  1 
 0.458643  8.08995  1 
 0.456417  8.11918  1 
 0.455565  8.14755  1 
 0.456438  8.17373  1 
 0.456438  8.17373  1 
 0.458813  8.19773  1 
 0.462328  8.21988  1 
 0.466618  8.24055  1 
 0.471319  8.26007  1 
 0.47606  8.27881  1 
 0.480448  8.29712  1 
 0.484079  8.31538  1 
 0.486553  8.33397  1 
 0.487467  8.35327  1 
 0.486536  8.3735  1 
 0.483947  8.39432  1 
 0.480001  8.41524  1 
 0.475002  8.43578  1 
 0.46925  8.45545  1 
 0.463104  8.47416  1 
 0.457131  8.49344  1 
 0.451955  8.51523  1 
 0.448199  8.54145  1 
 0.446485  8.57406  1 
 0.446471  8.61491  1 
 0.44395  8.66565  1 
 0.433746  8.72786  1 
 0.410688  8.80312  1 
 0.369603  8.89302  1 
 0 8 1
 0 3 1



 3.31371  6.47322  1 
 3.26365  6.46825  1 
 3.23233  6.46236  1 
 3.21532  6.45569  1 
 3.20817  6.44839  1 
 3.20644  6.4406  1 
 3.20644  6.43231  1 
 3.20743  6.42292  1 
 3.20941  6.41168  1 
 3.21239  6.39786  1 
 3.21636  6.38071  1 
 3.2213  6.35968  1 
 3.22705  6.33504  1 
 3.23341  6.30723  1 
 3.24018  6.27674  1 
 3.24717  6.244  1 
 3.25409  6.20948  1 
 3.2603  6.17353  1 
 3.26504  6.13652  1 
 3.26757  6.0988  1 
 3.26714  6.06073  1 
 3.26332  6.02282  1 
 3.25689  5.98631  1 
 3.24894  5.95258  1 
 3.24056  5.92301  1 
 3.23283  5.89901  1 
 3.22654  5.88128  1 
 3.22129  5.86785  1 
 3.21634  5.85609  1 
 3.21097  5.84334  1 
 3.20447  5.82697  1 
 3.19647  5.80497  1 
 3.18793  5.77795  1 
 3.18019  5.74714  1 
 3.17458  5.71378  1 
 3.17241  5.67912  1 
 3.17458  5.6444  1 
 3.18023  5.61091  1 
 3.18804  5.57994  1 
 3.19673  5.55279  1 
 3.205  5.53074  1 
 3.21176  5.51464  1 
 3.21688  5.50357  1 
 3.22044  5.49616  1 
 3.22251  5.49103  1 
 3.22319  5.48682  1 
 3.22253  5.48222  1 
 3.22057  5.47615  1 
 3.21734  5.46762  1 
 3.21284  5.45561  1 
 3.2071  5.43912  1 
 3.20024  5.41745  1 
 3.19274  5.39119  1 
 3.1852  5.3612  1 
 3.1782  5.32837  1 
 3.17234  5.29359  1 
 3.16802  5.25763  1 
 3.1649  5.22081  1 
 3.16247  5.18336  1 
 3.1602  5.14547  1 
 3.15759  5.10737  1 
 3.15426  5.06924  1 
 3.15043  5.03111  1 
 3.14648  4.99297  1 
 3.14275  4.95484  1 
 3.13964  4.9167  1 
 3.13737  4.87871  1 
 3.13571  4.84157  1 
 3.13427  4.80614  1 
 3.13268  4.77328  1 
 3.13058  4.74382  1 
 3.12766  4.71832  1 
 3.12396  4.69606  1 
 3.11961  4.67599  1 
 3.11472  4.65708  1 
 3.1094  4.6383  1 
 3.10386  4.61874  1 
 3.09857  4.59807  1 
 3.0941  4.57609  1 
 3.091  4.55259  1 
 3.08985  4.52737  1 
 3.09098  4.5005  1 
 3.0939  4.47303  1 
 3.09789  4.44632  1 
 3.10226  4.42169  1 
 3.10628  4.40047  1 
 3.10943  4.38341  1 
 3.11194  4.36891  1 
 3.1142  4.35479  1 
 3.11664  4.33885  1 
 3.11966  4.31891  1 
 3.12347  4.29337  1 
 3.12756  4.26292  1 
 3.13122  4.22887  1 
 3.13374  4.19249  1 
 3.13441  4.15507  1 
 3.13277  4.11792  1 
 3.12933  4.0824  1 
 3.12486  4.04988  1 
 3.12486  4.04988  1 
 3.12011  4.02173  1 
 3.11583  3.99933  1 
 3.11251  3.98351  1 
 3.10941  3.9729  1 
 3.10554  3.96559  1 
 3.0999  3.95966  1 
 3.09148  3.95322  1 
 3.07958  3.94467  1 
 3.06476  3.93373  1 
 3.04791  3.92042  1 
 3.0299  3.90478  1 
 3.0116  3.88685  1 
 2.99381  3.86684  1 
 2.97701  3.84569  1 
 2.96161  3.82453  1 
 2.94801  3.80447  1 
 2.93662  3.78664  1 
 2.92761  3.77171  1 
 2.92025  3.75858  1 
 2.91358  3.74568  1 
 2.90661  3.73145  1 
 2.8984  3.71435  1 
 2.88835  3.69315  1 
 2.87739  3.66809  1 
 2.86681  3.63973  1 
 2.85793  3.60863  1 
 2.85204  3.57537  1 
 2.84995  3.54062  1 
 2.85054  3.50543  1 
 2.85217  3.47096  1 
 2.85321  3.43836  1 
 2.85205  3.4088  1 
 2.84741  3.38314  1 
 2.83938  3.36105  1 
 2.82842  3.34191  1 
 2.81498  3.32511  1 
 2.79951  3.31001  1 
 2.78249  3.2961  1 
 2.76457  3.28316  1 
 2.74645  3.27107  1 
 2.7288  3.25971  1 
 2.71233  3.24897  1 
 2.69773  3.23854  1 
 2.68571  3.22748  1 
 2.67701  3.21465  1 
 2.67235  3.19892  1 
 2.67248  3.17915  1 
 2.67784  3.15446  1 
 2.68785  3.1249  1 
 2.70165  3.09078  1 
 2.71839  3.05238  1 
 2.73721  3.01  1
 3.31371  3.01 1
 3.31371  6.47322 1


==> anc/k.gnu <==
set term pdfcairo enhanced color solid font "Arial,20"
set size square

set ytics 1
set xtics 0.1
set mxtics 2
set mytics 4

set ylabel "M_{Z^'}/TeV"
set xlabel "(3 TeV/M_X)g_X"
set ylabel "sin{/Symbol c}"
set key font "Arial,16"

set label 1 "M_X=3 TeV" at 0.2,-0.25
set output "../bounds_eps_gzp.3000.pdf"
set style fill transparent solid 0.2 border
plot [0:0.4] [-1:1] "electron_obs.3000.dat" w filledcurves closed lc rgb "red" tit "e^+e^- excl.", \
"muons_obs.3000.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^- excl.", \
"95_flavour.csv" w l lc rgb "black" tit "fit"

set label 1 "M_X=2 TeV" at 0.2,0
set output "../bounds_eps_gzp.2000.pdf"
set style fill transparent solid 0.2 border
plot [0:0.4] [-1:1] "electron_obs.2000.dat" w filledcurves closed lc rgb "red" tit "e^+e^- excl.", \
"muons_obs.2000.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^- excl.", \
"95_flavour.csv" u 1:(0.66667*($2)) w l lc rgb "black" tit "fit"

set label 1 "M_X=4 TeV" at 0.02,0
set output "../bounds_eps_gzp.4000.pdf"
set style fill transparent solid 0.2 border
plot [0:0.4] [-1:1] "electron_obs.4000.dat" w filledcurves closed lc rgb "red" tit "e^+e^- excl.", \
"muons_obs.4000.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^- excl.", \
"95_flavour.csv" u 1:(1.333333*($2)) w l lc rgb "black" tit "fit"

set label 1 "M_X=5 TeV" at 0.02,0
set output "../bounds_eps_gzp.5000.pdf"
set style fill transparent solid 0.2 border
plot [0:0.4] [-1:1] "muons_obs.5000.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^- excl.", \
"95_flavour.csv" u 1:(1.6666666*($2)) w l lc rgb "black" tit "fit"

set label 1 "M_X=6 TeV" at 0.02,0
set output "../bounds_eps_gzp.6000.pdf"
set style fill transparent solid 0.2 border
plot [0:0.4] [-1:1] "muons_obs.6000.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^- excl.", \
"95_flavour.csv" u 1:(2*($2)) w l lc rgb "black" tit "fit"

mxhat=3000
set style fill solid 
set dgrid3d 41,41,6
set grid
set hidden3d
set view map
set pm3d corners2color c1
set output "../sigma.3000.pdf"
set label 1 "{/Symbol s}(pp->Z')/fb" at 0.3,1.3
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:(($10/$6)) w pm3d notit
set output "../boundmumu.3000.pdf"
set label 1 "s^{{/Symbol m}^+{/Symbol m}^-}/fb" at 0.4, 1.3
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:14 w pm3d notit
set output "../wdom.3000.pdf"
set label 1 "z={/Symbol G}_{Z'}/M_{Z'}" at 0.3,1.3
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:(($5/$1)/log(10.)) w pm3d notit
set label 1 "M_{Z'}/TeV" at 0.36,1.3
set output "../mzp.3000.pdf"
splot [-0.02:0.42] [-1.08:1.08] [1:9] "malaphoric.3000.out" u ($3*3000/mxhat):2:($1/1000) w pm3d notit
set label 1 "BR(Z'->ee)" at 0.36,1.3
set output "../bree.3000.pdf"
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:6 w pm3d notit
set label 1 "BR(Z'->{/Symbol mm})" at 0.36,1.3
set output "../brmumu.3000.pdf"
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:7 w pm3d notit
set label 1 "BR(Z'->tt)" at 0.36,1.3
set output "../brtt.3000.pdf"
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:8 w pm3d notit
set label 1 "BR(Z'->bb)" at 0.36,1.3
set output "../brbb.3000.pdf"
splot [-0.02:0.42] [-1.08:1.08] "malaphoric.3000.out" u ($3*3000/mxhat):2:9 w pm3d notit
set output "R.pdf"
max(a, b) = (a < b) ? b : a
set label 1 "R_min" at 0.3, 1.3
splot [-0.02:0.42] [-1.08:1.08] [0:2] "malaphoric.4000.out" u ($3*3000/mxhat):2:(max($13/$14, $10/$11)) w pm3d notit
# unset label 1
# set ylabel "M_{Z'}/TeV"
# set output "../mal_mx_gxhat.pdf"
# set xlabel "(60 TeV/M_X)g_X"
# # #unset samples
# # #unset dgrid3d
# # #unset hidden3d
# # #set view 45,135
# # # need to read off mxhat of course for this one
# # #splot [0:0.25] [3:6] [0:2] "malaphoric.out" u ($3*3000/$16):($1/1000):($14/$15) notit w l
# splot [0:3.4] [3:8] [0:2] "malaphoric.out" u (20*$3*3000/$16):($1/1000):($13/$14) notit w pm3d

==> anc/kin_mix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     53058,       1432]
NotebookOptionsPosition[     50157,       1376]
NotebookOutlinePosition[     50592,       1393]
CellTagsIndexPosition[     50549,       1390]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Kinetic", " ", "mixing", " ", "check", " ", "of", " ", 
    "diagonalisation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"-", 
          RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"Sec", "[", "\[Chi]", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<P=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "P", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", 
         RowBox[{"Sin", "[", "\[Chi]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Chi]", "]"}], ",", "0", ",", "1"}], "}"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<k=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "k", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<diag=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", "P", "]"}], ".", "k", ".", "P"}], "]"}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.937646699370351*^9, 3.937646904957545*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"abdc681f-c177-49f3-9666-d169381d0ff9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", 
        RowBox[{"-", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}]},
       {"0", "1", "0"},
       {"0", "0", 
        RowBox[{"Sec", "[", "\[Chi]", "]"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["P=", 
   MatrixForm[{{1, 0, -Tan[$CellContext`\[Chi]]}, {0, 1, 0}, {0, 0, 
      Sec[$CellContext`\[Chi]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937646763539933*^9, 3.937646846196614*^9, {3.937646897016213*^9, 
   3.937646905466167*^9}, 3.938150120734129*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"46a516d8-78c5-48bd-9644-6734525f6bdf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", 
        RowBox[{"Sin", "[", "\[Chi]", "]"}]},
       {"0", "1", "0"},
       {
        RowBox[{"Sin", "[", "\[Chi]", "]"}], "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["k=", 
   MatrixForm[{{1, 0, 
      Sin[$CellContext`\[Chi]]}, {0, 1, 0}, {
      Sin[$CellContext`\[Chi]], 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937646763539933*^9, 3.937646846196614*^9, {3.937646897016213*^9, 
   3.937646905466167*^9}, 3.938150120753045*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"b6051412-dede-4a8d-bbb0-7c14375ec08a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"diag=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["diag=", 
   MatrixForm[{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937646763539933*^9, 3.937646846196614*^9, {3.937646897016213*^9, 
   3.937646905466167*^9}, 3.938150120753915*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"14777877-e4f2-4e5b-ab79-551263c08f6c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "mass", " ", "squared", " ", "matrix", " ", "in", " ", "basis", " ", 
     "A"}], ",", "Ztilde", ",", 
    RowBox[{
     RowBox[{"Z", "'"}], "tilde"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["O", "w"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}]}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(O\), \(w\)]\)=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      SubscriptBox["O", "w"], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mdsq", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          SubscriptBox["M", "Z"], "^", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{
          SubscriptBox["M", "Zp"], "^", "2"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Mdiag^2=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "mdsq", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2sq", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", 
       RowBox[{"Transpose", "[", "P", "]"}], ".", 
       SubscriptBox["O", "w"], ".", "mdsq", ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", "P", ".", 
       SubscriptBox["O", "w"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<m2sq=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "m2sq", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9376469318363643`*^9, 3.937647231370154*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f857a458-a284-4a4e-bd02-5b8cf012a401"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(O\\), \\(w\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], 
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}]}], "0"},
       {
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["\!\(\*SubscriptBox[\(O\), \(w\)]\)=", 
   MatrixForm[{{
      Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]], -Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]], 0}, {
      Sin[
       Subscript[$CellContext`\[Theta], $CellContext`w]], 
      Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]], 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937647061033387*^9, 3.937647138792423*^9, {3.937647224472897*^9, 
   3.9376472321238537`*^9}, 3.938150126665745*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1157902f-6cc7-4058-a190-ecf56c56b13b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Mdiag^2=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", 
        SubsuperscriptBox["M", "Z", "2"], "0"},
       {"0", "0", 
        SubsuperscriptBox["M", "Zp", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["Mdiag^2=", 
   MatrixForm[{{0, 0, 0}, {
     0, Subscript[$CellContext`M, $CellContext`Z]^2, 0}, {
     0, 0, Subscript[$CellContext`M, $CellContext`Zp]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937647061033387*^9, 3.937647138792423*^9, {3.937647224472897*^9, 
   3.9376472321238537`*^9}, 3.938150126666429*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"63507429-1458-4a03-9dce-b5071b885119"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"m2sq=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0"},
       {"0", 
        SubsuperscriptBox["M", "Z", "2"], 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], " ", 
         SubsuperscriptBox["M", "Z", "2"], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}]},
       {"0", 
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "w"], "]"}], " ", 
         SubsuperscriptBox["M", "Z", "2"], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sec", "[", "\[Chi]", "]"}], "2"], " ", 
          SubsuperscriptBox["M", "Zp", "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", 
            SubscriptBox["\[Theta]", "w"], "]"}], "2"], " ", 
          SubsuperscriptBox["M", "Z", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Chi]", "]"}], "2"]}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["m2sq=", 
   MatrixForm[{{0, 0, 0}, {0, Subscript[$CellContext`M, $CellContext`Z]^2, Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] 
      Subscript[$CellContext`M, $CellContext`Z]^2 Tan[$CellContext`\[Chi]]}, {
     0, Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] 
      Subscript[$CellContext`M, $CellContext`Z]^2 Tan[$CellContext`\[Chi]], 
      Sec[$CellContext`\[Chi]]^2 Subscript[$CellContext`M, $CellContext`Zp]^2 + 
      Sin[
          Subscript[$CellContext`\[Theta], $CellContext`w]]^2 
       Subscript[$CellContext`M, $CellContext`Z]^2 
       Tan[$CellContext`\[Chi]]^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937647061033387*^9, 3.937647138792423*^9, {3.937647224472897*^9, 
   3.9376472321238537`*^9}, 3.9381501267034693`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"dad7623b-070e-4e54-b4d2-4076a9e9c60a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Coupling", " ", "of", " ", "gauge", " ", "bosons", " ", "and", " ", 
    "fermions"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["O", "z"], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], ",", 
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], ",", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(O\), \(z\)]\)=\>\"", 
     RowBox[{"MatrixForm", "[", 
      SubscriptBox["O", "z"], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        SubscriptBox["O", "w"], "]"}], ".", "P", ".", 
       SubscriptBox["O", "w"], ".", 
       SubscriptBox["O", "z"]}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<M=\>\"", ",", 
     RowBox[{"MatrixForm", "[", "M", "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "These", " ", "following", " ", "are", " ", "slashed", " ", "mass", " ", 
     "eigenstates"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"{", 
      RowBox[{"Aslash", ",", " ", "Zslash", ",", " ", "Zpslash"}], "}"}]}], 
    ";", 
    RowBox[{"l", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        OverscriptBox["e", "^"], 
        SubscriptBox["Q", "\[Psi]"]}], ",", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["g", "^"], "Z"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["T", 
           RowBox[{"3", "\[Psi]"}]], "-", 
          RowBox[{
           SubscriptBox["Q", "\[Psi]"], " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["s", "^"], "W"], "^", "2"}]}]}], ")"}]}], ",", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["g", "^"], "X"], 
        SubscriptBox["X", "\[Psi]"]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<-\!\(\*SubscriptBox[\(L\), \(\*OverscriptBox[\(\[Psi]\), \(_\)] A\
\[Psi]\)]\)=\!\(\*UnderscriptBox[\(\[CapitalSigma]\), \
\(\[CapitalPsi]\)]\)\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)[\>\"", ",", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{"Transpose", "[", "l", "]"}], ".", "M", ".", "a"}], 
            "]"}], ",", "Aslash"}], "]"}], ",", "Zslash"}], "]"}], ",", 
       "Zpslash"}], "]"}], ",", "\"\<]\[Psi]\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.937647270476446*^9, 3.937647424007513*^9}, {
   3.937893316639265*^9, 3.937893715672825*^9}, {3.937893761052655*^9, 
   3.937893772424921*^9}, {3.937893913051257*^9, 3.937893920008301*^9}, {
   3.9378939825072827`*^9, 3.937893996025426*^9}, {3.937894038394609*^9, 
   3.937894068119717*^9}, {3.937894206137801*^9, 3.937894348200309*^9}, {
   3.937894385064805*^9, 3.937894387926106*^9}, {3.937904645397511*^9, 
   3.937904764373776*^9}, {3.9379083862245407`*^9, 3.937908389677809*^9}, 
   3.938150170836891*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"f973e038-ec62-487c-838d-ec1ff38f4c94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(O\\), \\(z\\)]\\)=\"\>", " ", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0"},
      {"0", 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "z"], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}]}]},
      {"0", 
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "z"], "]"}], 
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "z"], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Print",
 CellChangeTimes->{
  3.937647374939754*^9, 3.937647424788078*^9, {3.937893481989275*^9, 
   3.93789349793906*^9}, {3.937893657151189*^9, 3.937893682323183*^9}, 
   3.937893719725753*^9, 3.937893773996138*^9, 3.9378939230685368`*^9, 
   3.937893996744064*^9, {3.93789404850864*^9, 3.937894068616173*^9}, 
   3.937894200790819*^9, {3.937894375425997*^9, 3.937894391611809*^9}, 
   3.93790468043825*^9, 3.937904798776572*^9, 3.937908390268306*^9, 
   3.938150130321414*^9, 3.938150172010153*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"93ee037e-4d54-46c2-9699-9ee6bfa23c2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"M=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}]}], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}]}], " ", 
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], " ", 
         RowBox[{"Tan", "[", "\[Chi]", "]"}]}]},
       {"0", 
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}], " ", 
          RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           SubscriptBox["\[Theta]", "z"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           SubscriptBox["\[Theta]", "w"], "]"}], " ", 
          RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}]},
       {"0", 
        RowBox[{
         RowBox[{"Sec", "[", "\[Chi]", "]"}], " ", 
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}]}], 
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], " ", 
         RowBox[{"Sec", "[", "\[Chi]", "]"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["M=", 
   MatrixForm[{{1, -Cos[
        Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Tan[$CellContext`\[Chi]], -Cos[
        Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Tan[$CellContext`\[Chi]]}, {0, Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] + Sin[
         Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]] 
       Tan[$CellContext`\[Chi]], -Sin[
         Subscript[$CellContext`\[Theta], $CellContext`z]] + Cos[
         Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
         Subscript[$CellContext`\[Theta], $CellContext`w]] 
       Tan[$CellContext`\[Chi]]}, {0, Sec[$CellContext`\[Chi]] Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]], Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Sec[$CellContext`\[Chi]]}}]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937647374939754*^9, 3.937647424788078*^9, {3.937893481989275*^9, 
   3.93789349793906*^9}, {3.937893657151189*^9, 3.937893682323183*^9}, 
   3.937893719725753*^9, 3.937893773996138*^9, 3.9378939230685368`*^9, 
   3.937893996744064*^9, {3.93789404850864*^9, 3.937894068616173*^9}, 
   3.937894200790819*^9, {3.937894375425997*^9, 3.937894391611809*^9}, 
   3.93790468043825*^9, 3.937904798776572*^9, 3.937908390268306*^9, 
   3.938150130321414*^9, 3.9381501720424833`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"77da2380-4210-488f-8607-b44bcc8013ea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"-\\!\\(\\*SubscriptBox[\\(L\\), \
\\(\\*OverscriptBox[\\(\[Psi]\\), \\(_\\)] \
A\[Psi]\\)]\\)=\\!\\(\\*UnderscriptBox[\\(\[CapitalSigma]\\), \
\\(\[CapitalPsi]\\)]\\)\\!\\(\\*OverscriptBox[\\(\[Psi]\\), \\(_\\)]\\)[\"\>",
    "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"Aslash", " ", 
     OverscriptBox["e", "^"], " ", 
     SubscriptBox["Q", "\[Psi]"]}], "+", 
    RowBox[{"Zpslash", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        RowBox[{"Sec", "[", "\[Chi]", "]"}], " ", 
        SubscriptBox["X", "\[Psi]"], " ", 
        SubscriptBox[
         OverscriptBox["g", "^"], "X"]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SubscriptBox[
         OverscriptBox["g", "^"], "Z"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["T", 
           RowBox[{"3", " ", "\[Psi]"}]], "-", 
          RowBox[{
           SubscriptBox["Q", "\[Psi]"], " ", 
           SubsuperscriptBox[
            OverscriptBox["s", "^"], "W", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        OverscriptBox["e", "^"], " ", 
        SubscriptBox["Q", "\[Psi]"], " ", 
        RowBox[{"Tan", "[", "\[Chi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        SubscriptBox[
         OverscriptBox["g", "^"], "Z"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["T", 
           RowBox[{"3", " ", "\[Psi]"}]], "-", 
          RowBox[{
           SubscriptBox["Q", "\[Psi]"], " ", 
           SubsuperscriptBox[
            OverscriptBox["s", "^"], "W", "2"]}]}], ")"}], " ", 
        RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], ")"}]}], "+", 
    RowBox[{"Zslash", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Sec", "[", "\[Chi]", "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SubscriptBox["X", "\[Psi]"], " ", 
        SubscriptBox[
         OverscriptBox["g", "^"], "X"]}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SubscriptBox[
         OverscriptBox["g", "^"], "Z"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["T", 
           RowBox[{"3", " ", "\[Psi]"}]], "-", 
          RowBox[{
           SubscriptBox["Q", "\[Psi]"], " ", 
           SubsuperscriptBox[
            OverscriptBox["s", "^"], "W", "2"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        OverscriptBox["e", "^"], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SubscriptBox["Q", "\[Psi]"], " ", 
        RowBox[{"Tan", "[", "\[Chi]", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "w"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], " ", 
        SubscriptBox[
         OverscriptBox["g", "^"], "Z"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["T", 
           RowBox[{"3", " ", "\[Psi]"}]], "-", 
          RowBox[{
           SubscriptBox["Q", "\[Psi]"], " ", 
           SubsuperscriptBox[
            OverscriptBox["s", "^"], "W", "2"]}]}], ")"}], " ", 
        RowBox[{"Tan", "[", "\[Chi]", "]"}]}]}], ")"}]}]}], 
   "\[InvisibleSpace]", "\<\"]\[Psi]\"\>"}],
  SequenceForm[
  "-\!\(\*SubscriptBox[\(L\), \(\*OverscriptBox[\(\[Psi]\), \(_\)] A\[Psi]\)]\
\)=\!\(\*UnderscriptBox[\(\[CapitalSigma]\), \
\(\[CapitalPsi]\)]\)\!\(\*OverscriptBox[\(\[Psi]\), \(_\)]\)[", \
$CellContext`Aslash OverHat[$CellContext`e] 
    Subscript[$CellContext`Q, $CellContext`\[Psi]] + $CellContext`Zpslash (Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Sec[$CellContext`\[Chi]] Subscript[$CellContext`X, $CellContext`\[Psi]] 
      Subscript[
        OverHat[$CellContext`g], $CellContext`X] - Sin[
       Subscript[$CellContext`\[Theta], $CellContext`z]] Subscript[
       OverHat[$CellContext`g], $CellContext`Z] (
      Subscript[$CellContext`T, 3 $CellContext`\[Psi]] - 
      Subscript[$CellContext`Q, $CellContext`\[Psi]] Subscript[
         OverHat[$CellContext`s], $CellContext`W]^2) - Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]] Cos[
       Subscript[$CellContext`\[Theta], $CellContext`z]] 
     OverHat[$CellContext`e] Subscript[$CellContext`Q, $CellContext`\[Psi]] 
     Tan[$CellContext`\[Chi]] + Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] Subscript[
        OverHat[$CellContext`g], $CellContext`Z] (
       Subscript[$CellContext`T, 3 $CellContext`\[Psi]] - 
       Subscript[$CellContext`Q, $CellContext`\[Psi]] Subscript[
          OverHat[$CellContext`s], $CellContext`W]^2) 
      Tan[$CellContext`\[Chi]]) + $CellContext`Zslash (
     Sec[$CellContext`\[Chi]] Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]] 
      Subscript[$CellContext`X, $CellContext`\[Psi]] Subscript[
        OverHat[$CellContext`g], $CellContext`X] + Cos[
        Subscript[$CellContext`\[Theta], $CellContext`z]] Subscript[
        OverHat[$CellContext`g], $CellContext`Z] (
       Subscript[$CellContext`T, 3 $CellContext`\[Psi]] - 
       Subscript[$CellContext`Q, $CellContext`\[Psi]] Subscript[
          OverHat[$CellContext`s], $CellContext`W]^2) - Cos[
       Subscript[$CellContext`\[Theta], $CellContext`w]] 
     OverHat[$CellContext`e] Sin[
       Subscript[$CellContext`\[Theta], $CellContext`z]] 
     Subscript[$CellContext`Q, $CellContext`\[Psi]] Tan[$CellContext`\[Chi]] + 
     Sin[
        Subscript[$CellContext`\[Theta], $CellContext`w]] Sin[
        Subscript[$CellContext`\[Theta], $CellContext`z]] Subscript[
        OverHat[$CellContext`g], $CellContext`Z] (
       Subscript[$CellContext`T, 3 $CellContext`\[Psi]] - 
       Subscript[$CellContext`Q, $CellContext`\[Psi]] Subscript[
          OverHat[$CellContext`s], $CellContext`W]^2) 
      Tan[$CellContext`\[Chi]]), "]\[Psi]"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.937647374939754*^9, 3.937647424788078*^9, {3.937893481989275*^9, 
   3.93789349793906*^9}, {3.937893657151189*^9, 3.937893682323183*^9}, 
   3.937893719725753*^9, 3.937893773996138*^9, 3.9378939230685368`*^9, 
   3.937893996744064*^9, {3.93789404850864*^9, 3.937894068616173*^9}, 
   3.937894200790819*^9, {3.937894375425997*^9, 3.937894391611809*^9}, 
   3.93790468043825*^9, 3.937904798776572*^9, 3.937908390268306*^9, 
   3.938150130321414*^9, 3.93815017296317*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"912f3fa6-381c-4765-b776-f7b742b01bdb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Finding", " ", "second", " ", "order", " ", "approximation", " ", "for", 
    " ", 
    SubscriptBox["\[Theta]", 
     RowBox[{"z", " "}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rhs", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"m_Z", "^", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        RowBox[{"theta_z", "^", "2"}], " ", "K"}]}], ")"}], "t_chi", " ", 
     "s_W", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", "L", " ", "K", " ", 
         RowBox[{"theta_z", "^", "2"}]}]}], ")"}], " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"theta_z", "^", "2"}], " ", 
            RowBox[{"m_Z", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"theta_z", "^", "2"}]}], ")"}], 
            RowBox[{"m_Zprime", "^", "2"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"s_chi", "^", "2"}], " ", 
            RowBox[{"s_W", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "  ", "-", 
              RowBox[{"L", " ", "K", " ", 
               RowBox[{"theta_z", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"m_Z", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"theta_z", "^", "2"}], " ", "K"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"t_chi", "^", "2"}], " ", 
           RowBox[{"s_W", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"L", " ", "K", " ", 
              RowBox[{"theta_z", "^", "2"}]}]}], ")"}]}], ")"}]}]}], 
       ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{"rhs", ",", 
     RowBox[{"{", 
      RowBox[{"theta_z", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"%", ",", "2"}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.938239673960556*^9, 3.938239676952115*^9}, 
   3.938247899971775*^9, {3.9385064364604*^9, 3.9385066120284777`*^9}, {
   3.9385066567542562`*^9, 3.9385067365007763`*^9}, {3.938506834967166*^9, 
   3.938506949123169*^9}, {3.938506985616147*^9, 3.9385069916433163`*^9}, {
   3.938507285115893*^9, 3.938507289675824*^9}, {3.93850942095875*^9, 
   3.938509425289969*^9}, {3.938509461467424*^9, 3.93850946530724*^9}, {
   3.938509500028144*^9, 3.938509534706998*^9}, {3.9385136052372503`*^9, 
   3.9385137329526453`*^9}, {3.9385138234140244`*^9, 3.938513826006455*^9}, {
   3.938513868093781*^9, 3.93851387065832*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"131894c6-96fd-418f-a739-44e37af63c3c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["m_Z", "2"], " ", "s_W", " ", "t_chi", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"K", " ", 
       SuperscriptBox["theta_z", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "K", " ", "L", " ", 
       SuperscriptBox["theta_z", "2"]}]}], ")"}]}], 
   RowBox[{
    RowBox[{
     SuperscriptBox["m_Z", "2"], " ", 
     SuperscriptBox["s_W", "2"], " ", 
     SuperscriptBox["t_chi", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"K", " ", 
        SuperscriptBox["theta_z", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"K", " ", "L", " ", 
        SuperscriptBox["theta_z", "2"]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["m_Z", "2"], " ", 
       SuperscriptBox["theta_z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["m_Zprime", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["theta_z", "2"]}], ")"}]}]}], 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["s_chi", "2"], " ", 
       SuperscriptBox["s_W", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"K", " ", "L", " ", 
          SuperscriptBox["theta_z", "2"]}]}], ")"}]}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.938506939663477*^9, 3.9385069494496717`*^9}, 
   3.93850729096979*^9, 3.938509426143423*^9, 3.938509466054934*^9, {
   3.938509522289855*^9, 3.9385095351694727`*^9}, 3.938513735293948*^9, 
   3.938513828027204*^9, 3.93851387163054*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"660a8f19-c642-4301-8a1a-4670c4d3134a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["m_Z", "2"], " ", "s_W", " ", "t_chi"}], ")"}]}], 
     RowBox[{
      FractionBox[
       SuperscriptBox["m_Zprime", "2"], 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["s_chi", "2"], " ", 
         SuperscriptBox["s_W", "2"]}]}]], "+", 
      RowBox[{
       SuperscriptBox["m_Z", "2"], " ", 
       SuperscriptBox["s_W", "2"], " ", 
       SuperscriptBox["t_chi", "2"]}]}]]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m_Z", "2"], " ", "s_W", " ", "t_chi", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"K", "-", 
          FractionBox[
           RowBox[{"K", " ", "L"}], "2"]}], 
         RowBox[{
          FractionBox[
           SuperscriptBox["m_Zprime", "2"], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["s_chi", "2"], " ", 
             SuperscriptBox["s_W", "2"]}]}]], "+", 
          RowBox[{
           SuperscriptBox["m_Z", "2"], " ", 
           SuperscriptBox["s_W", "2"], " ", 
           SuperscriptBox["t_chi", "2"]}]}]], "-", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{"K", " ", "L", " ", 
            SuperscriptBox["m_Zprime", "2"], " ", 
            SuperscriptBox["s_chi", "2"], " ", 
            SuperscriptBox["s_W", "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["s_chi", "2"], " ", 
               SuperscriptBox["s_W", "2"]}]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["m_Z", "2"], "-", 
            SuperscriptBox["m_Zprime", "2"]}], 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["s_chi", "2"], " ", 
             SuperscriptBox["s_W", "2"]}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"K", "-", 
             RowBox[{"K", " ", "L"}]}], ")"}], " ", 
           SuperscriptBox["m_Z", "2"], " ", 
           SuperscriptBox["s_W", "2"], " ", 
           SuperscriptBox["t_chi", "2"]}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["m_Zprime", "2"], 
             RowBox[{"1", "+", 
              RowBox[{
               SuperscriptBox["s_chi", "2"], " ", 
               SuperscriptBox["s_W", "2"]}]}]], "+", 
            RowBox[{
             SuperscriptBox["m_Z", "2"], " ", 
             SuperscriptBox["s_W", "2"], " ", 
             SuperscriptBox["t_chi", "2"]}]}], ")"}], "2"]]}], ")"}]}], ")"}],
     " ", 
    SuperscriptBox["theta_z", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "theta_z", "]"}], "4"],
    SeriesData[
     Pattern[$CellContext`theta, 
      Blank[$CellContext`z]], 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[
   Pattern[$CellContext`theta, 
    Blank[$CellContext`z]], 0, {(-2) Pattern[$CellContext`m, 
       Blank[$CellContext`Z]]^2 Pattern[$CellContext`s, 
      Blank[$CellContext`W]] Pattern[$CellContext`t, 
      Blank[$CellContext`chi]]/(Pattern[$CellContext`m, 
        Blank[$CellContext`Zprime]]^2/(1 + Pattern[$CellContext`s, 
         Blank[$CellContext`chi]]^2 Pattern[$CellContext`s, 
         Blank[$CellContext`W]]^2) + Pattern[$CellContext`m, 
        Blank[$CellContext`Z]]^2 Pattern[$CellContext`s, 
        Blank[$CellContext`W]]^2 Pattern[$CellContext`t, 
        Blank[$CellContext`chi]]^2), 0, (-2) Pattern[$CellContext`m, 
       Blank[$CellContext`Z]]^2 Pattern[$CellContext`s, 
      Blank[$CellContext`W]] Pattern[$CellContext`t, 
      Blank[$CellContext`chi]] ((K + Rational[-1, 2] K $CellContext`L)/(
      Pattern[$CellContext`m, 
          Blank[$CellContext`Zprime]]^2/(1 + Pattern[$CellContext`s, 
           Blank[$CellContext`chi]]^2 Pattern[$CellContext`s, 
           Blank[$CellContext`W]]^2) + Pattern[$CellContext`m, 
          Blank[$CellContext`Z]]^2 Pattern[$CellContext`s, 
          Blank[$CellContext`W]]^2 Pattern[$CellContext`t, 
          Blank[$CellContext`chi]]^2) - (Pattern[$CellContext`m, 
           Blank[$CellContext`Zprime]]^2/(1 + Pattern[$CellContext`s, 
            Blank[$CellContext`chi]]^2 Pattern[$CellContext`s, 
            Blank[$CellContext`W]]^2) + Pattern[$CellContext`m, 
           Blank[$CellContext`Z]]^2 Pattern[$CellContext`s, 
           Blank[$CellContext`W]]^2 Pattern[$CellContext`t, 
           Blank[$CellContext`chi]]^2)^(-2) (
      K $CellContext`L Pattern[$CellContext`m, 
          Blank[$CellContext`Zprime]]^2 Pattern[$CellContext`s, 
          Blank[$CellContext`chi]]^2 Pattern[$CellContext`s, 
          Blank[$CellContext`W]]^2 (1 + Pattern[$CellContext`s, 
             Blank[$CellContext`chi]]^2 Pattern[$CellContext`s, 
             Blank[$CellContext`W]]^2)^(-2) + (Pattern[$CellContext`m, 
           Blank[$CellContext`Z]]^2 - Pattern[$CellContext`m, 
          Blank[$CellContext`Zprime]]^2)/(1 + Pattern[$CellContext`s, 
           Blank[$CellContext`chi]]^2 Pattern[$CellContext`s, 
           Blank[$CellContext`W]]^2) + (K - K $CellContext`L) 
       Pattern[$CellContext`m, 
          Blank[$CellContext`Z]]^2 Pattern[$CellContext`s, 
          Blank[$CellContext`W]]^2 Pattern[$CellContext`t, 
          Blank[$CellContext`chi]]^2))}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.938506939663477*^9, 3.9385069494496717`*^9}, 
   3.93850729096979*^9, 3.938509426143423*^9, 3.938509466054934*^9, {
   3.938509522289855*^9, 3.9385095351694727`*^9}, 3.938513735293948*^9, 
   3.938513828027204*^9, 3.9385138716630373`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"775a23fb-9a17-4a3b-b976-83dd541593d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m_Z", "2"], " ", "s_W", " ", "t_chi", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m_Zprime", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "K"}], "-", 
           RowBox[{"K", " ", "L"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "K"}], "-", 
              RowBox[{"3", " ", "K", " ", "L"}]}], ")"}], " ", 
            SuperscriptBox["s_chi", "2"], " ", 
            SuperscriptBox["s_W", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["m_Z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["s_chi", "2"], " ", 
            SuperscriptBox["s_W", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"K", " ", "L", " ", 
            SuperscriptBox["s_W", "2"], " ", 
            SuperscriptBox["t_chi", "2"]}], "+", 
           RowBox[{"K", " ", "L", " ", 
            SuperscriptBox["s_chi", "2"], " ", 
            SuperscriptBox["s_W", "4"], " ", 
            SuperscriptBox["t_chi", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m_Zprime", "2"], "+", 
       RowBox[{
        SuperscriptBox["m_Z", "2"], " ", 
        SuperscriptBox["s_W", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["s_chi", "2"], " ", 
           SuperscriptBox["s_W", "2"]}]}], ")"}], " ", 
        SuperscriptBox["t_chi", "2"]}]}], ")"}], "2"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.938513940863818*^9, 
  3.9385139496384687`*^9}},ExpressionUUID->"ad3047c8-135c-40ba-ac01-\
18d512cbcea1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "of", " ", "last", " ", "expansion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mZhat2", " ", "=", " ", 
    RowBox[{
     SubscriptBox["m", "Z"], " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], "^", "2"}], " ", "K"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"mXhat2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "\[Chi]", "]"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["s", "w"], "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Chi]", "]"}], "^", "2"}]}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], "^", "2"}], " ", 
        RowBox[{
         SubscriptBox["m", "Z"], "^", "2"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], "^", "2"}], " ", 
        RowBox[{
         SubscriptBox["m", "Zp"], "^", "2"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"swhat", "   ", "=", " ", 
    RowBox[{
     SubscriptBox["s", "W"], 
     RowBox[{"(", 
      RowBox[{"1", " ", "-", " ", 
       RowBox[{"L", " ", "K", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Theta]", "z"], "^", "2"}], " ", "/", " ", "2"}]}]}],
       ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"rhs2", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "mZhat2", " ", "swhat", " ", 
     RowBox[{
      RowBox[{"Tan", "[", "\[Chi]", "]"}], " ", "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mXhat2", " ", "/", " ", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Chi]", "]"}], "^", "2"}]}], " ", "+", " ", 
        RowBox[{"mZhat2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"swhat", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"Tan", "[", "\[Chi]", "]"}], "^", "2"}]}], "-", "1"}], 
          ")"}]}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"rhs2", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Theta]", "z"], ",", "0", ",", "3"}], "}"}]}], "]"}], 
     "-", 
     RowBox[{"Series", "[", 
      RowBox[{"rhs2", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["\[Theta]", "x"], ",", "0", ",", "3"}], "}"}]}], 
      "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.938507324248788*^9, 3.938507505723364*^9}, 
   3.938507551904819*^9, {3.9385088875651712`*^9, 3.938508959183812*^9}, {
   3.938509021142963*^9, 3.938509138380859*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4b8ddade-7513-4fc8-a437-8fafc950bfed"],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{"K", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Theta]", "z"], "]"}], "2"]}]}]], " ", 
  SubscriptBox["m", "Z"]}]], "Output",
 CellChangeTimes->{3.938509096523696*^9, 3.938509138722186*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f4092f10-56c9-4220-a266-4fa0fca68169"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Chi]", "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        SubscriptBox["\[Theta]", "z"], "]"}], "2"], " ", 
      SubsuperscriptBox["m", "Z", "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        SubscriptBox["\[Theta]", "z"], "]"}], "2"], " ", 
      SubsuperscriptBox["m", "Zp", "2"]}]}], ")"}]}], 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Chi]", "]"}], "2"], " ", 
    SubsuperscriptBox["s", "w", "2"]}]}]]], "Output",
 CellChangeTimes->{3.938509096523696*^9, 3.9385091387230463`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"6bc9f2a8-6377-4d8a-8264-f6f987080bd9"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["s", "W"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "K", " ", "L", " ", 
     SubsuperscriptBox["\[Theta]", "z", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.938509096523696*^9, 3.938509138723827*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"467acad7-ab58-466b-b4a9-b542441723b4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      RowBox[{"K", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], "2"]}]}]], " ", 
    SubscriptBox["m", "Z"], " ", 
    SubscriptBox["s", "W"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "K", " ", "L", " ", 
       SubsuperscriptBox["\[Theta]", "z", "2"]}]}], ")"}], " ", 
    RowBox[{"Tan", "[", "\[Chi]", "]"}]}], 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], "2"], " ", 
       SubsuperscriptBox["m", "Z", "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         SubscriptBox["\[Theta]", "z"], "]"}], "2"], " ", 
       SubsuperscriptBox["m", "Zp", "2"]}]}], 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Chi]", "]"}], "2"], " ", 
       SubsuperscriptBox["s", "w", "2"]}]}]], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"K", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          SubscriptBox["\[Theta]", "z"], "]"}], "2"]}]}]], " ", 
     SubscriptBox["m", "Z"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SubsuperscriptBox["s", "W", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["1", "2"], " ", "K", " ", "L", " ", 
            SubsuperscriptBox["\[Theta]", "z", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Tan", "[", "\[Chi]", "]"}], "2"]}]}], 
      ")"}]}]}]]}]], "Output",
 CellChangeTimes->{3.938509096523696*^9, 3.938509138724646*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6d97a692-817c-4b6a-9566-d6d44ccbc22c"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    SubscriptBox["\[Theta]", "z"], "]"}], "4"],
  SeriesData[
   Subscript[$CellContext`\[Theta], $CellContext`z], 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.938509096523696*^9, 3.938509138793559*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"230ef2ea-a554-4b5a-835f-4f02d10f47cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Tan", "[", 
    RowBox[{"2", " ", 
     SubscriptBox["\[Theta]", "z"]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[Theta]", "z"], ",", "0", ",", "3"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9385093282071247`*^9, 3.938509344085919*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"4872ec2d-f756-446f-9a83-2ece115a1d2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", 
    SubscriptBox["\[Theta]", "z"]}], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SubsuperscriptBox["\[Theta]", "z", "3"]}], "3"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["\[Theta]", "z"], "]"}], "4"],
    SeriesData[
     Subscript[$CellContext`\[Theta], $CellContext`z], 0, {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[
   Subscript[$CellContext`\[Theta], $CellContext`z], 0, {2, 0, 
    Rational[8, 3]}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.938509344475849*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"1cb1522d-9eee-482f-bf9e-5976ce30307b"]
}, Open  ]]
},
WindowSize->{1008., 507.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1.1 Inherited,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"abc0e5d0-aef6-4e6b-ba77-928df6011ec0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1745, 48, 143, "Input",ExpressionUUID->"abdc681f-c177-49f3-9666-d169381d0ff9"],
Cell[CellGroupData[{
Cell[2350, 74, 1110, 31, 58, "Print",ExpressionUUID->"46a516d8-78c5-48bd-9644-6734525f6bdf"],
Cell[3463, 107, 1091, 31, 58, "Print",ExpressionUUID->"b6051412-dede-4a8d-bbb0-7c14375ec08a"],
Cell[4557, 140, 955, 27, 58, "Print",ExpressionUUID->"14777877-e4f2-4e5b-ab79-551263c08f6c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5561, 173, 2469, 68, 165, "Input",ExpressionUUID->"f857a458-a284-4a4e-bd02-5b8cf012a401"],
Cell[CellGroupData[{
Cell[8055, 245, 1606, 44, 59, "Print",ExpressionUUID->"1157902f-6cc7-4058-a190-ecf56c56b13b"],
Cell[9664, 291, 1137, 31, 66, "Print",ExpressionUUID->"63507429-1458-4a03-9dce-b5071b885119"],
Cell[10804, 324, 2389, 60, 69, "Print",ExpressionUUID->"dad7623b-070e-4e54-b4d2-4076a9e9c60a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13242, 390, 3789, 99, 238, "Input",ExpressionUUID->"f973e038-ec62-487c-838d-ec1ff38f4c94"],
Cell[CellGroupData[{
Cell[17056, 493, 1505, 37, 60, "Print",ExpressionUUID->"93ee037e-4d54-46c2-9699-9ee6bfa23c2d"],
Cell[18564, 532, 3755, 90, 72, "Print",ExpressionUUID->"77da2380-4210-488f-8607-b44bcc8013ea"],
Cell[22322, 624, 7093, 164, 85, "Print",ExpressionUUID->"912f3fa6-381c-4765-b776-f7b742b01bdb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29464, 794, 3074, 80, 204, "Input",ExpressionUUID->"131894c6-96fd-418f-a739-44e37af63c3c"],
Cell[32541, 876, 1746, 49, 82, "Output",ExpressionUUID->"660a8f19-c642-4301-8a1a-4670c4d3134a"],
Cell[34290, 927, 5854, 138, 188, "Output",ExpressionUUID->"775a23fb-9a17-4a3b-b976-83dd541593d5"]
}, Open  ]],
Cell[40159, 1068, 1931, 55, 84, "Input",ExpressionUUID->"ad3047c8-135c-40ba-ac01-18d512cbcea1"],
Cell[CellGroupData[{
Cell[42115, 1127, 3001, 88, 155, "Input",ExpressionUUID->"4b8ddade-7513-4fc8-a437-8fafc950bfed"],
Cell[45119, 1217, 371, 10, 42, "Output",ExpressionUUID->"f4092f10-56c9-4220-a266-4fa0fca68169"],
Cell[45493, 1229, 793, 23, 65, "Output",ExpressionUUID->"6bc9f2a8-6377-4d8a-8264-f6f987080bd9"],
Cell[46289, 1254, 373, 9, 51, "Output",ExpressionUUID->"467acad7-ab58-466b-b4a9-b542441723b4"],
Cell[46665, 1265, 1946, 59, 85, "Output",ExpressionUUID->"6d97a692-817c-4b6a-9566-d6d44ccbc22c"],
Cell[48614, 1326, 379, 9, 36, "Output",ExpressionUUID->"230ef2ea-a554-4b5a-835f-4f02d10f47cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49030, 1340, 411, 11, 35, "Input",ExpressionUUID->"4872ec2d-f756-446f-9a83-2ece115a1d2c"],
Cell[49444, 1353, 697, 20, 57, "Output",ExpressionUUID->"1cb1522d-9eee-482f-bf9e-5976ce30307b"]
}, Open  ]]
}
]
*)



==> anc/km.out <==
INPUT PARAMETERS: m_Zprime = 1000.0  sin(chi) = 0.86


ACCURATE SOLUTION:
theta_z= -0.007747389210569919 
m_Zhat= 91.51378636220984 
s_What= 0.47009818877664533 
m_Xhat= 473.0798668544999  change of last iteration= 0.0


APPROXIMATE SOLUTION LINEAR IN THETA_Z:
theta_z = -0.0077137855311608244
m_Zhat = 91.188
s_What = 0.47245051893657947
m_Xhat = 472.7608952602868


APPROXIMATE SOLUTION QUADRATIC IN THETA_Z:
theta_z = -0.007719861721010817
M_Zhat = 91.51477690590609
s_What = 0.4700945673982969
m_Xhat = 473.080479470673


==> anc/km.py <==
#!/usr/bin/python3
# Program to solve kinetic mixing equations, which we shall need for MadGraph implemetation. Written by Ben Allanach 2024
# The program comes with three approximations. The first solves the system to high numerical precision using fixed point iteration
# The other two approximations are: linear in theta_z (fine for LHC searches) and quadratic in theta_z (you would want this for electroweak fits and precision measurements)
import string
import math
import numpy as np

# These numbers are central values from Particle Data Book 2024 and will be used as constants. Masses in GeV.
m_W = 80.3692
m_Z = 91.1880
c_W = m_W / m_Z
s_W = np.sin(np.arccos(c_W))
# This number is a sign that something has gone wrong:
NUMBER_OF_THE_BEAST = 6.66e66

# Performs one iteration, updating theta_z, m_Zhat, s_What and m_Xhat for a given desired m_Zprime which is the physical mass, and s_chi which is the kinetic mixing. The first four arguments are updated and should be iterated. The function returns a number which is the maximum total relative change in the iterated quantities
def step_iter(theta_z, m_Zhat, s_What, m_Xhat, m_Zprime, s_chi):
    # Save initial values so we can calculate the relative change of an iterative step
    theta_z_save = theta_z
    m_Zhat_save  = m_Zhat
    s_What_save  = s_What
    m_Zprime_save  = m_Zprime
    c_chi = np.cos(np.arcsin(s_chi))
    t2z = -2.0 * c_chi * s_chi * s_What * m_Zhat**2 / (m_Xhat**2 + m_Zhat**2 * (s_What**2 * s_chi**2 - c_chi**2)) 
    theta_z = 0.5 * np.arctan(t2z)
    # print('in: theta_z=', theta_z)
    s_z     = np.sin(theta_z)
    c_z     = np.cos(theta_z)
    m_Zhat  = m_Z * np.sqrt(1.0 + s_z**2 * ((m_Zprime / m_Z)**2 - 1.0))
    s_2What = 2.0 * m_Z * s_W * c_W / m_Zhat
    s_What  = np.sin(0.5 * np.arcsin(s_2What))
    m_Zprime = np.sqrt(m_Xhat**2 * (1.0 + s_What**2 * s_chi**2) - c_chi**2 * s_z**2 * m_Z**2) / (c_z * c_chi)
    # m_Xhat  = np.sqrt(c_chi**2 / (1.0 + s_What**2 * s_chi**2) * (s_z**2 * m_Z**2 + c_z**2 * m_Zprime**2))
    change_Zhat    = np.abs(m_Zhat / m_Zhat_save - 1.)
    change_Zprime  = np.abs(m_Zprime / m_Zprime_save - 1.)
    change_s_What  = np.abs(s_What / s_What_save - 1.)
    change = max(change_Zhat, change_Zprime, change_s_What)
    # Avoiding the division by zero problem on first iteration
    if (theta_z_save != 0.):
        change_theta_z = np.abs(theta_z / theta_z_save - 1.0)
        change = max(change_theta_z, change)
    return theta_z, m_Zhat, s_What, m_Zprime, change

# For given values of sin chi (s_chi) and m_Xhat, returns the values of theta_z, m_Zhat, s_What, m_Zprime, change (ie accuracy of iteration) up to a numerical tolerance tol or a maximum of max_iter iterations
def calc_hatted(m_Xhat, s_chi, tol, max_iter):
    PRINT_DEBUG_ITER = True
    # Sanity checks on the initial values
    if (np.abs(s_chi) >= 1.):
        print('Error: In ste<p_iter. s_chi=',s_chi,'>=1')
        return 0., m_Z, s_W, m_Zprime, NUMBER_OF_THE_BEAST
    # This solution is fine and requires no calcaultion
    if (s_chi == 0.):
        return 0., m_Z, s_W, m_Xhat, 0.        
    count = 0
    # Start with the obvious initial values
    theta_z = 0; m_Zhat = m_Z; s_What = s_W; m_Zprime = m_Xhat; change = 1000.
    while (change > tol and count <= max_iter):
        count += 1
        theta_z, m_Zhat, s_What, m_Zprime, change = step_iter(theta_z, m_Zhat, s_What, m_Xhat, m_Zprime, s_chi)
        if (PRINT_DEBUG_ITER):
            print(count, ' m_Zprime=', m_Zprime, ' s_chi=', s_chi, ' ', 'theta_z=', theta_z, ' m_Zhat=', m_Zhat, ' s_What=', s_What, ' m_Xhat=', m_Xhat, ' change=', change)
    return theta_z, m_Zhat, s_What, m_Zprime, change

m_Xhat = 1000.; s_chi = -0.86; tol = 1.0e-15; max_iter = 40
print('INPUT PARAMETERS: m_Xhat =', m_Xhat, ' sin(chi) =', s_chi)
#
#
theta_z, m_Zhat, s_What, m_Zprime, change = calc_hatted(m_Xhat, s_chi, tol, 40)
print('\n\nACCURATE SOLUTION:')
print('theta_z=', theta_z, '\nm_Zhat=', m_Zhat, '\ns_What=', s_What, '\nm_Zprime=', m_Zprime, ' change of last iteration=', change)
#
#
print('\n\nAPPROXIMATE SOLUTION LINEAR IN THETA_Z:')
c_chi = np.cos(np.arcsin(s_chi))
t_chi = s_chi / c_chi
theta_z_approx = -m_Z**2 * s_W * t_chi * (1.0 + s_W**2 * s_chi**2) / m_Zprime**2
print('theta_z =', theta_z_approx)
print('m_Zhat =',m_Z)
s_What_approx = s_W 
print('s_What =', s_What_approx)
print('m_Zprime =', c_chi / np.sqrt(1.0 + s_What_approx**2 * s_chi**2) * m_Xhat)


==> anc/km.py.save <==
#!/usr/bin/python3
# Program to solve kinetic mixing equations, which we shall need for MadGraph implemetation. Written by Ben Allanach 2024
# The program comes with three approximations. The first solves the system to high numerical precision using fixed point iteration
# The other two approximations are: linear in theta_z (fine for LHC searches) and quadratic in theta_z (you would want this for electroweak fits and precision measurements)
import string
import math
import numpy as np

# These numbers are central values from Particle Data Book 2024 and will be used as constants. Masses in GeV.
m_W = 80.3692
m_Z = 91.1880
c_W = m_W / m_Z
s_W = np.sin(np.arccos(c_W))
# This number is a sign that something has gone wrong:
NUMBER_OF_THE_BEAST = 6.66e66

# Performs one iteration, updating theta_z, m_Zhat, s_What and m_Xhat for a given desired m_Zprime which is the physical mass, and s_chi which is the kinetic mixing. The first four arguments are updated and should be iterated. The function returns a number which is the maximum total relative change in the iterated quantities
def step_iter(theta_z, m_Zhat, s_What, m_Xhat, m_Zprime, s_chi):
    # Save initial values so we can calculate the relative change of an iterative step
    theta_z_save = theta_z
    m_Zhat_save  = m_Zhat
    s_What_save  = s_What
    m_Xhat_save  = m_Xhat
    c_chi = np.cos(np.arcsin(s_chi))
    t2z = -2.0 * c_chi * s_chi * s_What * m_Zhat**2 / (m_Xhat**2 + m_Zhat**2 * (s_What**2 * s_chi**2 - c_chi**2)) 
    theta_z = 0.5 * np.arctan(t2z)
    # print('in: theta_z=', theta_z)
    s_z     = np.sin(theta_z)
    c_z     = np.cos(theta_z)
    m_Zhat  = m_Z * np.sqrt(1.0 + s_z**2 * ((m_Zprime / m_Z)**2 - 1.0))
    s_2What = 2.0 * m_Z * s_W * c_W / m_Zhat
    s_What  = np.sin(0.5 * np.arcsin(s_2What))
    m_Xhat  = np.sqrt(c_chi**2 / (1.0 + s_What**2 * s_chi**2) * (s_z**2 * m_Z**2 + c_z**2 * m_Zprime**2))
    change_Zhat    = np.abs(m_Zhat / m_Zhat_save - 1.)
    change_Xhat    = np.abs(m_Xhat / m_Xhat_save - 1.)
    change_s_What  = np.abs(s_What / s_What_save - 1.)
    change = max(change_Zhat, change_Xhat, change_s_What)
    # Avoiding the division by zero problem on first iteration
    if (theta_z_save != 0.):
        change_theta_z = np.abs(theta_z / theta_z_save - 1.0)
        change = max(change_theta_z, change)
    return theta_z, m_Zhat, s_What, m_Xhat, change

# For given values of sin chi (s_chi) and physical m_Zprime, returns the values of theta_z, m_Zhat, s_What, m_Xhat, change (ie accuracy of iteration) up to a numerical tolerance tol or a maximum of max_iter iterations
def calc_hatted(m_Zprime, s_chi, tol, max_iter):
    PRINT_DEBUG_ITER = True
    # Sanity checks on the initial values
    if (np.abs(s_chi) >= 1.):
        print('Error: In ste<p_iter. s_chi=',s_chi,'>=1')
        return 0., m_Z, s_W, m_Zprime, NUMBER_OF_THE_BEAST
    # This solution is fine and requires no calcaultion
    if (s_chi == 0.):
        return 0., m_Z, s_W, m_Zprime, 0.        
    count = 0
    # Start with the obvious initial values
    theta_z = 0; m_Zhat = m_Z; s_What = s_W; m_Xhat = m_Zprime; change = 1000.
    while (change > tol and count <= max_iter):
        count += 1
        theta_z, m_Zhat, s_What, m_Xhat, change = step_iter(theta_z, m_Zhat, s_What, m_Xhat, m_Zprime, s_chi)
        if (PRINT_DEBUG_ITER):
            print(count, ' m_Zprime=', m_Zprime, ' s_chi=', s_chi, ' ', 'theta_z=', theta_z, ' m_Zhat=', m_Zhat, ' s_What=', s_What, ' m_Xhat=', m_Xhat, ' change=', change)
    return theta_z, m_Zhat, s_What, m_Xhat, change

m_Zprime = 1000.; s_chi = 0.86; tol = 1.0e-15; max_iter = 40
print('INPUT PARAMETERS: m_Zprime =', m_Zprime, ' sin(chi) =', s_chi)
#
#
theta_z, m_Zhat, s_What, m_Xhat, change = calc_hatted(m_Zprime, s_chi, tol, 40)
print('\n\nACCURATE SOLUTION:')
print('theta_z=', theta_z, '\nm_Zhat=', m_Zhat, '\ns_What=', s_What, '\nm_Xhat=', m_Xhat, ' change of last iteration=', change)
#
#
print('\n\nAPPROXIMATE SOLUTION LINEAR IN THETA_Z:')
c_chi = np.cos(np.arcsin(s_chi))
t_chi = s_chi / c_chi
theta_z_approx = -m_Z**2 * s_W * t_chi * (1.0 + s_W**2 * s_chi**2) / m_Zprime**2
print('theta_z =', theta_z_approx)
print('m_Zhat =',m_Z)
s_What_approx = s_W 
print('s_What =', s_What_approx)
print('m_Xhat =', c_chi / np.sqrt(1.0 + s_What_approx**2 * s_chi**2) * m_Zprime)
#
#
# Here, we solve a quadratic equation for theta_z and include O(M_Z^2/M_Z'^2) corrections to the other quantities
print('\n\nAPPROXIMATE SOLUTION QUADRATIC IN THETA_Z:')
RM = (m_Zprime / m_Z)**2
K = RM - 1.
L = c_W**2 / (c_W**2 - s_W**2)
A = 2 * s_W * t_chi / (RM / (1.0 + s_chi**2 * s_W**2))
B = (m_Z**2 * s_W * t_chi * (m_Zprime**2 * (2 + 2 * K - K * L + (2 + 2 * K - 3 * K * L) * s_chi**2 * s_W**2) + m_Z**2 * (1 + s_chi**2 * s_W**2) * (-2 + K * L * s_W**2 * t_chi**2 + K * L * s_chi**2 * s_W**4 * t_chi**2)))/(m_Zprime**2 + m_Z**2 * s_W**2 * (1 + s_chi**2 * s_W**2) * t_chi**2)**2
theta_z_approx = (-1 + np.sqrt(1.0 - A * B)) / B
print('theta_z =', theta_z_approx)
m_Zhat_approx = m_Z * (1.0 + 0.5 * (m_Zprime / m_Z)**2 * theta_z_approx**2)
print('M_Zhat =', m_Zhat_approx)
s_What_approx = s_W * (1.0 - 0.5 * c_W**2 / (c_W**2 - s_W**2) * theta_z_approx**2 * (m_Zprime**2 / m_Z**2 - 1.0))
print('s_What =', s_What_approx)
m_Xhat_approx = c_chi / np.sqrt(1.0 + s_What_approx**2 * s_chi**2) * m_Zprime * (1.0 - 0.5 * theta_z_approx**2 + 0.5 * theta_z**2 * m_Z**2 / m_Zprime**2)
print('m_Xhat =', m_Xhat_approx)


==> anc/l.gnu <==
set term pdfcairo enhanced color solid font "Arial,20"
set size square
set output "../bounds.pdf"
set style fill transparent solid 0.2 border
set xtics 0,0.05,0.17
set ytics 1,1,8
set mxtics 5
set mytics 5
#set label 1 "ATLAS exclusion" at 0.03,2
set ylabel "M_{Z^'}/TeV"
set xlabel "(3 TeV/M_X)g_X"
#set key left Left reverse
set key outside
plot [0.02:0.16569] [2:6] "mal_exp.dat" u ($1*0.05):2 w l lw 2 dt 2 lc rgb "red" tit "HL-LHC sens.", \
"mal_obs.dat" u ($1*0.05):2 w filledcurves closed lc rgb "blue" tit "ATLAS excl.", \
"wom_obs.dat" u ($1*0.05):2 w filledcurves x2 lc rgb "black" tit "{/Symbol G}_{Z'}/M_{Z'}>0.1"

#set label 1 "HL-LHC sensitivity" at 0.03,2
#set output "../sensitivity.pdf"
#plot [0.02:0.16569] [2:6] "mal_exp.dat" u ($1*0.05):2 w filledcurves closed lc rgb "blue" tit "HL-LHC sens.", \
#"wom_obs.dat" u ($1*0.05):2 notit w filledcurves x2 lc rgb "black"


==> anc/mal_exp.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.susy.out" u ($3*60000/$17):($1/1000):($16*factor)"

# Contour 0, label:        1
 1.146  8.22236  1 
 1.12878  8.15643  1 
 1.11142  8.0811  1 
 1.09482  8.00324  1 
 1.07993  7.92967  1 
 1.06766  7.86723  1 
 1.05857  7.82108  1 
 1.05167  7.78954  1 
 1.04563  7.76929  1 
 1.03909  7.75695  1 
 1.0307  7.74919  1 
 1.01944  7.74298  1 
 1.00555  7.73664  1 
 0.989593  7.72882  1 
 0.972149  7.71814  1 
 0.953783  7.70327  1 
 0.935021  7.68285  1 
 0.916219  7.65553  1 
 0.897693  7.61996  1 
 0.879756  7.5748  1 
 0.862724  7.5187  1 
 0.846867  7.45149  1 
 0.832278  7.37774  1 
 0.819008  7.30318  1 
 0.807104  7.23357  1 
 0.796618  7.17465  1 
 0.78756  7.13079  1 
 0.779786  7.10092  1 
 0.773115  7.0826  1 
 0.767363  7.0734  1 
 0.76235  7.07087  1 
 0.757847  7.07363  1 
 0.753444  7.08446  1 
 0.748685  7.10719  1 
 0.743115  7.14566  1 
 0.736278  7.20369  1 
 0.727903  7.28308  1 
 0.718456  7.37749  1 
 0.708587  7.47855  1 
 0.698947  7.57789  1 
 0.690187  7.66714  1 
 0.682812  7.7403  1 
 0.676743  7.80097  1 
 0.671759  7.85513  1 
 0.667635  7.90875  1 
 0.664148  7.96782  1 
 0.661128  8.03634  1 
 0.658616  8.11035  1 
 0.656706  8.18391  1 
 0.655491  8.25111  1 
 0.655065  8.30599  1 
 0.655593  8.34422  1 
 0.657519  8.36785  1 
 0.66136  8.38051  1 
 0.667633  8.38584  1 
 0.676852  8.38746  1 
 0.689333  8.38842  1 
 0.704584  8.38929  1 
 0.721913  8.39005  1 
 0.740627  8.39069  1 
 0.760034  8.39118  1 
 0.779557  8.39152  1 
 0.799079  8.39171  1 
 0.818601  8.3918  1 
 0.838123  8.39181  1 
 0.857646  8.39178  1 
 0.877168  8.39173  1 
 0.89669  8.39167  1 
 0.916212  8.39158  1 
 0.935735  8.39147  1 
 0.955257  8.39132  1 
 0.974779  8.39115  1 
 0.994302  8.39093  1 
 1.01382  8.39066  1 
 1.03335  8.39032  1 
 1.05287  8.38992  1 
 1.07235  8.38944  1 
 1.09163  8.38888  1 
 1.11047  8.38825  1 
 1.12867  8.38754  1 
 1.146  8.38675  1 
 1.16215  8.38577  1 
 1.17631  8.38404  1 
 1.18755  8.38087  1 
 1.19498  8.37559  1 
 1.19765  8.3675  1 
 1.19498  8.35563  1 
 1.18755  8.33773  1 
 1.17631  8.31125  1 
 1.16215  8.27364  1 
 1.14601  8.22237  1 

 1.40427  6.50604  1 
 1.42379  6.50855  1 
 1.44331  6.51131  1 
 1.46284  6.51412  1 
 1.48236  6.51683  1 
 1.50188  6.51936  1 
 1.5214  6.5216  1 
 1.54093  6.52344  1 
 1.56045  6.52484  1 
 1.57997  6.52596  1 
 1.59949  6.527  1 
 1.61901  6.5282  1 
 1.63854  6.52976  1 
 1.65806  6.53188  1 
 1.67758  6.53462  1 
 1.6971  6.53803  1 
 1.71663  6.54215  1 
 1.73615  6.54704  1 
 1.75567  6.55267  1 
 1.77519  6.55874  1 
 1.79471  6.56487  1 
 1.81424  6.5707  1 
 1.83376  6.57586  1 
 1.85328  6.5799  1 
 1.87277  6.58203  1 
 1.89221  6.58142  1 
 1.91157  6.57721  1 
 1.93082  6.56853  1 
 1.94983  6.555  1 
 1.968  6.53802  1 
 1.98464  6.51947  1 
 1.99904  6.50123  1 
 2.0105  6.48516  1 
 2.01864  6.4719  1 
 2.0243  6.45711  1 
 2.02865  6.43522  1 
 2.03286  6.40066  1 
 2.03809  6.34785  1 
 2.04512  6.27292  1 
 2.05315  6.17876  1 
 2.061  6.06997  1 
 2.06749  5.95114  1 
 2.07145  5.82687  1 
 2.07202  5.7016  1 
 2.0697  5.57922  1 
 2.06535  5.46343  1 
 2.05981  5.35796  1 
 2.05391  5.26653  1 
 2.04824  5.19191  1 
 2.04236  5.13297  1 
 2.03558  5.08763  1 
 2.0272  5.0538  1 
 2.01653  5.0294  1 

 2.01653  5.0294  1 
 2.00312  5.01188  1 
 1.9875  4.99684  1 
 1.97047  4.97943  1 
 1.95282  4.95478  1 
 1.93532  4.91802  1 
 1.91868  4.86613  1 
 1.90319  4.80331  1 
 1.88908  4.73561  1 
 1.87655  4.66905  1 
 1.86582  4.60968  1 
 1.8569  4.56222  1 
 1.849  4.52616  1 
 1.84111  4.4997  1 
 1.83226  4.48101  1 
 1.82144  4.46827  1 
 1.80793  4.45956  1 
 1.79205  4.4524  1 
 1.7744  4.44422  1 
 1.75557  4.43242  1 
 1.73615  4.41443  1 
 1.71663  4.38867  1 
 1.6971  4.35765  1 
 1.67758  4.32486  1 
 1.65806  4.29383  1 
 1.63854  4.26808  1 
 1.61901  4.25038  1 
 1.59949  4.24063  1 
 1.57997  4.23802  1 
 1.56045  4.24171  1 
 1.54093  4.25087  1 
 1.5214  4.26452  1 
 1.50188  4.28095  1 
 1.48236  4.29831  1 
 1.46284  4.31475  1 
 1.44331  4.32839  1 
 1.42381  4.33813  1 
 1.40445  4.3458  1 
 1.38535  4.35399  1 
 1.36666  4.36528  1 
 1.3485  4.38226  1 
 1.33106  4.40662  1 
 1.31467  4.43653  1 
 1.2997  4.46925  1 
 1.28654  4.50206  1 
 1.27556  4.53223  1 
 1.26689  4.55755  1 
 1.25961  4.57788  1 
 1.25258  4.5936  1 
 1.24464  4.60509  1 
 1.23462  4.61272  1 
 1.22167  4.61762  1 
 1.20614  4.62385  1 
 1.18866  4.63622  1 
 1.16989  4.65956  1 
 1.15048  4.69867  1 
 1.13108  4.75631  1 
 1.11245  4.82705  1 
 1.09533  4.9034  1 
 1.08048  4.97788  1 
 1.06868  5.04301  1 
 1.06041  5.09386  1 
 1.0552  5.13571  1 
 1.05231  5.17639  1 
 1.051  5.22374  1 
 1.05053  5.28559  1 
 1.05025  5.36774  1 
 1.0498  5.46777  1 
 1.0489  5.5812  1 
 1.0473  5.70356  1 
 1.04471  5.8304  1 
 1.04105  5.95721  1 
 1.0369  6.0794  1 
 1.03306  6.19233  1 
 1.0303  6.2914  1 
 1.0294  6.37198  1 
 1.03101  6.4309  1 
 1.03524  6.47081  1 
 1.04206  6.49584  1 
 1.05145  6.5101  1 
 1.06339  6.5177  1 
 1.07778  6.52214  1 
 1.09419  6.52449  1 
 1.11211  6.52518  1 
 1.13104  6.52466  1 
 1.15048  6.52335  1 
 1.17  6.52164  1 
 1.18952  6.51964  1 
 1.20905  6.51737  1 
 1.22857  6.51489  1 
 1.24809  6.51224  1 
 1.26761  6.50948  1 
 1.28714  6.50684  1 
 1.30666  6.50459  1 
 1.32618  6.50298  1 
 1.3457  6.50228  1 
 1.36522  6.50267  1 
 1.38475  6.504  1 
 1.40427  6.50604  1 



==> anc/mal_obs.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.zprime.out" u ($3*60000/$17):($1/1000):16"

# Contour 0, label:        1
 0.668045  5.85416  1 
 0.662948  5.85479  1 
 0.65912  5.85664  1 
 0.656482  5.85964  1 
 0.654956  5.86373  1 
 0.654465  5.86885  1 
 0.654956  5.87481  1 
 0.656482  5.8809  1 
 0.65912  5.88628  1 
 0.662948  5.89012  1 
 0.668045  5.89158  1 
 0.674309  5.89012  1 
 0.680921  5.88628  1 
 0.686881  5.8809  1 
 0.69119  5.87481  1 
 0.692848  5.86885  1 
 0.69119  5.86373  1 
 0.686881  5.85964  1 
 0.680921  5.85664  1 
 0.674309  5.85479  1 
 0.668045  5.85416  1 

 0.745911  5.4357  1 
 0.734537  5.4203  1 
 0.721345  5.40126  1 
 0.707905  5.37939  1 
 0.695793  5.35547  1 
 0.686579  5.33031  1 
 0.681366  5.30476  1 
 0.679371  5.27989  1 
 0.67934  5.25684  1 
 0.680021  5.23673  1 
 0.680159  5.22071  1 
 0.678797  5.20953  1 
 0.676167  5.20258  1 
 0.672795  5.19884  1 
 0.66921  5.19733  1 
 0.665938  5.19705  1 
 0.6634  5.19733  1 
 0.661585  5.19884  1 
 0.660374  5.20258  1 
 0.65965  5.20953  1 
 0.659294  5.22071  1 
 0.659199  5.23658  1 
 0.659304  5.25563  1 
 0.65956  5.27581  1 
 0.659917  5.29509  1 
 0.660326  5.31143  1 
 0.66086  5.32346  1 
 0.662083  5.33242  1 
 0.664684  5.34026  1 
 0.669351  5.34887  1 
 0.676771  5.3602  1 
 0.687297  5.37552  1 
 0.699947  5.39363  1 
 0.713403  5.41267  1 
 0.726347  5.43081  1 
 0.737462  5.44621  1 
 0.745752  5.45745  1 
 0.751507  5.46487  1 
 0.755338  5.46922  1 
 0.75786  5.47127  1 
 0.759682  5.47178  1 
 0.761299  5.47142  1 
 0.762729  5.47043  1 
 0.763874  5.46894  1 
 0.764633  5.46712  1 
 0.764909  5.46509  1 
 0.764523  5.46283  1 
 0.762992  5.45964  1 
 0.759754  5.45463  1 
 0.754248  5.44695  1 
 0.745911  5.4357  1 


 0.918302  4.98546  1 
 0.911635  5.01097  1 
 0.907115  5.03541  1 
 0.906202  5.05844  1 
 0.909887  5.07975  1 
 0.917307  5.09928  1 
 0.927136  5.11704  1 
 0.938046  5.13302  1 
 0.94871  5.14723  1 
 0.957991  5.15974  1 
 0.965521  5.17097  1 
 0.97112  5.18141  1 
 0.97461  5.19157  1 
 0.975813  5.20193  1 
 0.974573  5.21279  1 
 0.970827  5.22364  1 
 0.964532  5.23374  1 
 0.955649  5.24237  1 
 0.944134  5.24882  1 
 0.930165  5.2527  1 
 0.914782  5.25499  1 
 0.899244  5.25703  1 
 0.884809  5.26012  1 
 0.872735  5.26561  1 
 0.863969  5.27437  1 
 0.858212  5.28551  1 
 0.854855  5.2977  1 
 0.853288  5.30962  1 
 0.852901  5.31994  1 
 0.853288  5.32766  1 
 0.854855  5.33312  1 
 0.858212  5.33702  1 
 0.863969  5.34004  1 
 0.872735  5.34286  1 
 0.884851  5.34615  1 
 0.899577  5.35048  1 
 0.915905  5.35644  1 
 0.932825  5.36457  1 
 0.94933  5.37546  1 
 0.964572  5.3895  1 
 0.97835  5.40642  1 
 0.990623  5.4258  1 
 1.00135  5.44722  1 
 1.0105  5.47025  1 
 1.01802  5.49448  1 
 1.02389  5.51966  1 
 1.02807  5.54555  1 
 1.03054  5.57191  1 
 1.03126  5.5985  1 
 1.03025  5.62513  1 
 1.02771  5.65177  1 
 1.02386  5.6784  1 
 1.01896  5.70503  1 
 1.01323  5.73167  1 
 1.0071  5.75826  1 
 1.00171  5.78459  1 
 0.998357  5.81042  1 
 0.998367  5.83549  1 
 1.00305  5.85954  1 
 1.01346  5.88266  1 
 1.02954  5.90628  1 
 1.051  5.93219  1 
 1.07753  5.96217  1 
 1.10881  5.998  1 
 0.4 6 1
 0.4 2 1
 3.4 2 1
 3.4 6 1
 2.23958  5.998  1 
 2.24458  5.92662  1 
 2.25699  5.87084  1 
 2.27473  5.82851  1 
 2.29569  5.79749  1 
 2.31777  5.77563  1 
 2.33926  5.76105  1 
 2.35991  5.75307  1 
 2.37986  5.75127  1 
 2.39923  5.75522  1 
 2.41817  5.76453  1 
 2.43669  5.77852  1 
 2.4543  5.79557  1 
 2.47041  5.81381  1 
 2.48443  5.83137  1 
 2.49574  5.84636  1 
 2.50397  5.85735  1 
 2.5096  5.86463  1 
 2.51333  5.86893  1 
 2.51587  5.87098  1 
 2.51791  5.87151  1 
 2.52001  5.87111  1 
 2.52207  5.86992  1 
 2.52385  5.86797  1 
 2.5251  5.86526  1 
 2.52557  5.86181  1 
 2.52501  5.85755  1 
 2.52314  5.85209  1 
 2.51969  5.84497  1 
 2.51437  5.83572  1 
 2.5069  5.82386  1 
 2.49719  5.80908  1 
 2.48593  5.79168  1 
 2.474  5.7721  1 
 2.46229  5.75079  1 
 2.45168  5.7282  1 
 2.44275  5.70499  1 
 2.43482  5.68274  1 
 2.4269  5.66322  1 
 2.41801  5.64821  1 
 2.40716  5.63949  1 
 2.39369  5.63807  1 
 2.37824  5.64183  1 
 2.36177  5.64789  1 
 2.34524  5.65335  1 
 2.32963  5.65532  1 
 2.31571  5.65154  1 
 2.3035  5.64227  1 
 2.29285  5.62837  1 
 2.28362  5.61072  1 
 2.27563  5.5902  1 
 2.26886  5.56764  1 
 2.26374  5.54364  1 
 2.26084  5.51875  1 
 2.26072  5.49351  1 
 2.26393  5.46848  1 
 2.27086  5.44423  1 
 2.2811  5.42149  1 
 2.29405  5.40099  1 
 2.30912  5.38349  1 
 2.32573  5.36972  1 
 2.34322  5.36014  1 
 2.36071  5.35403  1 
 2.37726  5.35039  1 
 2.39195  5.34819  1 
 2.40382  5.34642  1 
 2.41222  5.34411  1 
 2.41758  5.3404  1 
 2.4206  5.33448  1 
 2.42201  5.32554  1 
 2.42249  5.31275  1 
 2.42266  5.29569  1 
 2.42265  5.27552  1 
 2.42249  5.25379  1 
 2.42221  5.23202  1 
 2.42185  5.21178  1 
 2.42138  5.19422  1 
 2.42058  5.17896  1 
 2.41915  5.16521  1 
 2.41681  5.1522  1 
 2.41328  5.13916  1 
 2.40849  5.12546  1 
 2.40314  5.1111  1 
 2.39817  5.09621  1 
 2.39451  5.08094  1 
 2.39308  5.06543  1 
 2.39454  5.04984  1 
 2.39844  5.03437  1 
 2.40404  5.01924  1 
 2.41063  5.00468  1 
 2.41747  4.9909  1 
 2.42392  4.97794  1 
 2.42964  4.96516  1 
 2.43439  4.95171  1 
 2.43791  4.93676  1 
 2.43995  4.91948  1 
 2.44037  4.89928  1 
 2.43954  4.87655  1 
 2.43792  4.85192  1 
 2.43792  4.85192  1 
 2.43598  4.82603  1 
 2.43421  4.7995  1 
 2.43296  4.77301  1 
 2.43212  4.74736  1 
 2.43146  4.72341  1 
 2.43074  4.70199  1 
 2.42974  4.68395  1 
 2.42818  4.66989  1 
 2.42553  4.65944  1 
 2.4212  4.65196  1 
 2.41463  4.64682  1 
 2.40524  4.64339  1 
 2.39271  4.64098  1 
 2.37789  4.6386  1 
 2.36188  4.63519  1 
 2.34578  4.62969  1 
 2.33071  4.62104  1 
 2.31754  4.60848  1 
 2.30622  4.59232  1 
 2.29647  4.5732  1 
 2.28801  4.55174  1 
 2.28056  4.52854  1 
 2.27386  4.50421  1 
 2.26773  4.47927  1 
 2.26202  4.45422  1 
 2.25658  4.42957  1 
 2.25124  4.4058  1 
 2.24579  4.38343  1 
 2.23975  4.36294  1 
 2.23255  4.34484  1 
 2.22364  4.32962  1 
 2.21248  4.31778  1 
 2.19879  4.30955  1 
 2.18353  4.30417  1 
 2.16794  4.3006  1 
 2.15325  4.29783  1 
 2.14072  4.29481  1 
 2.13122  4.2906  1 
 2.12429  4.28458  1 
 2.1191  4.2762  1 
 2.11482  4.26492  1 
 2.11064  4.25018  1 
 2.1059  4.23167  1 
 2.10064  4.20997  1 
 2.0951  4.18587  1 
 2.08948  4.16017  1 
 2.08401  4.13367  1 
 2.07887  4.10703  1 
 2.07407  4.0804  1 
 2.06959  4.05377  1 
 2.06541  4.02713  1 
 2.06149  4.0005  1 
 2.05782  3.97387  1 
 2.05435  3.94723  1 
 2.05103  3.9206  1 
 2.04781  3.89397  1 
 2.04465  3.86733  1 
 2.04153  3.84088  1 
 2.03855  3.81548  1 
 2.03581  3.79222  1 
 2.03346  3.77214  1 
 2.03161  3.75632  1 
 2.03033  3.74547  1 
 2.02953  3.73887  1 
 2.02904  3.73547  1 
 2.02872  3.73421  1 
 2.02842  3.73402  1 
 2.0279  3.73404  1 
 2.02654  3.73413  1 
 2.02364  3.73434  1 
 2.01851  3.73472  1 
 2.01045  3.73534  1 
 1.99912  3.7362  1 
 1.98562  3.73717  1 
 1.97142  3.73807  1 
 1.958  3.73874  1 
 1.9468  3.739  1 
 1.9389  3.73856  1 
 1.93374  3.73665  1 
 1.93033  3.73238  1 
 1.92772  3.72485  1 
 1.92493  3.71318  1 
 1.92119  3.69679  1 
 1.91655  3.67637  1 
 1.91129  3.65292  1 
 1.90564  3.62747  1 
 1.89987  3.601  1 
 1.8942  3.57437  1 
 1.88869  3.54773  1 
 1.88334  3.5211  1 
 1.87818  3.49447  1 
 1.87323  3.46783  1 
 1.86849  3.4412  1 
 1.86398  3.41457  1 
 1.85968  3.38793  1 
 1.85559  3.3613  1 
 1.85171  3.33467  1 
 1.84805  3.3082  1 
 1.84805  3.3082  1 
 1.84468  3.28275  1 
 1.84168  3.25931  1 
 1.83914  3.23891  1 
 1.83713  3.22255  1 
 1.83559  3.21091  1 
 1.83376  3.20338  1 
 1.83076  3.19898  1 
 1.82568  3.19676  1 
 1.81763  3.19578  1 
 1.80606  3.19506  1 
 1.79188  3.19354  1 
 1.77636  3.19017  1 
 1.76074  3.18387  1 
 1.7463  3.17359  1 
 1.73401  3.15859  1 
 1.72371  3.1395  1 
 1.71495  3.11726  1 
 1.70729  3.09284  1 
 1.70027  3.06719  1 
 1.69353  3.04111  1 
 1.68705  3.01482  1 
 1.68087  2.98836  1 
 1.67505  2.96179  1 
 1.66963  2.93517  1 
 1.66467  2.90864  1 
 1.66016  2.88279  1 
 1.65611  2.85826  1 
 1.65251  2.83574  1 
 1.64936  2.81587  1 
 1.64654  2.79918  1 
 1.64337  2.78556  1 
 1.63905  2.77472  1 
 1.63278  2.76642  1 
 1.62376  2.76039  1 
 1.61156  2.75639  1 
 1.59717  2.75439  1 
 1.58196  2.75439  1 
 1.56728  2.75639  1 
 1.55449  2.76039  1 
 1.54459  2.76642  1 
 1.53711  2.77472  1 
 1.53123  2.78555  1 
 1.52612  2.79918  1 
 1.52094  2.81587  1 
 1.51503  2.8357  1 
 1.50837  2.858  1 
 1.50111  2.8819  1 
 1.49339  2.90654  1 
 1.48537  2.93105  1 
 1.47708  2.95461  1 
 1.46823  2.97652  1 
 1.4584  2.99609  1 
 1.44718  3.01267  1 
 1.43417  3.02558  1 
 1.41924  3.03444  1 
 1.40331  3.04002  1 
 1.38759  3.0434  1 
 1.37326  3.04563  1 
 1.36154  3.04779  1 
 1.35327  3.05086  1 
 1.34791  3.05559  1 
 1.3446  3.06264  1 
 1.34244  3.0727  1 
 1.34055  3.08642  1 
 1.33823  3.10423  1 
 1.3354  3.12551  1 
 1.33217  3.14939  1 
 1.32864  3.17501  1 
 1.32491  3.2015  1 
 1.32107  3.22813  1 
 1.31707  3.25477  1 
 1.31288  3.2814  1 
 1.30844  3.30803  1 
 1.3037  3.33467  1 
 1.29863  3.36126  1 
 1.29329  3.38761  1 
 1.28775  3.41349  1 
 1.2821  3.43865  1 
 1.27639  3.46286  1 
 1.2706  3.48581  1 
 1.26429  3.50698  1 
 1.25688  3.52579  1 
 1.24781  3.54164  1 
 1.23653  3.55395  1 
 1.22278  3.56241  1 
 1.20756  3.5678  1 
 1.19217  3.57119  1 
 1.17792  3.57364  1 
 1.16613  3.57621  1 
 1.15772  3.57989  1 
 1.1522  3.58534  1 
 1.14871  3.59315  1 
 1.14637  3.60392  1 
 1.14432  3.61824  1 
 1.14185  3.63646  1 
 1.13889  3.65799  1 
 1.13553  3.682  1 
 1.13185  3.70767  1 
 1.13185  3.70767  1 
 1.12793  3.73417  1 
 1.12384  3.7608  1 
 1.11961  3.78743  1 
 1.11523  3.81407  1 
 1.1107  3.8407  1 
 1.10603  3.86733  1 
 1.10121  3.89394  1 
 1.09627  3.9204  1 
 1.09119  3.94655  1 
 1.08599  3.97224  1 
 1.08067  3.99732  1 
 1.07515  4.02154  1 
 1.06899  4.04424  1 
 1.06165  4.06464  1 
 1.05261  4.082  1 
 1.04132  4.09555  1 
 1.02744  4.10479  1 
 1.01134  4.11027  1 
 0.993571  4.1128  1 
 0.974696  4.1132  1 
 0.955266  4.11229  1 
 0.935744  4.11076  1 
 0.916222  4.10883  1 
 0.896699  4.10658  1 
 0.877177  4.10412  1 
 0.857655  4.10155  1 
 0.838133  4.09895  1 
 0.818611  4.09642  1 
 0.799088  4.09404  1 
 0.779566  4.09189  1 
 0.760044  4.09005  1 
 0.740522  4.08864  1 
 0.721  4.08782  1 
 0.701477  4.08779  1 
 0.681955  4.08875  1 
 0.662433  4.09089  1 
 0.643033  4.09432  1 
 0.624367  4.09873  1 
 0.607169  4.10375  1 
 0.592173  4.10899  1 
 0.580112  4.11406  1 
 0.571492  4.11863  1 
 0.565901  4.12267  1 
 0.5627  4.1262  1 
 0.561249  4.12924  1 
 0.560907  4.13181  1 
 0.561204  4.13411  1 
 0.56234  4.13702  1 
 0.564684  4.14159  1 
 0.568607  4.14889  1 
 0.574478  4.15997  1 
 0.582488  4.17541  1 
 0.592112  4.19397  1 
 0.602646  4.21391  1 
 0.613386  4.23351  1 
 0.62363  4.25105  1 
 0.632867  4.2653  1 
 0.641359  4.27707  1 
 0.64956  4.28766  1 
 0.657927  4.29839  1 
 0.666913  4.31055  1 
 0.676832  4.32508  1 
 0.687421  4.34142  1 
 0.698275  4.35862  1 
 0.708989  4.37575  1 
 0.719158  4.39187  1 
 0.728495  4.4063  1 
 0.737188  4.4194  1 
 0.745545  4.4318  1 
 0.753872  4.4441  1 
 0.762476  4.45695  1 
 0.771586  4.4708  1 
 0.781119  4.48552  1 
 0.790916  4.50086  1 
 0.800816  4.51652  1 
 0.810659  4.53223  1 
 0.820307  4.54774  1 
 0.829713  4.56293  1 
 0.838851  4.57771  1 
 0.847696  4.59197  1 
 0.856222  4.60562  1 
 0.864432  4.61871  1 
 0.872445  4.63184  1 
 0.880407  4.64575  1 
 0.888464  4.66119  1 
 0.896762  4.6789  1 
 0.905347  4.6994  1 
 0.913857  4.72231  1 
 0.921833  4.74704  1 
 0.928811  4.77297  1 
 0.934332  4.7995  1 
 0.937999  4.82613  1 
 0.939685  4.85277  1 
 0.93933  4.8794  1 
 0.936872  4.90603  1 
 0.932252  4.93267  1 
 0.92566  4.95924  1 
 0.918302  4.98546  1 






==> anc/malaphoric.2000.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
1.572e+04 -9.900e-01  0.000e+00 0.000e+00  1.237e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.812e-01 2.557e-01 2.157e-01 3.812e-01 1.332e-01 1.408e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  6.667e-03 0.000e+00  1.265e+04 1.222e-01 1.408e-01 1.746e-01 3.451e-02 3.747e-01 2.712e-01 2.278e-01 4.319e-01 1.358e-01 1.437e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.333e-02 0.000e+00  1.297e+04 1.191e-01 1.568e-01 1.820e-01 2.809e-02 3.649e-01 2.899e-01 2.424e-01 4.803e-01 1.388e-01 1.471e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.000e-02 0.000e+00  1.333e+04 1.159e-01 1.727e-01 1.890e-01 2.241e-02 3.611e-01 3.125e-01 2.598e-01 5.383e-01 1.423e-01 1.511e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.667e-02 0.000e+00  1.373e+04 1.125e-01 1.885e-01 1.953e-01 1.747e-02 3.502e-01 3.395e-01 2.806e-01 5.870e-01 1.462e-01 1.555e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  3.333e-02 0.000e+00  1.417e+04 1.089e-01 2.040e-01 2.012e-01 1.323e-02 3.390e-01 3.719e-01 3.054e-01 6.349e-01 1.507e-01 1.606e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  4.000e-02 0.000e+00  1.464e+04 1.054e-01 2.192e-01 2.065e-01 9.683e-03 3.224e-01 4.107e-01 3.348e-01 6.706e-01 1.557e-01 1.662e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  4.667e-02 0.000e+00  1.516e+04 1.018e-01 2.339e-01 2.112e-01 6.777e-03 3.093e-01 4.572e-01 3.698e-01 7.106e-01 1.613e-01 1.726e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  5.333e-02 0.000e+00  1.571e+04 9.816e-02 2.480e-01 2.155e-01 4.473e-03 3.037e-01 5.131e-01 4.116e-01 7.675e-01 1.675e-01 1.797e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  6.000e-02 0.000e+00   nan 9.456e-02 2.617e-01 2.192e-01 2.727e-03  nan 5.805e-01 4.616e-01  nan 1.745e-01 1.877e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  6.667e-02 0.000e+00   nan 9.102e-02 2.747e-01 2.225e-01 1.491e-03  nan 6.622e-01 5.215e-01  nan 1.822e-01 1.965e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  7.333e-02 0.000e+00   nan 8.753e-02 2.871e-01 2.253e-01 7.207e-04  nan 7.614e-01 5.936e-01  nan 1.908e-01 2.064e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  8.000e-02 0.000e+00   nan 8.413e-02 2.988e-01 2.277e-01 3.682e-04  nan 8.827e-01 6.808e-01  nan 2.003e-01 2.173e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  8.667e-02 0.000e+00   nan 8.081e-02 3.100e-01 2.298e-01 3.895e-04  nan 1.032e+00 7.867e-01  nan 2.108e-01 2.295e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  9.333e-02 0.000e+00   nan 7.760e-02 3.205e-01 2.315e-01 7.421e-04  nan 1.215e+00 9.159e-01  nan 2.225e-01 2.431e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.000e-01 0.000e+00   nan 7.449e-02 3.304e-01 2.329e-01 1.386e-03  nan 1.443e+00 1.074e+00  nan 2.355e-01 2.582e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.067e-01 0.000e+00   nan 7.149e-02 3.397e-01 2.339e-01 2.285e-03  nan 1.728e+00 1.270e+00  nan 2.499e-01 2.750e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.133e-01 0.000e+00   nan 6.861e-02 3.484e-01 2.348e-01 3.404e-03  nan 2.086e+00 1.512e+00  nan 2.659e-01 2.938e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.200e-01 0.000e+00   nan 6.584e-02 3.566e-01 2.354e-01 4.712e-03  nan 2.539e+00 1.814e+00  nan 2.836e-01 3.147e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.267e-01 0.000e+00   nan 6.318e-02 3.642e-01 2.358e-01 6.182e-03  nan 3.114e+00 2.193e+00  nan 3.034e-01 3.381e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.333e-01 0.000e+00   nan 6.064e-02 3.713e-01 2.360e-01 7.787e-03  nan 3.852e+00 2.671e+00  nan 3.254e-01 3.642e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.400e-01 0.000e+00   nan 5.821e-02 3.780e-01 2.360e-01 9.505e-03  nan 4.802e+00 3.277e+00  nan 3.499e-01 3.935e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.467e-01 0.000e+00   nan 5.589e-02 3.842e-01 2.359e-01 1.132e-02  nan 6.036e+00 4.051e+00  nan 3.773e-01 4.263e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.533e-01 0.000e+00   nan 5.368e-02 3.900e-01 2.356e-01 1.320e-02  nan 7.649e+00 5.047e+00  nan 4.079e-01 4.632e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.600e-01 0.000e+00   nan 5.156e-02 3.954e-01 2.353e-01 1.514e-02  nan 9.771e+00 6.334e+00  nan 4.421e-01 5.047e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.667e-01 0.000e+00   nan 4.955e-02 4.004e-01 2.348e-01 1.713e-02  nan 1.258e+01 8.009e+00  nan 4.805e-01 5.515e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.733e-01 0.000e+00   nan 4.763e-02 4.051e-01 2.343e-01 1.916e-02  nan 1.634e+01 1.020e+01  nan 5.237e-01 6.043e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.800e-01 0.000e+00   nan 4.581e-02 4.094e-01 2.336e-01 2.120e-02  nan 2.138e+01 1.310e+01  nan 5.722e-01 6.640e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.867e-01 0.000e+00   nan 4.407e-02 4.135e-01 2.330e-01 2.325e-02  nan 2.821e+01 1.694e+01  nan 6.269e-01 7.318e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  1.933e-01 0.000e+00   nan 4.241e-02 4.173e-01 2.322e-01 2.531e-02  nan 3.753e+01 2.207e+01  nan 6.887e-01 8.087e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.000e-01 0.000e+00   nan 4.083e-02 4.208e-01 2.314e-01 2.737e-02  nan 5.033e+01 2.898e+01  nan 7.586e-01 8.963e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.067e-01 0.000e+00   nan 3.933e-02 4.240e-01 2.306e-01 2.942e-02  nan 6.804e+01 3.833e+01  nan 8.378e-01 9.962e-01 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.133e-01 0.000e+00   nan 3.790e-02 4.270e-01 2.297e-01 3.146e-02  nan 9.273e+01 5.108e+01  nan 9.277e-01 1.110e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.200e-01 0.000e+00   nan 3.653e-02 4.298e-01 2.288e-01 3.348e-02  nan 1.274e+02 6.859e+01  nan 1.030e+00 1.241e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.267e-01 0.000e+00   nan 3.523e-02 4.325e-01 2.279e-01 3.548e-02  nan 1.765e+02 9.279e+01  nan 1.147e+00 1.391e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.333e-01 0.000e+00   nan 3.400e-02 4.349e-01 2.270e-01 3.745e-02  nan 2.464e+02 1.265e+02  nan 1.280e+00 1.564e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.400e-01 0.000e+00   nan 3.282e-02 4.371e-01 2.260e-01 3.940e-02  nan 3.469e+02 1.737e+02  nan 1.433e+00 1.763e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.467e-01 0.000e+00   nan 3.169e-02 4.392e-01 2.251e-01 4.132e-02  nan 4.923e+02 2.404e+02  nan 1.608e+00 1.993e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.533e-01 0.000e+00   nan 3.062e-02 4.412e-01 2.241e-01 4.321e-02  nan 7.043e+02 3.351e+02  nan 1.809e+00 2.259e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.600e-01 0.000e+00   nan 2.959e-02 4.430e-01 2.232e-01 4.507e-02  nan 1.016e+03 4.707e+02  nan 2.041e+00 2.569e+00 #  p p > zp > l+ l-
1.572e+04 -9.900e-01  2.667e-01 0.000e+00   nan 2.862e-02 4.447e-01 2.222e-01 4.690e-02  nan 1.477e+03 6.661e+02  nan 2.309e+00 2.929e+00 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  0.000e+00 0.000e+00  7.914e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.537e-01 2.903e-02 2.866e-02 5.537e-01 6.505e-02 6.570e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  6.667e-03 0.000e+00  8.106e+02 1.220e-01 1.416e-01 1.750e-01 3.417e-02 4.845e-01 2.932e-02 2.892e-02 5.625e-01 6.525e-02 6.592e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.333e-02 0.000e+00  8.325e+02 1.187e-01 1.584e-01 1.828e-01 2.749e-02 5.451e-01 2.964e-02 2.922e-02 7.272e-01 6.549e-02 6.618e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.000e-02 0.000e+00  8.572e+02 1.153e-01 1.752e-01 1.900e-01 2.163e-02 5.453e-01 3.002e-02 2.956e-02 8.285e-01 6.576e-02 6.647e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.667e-02 0.000e+00  8.846e+02 1.117e-01 1.917e-01 1.966e-01 1.657e-02 5.362e-01 3.043e-02 2.995e-02 9.205e-01 6.606e-02 6.679e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  3.333e-02 0.000e+00  9.148e+02 1.080e-01 2.079e-01 2.026e-01 1.229e-02 5.408e-01 3.090e-02 3.037e-02 1.042e+00 6.640e-02 6.715e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  4.000e-02 0.000e+00  9.477e+02 1.042e-01 2.237e-01 2.081e-01 8.748e-03 5.369e-01 3.142e-02 3.085e-02 1.153e+00 6.676e-02 6.754e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  4.667e-02 0.000e+00  9.833e+02 1.004e-01 2.390e-01 2.129e-01 5.904e-03 5.338e-01 3.199e-02 3.137e-02 1.271e+00 6.716e-02 6.797e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  5.333e-02 0.000e+00  1.022e+03 9.658e-02 2.537e-01 2.172e-01 3.707e-03 5.232e-01 3.262e-02 3.194e-02 1.403e+00 6.759e-02 6.844e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  6.000e-02 0.000e+00  1.063e+03 9.282e-02 2.677e-01 2.209e-01 2.102e-03 5.302e-01 3.331e-02 3.256e-02 1.529e+00 6.806e-02 6.894e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  6.667e-02 0.000e+00  1.107e+03 8.912e-02 2.811e-01 2.241e-01 1.036e-03 5.295e-01 3.406e-02 3.324e-02 1.676e+00 6.856e-02 6.948e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  7.333e-02 0.000e+00  1.153e+03 8.550e-02 2.938e-01 2.269e-01 4.551e-04 5.411e-01 3.487e-02 3.398e-02 1.849e+00 6.909e-02 7.005e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  8.000e-02 0.000e+00  1.203e+03 8.198e-02 3.058e-01 2.292e-01 3.066e-04 5.528e-01 3.575e-02 3.477e-02 2.067e+00 6.966e-02 7.067e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  8.667e-02 0.000e+00  1.255e+03 7.856e-02 3.171e-01 2.311e-01 5.405e-04 5.198e-01 3.671e-02 3.563e-02 2.098e+00 7.027e-02 7.133e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  9.333e-02 0.000e+00  1.310e+03 7.526e-02 3.277e-01 2.327e-01 1.110e-03 5.196e-01 3.774e-02 3.656e-02 2.250e+00 7.092e-02 7.202e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.000e-01 0.000e+00  1.367e+03 7.208e-02 3.376e-01 2.340e-01 1.971e-03 5.002e-01 3.886e-02 3.757e-02 2.359e+00 7.160e-02 7.276e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.067e-01 0.000e+00  1.428e+03 6.903e-02 3.469e-01 2.349e-01 3.083e-03 5.040e-01 4.007e-02 3.865e-02 2.529e+00 7.233e-02 7.355e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.133e-01 0.000e+00  1.491e+03 6.610e-02 3.556e-01 2.356e-01 4.409e-03 4.913e-01 4.137e-02 3.981e-02 2.679e+00 7.309e-02 7.438e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.200e-01 0.000e+00  1.556e+03 6.330e-02 3.637e-01 2.360e-01 5.918e-03 5.003e-01 4.277e-02 4.106e-02 2.901e+00 7.390e-02 7.525e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.267e-01 0.000e+00  1.625e+03 6.063e-02 3.713e-01 2.363e-01 7.578e-03 5.026e-01 4.428e-02 4.240e-02 3.079e+00 7.475e-02 7.617e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.333e-01 0.000e+00  1.696e+03 5.808e-02 3.783e-01 2.363e-01 9.363e-03 4.951e-01 4.591e-02 4.385e-02 3.226e+00 7.564e-02 7.714e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.400e-01 0.000e+00  1.770e+03 5.564e-02 3.848e-01 2.362e-01 1.125e-02 4.960e-01 4.766e-02 4.540e-02 3.425e+00 7.658e-02 7.816e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.467e-01 0.000e+00  1.847e+03 5.333e-02 3.909e-01 2.360e-01 1.322e-02 4.813e-01 4.955e-02 4.707e-02 3.574e+00 7.757e-02 7.923e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.533e-01 0.000e+00  1.927e+03 5.113e-02 3.965e-01 2.356e-01 1.525e-02 4.834e-01 5.159e-02 4.886e-02 3.741e+00 7.860e-02 8.036e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.600e-01 0.000e+00  2.009e+03 4.904e-02 4.018e-01 2.351e-01 1.733e-02 4.827e-01 5.378e-02 5.078e-02 3.927e+00 7.969e-02 8.154e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.667e-01 0.000e+00  2.094e+03 4.705e-02 4.066e-01 2.346e-01 1.944e-02 4.757e-01 5.615e-02 5.285e-02 4.095e+00 8.083e-02 8.278e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.733e-01 0.000e+00  2.182e+03 4.516e-02 4.111e-01 2.339e-01 2.158e-02 4.708e-01 5.870e-02 5.508e-02 4.257e+00 8.202e-02 8.408e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.800e-01 0.000e+00  2.272e+03 4.336e-02 4.153e-01 2.332e-01 2.372e-02 4.684e-01 6.145e-02 5.747e-02 4.518e+00 8.327e-02 8.544e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.867e-01 0.000e+00  2.365e+03 4.166e-02 4.191e-01 2.324e-01 2.587e-02 4.458e-01 6.442e-02 6.004e-02 4.750e+00 8.457e-02 8.686e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  1.933e-01 0.000e+00  2.461e+03 4.004e-02 4.227e-01 2.315e-01 2.802e-02 4.416e-01 6.763e-02 6.281e-02 4.763e+00 8.594e-02 8.836e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.000e-01 0.000e+00  2.560e+03 3.850e-02 4.260e-01 2.307e-01 3.015e-02 4.371e-01 7.110e-02 6.579e-02 4.892e+00 8.736e-02 8.992e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.067e-01 0.000e+00  2.662e+03 3.704e-02 4.291e-01 2.298e-01 3.227e-02 4.485e-01 7.485e-02 6.901e-02 5.139e+00 8.886e-02 9.155e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.133e-01 0.000e+00  2.766e+03 3.565e-02 4.320e-01 2.288e-01 3.436e-02 4.389e-01 7.890e-02 7.247e-02 5.334e+00 9.041e-02 9.326e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.200e-01 0.000e+00  2.873e+03 3.433e-02 4.346e-01 2.279e-01 3.643e-02 4.301e-01 8.329e-02 7.620e-02 5.473e+00 9.204e-02 9.505e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.267e-01 0.000e+00  2.982e+03 3.307e-02 4.370e-01 2.269e-01 3.847e-02 4.203e-01 8.805e-02 8.023e-02 5.592e+00 9.374e-02 9.691e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.333e-01 0.000e+00  3.095e+03 3.188e-02 4.393e-01 2.259e-01 4.049e-02 4.180e-01 9.321e-02 8.458e-02 5.717e+00 9.551e-02 9.887e-02 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.400e-01 0.000e+00  3.210e+03 3.074e-02 4.414e-01 2.249e-01 4.247e-02 4.093e-01 9.881e-02 8.929e-02 5.860e+00 9.737e-02 1.009e-01 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.467e-01 0.000e+00  3.328e+03 2.966e-02 4.434e-01 2.239e-01 4.441e-02 4.044e-01 1.049e-01 9.437e-02 5.924e+00 9.930e-02 1.030e-01 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.533e-01 0.000e+00  3.449e+03 2.863e-02 4.452e-01 2.229e-01 4.632e-02 3.913e-01 1.115e-01 9.987e-02 5.974e+00 1.013e-01 1.053e-01 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.600e-01 0.000e+00  3.572e+03 2.765e-02 4.468e-01 2.219e-01 4.820e-02 3.749e-01 1.187e-01 1.058e-01 6.276e+00 1.034e-01 1.076e-01 #  p p > zp > l+ l-
6.466e+03 -9.405e-01  2.667e-01 0.000e+00  3.698e+03 2.671e-02 4.484e-01 2.209e-01 5.004e-02 3.712e-01 1.265e-01 1.123e-01 6.230e+00 1.056e-01 1.100e-01 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  0.000e+00 0.000e+00  2.952e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.876e-01 2.408e-02 2.384e-02 6.876e-01 5.194e-02 5.387e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  6.667e-03 0.000e+00  3.028e+02 1.218e-01 1.425e-01 1.755e-01 3.379e-02 6.629e-01 2.419e-02 2.393e-02 7.758e-01 5.199e-02 5.396e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.333e-02 0.000e+00  3.116e+02 1.183e-01 1.602e-01 1.836e-01 2.683e-02 6.552e-01 2.432e-02 2.402e-02 8.873e-01 5.205e-02 5.405e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.000e-02 0.000e+00  3.215e+02 1.146e-01 1.779e-01 1.912e-01 2.077e-02 6.513e-01 2.447e-02 2.413e-02 1.010e+00 5.212e-02 5.416e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.667e-02 0.000e+00  3.325e+02 1.108e-01 1.952e-01 1.980e-01 1.560e-02 7.381e-01 2.463e-02 2.426e-02 1.301e+00 5.220e-02 5.429e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  3.333e-02 0.000e+00  3.447e+02 1.069e-01 2.122e-01 2.042e-01 1.128e-02 7.273e-01 2.482e-02 2.439e-02 1.445e+00 5.228e-02 5.442e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  4.000e-02 0.000e+00  3.580e+02 1.029e-01 2.287e-01 2.098e-01 7.775e-03 6.831e-01 2.502e-02 2.454e-02 1.518e+00 5.238e-02 5.457e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  4.667e-02 0.000e+00  3.724e+02 9.884e-02 2.446e-01 2.147e-01 5.018e-03 6.761e-01 2.524e-02 2.471e-02 1.673e+00 5.248e-02 5.473e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  5.333e-02 0.000e+00  3.880e+02 9.485e-02 2.598e-01 2.189e-01 2.954e-03 6.812e-01 2.548e-02 2.488e-02 1.866e+00 5.259e-02 5.491e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  6.000e-02 0.000e+00  4.047e+02 9.091e-02 2.743e-01 2.226e-01 1.520e-03 6.711e-01 2.575e-02 2.508e-02 2.026e+00 5.270e-02 5.510e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  6.667e-02 0.000e+00  4.226e+02 8.705e-02 2.880e-01 2.258e-01 6.541e-04 6.439e-01 2.603e-02 2.528e-02 2.187e+00 5.283e-02 5.530e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  7.333e-02 0.000e+00  4.416e+02 8.329e-02 3.010e-01 2.285e-01 2.926e-04 6.378e-01 2.633e-02 2.551e-02 2.307e+00 5.296e-02 5.552e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  8.000e-02 0.000e+00  4.617e+02 7.965e-02 3.132e-01 2.307e-01 3.766e-04 6.153e-01 2.666e-02 2.574e-02 2.419e+00 5.310e-02 5.574e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  8.667e-02 0.000e+00  4.830e+02 7.613e-02 3.246e-01 2.325e-01 8.497e-04 6.054e-01 2.701e-02 2.600e-02 2.591e+00 5.325e-02 5.599e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  9.333e-02 0.000e+00  5.053e+02 7.274e-02 3.353e-01 2.339e-01 1.660e-03 5.979e-01 2.738e-02 2.627e-02 2.781e+00 5.341e-02 5.625e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.000e-01 0.000e+00  5.289e+02 6.950e-02 3.453e-01 2.350e-01 2.758e-03 5.815e-01 2.778e-02 2.655e-02 2.888e+00 5.358e-02 5.652e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.067e-01 0.000e+00  5.535e+02 6.639e-02 3.545e-01 2.358e-01 4.102e-03 5.730e-01 2.820e-02 2.686e-02 3.053e+00 5.376e-02 5.681e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.133e-01 0.000e+00  5.793e+02 6.343e-02 3.632e-01 2.363e-01 5.652e-03 5.889e-01 2.865e-02 2.718e-02 3.359e+00 5.394e-02 5.711e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.200e-01 0.000e+00  6.062e+02 6.061e-02 3.712e-01 2.366e-01 7.373e-03 5.693e-01 2.913e-02 2.752e-02 3.441e+00 5.414e-02 5.742e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.267e-01 0.000e+00  6.343e+02 5.793e-02 3.786e-01 2.367e-01 9.234e-03 5.551e-01 2.963e-02 2.788e-02 3.525e+00 5.434e-02 5.776e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.333e-01 0.000e+00  6.635e+02 5.537e-02 3.855e-01 2.366e-01 1.121e-02 5.817e-01 3.017e-02 2.826e-02 4.065e+00 5.455e-02 5.810e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.400e-01 0.000e+00  6.938e+02 5.295e-02 3.919e-01 2.363e-01 1.327e-02 5.646e-01 3.073e-02 2.865e-02 4.177e+00 5.477e-02 5.847e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.467e-01 0.000e+00  7.253e+02 5.065e-02 3.977e-01 2.359e-01 1.540e-02 5.393e-01 3.133e-02 2.907e-02 4.385e+00 5.500e-02 5.884e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.533e-01 0.000e+00  7.579e+02 4.847e-02 4.032e-01 2.354e-01 1.758e-02 5.418e-01 3.196e-02 2.951e-02 4.487e+00 5.524e-02 5.924e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.600e-01 0.000e+00  7.916e+02 4.641e-02 4.082e-01 2.348e-01 1.980e-02 5.402e-01 3.263e-02 2.998e-02 4.741e+00 5.549e-02 5.965e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.667e-01 0.000e+00  8.265e+02 4.445e-02 4.129e-01 2.341e-01 2.203e-02 5.192e-01 3.334e-02 3.046e-02 4.953e+00 5.574e-02 6.008e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.733e-01 0.000e+00  8.625e+02 4.260e-02 4.172e-01 2.333e-01 2.428e-02 5.058e-01 3.408e-02 3.097e-02 5.013e+00 5.601e-02 6.053e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.800e-01 0.000e+00  8.997e+02 4.084e-02 4.211e-01 2.325e-01 2.652e-02 5.082e-01 3.486e-02 3.151e-02 5.251e+00 5.629e-02 6.099e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.867e-01 0.000e+00  9.379e+02 3.918e-02 4.248e-01 2.316e-01 2.876e-02 5.054e-01 3.569e-02 3.207e-02 5.450e+00 5.658e-02 6.147e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  1.933e-01 0.000e+00  9.774e+02 3.761e-02 4.282e-01 2.307e-01 3.098e-02 4.999e-01 3.656e-02 3.266e-02 5.676e+00 5.687e-02 6.197e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.000e-01 0.000e+00  1.018e+03 3.611e-02 4.313e-01 2.297e-01 3.319e-02 4.945e-01 3.748e-02 3.327e-02 5.890e+00 5.718e-02 6.249e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.067e-01 0.000e+00  1.060e+03 3.470e-02 4.342e-01 2.287e-01 3.536e-02 4.636e-01 3.845e-02 3.392e-02 5.670e+00 5.750e-02 6.302e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.133e-01 0.000e+00  1.102e+03 3.335e-02 4.369e-01 2.277e-01 3.751e-02 4.602e-01 3.947e-02 3.459e-02 5.956e+00 5.783e-02 6.358e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.200e-01 0.000e+00  1.146e+03 3.208e-02 4.393e-01 2.267e-01 3.962e-02 4.558e-01 4.055e-02 3.530e-02 6.140e+00 5.817e-02 6.416e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.267e-01 0.000e+00  1.191e+03 3.087e-02 4.416e-01 2.257e-01 4.170e-02 4.493e-01 4.168e-02 3.604e-02 6.414e+00 5.852e-02 6.475e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.333e-01 0.000e+00  1.238e+03 2.973e-02 4.437e-01 2.246e-01 4.375e-02 4.531e-01 4.288e-02 3.682e-02 6.609e+00 5.888e-02 6.537e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.400e-01 0.000e+00  1.285e+03 2.864e-02 4.456e-01 2.236e-01 4.575e-02 4.519e-01 4.414e-02 3.763e-02 6.958e+00 5.925e-02 6.601e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.467e-01 0.000e+00  1.333e+03 2.760e-02 4.474e-01 2.226e-01 4.772e-02 4.628e-01 4.547e-02 3.849e-02 7.187e+00 5.963e-02 6.667e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.533e-01 0.000e+00  1.383e+03 2.662e-02 4.490e-01 2.215e-01 4.964e-02 4.580e-01 4.688e-02 3.938e-02 7.599e+00 6.003e-02 6.735e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.600e-01 0.000e+00  1.434e+03 2.569e-02 4.506e-01 2.205e-01 5.153e-02 4.502e-01 4.836e-02 4.031e-02 7.910e+00 6.044e-02 6.806e-02 #  p p > zp > l+ l-
4.797e+03 -8.910e-01  2.667e-01 0.000e+00  1.486e+03 2.480e-02 4.520e-01 2.194e-01 5.338e-02 4.449e-01 4.992e-02 4.129e-02 8.168e+00 6.085e-02 6.879e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  0.000e+00 0.000e+00  1.549e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.178e+00 4.079e-02 2.673e-02 1.178e+00 4.827e-02 5.251e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  6.667e-03 0.000e+00  1.592e+02 1.216e-01 1.436e-01 1.760e-01 3.338e-02 1.157e+00 4.086e-02 2.685e-02 1.366e+00 4.829e-02 5.253e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.333e-02 0.000e+00  1.642e+02 1.179e-01 1.623e-01 1.846e-01 2.611e-02 1.131e+00 4.093e-02 2.698e-02 1.557e+00 4.831e-02 5.256e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.000e-02 0.000e+00  1.698e+02 1.139e-01 1.809e-01 1.924e-01 1.984e-02 1.106e+00 4.101e-02 2.713e-02 1.756e+00 4.833e-02 5.259e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.667e-02 0.000e+00  1.761e+02 1.098e-01 1.992e-01 1.996e-01 1.456e-02 1.068e+00 4.110e-02 2.731e-02 1.937e+00 4.836e-02 5.263e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  3.333e-02 0.000e+00  1.830e+02 1.056e-01 2.170e-01 2.059e-01 1.022e-02 1.046e+00 4.120e-02 2.750e-02 2.149e+00 4.839e-02 5.267e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  4.000e-02 0.000e+00  1.906e+02 1.014e-01 2.343e-01 2.116e-01 6.767e-03 1.022e+00 4.131e-02 2.771e-02 2.361e+00 4.842e-02 5.271e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  4.667e-02 0.000e+00  1.989e+02 9.713e-02 2.508e-01 2.165e-01 4.126e-03 9.949e-01 4.143e-02 2.794e-02 2.570e+00 4.846e-02 5.276e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  5.333e-02 0.000e+00  2.079e+02 9.293e-02 2.666e-01 2.208e-01 2.230e-03 9.734e-01 4.156e-02 2.819e-02 2.792e+00 4.850e-02 5.281e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  6.000e-02 0.000e+00  2.175e+02 8.880e-02 2.815e-01 2.245e-01 1.003e-03 9.467e-01 4.170e-02 2.847e-02 3.001e+00 4.854e-02 5.287e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  6.667e-02 0.000e+00  2.277e+02 8.477e-02 2.956e-01 2.276e-01 3.717e-04 9.196e-01 4.185e-02 2.876e-02 3.207e+00 4.859e-02 5.293e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  7.333e-02 0.000e+00  2.387e+02 8.087e-02 3.088e-01 2.301e-01 2.642e-04 8.951e-01 4.201e-02 2.908e-02 3.418e+00 4.864e-02 5.299e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  8.000e-02 0.000e+00  2.503e+02 7.711e-02 3.212e-01 2.322e-01 6.127e-04 8.769e-01 4.218e-02 2.942e-02 3.652e+00 4.869e-02 5.306e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  8.667e-02 0.000e+00  2.626e+02 7.349e-02 3.327e-01 2.338e-01 1.354e-03 8.492e-01 4.236e-02 2.979e-02 3.844e+00 4.874e-02 5.313e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  9.333e-02 0.000e+00  2.755e+02 7.003e-02 3.434e-01 2.351e-01 2.431e-03 8.197e-01 4.255e-02 3.018e-02 4.019e+00 4.880e-02 5.321e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.000e-01 0.000e+00  2.891e+02 6.673e-02 3.533e-01 2.360e-01 3.790e-03 8.054e-01 4.275e-02 3.059e-02 4.275e+00 4.886e-02 5.329e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.067e-01 0.000e+00  3.034e+02 6.358e-02 3.626e-01 2.366e-01 5.385e-03 7.841e-01 4.297e-02 3.104e-02 4.470e+00 4.893e-02 5.337e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.133e-01 0.000e+00  3.183e+02 6.059e-02 3.711e-01 2.369e-01 7.173e-03 7.588e-01 4.319e-02 3.151e-02 4.626e+00 4.899e-02 5.346e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.200e-01 0.000e+00  3.339e+02 5.776e-02 3.790e-01 2.370e-01 9.119e-03 7.200e-01 4.343e-02 3.200e-02 4.786e+00 4.906e-02 5.355e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.267e-01 0.000e+00  3.502e+02 5.507e-02 3.862e-01 2.369e-01 1.119e-02 7.021e-01 4.367e-02 3.253e-02 4.990e+00 4.913e-02 5.365e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.333e-01 0.000e+00  3.671e+02 5.253e-02 3.929e-01 2.367e-01 1.336e-02 6.816e-01 4.393e-02 3.309e-02 5.204e+00 4.921e-02 5.375e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.400e-01 0.000e+00  3.847e+02 5.013e-02 3.991e-01 2.363e-01 1.560e-02 6.809e-01 4.420e-02 3.368e-02 5.295e+00 4.929e-02 5.385e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.467e-01 0.000e+00  4.029e+02 4.786e-02 4.048e-01 2.357e-01 1.790e-02 6.729e-01 4.449e-02 3.430e-02 5.654e+00 4.937e-02 5.396e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.533e-01 0.000e+00  4.218e+02 4.571e-02 4.100e-01 2.351e-01 2.022e-02 6.364e-01 4.478e-02 3.496e-02 5.699e+00 4.946e-02 5.407e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.600e-01 0.000e+00  4.414e+02 4.368e-02 4.148e-01 2.343e-01 2.257e-02 6.190e-01 4.509e-02 3.566e-02 5.825e+00 4.955e-02 5.419e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.667e-01 0.000e+00  4.617e+02 4.177e-02 4.192e-01 2.335e-01 2.493e-02 6.093e-01 4.541e-02 3.639e-02 6.113e+00 4.964e-02 5.431e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.733e-01 0.000e+00  4.826e+02 3.996e-02 4.233e-01 2.326e-01 2.728e-02 6.026e-01 4.574e-02 3.717e-02 6.337e+00 4.973e-02 5.444e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.800e-01 0.000e+00  5.042e+02 3.825e-02 4.270e-01 2.317e-01 2.962e-02 5.899e-01 4.609e-02 3.798e-02 6.532e+00 4.983e-02 5.457e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.867e-01 0.000e+00  5.264e+02 3.664e-02 4.305e-01 2.307e-01 3.194e-02 5.985e-01 4.645e-02 3.884e-02 7.011e+00 4.993e-02 5.470e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  1.933e-01 0.000e+00  5.493e+02 3.512e-02 4.336e-01 2.297e-01 3.424e-02 5.875e-01 4.682e-02 3.975e-02 7.262e+00 5.004e-02 5.484e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.000e-01 0.000e+00  5.729e+02 3.368e-02 4.366e-01 2.286e-01 3.650e-02 5.814e-01 4.721e-02 4.070e-02 7.539e+00 5.014e-02 5.498e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.067e-01 0.000e+00  5.971e+02 3.231e-02 4.392e-01 2.275e-01 3.873e-02 5.451e-01 4.761e-02 4.170e-02 7.354e+00 5.025e-02 5.513e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.133e-01 0.000e+00  6.220e+02 3.102e-02 4.417e-01 2.265e-01 4.092e-02 5.333e-01 4.803e-02 4.276e-02 7.608e+00 5.037e-02 5.528e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.200e-01 0.000e+00  6.476e+02 2.980e-02 4.440e-01 2.254e-01 4.308e-02 5.227e-01 4.846e-02 4.387e-02 7.836e+00 5.049e-02 5.543e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.267e-01 0.000e+00  6.739e+02 2.865e-02 4.460e-01 2.243e-01 4.519e-02 5.159e-01 4.890e-02 4.505e-02 8.103e+00 5.061e-02 5.559e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.333e-01 0.000e+00  7.008e+02 2.756e-02 4.480e-01 2.232e-01 4.725e-02 5.104e-01 4.936e-02 4.628e-02 8.340e+00 5.073e-02 5.576e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.400e-01 0.000e+00  7.283e+02 2.652e-02 4.497e-01 2.221e-01 4.928e-02 5.063e-01 4.984e-02 4.758e-02 8.552e+00 5.086e-02 5.593e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.467e-01 0.000e+00  7.565e+02 2.554e-02 4.513e-01 2.210e-01 5.125e-02 4.932e-01 5.034e-02 4.895e-02 8.798e+00 5.099e-02 5.610e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.533e-01 0.000e+00  7.854e+02 2.460e-02 4.528e-01 2.199e-01 5.319e-02 4.866e-01 5.085e-02 5.040e-02 9.034e+00 5.112e-02 5.628e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.600e-01 0.000e+00  8.150e+02 2.372e-02 4.542e-01 2.189e-01 5.508e-02 4.782e-01 5.137e-02 5.192e-02 9.242e+00 5.126e-02 5.646e-02 #  p p > zp > l+ l-
3.997e+03 -8.415e-01  2.667e-01 0.000e+00  8.452e+02 2.288e-02 4.554e-01 2.178e-01 5.692e-02 4.755e-01 5.192e-02 5.352e-02 9.479e+00 5.140e-02 5.665e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  0.000e+00 0.000e+00  9.431e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.836e+00 3.733e-02 2.987e-02 1.836e+00 5.411e-02 5.872e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  6.667e-03 0.000e+00  9.712e+01 1.213e-01 1.447e-01 1.765e-01 3.292e-02 1.782e+00 3.745e-02 3.001e-02 2.125e+00 5.413e-02 5.873e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.333e-02 0.000e+00  1.004e+02 1.174e-01 1.646e-01 1.856e-01 2.531e-02 1.728e+00 3.759e-02 3.018e-02 2.423e+00 5.416e-02 5.874e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.000e-02 0.000e+00  1.041e+02 1.131e-01 1.843e-01 1.938e-01 1.883e-02 1.669e+00 3.775e-02 3.037e-02 2.719e+00 5.418e-02 5.876e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.667e-02 0.000e+00  1.083e+02 1.087e-01 2.036e-01 2.012e-01 1.344e-02 1.608e+00 3.794e-02 3.058e-02 3.011e+00 5.421e-02 5.878e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  3.333e-02 0.000e+00  1.129e+02 1.042e-01 2.224e-01 2.078e-01 9.104e-03 1.547e+00 3.814e-02 3.082e-02 3.300e+00 5.425e-02 5.880e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  4.000e-02 0.000e+00  1.180e+02 9.972e-02 2.404e-01 2.136e-01 5.731e-03 1.489e+00 3.837e-02 3.108e-02 3.590e+00 5.429e-02 5.882e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  4.667e-02 0.000e+00  1.235e+02 9.522e-02 2.576e-01 2.186e-01 3.244e-03 1.435e+00 3.862e-02 3.137e-02 3.882e+00 5.433e-02 5.884e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  5.333e-02 0.000e+00  1.295e+02 9.079e-02 2.740e-01 2.228e-01 1.556e-03 1.384e+00 3.889e-02 3.169e-02 4.175e+00 5.437e-02 5.886e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  6.000e-02 0.000e+00  1.360e+02 8.647e-02 2.893e-01 2.264e-01 5.783e-04 1.325e+00 3.918e-02 3.203e-02 4.432e+00 5.442e-02 5.889e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  6.667e-02 0.000e+00  1.429e+02 8.227e-02 3.037e-01 2.293e-01 2.234e-04 1.272e+00 3.949e-02 3.241e-02 4.697e+00 5.447e-02 5.892e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  7.333e-02 0.000e+00  1.502e+02 7.822e-02 3.172e-01 2.317e-01 4.091e-04 1.222e+00 3.983e-02 3.281e-02 4.953e+00 5.453e-02 5.895e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  8.000e-02 0.000e+00  1.581e+02 7.434e-02 3.297e-01 2.336e-01 1.058e-03 1.145e+00 4.020e-02 3.324e-02 5.079e+00 5.459e-02 5.898e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  8.667e-02 0.000e+00  1.663e+02 7.063e-02 3.413e-01 2.351e-01 2.100e-03 1.101e+00 4.058e-02 3.371e-02 5.316e+00 5.465e-02 5.901e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  9.333e-02 0.000e+00  1.750e+02 6.710e-02 3.520e-01 2.361e-01 3.471e-03 1.063e+00 4.100e-02 3.420e-02 5.577e+00 5.471e-02 5.905e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.000e-01 0.000e+00  1.842e+02 6.375e-02 3.619e-01 2.368e-01 5.113e-03 1.027e+00 4.144e-02 3.473e-02 5.812e+00 5.478e-02 5.909e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.067e-01 0.000e+00  1.939e+02 6.058e-02 3.710e-01 2.372e-01 6.978e-03 9.900e-01 4.190e-02 3.530e-02 6.040e+00 5.485e-02 5.913e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.133e-01 0.000e+00  2.040e+02 5.757e-02 3.793e-01 2.374e-01 9.020e-03 9.563e-01 4.240e-02 3.590e-02 6.263e+00 5.493e-02 5.917e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.200e-01 0.000e+00  2.145e+02 5.474e-02 3.870e-01 2.373e-01 1.120e-02 9.290e-01 4.292e-02 3.654e-02 6.551e+00 5.501e-02 5.921e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.267e-01 0.000e+00  2.255e+02 5.206e-02 3.941e-01 2.370e-01 1.349e-02 8.805e-01 4.347e-02 3.722e-02 6.679e+00 5.509e-02 5.926e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.333e-01 0.000e+00  2.370e+02 4.954e-02 4.006e-01 2.366e-01 1.586e-02 8.483e-01 4.406e-02 3.794e-02 6.904e+00 5.518e-02 5.931e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.400e-01 0.000e+00  2.489e+02 4.717e-02 4.065e-01 2.360e-01 1.828e-02 8.258e-01 4.467e-02 3.871e-02 7.144e+00 5.527e-02 5.936e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.467e-01 0.000e+00  2.612e+02 4.494e-02 4.119e-01 2.353e-01 2.074e-02 8.049e-01 4.532e-02 3.952e-02 7.440e+00 5.536e-02 5.941e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.533e-01 0.000e+00  2.741e+02 4.284e-02 4.169e-01 2.345e-01 2.322e-02 7.829e-01 4.600e-02 4.038e-02 7.636e+00 5.546e-02 5.946e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.600e-01 0.000e+00  2.873e+02 4.086e-02 4.214e-01 2.336e-01 2.570e-02 7.624e-01 4.671e-02 4.129e-02 7.858e+00 5.556e-02 5.951e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.667e-01 0.000e+00  3.011e+02 3.900e-02 4.256e-01 2.326e-01 2.817e-02 7.427e-01 4.746e-02 4.225e-02 8.104e+00 5.567e-02 5.957e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.733e-01 0.000e+00  3.153e+02 3.724e-02 4.294e-01 2.316e-01 3.062e-02 7.222e-01 4.825e-02 4.326e-02 8.317e+00 5.577e-02 5.963e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.800e-01 0.000e+00  3.299e+02 3.559e-02 4.329e-01 2.306e-01 3.305e-02 7.006e-01 4.908e-02 4.434e-02 8.512e+00 5.589e-02 5.969e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.867e-01 0.000e+00  3.450e+02 3.404e-02 4.361e-01 2.295e-01 3.545e-02 6.754e-01 4.995e-02 4.548e-02 8.730e+00 5.600e-02 5.975e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  1.933e-01 0.000e+00  3.605e+02 3.257e-02 4.391e-01 2.284e-01 3.780e-02 6.614e-01 5.086e-02 4.668e-02 8.965e+00 5.612e-02 5.982e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.000e-01 0.000e+00  3.766e+02 3.119e-02 4.417e-01 2.273e-01 4.012e-02 6.267e-01 5.181e-02 4.795e-02 8.881e+00 5.625e-02 5.989e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.067e-01 0.000e+00  3.930e+02 2.989e-02 4.442e-01 2.261e-01 4.240e-02 6.101e-01 5.282e-02 4.929e-02 8.850e+00 5.637e-02 5.996e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.133e-01 0.000e+00  4.099e+02 2.866e-02 4.464e-01 2.250e-01 4.462e-02 5.786e-01 5.386e-02 5.071e-02 8.993e+00 5.650e-02 6.003e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.200e-01 0.000e+00  4.273e+02 2.750e-02 4.485e-01 2.238e-01 4.680e-02 5.670e-01 5.496e-02 5.221e-02 9.213e+00 5.664e-02 6.010e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.267e-01 0.000e+00  4.451e+02 2.640e-02 4.504e-01 2.227e-01 4.894e-02 5.522e-01 5.611e-02 5.379e-02 9.430e+00 5.678e-02 6.017e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.333e-01 0.000e+00  4.634e+02 2.537e-02 4.521e-01 2.216e-01 5.102e-02 5.352e-01 5.732e-02 5.546e-02 9.588e+00 5.692e-02 6.025e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.400e-01 0.000e+00  4.822e+02 2.439e-02 4.537e-01 2.204e-01 5.305e-02 5.280e-01 5.858e-02 5.723e-02 9.990e+00 5.707e-02 6.033e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.467e-01 0.000e+00  5.014e+02 2.346e-02 4.551e-01 2.193e-01 5.503e-02 5.260e-01 5.990e-02 5.910e-02 1.021e+01 5.722e-02 6.041e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.533e-01 0.000e+00  5.210e+02 2.258e-02 4.564e-01 2.182e-01 5.696e-02 5.102e-01 6.128e-02 6.108e-02 1.044e+01 5.737e-02 6.049e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.600e-01 0.000e+00  5.411e+02 2.175e-02 4.577e-01 2.171e-01 5.885e-02 5.077e-01 6.273e-02 6.318e-02 1.072e+01 5.753e-02 6.058e-02 #  p p > zp > l+ l-
3.508e+03 -7.920e-01  2.667e-01 0.000e+00  5.617e+02 2.096e-02 4.588e-01 2.160e-01 6.068e-02 4.982e-01 6.425e-02 6.539e-02 1.082e+01 5.769e-02 6.066e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  0.000e+00 0.000e+00  6.227e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.583e+00 2.494e-02 3.310e-02 2.583e+00 6.266e-02 6.809e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  6.667e-03 0.000e+00  6.428e+01 1.211e-01 1.460e-01 1.771e-01 3.240e-02 2.500e+00 2.504e-02 3.326e-02 3.015e+00 6.267e-02 6.809e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.333e-02 0.000e+00  6.662e+01 1.168e-01 1.671e-01 1.867e-01 2.442e-02 2.357e+00 2.516e-02 3.345e-02 3.374e+00 6.268e-02 6.809e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.000e-02 0.000e+00  6.930e+01 1.122e-01 1.881e-01 1.954e-01 1.771e-02 2.266e+00 2.529e-02 3.366e-02 3.797e+00 6.270e-02 6.810e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.667e-02 0.000e+00  7.232e+01 1.075e-01 2.085e-01 2.031e-01 1.224e-02 2.179e+00 2.545e-02 3.390e-02 4.228e+00 6.271e-02 6.811e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  3.333e-02 0.000e+00  7.569e+01 1.027e-01 2.283e-01 2.099e-01 7.927e-03 2.075e+00 2.562e-02 3.418e-02 4.614e+00 6.273e-02 6.811e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  4.000e-02 0.000e+00  7.939e+01 9.786e-02 2.472e-01 2.157e-01 4.678e-03 1.937e+00 2.581e-02 3.448e-02 4.893e+00 6.274e-02 6.812e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  4.667e-02 0.000e+00  8.344e+01 9.309e-02 2.652e-01 2.207e-01 2.392e-03 1.844e+00 2.602e-02 3.482e-02 5.253e+00 6.276e-02 6.812e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  5.333e-02 0.000e+00  8.782e+01 8.842e-02 2.821e-01 2.249e-01 9.624e-04 1.757e+00 2.625e-02 3.518e-02 5.599e+00 6.278e-02 6.813e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  6.000e-02 0.000e+00  9.255e+01 8.388e-02 2.979e-01 2.284e-01 2.837e-04 1.706e+00 2.650e-02 3.558e-02 6.059e+00 6.280e-02 6.814e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  6.667e-02 0.000e+00  9.761e+01 7.951e-02 3.126e-01 2.312e-01 2.539e-04 1.621e+00 2.678e-02 3.601e-02 6.376e+00 6.283e-02 6.815e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  7.333e-02 0.000e+00  1.030e+02 7.532e-02 3.263e-01 2.334e-01 7.773e-04 1.538e+00 2.707e-02 3.648e-02 6.660e+00 6.285e-02 6.816e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  8.000e-02 0.000e+00  1.088e+02 7.133e-02 3.389e-01 2.350e-01 1.767e-03 1.455e+00 2.738e-02 3.699e-02 6.972e+00 6.288e-02 6.817e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  8.667e-02 0.000e+00  1.149e+02 6.753e-02 3.505e-01 2.363e-01 3.143e-03 1.386e+00 2.772e-02 3.753e-02 7.194e+00 6.291e-02 6.818e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  9.333e-02 0.000e+00  1.213e+02 6.395e-02 3.611e-01 2.371e-01 4.837e-03 1.321e+00 2.808e-02 3.811e-02 7.496e+00 6.294e-02 6.819e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.000e-01 0.000e+00  1.281e+02 6.056e-02 3.709e-01 2.375e-01 6.787e-03 1.264e+00 2.847e-02 3.873e-02 7.748e+00 6.297e-02 6.820e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.067e-01 0.000e+00  1.352e+02 5.736e-02 3.798e-01 2.377e-01 8.939e-03 1.198e+00 2.888e-02 3.939e-02 7.939e+00 6.301e-02 6.822e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.133e-01 0.000e+00  1.426e+02 5.436e-02 3.880e-01 2.376e-01 1.125e-02 1.138e+00 2.931e-02 4.010e-02 8.148e+00 6.304e-02 6.823e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.200e-01 0.000e+00  1.504e+02 5.154e-02 3.954e-01 2.373e-01 1.368e-02 1.089e+00 2.978e-02 4.085e-02 8.356e+00 6.308e-02 6.824e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.267e-01 0.000e+00  1.585e+02 4.890e-02 4.022e-01 2.368e-01 1.619e-02 1.043e+00 3.027e-02 4.165e-02 8.610e+00 6.312e-02 6.826e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.333e-01 0.000e+00  1.670e+02 4.641e-02 4.084e-01 2.362e-01 1.876e-02 1.008e+00 3.079e-02 4.250e-02 8.859e+00 6.316e-02 6.827e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.400e-01 0.000e+00  1.758e+02 4.408e-02 4.140e-01 2.354e-01 2.136e-02 9.676e-01 3.134e-02 4.341e-02 9.068e+00 6.320e-02 6.829e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.467e-01 0.000e+00  1.850e+02 4.190e-02 4.192e-01 2.346e-01 2.398e-02 9.248e-01 3.192e-02 4.437e-02 9.290e+00 6.324e-02 6.831e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.533e-01 0.000e+00  1.945e+02 3.986e-02 4.239e-01 2.336e-01 2.660e-02 8.909e-01 3.254e-02 4.538e-02 9.465e+00 6.329e-02 6.832e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.600e-01 0.000e+00  2.043e+02 3.794e-02 4.281e-01 2.326e-01 2.920e-02 8.539e-01 3.319e-02 4.646e-02 9.680e+00 6.333e-02 6.834e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.667e-01 0.000e+00  2.145e+02 3.614e-02 4.320e-01 2.315e-01 3.178e-02 8.228e-01 3.388e-02 4.760e-02 9.886e+00 6.338e-02 6.836e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.733e-01 0.000e+00  2.250e+02 3.445e-02 4.355e-01 2.304e-01 3.433e-02 7.945e-01 3.460e-02 4.882e-02 1.007e+01 6.343e-02 6.838e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.800e-01 0.000e+00  2.359e+02 3.287e-02 4.388e-01 2.292e-01 3.683e-02 7.690e-01 3.537e-02 5.010e-02 1.026e+01 6.348e-02 6.840e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.867e-01 0.000e+00  2.471e+02 3.138e-02 4.417e-01 2.280e-01 3.929e-02 7.413e-01 3.617e-02 5.145e-02 1.036e+01 6.354e-02 6.842e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  1.933e-01 0.000e+00  2.586e+02 2.999e-02 4.444e-01 2.269e-01 4.171e-02 7.150e-01 3.702e-02 5.289e-02 1.058e+01 6.359e-02 6.844e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.000e-01 0.000e+00  2.705e+02 2.867e-02 4.468e-01 2.257e-01 4.407e-02 6.975e-01 3.792e-02 5.441e-02 1.086e+01 6.365e-02 6.846e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.067e-01 0.000e+00  2.827e+02 2.744e-02 4.490e-01 2.245e-01 4.638e-02 6.756e-01 3.886e-02 5.602e-02 1.103e+01 6.371e-02 6.848e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.133e-01 0.000e+00  2.953e+02 2.628e-02 4.511e-01 2.233e-01 4.863e-02 6.535e-01 3.986e-02 5.773e-02 1.127e+01 6.377e-02 6.850e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.200e-01 0.000e+00  3.082e+02 2.518e-02 4.529e-01 2.221e-01 5.083e-02 6.328e-01 4.090e-02 5.953e-02 1.141e+01 6.383e-02 6.853e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.267e-01 0.000e+00  3.214e+02 2.415e-02 4.546e-01 2.209e-01 5.297e-02 6.015e-01 4.201e-02 6.145e-02 1.178e+01 6.389e-02 6.855e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.333e-01 0.000e+00  3.350e+02 2.317e-02 4.561e-01 2.197e-01 5.505e-02 5.838e-01 4.317e-02 6.347e-02 1.198e+01 6.396e-02 6.857e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.400e-01 0.000e+00  3.489e+02 2.225e-02 4.575e-01 2.185e-01 5.708e-02 5.920e-01 4.440e-02 6.562e-02 1.243e+01 6.403e-02 6.860e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.467e-01 0.000e+00  3.632e+02 2.138e-02 4.588e-01 2.174e-01 5.906e-02 5.767e-01 4.569e-02 6.789e-02 1.268e+01 6.409e-02 6.862e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.533e-01 0.000e+00  3.778e+02 2.056e-02 4.599e-01 2.162e-01 6.098e-02 5.641e-01 4.706e-02 7.030e-02 1.287e+01 6.416e-02 6.865e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.600e-01 0.000e+00  3.927e+02 1.979e-02 4.610e-01 2.151e-01 6.285e-02 5.664e-01 4.849e-02 7.285e-02 1.312e+01 6.424e-02 6.868e-02 #  p p > zp > l+ l-
3.172e+03 -7.425e-01  2.667e-01 0.000e+00  4.080e+02 1.905e-02 4.619e-01 2.140e-01 6.467e-02 5.540e-01 5.001e-02 7.556e-02 1.339e+01 6.431e-02 6.870e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  0.000e+00 0.000e+00  4.319e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.163e+00 2.515e-02 3.605e-02 3.163e+00 7.324e-02 7.724e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  6.667e-03 0.000e+00  4.470e+01 1.207e-01 1.475e-01 1.779e-01 3.181e-02 3.050e+00 2.523e-02 3.622e-02 3.726e+00 7.325e-02 7.725e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.333e-02 0.000e+00  4.647e+01 1.161e-01 1.701e-01 1.880e-01 2.342e-02 2.923e+00 2.532e-02 3.641e-02 4.282e+00 7.327e-02 7.726e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.000e-02 0.000e+00  4.852e+01 1.112e-01 1.924e-01 1.971e-01 1.649e-02 2.781e+00 2.543e-02 3.664e-02 4.814e+00 7.328e-02 7.728e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.667e-02 0.000e+00  5.084e+01 1.061e-01 2.141e-01 2.051e-01 1.095e-02 2.647e+00 2.555e-02 3.690e-02 5.344e+00 7.330e-02 7.730e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  3.333e-02 0.000e+00  5.342e+01 1.009e-01 2.350e-01 2.121e-01 6.700e-03 2.514e+00 2.568e-02 3.719e-02 5.856e+00 7.332e-02 7.732e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  4.000e-02 0.000e+00  5.628e+01 9.574e-02 2.549e-01 2.180e-01 3.626e-03 2.388e+00 2.583e-02 3.751e-02 6.358e+00 7.334e-02 7.734e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  4.667e-02 0.000e+00  5.941e+01 9.068e-02 2.736e-01 2.230e-01 1.599e-03 2.259e+00 2.600e-02 3.787e-02 6.815e+00 7.336e-02 7.737e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  5.333e-02 0.000e+00  6.280e+01 8.575e-02 2.911e-01 2.271e-01 4.894e-04 2.136e+00 2.618e-02 3.826e-02 7.245e+00 7.339e-02 7.740e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  6.000e-02 0.000e+00  6.647e+01 8.100e-02 3.073e-01 2.304e-01 1.702e-04 2.015e+00 2.638e-02 3.869e-02 7.639e+00 7.341e-02 7.743e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  6.667e-02 0.000e+00  7.041e+01 7.645e-02 3.223e-01 2.329e-01 5.214e-04 1.902e+00 2.659e-02 3.915e-02 8.019e+00 7.344e-02 7.746e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  7.333e-02 0.000e+00  7.461e+01 7.213e-02 3.361e-01 2.349e-01 1.433e-03 1.798e+00 2.682e-02 3.965e-02 8.376e+00 7.347e-02 7.749e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  8.000e-02 0.000e+00  7.909e+01 6.803e-02 3.487e-01 2.363e-01 2.806e-03 1.700e+00 2.707e-02 4.020e-02 8.712e+00 7.351e-02 7.753e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  8.667e-02 0.000e+00  8.384e+01 6.417e-02 3.602e-01 2.373e-01 4.554e-03 1.610e+00 2.733e-02 4.078e-02 9.014e+00 7.354e-02 7.756e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  9.333e-02 0.000e+00  8.886e+01 6.054e-02 3.707e-01 2.378e-01 6.601e-03 1.531e+00 2.762e-02 4.141e-02 9.371e+00 7.358e-02 7.760e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.000e-01 0.000e+00  9.415e+01 5.713e-02 3.803e-01 2.380e-01 8.880e-03 1.449e+00 2.792e-02 4.207e-02 9.651e+00 7.362e-02 7.765e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.067e-01 0.000e+00  9.970e+01 5.394e-02 3.890e-01 2.380e-01 1.134e-02 1.367e+00 2.824e-02 4.279e-02 9.858e+00 7.366e-02 7.769e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.133e-01 0.000e+00  1.055e+02 5.095e-02 3.969e-01 2.376e-01 1.392e-02 1.297e+00 2.858e-02 4.355e-02 1.010e+01 7.370e-02 7.774e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.200e-01 0.000e+00  1.116e+02 4.817e-02 4.040e-01 2.371e-01 1.660e-02 1.233e+00 2.893e-02 4.437e-02 1.032e+01 7.374e-02 7.779e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.267e-01 0.000e+00  1.180e+02 4.556e-02 4.105e-01 2.364e-01 1.934e-02 1.155e+00 2.931e-02 4.523e-02 1.040e+01 7.379e-02 7.784e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.333e-01 0.000e+00  1.246e+02 4.314e-02 4.164e-01 2.356e-01 2.211e-02 1.100e+00 2.972e-02 4.615e-02 1.062e+01 7.384e-02 7.789e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.400e-01 0.000e+00  1.315e+02 4.087e-02 4.217e-01 2.346e-01 2.489e-02 1.040e+00 3.014e-02 4.713e-02 1.082e+01 7.389e-02 7.795e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.467e-01 0.000e+00  1.387e+02 3.875e-02 4.265e-01 2.336e-01 2.766e-02 9.941e-01 3.059e-02 4.817e-02 1.090e+01 7.394e-02 7.801e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.533e-01 0.000e+00  1.462e+02 3.678e-02 4.308e-01 2.325e-01 3.041e-02 9.537e-01 3.106e-02 4.927e-02 1.123e+01 7.400e-02 7.807e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.600e-01 0.000e+00  1.539e+02 3.493e-02 4.348e-01 2.313e-01 3.313e-02 9.131e-01 3.155e-02 5.043e-02 1.133e+01 7.406e-02 7.813e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.667e-01 0.000e+00  1.619e+02 3.321e-02 4.384e-01 2.301e-01 3.580e-02 8.713e-01 3.207e-02 5.167e-02 1.153e+01 7.411e-02 7.819e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.733e-01 0.000e+00  1.701e+02 3.160e-02 4.416e-01 2.289e-01 3.843e-02 8.427e-01 3.262e-02 5.298e-02 1.166e+01 7.418e-02 7.826e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.800e-01 0.000e+00  1.787e+02 3.010e-02 4.445e-01 2.276e-01 4.100e-02 8.069e-01 3.319e-02 5.437e-02 1.196e+01 7.424e-02 7.833e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.867e-01 0.000e+00  1.875e+02 2.869e-02 4.472e-01 2.263e-01 4.352e-02 7.768e-01 3.380e-02 5.584e-02 1.204e+01 7.430e-02 7.840e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  1.933e-01 0.000e+00  1.965e+02 2.736e-02 4.496e-01 2.251e-01 4.597e-02 7.491e-01 3.443e-02 5.740e-02 1.222e+01 7.437e-02 7.848e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.000e-01 0.000e+00  2.059e+02 2.613e-02 4.518e-01 2.238e-01 4.836e-02 7.211e-01 3.510e-02 5.905e-02 1.246e+01 7.444e-02 7.855e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.067e-01 0.000e+00  2.155e+02 2.496e-02 4.537e-01 2.225e-01 5.069e-02 6.973e-01 3.579e-02 6.079e-02 1.263e+01 7.451e-02 7.863e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.133e-01 0.000e+00  2.254e+02 2.387e-02 4.555e-01 2.213e-01 5.296e-02 6.746e-01 3.652e-02 6.264e-02 1.283e+01 7.458e-02 7.871e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.200e-01 0.000e+00  2.355e+02 2.285e-02 4.571e-01 2.200e-01 5.516e-02 6.562e-01 3.729e-02 6.460e-02 1.307e+01 7.466e-02 7.879e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.267e-01 0.000e+00  2.459e+02 2.189e-02 4.586e-01 2.188e-01 5.730e-02 6.302e-01 3.810e-02 6.668e-02 1.330e+01 7.474e-02 7.888e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.333e-01 0.000e+00  2.566e+02 2.098e-02 4.599e-01 2.176e-01 5.938e-02 6.083e-01 3.894e-02 6.887e-02 1.340e+01 7.482e-02 7.897e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.400e-01 0.000e+00  2.676e+02 2.012e-02 4.611e-01 2.164e-01 6.139e-02 5.965e-01 3.982e-02 7.120e-02 1.355e+01 7.490e-02 7.906e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.467e-01 0.000e+00  2.788e+02 1.932e-02 4.622e-01 2.152e-01 6.335e-02 5.788e-01 4.075e-02 7.367e-02 1.383e+01 7.498e-02 7.915e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.533e-01 0.000e+00  2.903e+02 1.856e-02 4.632e-01 2.141e-01 6.525e-02 5.647e-01 4.172e-02 7.628e-02 1.394e+01 7.507e-02 7.924e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.600e-01 0.000e+00  3.021e+02 1.784e-02 4.641e-01 2.129e-01 6.710e-02 5.459e-01 4.274e-02 7.906e-02 1.411e+01 7.516e-02 7.934e-02 #  p p > zp > l+ l-
2.926e+03 -6.930e-01  2.667e-01 0.000e+00  3.141e+02 1.716e-02 4.649e-01 2.118e-01 6.889e-02 5.263e-01 4.381e-02 8.200e-02 1.418e+01 7.525e-02 7.944e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  0.000e+00 0.000e+00  3.090e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.661e+00 2.740e-02 3.897e-02 3.661e+00 8.721e-02 8.900e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  6.667e-03 0.000e+00  3.207e+01 1.204e-01 1.492e-01 1.787e-01 3.113e-02 3.519e+00 2.751e-02 3.914e-02 4.362e+00 8.722e-02 8.901e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.333e-02 0.000e+00  3.347e+01 1.153e-01 1.735e-01 1.895e-01 2.231e-02 3.367e+00 2.764e-02 3.933e-02 5.066e+00 8.723e-02 8.903e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.000e-02 0.000e+00  3.509e+01 1.099e-01 1.974e-01 1.991e-01 1.515e-02 3.184e+00 2.779e-02 3.956e-02 5.717e+00 8.724e-02 8.906e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.667e-02 0.000e+00  3.694e+01 1.044e-01 2.205e-01 2.074e-01 9.564e-03 3.016e+00 2.796e-02 3.982e-02 6.371e+00 8.726e-02 8.908e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  3.333e-02 0.000e+00  3.901e+01 9.884e-02 2.426e-01 2.145e-01 5.433e-03 2.856e+00 2.816e-02 4.012e-02 7.010e+00 8.727e-02 8.911e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  4.000e-02 0.000e+00  4.130e+01 9.333e-02 2.635e-01 2.205e-01 2.601e-03 2.689e+00 2.837e-02 4.044e-02 7.592e+00 8.729e-02 8.915e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  4.667e-02 0.000e+00  4.382e+01 8.795e-02 2.830e-01 2.254e-01 9.084e-04 2.520e+00 2.862e-02 4.081e-02 8.109e+00 8.731e-02 8.918e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  5.333e-02 0.000e+00  4.656e+01 8.275e-02 3.010e-01 2.293e-01 1.942e-04 2.372e+00 2.888e-02 4.121e-02 8.596e+00 8.733e-02 8.922e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  6.000e-02 0.000e+00  4.952e+01 7.778e-02 3.176e-01 2.324e-01 3.058e-04 2.220e+00 2.917e-02 4.165e-02 9.063e+00 8.735e-02 8.927e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  6.667e-02 0.000e+00  5.270e+01 7.307e-02 3.328e-01 2.347e-01 1.103e-03 2.078e+00 2.949e-02 4.212e-02 9.463e+00 8.737e-02 8.931e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  7.333e-02 0.000e+00  5.611e+01 6.862e-02 3.466e-01 2.364e-01 2.458e-03 1.951e+00 2.983e-02 4.264e-02 9.855e+00 8.740e-02 8.936e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  8.000e-02 0.000e+00  5.974e+01 6.443e-02 3.592e-01 2.375e-01 4.262e-03 1.831e+00 3.019e-02 4.319e-02 1.021e+01 8.743e-02 8.941e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  8.667e-02 0.000e+00  6.360e+01 6.052e-02 3.706e-01 2.381e-01 6.419e-03 1.720e+00 3.059e-02 4.379e-02 1.053e+01 8.746e-02 8.947e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  9.333e-02 0.000e+00  6.768e+01 5.686e-02 3.809e-01 2.384e-01 8.846e-03 1.618e+00 3.101e-02 4.443e-02 1.084e+01 8.749e-02 8.953e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.000e-01 0.000e+00  7.198e+01 5.346e-02 3.902e-01 2.383e-01 1.148e-02 1.522e+00 3.147e-02 4.512e-02 1.112e+01 8.752e-02 8.959e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.067e-01 0.000e+00  7.650e+01 5.029e-02 3.985e-01 2.379e-01 1.425e-02 1.420e+00 3.195e-02 4.585e-02 1.137e+01 8.755e-02 8.966e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.133e-01 0.000e+00  8.125e+01 4.734e-02 4.061e-01 2.373e-01 1.712e-02 1.339e+00 3.247e-02 4.664e-02 1.148e+01 8.759e-02 8.973e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.200e-01 0.000e+00  8.622e+01 4.461e-02 4.128e-01 2.366e-01 2.005e-02 1.264e+00 3.301e-02 4.747e-02 1.170e+01 8.762e-02 8.980e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.267e-01 0.000e+00  9.142e+01 4.207e-02 4.189e-01 2.356e-01 2.301e-02 1.195e+00 3.360e-02 4.836e-02 1.190e+01 8.766e-02 8.987e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.333e-01 0.000e+00  9.684e+01 3.972e-02 4.244e-01 2.346e-01 2.598e-02 1.132e+00 3.422e-02 4.930e-02 1.209e+01 8.770e-02 8.995e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.400e-01 0.000e+00  1.025e+02 3.753e-02 4.294e-01 2.334e-01 2.892e-02 1.074e+00 3.487e-02 5.030e-02 1.228e+01 8.774e-02 9.004e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.467e-01 0.000e+00  1.083e+02 3.550e-02 4.338e-01 2.322e-01 3.184e-02 1.020e+00 3.557e-02 5.136e-02 1.247e+01 8.779e-02 9.012e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.533e-01 0.000e+00  1.144e+02 3.361e-02 4.378e-01 2.310e-01 3.471e-02 9.740e-01 3.631e-02 5.249e-02 1.269e+01 8.783e-02 9.021e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.600e-01 0.000e+00  1.207e+02 3.185e-02 4.414e-01 2.297e-01 3.752e-02 9.277e-01 3.709e-02 5.369e-02 1.287e+01 8.788e-02 9.030e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.667e-01 0.000e+00  1.273e+02 3.022e-02 4.446e-01 2.283e-01 4.028e-02 8.802e-01 3.791e-02 5.495e-02 1.292e+01 8.793e-02 9.040e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.733e-01 0.000e+00  1.340e+02 2.870e-02 4.475e-01 2.270e-01 4.297e-02 8.413e-01 3.879e-02 5.629e-02 1.310e+01 8.798e-02 9.050e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.800e-01 0.000e+00  1.410e+02 2.728e-02 4.501e-01 2.256e-01 4.559e-02 8.001e-01 3.971e-02 5.771e-02 1.315e+01 8.803e-02 9.060e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.867e-01 0.000e+00  1.482e+02 2.596e-02 4.525e-01 2.243e-01 4.814e-02 7.722e-01 4.069e-02 5.921e-02 1.342e+01 8.809e-02 9.071e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  1.933e-01 0.000e+00  1.557e+02 2.472e-02 4.546e-01 2.230e-01 5.062e-02 7.426e-01 4.172e-02 6.080e-02 1.354e+01 8.814e-02 9.082e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.000e-01 0.000e+00  1.633e+02 2.356e-02 4.565e-01 2.216e-01 5.303e-02 7.064e-01 4.281e-02 6.248e-02 1.370e+01 8.820e-02 9.093e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.067e-01 0.000e+00  1.712e+02 2.248e-02 4.582e-01 2.203e-01 5.536e-02 6.827e-01 4.396e-02 6.426e-02 1.387e+01 8.826e-02 9.105e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.133e-01 0.000e+00  1.793e+02 2.147e-02 4.597e-01 2.190e-01 5.763e-02 6.568e-01 4.518e-02 6.614e-02 1.403e+01 8.832e-02 9.117e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.200e-01 0.000e+00  1.876e+02 2.052e-02 4.611e-01 2.177e-01 5.982e-02 6.334e-01 4.646e-02 6.813e-02 1.417e+01 8.838e-02 9.129e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.267e-01 0.000e+00  1.961e+02 1.963e-02 4.624e-01 2.165e-01 6.194e-02 6.120e-01 4.782e-02 7.024e-02 1.433e+01 8.844e-02 9.142e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.333e-01 0.000e+00  2.049e+02 1.880e-02 4.635e-01 2.152e-01 6.400e-02 5.910e-01 4.926e-02 7.247e-02 1.448e+01 8.851e-02 9.155e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.400e-01 0.000e+00  2.139e+02 1.801e-02 4.645e-01 2.140e-01 6.599e-02 5.732e-01 5.077e-02 7.483e-02 1.470e+01 8.858e-02 9.168e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.467e-01 0.000e+00  2.231e+02 1.727e-02 4.654e-01 2.128e-01 6.792e-02 5.556e-01 5.238e-02 7.733e-02 1.489e+01 8.865e-02 9.182e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.533e-01 0.000e+00  2.326e+02 1.657e-02 4.662e-01 2.117e-01 6.979e-02 5.380e-01 5.407e-02 7.998e-02 1.505e+01 8.872e-02 9.196e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.600e-01 0.000e+00  2.422e+02 1.592e-02 4.669e-01 2.105e-01 7.160e-02 5.229e-01 5.586e-02 8.278e-02 1.531e+01 8.879e-02 9.210e-02 #  p p > zp > l+ l-
2.736e+03 -6.435e-01  2.667e-01 0.000e+00  2.521e+02 1.530e-02 4.676e-01 2.094e-01 7.335e-02 5.100e-01 5.775e-02 8.575e-02 1.552e+01 8.886e-02 9.225e-02 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  0.000e+00 0.000e+00  2.253e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.886e+00 5.867e-02 4.182e-02 3.886e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  6.667e-03 0.000e+00  2.347e+01 1.199e-01 1.512e-01 1.796e-01 3.036e-02 3.716e+00 5.888e-02 4.198e-02 4.684e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.333e-02 0.000e+00  2.461e+01 1.144e-01 1.774e-01 1.912e-01 2.104e-02 3.531e+00 5.912e-02 4.217e-02 5.478e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.000e-02 0.000e+00  2.593e+01 1.085e-01 2.032e-01 2.013e-01 1.366e-02 3.339e+00 5.940e-02 4.239e-02 6.251e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.667e-02 0.000e+00  2.744e+01 1.025e-01 2.279e-01 2.099e-01 8.087e-03 3.144e+00 5.973e-02 4.265e-02 6.990e+00 1.005e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  3.333e-02 0.000e+00  2.914e+01 9.647e-02 2.513e-01 2.172e-01 4.148e-03 2.959e+00 6.010e-02 4.295e-02 7.709e+00 1.005e-01 1.016e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  4.000e-02 0.000e+00  3.104e+01 9.056e-02 2.732e-01 2.231e-01 1.648e-03 2.766e+00 6.051e-02 4.328e-02 8.344e+00 1.005e-01 1.016e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  4.667e-02 0.000e+00  3.312e+01 8.484e-02 2.934e-01 2.279e-01 3.833e-04 2.585e+00 6.097e-02 4.364e-02 8.942e+00 1.005e-01 1.016e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  5.333e-02 0.000e+00  3.540e+01 7.937e-02 3.120e-01 2.316e-01 1.559e-04 2.413e+00 6.148e-02 4.405e-02 9.488e+00 1.006e-01 1.017e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  6.000e-02 0.000e+00  3.786e+01 7.418e-02 3.289e-01 2.344e-01 7.823e-04 2.251e+00 6.203e-02 4.449e-02 9.976e+00 1.006e-01 1.017e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  6.667e-02 0.000e+00  4.052e+01 6.930e-02 3.442e-01 2.364e-01 2.098e-03 2.089e+00 6.263e-02 4.496e-02 1.037e+01 1.006e-01 1.018e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  7.333e-02 0.000e+00  4.336e+01 6.474e-02 3.580e-01 2.377e-01 3.959e-03 1.945e+00 6.328e-02 4.548e-02 1.076e+01 1.007e-01 1.018e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  8.000e-02 0.000e+00  4.640e+01 6.049e-02 3.704e-01 2.384e-01 6.242e-03 1.816e+00 6.398e-02 4.604e-02 1.112e+01 1.007e-01 1.018e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  8.667e-02 0.000e+00  4.963e+01 5.655e-02 3.816e-01 2.387e-01 8.843e-03 1.697e+00 6.473e-02 4.665e-02 1.144e+01 1.007e-01 1.019e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  9.333e-02 0.000e+00  5.304e+01 5.290e-02 3.915e-01 2.386e-01 1.168e-02 1.585e+00 6.554e-02 4.729e-02 1.175e+01 1.008e-01 1.020e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.000e-01 0.000e+00  5.665e+01 4.953e-02 4.004e-01 2.382e-01 1.467e-02 1.494e+00 6.640e-02 4.799e-02 1.200e+01 1.008e-01 1.020e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.067e-01 0.000e+00  6.045e+01 4.641e-02 4.084e-01 2.375e-01 1.777e-02 1.398e+00 6.732e-02 4.873e-02 1.230e+01 1.009e-01 1.021e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.133e-01 0.000e+00  6.444e+01 4.353e-02 4.155e-01 2.367e-01 2.093e-02 1.312e+00 6.830e-02 4.952e-02 1.253e+01 1.009e-01 1.021e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.200e-01 0.000e+00  6.862e+01 4.088e-02 4.218e-01 2.356e-01 2.411e-02 1.234e+00 6.934e-02 5.036e-02 1.273e+01 1.010e-01 1.022e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.267e-01 0.000e+00  7.299e+01 3.843e-02 4.275e-01 2.345e-01 2.728e-02 1.165e+00 7.045e-02 5.126e-02 1.295e+01 1.010e-01 1.023e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.333e-01 0.000e+00  7.755e+01 3.617e-02 4.325e-01 2.332e-01 3.042e-02 1.093e+00 7.162e-02 5.221e-02 1.306e+01 1.011e-01 1.023e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.400e-01 0.000e+00  8.230e+01 3.408e-02 4.370e-01 2.319e-01 3.352e-02 1.035e+00 7.287e-02 5.322e-02 1.322e+01 1.011e-01 1.024e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.467e-01 0.000e+00  8.724e+01 3.215e-02 4.410e-01 2.305e-01 3.656e-02 9.764e-01 7.418e-02 5.429e-02 1.339e+01 1.012e-01 1.025e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.533e-01 0.000e+00  9.237e+01 3.036e-02 4.446e-01 2.291e-01 3.953e-02 9.241e-01 7.557e-02 5.542e-02 1.353e+01 1.013e-01 1.026e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.600e-01 0.000e+00  9.769e+01 2.871e-02 4.478e-01 2.277e-01 4.243e-02 8.768e-01 7.705e-02 5.663e-02 1.366e+01 1.013e-01 1.027e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.667e-01 0.000e+00  1.032e+02 2.718e-02 4.506e-01 2.262e-01 4.525e-02 8.351e-01 7.860e-02 5.790e-02 1.380e+01 1.014e-01 1.028e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.733e-01 0.000e+00  1.089e+02 2.576e-02 4.532e-01 2.248e-01 4.798e-02 7.923e-01 8.024e-02 5.925e-02 1.398e+01 1.015e-01 1.029e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.800e-01 0.000e+00  1.148e+02 2.444e-02 4.555e-01 2.233e-01 5.063e-02 7.558e-01 8.197e-02 6.067e-02 1.412e+01 1.015e-01 1.030e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.867e-01 0.000e+00  1.209e+02 2.321e-02 4.575e-01 2.219e-01 5.320e-02 7.216e-01 8.380e-02 6.218e-02 1.425e+01 1.016e-01 1.031e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  1.933e-01 0.000e+00  1.271e+02 2.207e-02 4.593e-01 2.205e-01 5.569e-02 6.894e-01 8.573e-02 6.377e-02 1.446e+01 1.017e-01 1.032e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.000e-01 0.000e+00  1.336e+02 2.100e-02 4.610e-01 2.191e-01 5.809e-02 6.611e-01 8.776e-02 6.546e-02 1.459e+01 1.018e-01 1.033e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.067e-01 0.000e+00  1.403e+02 2.001e-02 4.624e-01 2.178e-01 6.041e-02 6.359e-01 8.990e-02 6.724e-02 1.469e+01 1.019e-01 1.034e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.133e-01 0.000e+00  1.471e+02 1.908e-02 4.637e-01 2.164e-01 6.266e-02 6.131e-01 9.216e-02 6.912e-02 1.479e+01 1.019e-01 1.035e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.200e-01 0.000e+00  1.541e+02 1.821e-02 4.648e-01 2.151e-01 6.482e-02 5.896e-01 9.454e-02 7.111e-02 1.489e+01 1.020e-01 1.036e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.267e-01 0.000e+00  1.614e+02 1.740e-02 4.659e-01 2.138e-01 6.692e-02 5.665e-01 9.705e-02 7.321e-02 1.502e+01 1.021e-01 1.037e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.333e-01 0.000e+00  1.688e+02 1.664e-02 4.668e-01 2.126e-01 6.894e-02 5.458e-01 9.969e-02 7.543e-02 1.518e+01 1.022e-01 1.038e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.400e-01 0.000e+00  1.764e+02 1.593e-02 4.676e-01 2.114e-01 7.089e-02 5.290e-01 1.025e-01 7.778e-02 1.536e+01 1.023e-01 1.040e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.467e-01 0.000e+00  1.842e+02 1.526e-02 4.683e-01 2.102e-01 7.278e-02 5.101e-01 1.054e-01 8.027e-02 1.550e+01 1.024e-01 1.041e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.533e-01 0.000e+00  1.922e+02 1.463e-02 4.690e-01 2.090e-01 7.460e-02 4.946e-01 1.085e-01 8.290e-02 1.565e+01 1.025e-01 1.042e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.600e-01 0.000e+00  2.004e+02 1.403e-02 4.695e-01 2.079e-01 7.636e-02 4.791e-01 1.118e-01 8.567e-02 1.592e+01 1.026e-01 1.044e-01 #  p p > zp > l+ l-
2.587e+03 -5.940e-01  2.667e-01 0.000e+00  2.087e+02 1.347e-02 4.700e-01 2.068e-01 7.806e-02 4.645e-01 1.152e-01 8.862e-02 1.604e+01 1.027e-01 1.045e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  0.000e+00 0.000e+00  1.660e+01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.972e+00 8.444e-02 4.444e-02 3.972e+00 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  6.667e-03 0.000e+00  1.737e+01 1.194e-01 1.535e-01 1.807e-01 2.946e-02 3.779e+00 8.470e-02 4.459e-02 4.859e+00 1.144e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.333e-02 0.000e+00  1.831e+01 1.133e-01 1.821e-01 1.931e-01 1.961e-02 3.571e+00 8.501e-02 4.477e-02 5.739e+00 1.144e-01 1.134e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.000e-02 0.000e+00  1.941e+01 1.068e-01 2.099e-01 2.038e-01 1.202e-02 3.353e+00 8.538e-02 4.498e-02 6.590e+00 1.144e-01 1.134e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.667e-02 0.000e+00  2.067e+01 1.002e-01 2.364e-01 2.128e-01 6.528e-03 3.136e+00 8.581e-02 4.523e-02 7.396e+00 1.145e-01 1.134e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  3.333e-02 0.000e+00  2.211e+01 9.370e-02 2.613e-01 2.201e-01 2.883e-03 2.921e+00 8.629e-02 4.552e-02 8.146e+00 1.145e-01 1.135e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  4.000e-02 0.000e+00  2.371e+01 8.735e-02 2.843e-01 2.259e-01 8.324e-04 2.715e+00 8.684e-02 4.583e-02 8.834e+00 1.145e-01 1.135e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  4.667e-02 0.000e+00  2.548e+01 8.127e-02 3.052e-01 2.305e-01 1.147e-04 2.519e+00 8.745e-02 4.619e-02 9.460e+00 1.146e-01 1.135e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  5.333e-02 0.000e+00  2.741e+01 7.552e-02 3.243e-01 2.338e-01 4.853e-04 2.334e+00 8.812e-02 4.658e-02 1.002e+01 1.146e-01 1.136e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  6.000e-02 0.000e+00  2.951e+01 7.013e-02 3.414e-01 2.362e-01 1.724e-03 2.163e+00 8.885e-02 4.701e-02 1.053e+01 1.147e-01 1.136e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  6.667e-02 0.000e+00  3.178e+01 6.511e-02 3.567e-01 2.378e-01 3.639e-03 2.004e+00 8.965e-02 4.747e-02 1.097e+01 1.148e-01 1.137e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  7.333e-02 0.000e+00  3.421e+01 6.047e-02 3.703e-01 2.387e-01 6.069e-03 1.857e+00 9.051e-02 4.798e-02 1.137e+01 1.148e-01 1.137e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  8.000e-02 0.000e+00  3.681e+01 5.619e-02 3.824e-01 2.390e-01 8.878e-03 1.723e+00 9.145e-02 4.853e-02 1.172e+01 1.149e-01 1.138e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  8.667e-02 0.000e+00  3.957e+01 5.226e-02 3.931e-01 2.389e-01 1.196e-02 1.599e+00 9.245e-02 4.912e-02 1.203e+01 1.150e-01 1.139e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  9.333e-02 0.000e+00  4.250e+01 4.864e-02 4.026e-01 2.384e-01 1.521e-02 1.486e+00 9.353e-02 4.975e-02 1.229e+01 1.151e-01 1.139e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.000e-01 0.000e+00  4.560e+01 4.533e-02 4.110e-01 2.377e-01 1.858e-02 1.383e+00 9.468e-02 5.042e-02 1.254e+01 1.152e-01 1.140e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.067e-01 0.000e+00  4.887e+01 4.230e-02 4.185e-01 2.367e-01 2.201e-02 1.286e+00 9.590e-02 5.115e-02 1.273e+01 1.153e-01 1.141e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.133e-01 0.000e+00  5.230e+01 3.952e-02 4.250e-01 2.355e-01 2.544e-02 1.202e+00 9.721e-02 5.192e-02 1.292e+01 1.154e-01 1.141e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.200e-01 0.000e+00  5.589e+01 3.698e-02 4.308e-01 2.342e-01 2.886e-02 1.127e+00 9.860e-02 5.274e-02 1.313e+01 1.155e-01 1.142e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.267e-01 0.000e+00  5.966e+01 3.464e-02 4.360e-01 2.328e-01 3.222e-02 1.056e+00 1.001e-01 5.361e-02 1.329e+01 1.156e-01 1.143e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.333e-01 0.000e+00  6.359e+01 3.250e-02 4.405e-01 2.314e-01 3.553e-02 9.919e-01 1.016e-01 5.453e-02 1.344e+01 1.157e-01 1.144e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.400e-01 0.000e+00  6.768e+01 3.053e-02 4.445e-01 2.298e-01 3.875e-02 9.336e-01 1.033e-01 5.552e-02 1.362e+01 1.158e-01 1.145e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.467e-01 0.000e+00  7.195e+01 2.872e-02 4.481e-01 2.283e-01 4.189e-02 8.802e-01 1.050e-01 5.656e-02 1.378e+01 1.160e-01 1.146e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.533e-01 0.000e+00  7.638e+01 2.706e-02 4.512e-01 2.268e-01 4.494e-02 8.334e-01 1.069e-01 5.766e-02 1.389e+01 1.161e-01 1.147e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.600e-01 0.000e+00  8.097e+01 2.552e-02 4.540e-01 2.252e-01 4.789e-02 7.880e-01 1.089e-01 5.883e-02 1.402e+01 1.162e-01 1.148e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.667e-01 0.000e+00  8.573e+01 2.411e-02 4.564e-01 2.237e-01 5.075e-02 7.464e-01 1.109e-01 6.006e-02 1.413e+01 1.164e-01 1.149e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.733e-01 0.000e+00  9.066e+01 2.280e-02 4.586e-01 2.221e-01 5.350e-02 7.070e-01 1.131e-01 6.136e-02 1.418e+01 1.165e-01 1.150e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.800e-01 0.000e+00  9.576e+01 2.159e-02 4.605e-01 2.206e-01 5.616e-02 6.724e-01 1.154e-01 6.274e-02 1.425e+01 1.167e-01 1.151e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.867e-01 0.000e+00  1.010e+02 2.046e-02 4.623e-01 2.191e-01 5.872e-02 6.402e-01 1.178e-01 6.419e-02 1.437e+01 1.168e-01 1.153e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  1.933e-01 0.000e+00  1.064e+02 1.942e-02 4.638e-01 2.177e-01 6.119e-02 6.103e-01 1.204e-01 6.573e-02 1.448e+01 1.170e-01 1.154e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.000e-01 0.000e+00  1.120e+02 1.845e-02 4.651e-01 2.163e-01 6.357e-02 5.830e-01 1.231e-01 6.735e-02 1.459e+01 1.172e-01 1.155e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.067e-01 0.000e+00  1.178e+02 1.755e-02 4.663e-01 2.149e-01 6.586e-02 5.583e-01 1.259e-01 6.907e-02 1.467e+01 1.173e-01 1.157e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.133e-01 0.000e+00  1.237e+02 1.672e-02 4.673e-01 2.135e-01 6.806e-02 5.357e-01 1.289e-01 7.087e-02 1.494e+01 1.175e-01 1.158e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.200e-01 0.000e+00  1.298e+02 1.593e-02 4.682e-01 2.122e-01 7.019e-02 5.136e-01 1.320e-01 7.278e-02 1.503e+01 1.177e-01 1.159e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.267e-01 0.000e+00  1.361e+02 1.520e-02 4.690e-01 2.109e-01 7.223e-02 4.924e-01 1.353e-01 7.479e-02 1.515e+01 1.179e-01 1.161e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.333e-01 0.000e+00  1.425e+02 1.452e-02 4.697e-01 2.097e-01 7.420e-02 4.737e-01 1.388e-01 7.692e-02 1.526e+01 1.181e-01 1.162e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.400e-01 0.000e+00  1.491e+02 1.388e-02 4.704e-01 2.084e-01 7.610e-02 4.554e-01 1.424e-01 7.916e-02 1.534e+01 1.183e-01 1.164e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.467e-01 0.000e+00  1.558e+02 1.328e-02 4.709e-01 2.072e-01 7.792e-02 4.394e-01 1.463e-01 8.152e-02 1.545e+01 1.185e-01 1.166e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.533e-01 0.000e+00  1.628e+02 1.272e-02 4.714e-01 2.061e-01 7.969e-02 4.223e-01 1.503e-01 8.402e-02 1.560e+01 1.187e-01 1.167e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.600e-01 0.000e+00  1.699e+02 1.220e-02 4.718e-01 2.050e-01 8.138e-02 4.095e-01 1.546e-01 8.666e-02 1.576e+01 1.189e-01 1.169e-01 #  p p > zp > l+ l-
2.466e+03 -5.445e-01  2.667e-01 0.000e+00  1.771e+02 1.170e-02 4.721e-01 2.039e-01 8.302e-02 3.941e-01 1.591e-01 8.944e-02 1.592e+01 1.191e-01 1.171e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  0.000e+00 0.000e+00  1.227e+01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.869e+00 1.001e-01 4.692e-02 3.869e+00 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  6.667e-03 0.000e+00  1.291e+01 1.188e-01 1.564e-01 1.820e-01 2.840e-02 3.663e+00 1.004e-01 4.706e-02 4.821e+00 1.316e-01 1.251e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.333e-02 0.000e+00  1.369e+01 1.120e-01 1.876e-01 1.954e-01 1.797e-02 3.437e+00 1.007e-01 4.723e-02 5.761e+00 1.316e-01 1.251e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.000e-02 0.000e+00  1.462e+01 1.048e-01 2.179e-01 2.067e-01 1.022e-02 3.205e+00 1.010e-01 4.743e-02 6.663e+00 1.317e-01 1.251e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.667e-02 0.000e+00  1.570e+01 9.754e-02 2.464e-01 2.159e-01 4.910e-03 2.972e+00 1.015e-01 4.766e-02 7.508e+00 1.317e-01 1.252e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  3.333e-02 0.000e+00  1.693e+01 9.044e-02 2.728e-01 2.233e-01 1.704e-03 2.747e+00 1.019e-01 4.793e-02 8.288e+00 1.317e-01 1.252e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  4.000e-02 0.000e+00  1.831e+01 8.361e-02 2.969e-01 2.289e-01 2.573e-04 2.532e+00 1.025e-01 4.823e-02 8.990e+00 1.318e-01 1.253e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  4.667e-02 0.000e+00  1.984e+01 7.716e-02 3.185e-01 2.331e-01 2.361e-04 2.330e+00 1.031e-01 4.856e-02 9.620e+00 1.318e-01 1.253e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  5.333e-02 0.000e+00  2.151e+01 7.114e-02 3.379e-01 2.360e-01 1.338e-03 2.143e+00 1.038e-01 4.893e-02 1.018e+01 1.318e-01 1.254e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  6.000e-02 0.000e+00  2.333e+01 6.557e-02 3.550e-01 2.379e-01 3.300e-03 1.970e+00 1.045e-01 4.933e-02 1.067e+01 1.319e-01 1.254e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  6.667e-02 0.000e+00  2.530e+01 6.045e-02 3.701e-01 2.390e-01 5.901e-03 1.812e+00 1.053e-01 4.978e-02 1.109e+01 1.319e-01 1.255e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  7.333e-02 0.000e+00  2.742e+01 5.577e-02 3.834e-01 2.394e-01 8.962e-03 1.669e+00 1.061e-01 5.026e-02 1.146e+01 1.320e-01 1.256e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  8.000e-02 0.000e+00  2.969e+01 5.150e-02 3.950e-01 2.392e-01 1.234e-02 1.538e+00 1.071e-01 5.077e-02 1.179e+01 1.321e-01 1.257e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  8.667e-02 0.000e+00  3.210e+01 4.762e-02 4.052e-01 2.387e-01 1.592e-02 1.420e+00 1.081e-01 5.133e-02 1.208e+01 1.321e-01 1.257e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  9.333e-02 0.000e+00  3.467e+01 4.409e-02 4.141e-01 2.378e-01 1.961e-02 1.312e+00 1.091e-01 5.193e-02 1.231e+01 1.322e-01 1.258e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.000e-01 0.000e+00  3.738e+01 4.088e-02 4.219e-01 2.366e-01 2.335e-02 1.216e+00 1.103e-01 5.257e-02 1.253e+01 1.323e-01 1.259e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.067e-01 0.000e+00  4.024e+01 3.797e-02 4.287e-01 2.353e-01 2.708e-02 1.128e+00 1.115e-01 5.326e-02 1.272e+01 1.323e-01 1.260e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.133e-01 0.000e+00  4.325e+01 3.533e-02 4.346e-01 2.338e-01 3.077e-02 1.049e+00 1.128e-01 5.399e-02 1.290e+01 1.324e-01 1.261e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.200e-01 0.000e+00  4.640e+01 3.292e-02 4.398e-01 2.322e-01 3.440e-02 9.775e-01 1.142e-01 5.477e-02 1.305e+01 1.325e-01 1.263e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.267e-01 0.000e+00  4.971e+01 3.073e-02 4.443e-01 2.306e-01 3.793e-02 9.126e-01 1.156e-01 5.559e-02 1.319e+01 1.326e-01 1.264e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.333e-01 0.000e+00  5.316e+01 2.873e-02 4.483e-01 2.290e-01 4.136e-02 8.535e-01 1.172e-01 5.647e-02 1.331e+01 1.327e-01 1.265e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.400e-01 0.000e+00  5.677e+01 2.691e-02 4.518e-01 2.273e-01 4.469e-02 7.993e-01 1.188e-01 5.740e-02 1.340e+01 1.328e-01 1.266e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.467e-01 0.000e+00  6.052e+01 2.524e-02 4.548e-01 2.256e-01 4.790e-02 7.502e-01 1.205e-01 5.838e-02 1.351e+01 1.329e-01 1.268e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.533e-01 0.000e+00  6.441e+01 2.372e-02 4.575e-01 2.239e-01 5.099e-02 7.018e-01 1.224e-01 5.942e-02 1.361e+01 1.330e-01 1.269e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.600e-01 0.000e+00  6.846e+01 2.231e-02 4.598e-01 2.223e-01 5.396e-02 6.614e-01 1.243e-01 6.052e-02 1.371e+01 1.331e-01 1.270e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.667e-01 0.000e+00  7.265e+01 2.103e-02 4.619e-01 2.206e-01 5.682e-02 6.250e-01 1.263e-01 6.168e-02 1.380e+01 1.332e-01 1.272e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.733e-01 0.000e+00  7.700e+01 1.984e-02 4.637e-01 2.190e-01 5.957e-02 5.913e-01 1.284e-01 6.290e-02 1.389e+01 1.333e-01 1.274e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.800e-01 0.000e+00  8.149e+01 1.875e-02 4.652e-01 2.175e-01 6.220e-02 5.588e-01 1.306e-01 6.420e-02 1.390e+01 1.334e-01 1.275e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.867e-01 0.000e+00  8.613e+01 1.774e-02 4.666e-01 2.160e-01 6.473e-02 5.335e-01 1.330e-01 6.556e-02 1.398e+01 1.335e-01 1.277e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  1.933e-01 0.000e+00  9.092e+01 1.681e-02 4.678e-01 2.145e-01 6.716e-02 5.105e-01 1.355e-01 6.699e-02 1.422e+01 1.337e-01 1.279e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.000e-01 0.000e+00  9.585e+01 1.594e-02 4.688e-01 2.130e-01 6.949e-02 4.862e-01 1.381e-01 6.851e-02 1.433e+01 1.338e-01 1.280e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.067e-01 0.000e+00  1.009e+02 1.514e-02 4.697e-01 2.116e-01 7.172e-02 4.641e-01 1.408e-01 7.010e-02 1.442e+01 1.339e-01 1.282e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.133e-01 0.000e+00  1.062e+02 1.440e-02 4.705e-01 2.103e-01 7.387e-02 4.434e-01 1.436e-01 7.179e-02 1.450e+01 1.341e-01 1.284e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.200e-01 0.000e+00  1.116e+02 1.371e-02 4.712e-01 2.089e-01 7.592e-02 4.264e-01 1.466e-01 7.356e-02 1.460e+01 1.342e-01 1.286e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.267e-01 0.000e+00  1.171e+02 1.306e-02 4.718e-01 2.077e-01 7.790e-02 4.087e-01 1.498e-01 7.542e-02 1.471e+01 1.344e-01 1.288e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.333e-01 0.000e+00  1.228e+02 1.246e-02 4.723e-01 2.064e-01 7.980e-02 3.914e-01 1.531e-01 7.738e-02 1.479e+01 1.345e-01 1.290e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.400e-01 0.000e+00  1.286e+02 1.190e-02 4.728e-01 2.052e-01 8.162e-02 3.745e-01 1.566e-01 7.945e-02 1.488e+01 1.347e-01 1.292e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.467e-01 0.000e+00  1.346e+02 1.137e-02 4.731e-01 2.040e-01 8.337e-02 3.596e-01 1.602e-01 8.163e-02 1.497e+01 1.348e-01 1.294e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.533e-01 0.000e+00  1.407e+02 1.088e-02 4.734e-01 2.029e-01 8.506e-02 3.469e-01 1.640e-01 8.393e-02 1.508e+01 1.350e-01 1.297e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.600e-01 0.000e+00  1.470e+02 1.042e-02 4.737e-01 2.018e-01 8.668e-02 3.338e-01 1.680e-01 8.634e-02 1.515e+01 1.352e-01 1.299e-01 #  p p > zp > l+ l-
2.367e+03 -4.950e-01  2.667e-01 0.000e+00  1.534e+02 9.987e-03 4.739e-01 2.007e-01 8.824e-02 3.224e-01 1.722e-01 8.889e-02 1.526e+01 1.353e-01 1.301e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  0.000e+00 0.000e+00  9.040e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.562e+00 8.060e-02 4.925e-02 3.562e+00 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  6.667e-03 0.000e+00  9.570e+00 1.180e-01 1.598e-01 1.836e-01 2.714e-02 3.353e+00 8.081e-02 4.938e-02 4.541e+00 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.333e-02 0.000e+00  1.023e+01 1.103e-01 1.944e-01 1.981e-01 1.607e-02 3.122e+00 8.108e-02 4.953e-02 5.500e+00 1.455e-01 1.357e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.000e-02 0.000e+00  1.103e+01 1.023e-01 2.275e-01 2.100e-01 8.253e-03 2.883e+00 8.141e-02 4.972e-02 6.411e+00 1.456e-01 1.357e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.667e-02 0.000e+00  1.197e+01 9.430e-02 2.582e-01 2.195e-01 3.288e-03 2.648e+00 8.179e-02 4.994e-02 7.252e+00 1.456e-01 1.358e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  3.333e-02 0.000e+00  1.304e+01 8.654e-02 2.863e-01 2.267e-01 7.204e-04 2.422e+00 8.223e-02 5.019e-02 8.012e+00 1.456e-01 1.358e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  4.000e-02 0.000e+00  1.424e+01 7.921e-02 3.114e-01 2.320e-01 8.253e-05 2.210e+00 8.273e-02 5.047e-02 8.680e+00 1.457e-01 1.359e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  4.667e-02 0.000e+00  1.557e+01 7.240e-02 3.335e-01 2.356e-01 9.443e-04 2.012e+00 8.328e-02 5.079e-02 9.281e+00 1.457e-01 1.360e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  5.333e-02 0.000e+00  1.705e+01 6.613e-02 3.530e-01 2.380e-01 2.933e-03 1.835e+00 8.390e-02 5.115e-02 9.795e+00 1.458e-01 1.361e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  6.000e-02 0.000e+00  1.865e+01 6.042e-02 3.699e-01 2.393e-01 5.738e-03 1.673e+00 8.458e-02 5.153e-02 1.024e+01 1.458e-01 1.361e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  6.667e-02 0.000e+00  2.039e+01 5.526e-02 3.846e-01 2.397e-01 9.111e-03 1.526e+00 8.532e-02 5.196e-02 1.062e+01 1.459e-01 1.362e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  7.333e-02 0.000e+00  2.227e+01 5.059e-02 3.973e-01 2.395e-01 1.286e-02 1.395e+00 8.613e-02 5.242e-02 1.095e+01 1.460e-01 1.363e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  8.000e-02 0.000e+00  2.427e+01 4.640e-02 4.082e-01 2.388e-01 1.683e-02 1.275e+00 8.700e-02 5.292e-02 1.118e+01 1.460e-01 1.365e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  8.667e-02 0.000e+00  2.642e+01 4.263e-02 4.177e-01 2.377e-01 2.092e-02 1.167e+00 8.794e-02 5.346e-02 1.144e+01 1.461e-01 1.366e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  9.333e-02 0.000e+00  2.869e+01 3.924e-02 4.258e-01 2.364e-01 2.503e-02 1.071e+00 8.895e-02 5.403e-02 1.162e+01 1.462e-01 1.367e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.000e-01 0.000e+00  3.111e+01 3.619e-02 4.328e-01 2.348e-01 2.912e-02 9.875e-01 9.003e-02 5.465e-02 1.181e+01 1.463e-01 1.368e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.067e-01 0.000e+00  3.365e+01 3.345e-02 4.388e-01 2.332e-01 3.314e-02 9.123e-01 9.119e-02 5.531e-02 1.197e+01 1.464e-01 1.370e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.133e-01 0.000e+00  3.633e+01 3.098e-02 4.440e-01 2.314e-01 3.705e-02 8.447e-01 9.243e-02 5.601e-02 1.209e+01 1.465e-01 1.371e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.200e-01 0.000e+00  3.915e+01 2.875e-02 4.485e-01 2.296e-01 4.084e-02 7.833e-01 9.374e-02 5.676e-02 1.222e+01 1.466e-01 1.373e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.267e-01 0.000e+00  4.210e+01 2.673e-02 4.524e-01 2.277e-01 4.450e-02 7.308e-01 9.514e-02 5.756e-02 1.232e+01 1.467e-01 1.374e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.333e-01 0.000e+00  4.518e+01 2.491e-02 4.558e-01 2.259e-01 4.802e-02 6.809e-01 9.662e-02 5.840e-02 1.242e+01 1.468e-01 1.376e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.400e-01 0.000e+00  4.840e+01 2.325e-02 4.587e-01 2.241e-01 5.140e-02 6.362e-01 9.819e-02 5.929e-02 1.252e+01 1.469e-01 1.378e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.467e-01 0.000e+00  5.175e+01 2.174e-02 4.612e-01 2.223e-01 5.463e-02 5.952e-01 9.986e-02 6.023e-02 1.260e+01 1.471e-01 1.380e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.533e-01 0.000e+00  5.524e+01 2.037e-02 4.633e-01 2.205e-01 5.773e-02 5.573e-01 1.016e-01 6.123e-02 1.267e+01 1.472e-01 1.382e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.600e-01 0.000e+00  5.886e+01 1.912e-02 4.652e-01 2.188e-01 6.068e-02 5.248e-01 1.035e-01 6.229e-02 1.276e+01 1.473e-01 1.384e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.667e-01 0.000e+00  6.262e+01 1.797e-02 4.668e-01 2.171e-01 6.351e-02 4.944e-01 1.055e-01 6.340e-02 1.283e+01 1.475e-01 1.386e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.733e-01 0.000e+00  6.651e+01 1.692e-02 4.682e-01 2.154e-01 6.621e-02 4.698e-01 1.075e-01 6.457e-02 1.290e+01 1.476e-01 1.388e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.800e-01 0.000e+00  7.054e+01 1.596e-02 4.694e-01 2.138e-01 6.879e-02 4.443e-01 1.097e-01 6.581e-02 1.303e+01 1.478e-01 1.390e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.867e-01 0.000e+00  7.470e+01 1.507e-02 4.704e-01 2.123e-01 7.126e-02 4.209e-01 1.120e-01 6.711e-02 1.311e+01 1.479e-01 1.393e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  1.933e-01 0.000e+00  7.899e+01 1.425e-02 4.713e-01 2.108e-01 7.361e-02 3.992e-01 1.145e-01 6.848e-02 1.317e+01 1.481e-01 1.395e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.000e-01 0.000e+00  8.342e+01 1.350e-02 4.721e-01 2.094e-01 7.586e-02 3.806e-01 1.171e-01 6.993e-02 1.327e+01 1.482e-01 1.398e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.067e-01 0.000e+00  8.798e+01 1.280e-02 4.727e-01 2.080e-01 7.801e-02 3.622e-01 1.198e-01 7.145e-02 1.334e+01 1.484e-01 1.400e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.133e-01 0.000e+00  9.268e+01 1.215e-02 4.733e-01 2.066e-01 8.007e-02 3.455e-01 1.226e-01 7.305e-02 1.342e+01 1.486e-01 1.403e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.200e-01 0.000e+00  9.751e+01 1.155e-02 4.737e-01 2.053e-01 8.204e-02 3.298e-01 1.256e-01 7.473e-02 1.353e+01 1.488e-01 1.406e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.267e-01 0.000e+00  1.025e+02 1.099e-02 4.741e-01 2.040e-01 8.393e-02 3.152e-01 1.288e-01 7.650e-02 1.361e+01 1.490e-01 1.409e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.333e-01 0.000e+00  1.076e+02 1.048e-02 4.744e-01 2.028e-01 8.574e-02 3.017e-01 1.321e-01 7.836e-02 1.366e+01 1.492e-01 1.411e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.400e-01 0.000e+00  1.128e+02 9.992e-03 4.747e-01 2.017e-01 8.747e-02 2.889e-01 1.357e-01 8.031e-02 1.367e+01 1.494e-01 1.414e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.467e-01 0.000e+00  1.182e+02 9.540e-03 4.749e-01 2.005e-01 8.913e-02 2.777e-01 1.394e-01 8.237e-02 1.378e+01 1.496e-01 1.418e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.533e-01 0.000e+00  1.237e+02 9.118e-03 4.751e-01 1.994e-01 9.072e-02 2.666e-01 1.433e-01 8.454e-02 1.386e+01 1.498e-01 1.421e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.600e-01 0.000e+00  1.293e+02 8.723e-03 4.752e-01 1.984e-01 9.225e-02 2.568e-01 1.474e-01 8.681e-02 1.396e+01 1.500e-01 1.424e-01 #  p p > zp > l+ l-
2.285e+03 -4.455e-01  2.667e-01 0.000e+00  1.351e+02 8.353e-03 4.753e-01 1.973e-01 9.373e-02 2.484e-01 1.517e-01 8.921e-02 1.405e+01 1.502e-01 1.427e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  0.000e+00 0.000e+00  6.589e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.169e+00 4.571e-02 5.160e-02 3.169e+00 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  6.667e-03 0.000e+00  7.033e+00 1.171e-01 1.641e-01 1.856e-01 2.561e-02 2.955e+00 4.586e-02 5.171e-02 4.143e+00 1.605e-01 1.463e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.333e-02 0.000e+00  7.601e+00 1.083e-01 2.027e-01 2.013e-01 1.388e-02 2.721e+00 4.606e-02 5.186e-02 5.095e+00 1.606e-01 1.463e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.000e-02 0.000e+00  8.293e+00 9.922e-02 2.391e-01 2.139e-01 6.134e-03 2.484e+00 4.630e-02 5.203e-02 5.986e+00 1.606e-01 1.463e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.667e-02 0.000e+00  9.108e+00 9.031e-02 2.724e-01 2.234e-01 1.767e-03 2.252e+00 4.658e-02 5.224e-02 6.792e+00 1.606e-01 1.464e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  3.333e-02 0.000e+00  1.005e+01 8.185e-02 3.021e-01 2.303e-01 1.196e-04 2.034e+00 4.691e-02 5.248e-02 7.505e+00 1.607e-01 1.465e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  4.000e-02 0.000e+00  1.111e+01 7.400e-02 3.280e-01 2.350e-01 5.588e-04 1.833e+00 4.728e-02 5.276e-02 8.122e+00 1.608e-01 1.466e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  4.667e-02 0.000e+00  1.229e+01 6.685e-02 3.505e-01 2.380e-01 2.530e-03 1.650e+00 4.770e-02 5.307e-02 8.650e+00 1.608e-01 1.466e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  5.333e-02 0.000e+00  1.360e+01 6.040e-02 3.697e-01 2.395e-01 5.579e-03 1.480e+00 4.817e-02 5.341e-02 9.058e+00 1.609e-01 1.467e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  6.000e-02 0.000e+00  1.504e+01 5.463e-02 3.861e-01 2.400e-01 9.349e-03 1.335e+00 4.869e-02 5.378e-02 9.435e+00 1.610e-01 1.468e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  6.667e-02 0.000e+00  1.659e+01 4.949e-02 4.001e-01 2.398e-01 1.357e-02 1.206e+00 4.926e-02 5.420e-02 9.751e+00 1.611e-01 1.470e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  7.333e-02 0.000e+00  1.827e+01 4.493e-02 4.119e-01 2.389e-01 1.804e-02 1.094e+00 4.988e-02 5.465e-02 1.002e+01 1.612e-01 1.471e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  8.000e-02 0.000e+00  2.008e+01 4.089e-02 4.219e-01 2.376e-01 2.261e-02 9.934e-01 5.055e-02 5.513e-02 1.024e+01 1.613e-01 1.472e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  8.667e-02 0.000e+00  2.200e+01 3.730e-02 4.303e-01 2.360e-01 2.719e-02 9.048e-01 5.129e-02 5.565e-02 1.044e+01 1.614e-01 1.474e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  9.333e-02 0.000e+00  2.406e+01 3.412e-02 4.375e-01 2.342e-01 3.169e-02 8.266e-01 5.208e-02 5.622e-02 1.061e+01 1.615e-01 1.475e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.000e-01 0.000e+00  2.623e+01 3.128e-02 4.436e-01 2.322e-01 3.608e-02 7.586e-01 5.293e-02 5.682e-02 1.075e+01 1.617e-01 1.477e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.067e-01 0.000e+00  2.853e+01 2.876e-02 4.487e-01 2.302e-01 4.032e-02 6.954e-01 5.384e-02 5.746e-02 1.084e+01 1.618e-01 1.478e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.133e-01 0.000e+00  3.095e+01 2.651e-02 4.531e-01 2.282e-01 4.440e-02 6.408e-01 5.483e-02 5.815e-02 1.095e+01 1.620e-01 1.480e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.200e-01 0.000e+00  3.350e+01 2.449e-02 4.568e-01 2.261e-01 4.830e-02 5.929e-01 5.588e-02 5.888e-02 1.104e+01 1.621e-01 1.482e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.267e-01 0.000e+00  3.616e+01 2.268e-02 4.600e-01 2.241e-01 5.203e-02 5.489e-01 5.700e-02 5.966e-02 1.111e+01 1.623e-01 1.484e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.333e-01 0.000e+00  3.896e+01 2.105e-02 4.627e-01 2.221e-01 5.557e-02 5.099e-01 5.820e-02 6.048e-02 1.118e+01 1.624e-01 1.486e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.400e-01 0.000e+00  4.187e+01 1.959e-02 4.649e-01 2.202e-01 5.895e-02 4.748e-01 5.948e-02 6.135e-02 1.124e+01 1.626e-01 1.488e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.467e-01 0.000e+00  4.491e+01 1.826e-02 4.669e-01 2.183e-01 6.216e-02 4.429e-01 6.085e-02 6.227e-02 1.130e+01 1.628e-01 1.491e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.533e-01 0.000e+00  4.808e+01 1.706e-02 4.685e-01 2.164e-01 6.521e-02 4.149e-01 6.230e-02 6.325e-02 1.135e+01 1.630e-01 1.493e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.600e-01 0.000e+00  5.136e+01 1.597e-02 4.699e-01 2.147e-01 6.810e-02 3.892e-01 6.385e-02 6.427e-02 1.146e+01 1.632e-01 1.496e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.667e-01 0.000e+00  5.477e+01 1.498e-02 4.711e-01 2.129e-01 7.085e-02 3.661e-01 6.550e-02 6.536e-02 1.150e+01 1.634e-01 1.498e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.733e-01 0.000e+00  5.831e+01 1.407e-02 4.721e-01 2.113e-01 7.347e-02 3.443e-01 6.725e-02 6.650e-02 1.155e+01 1.636e-01 1.501e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.800e-01 0.000e+00  6.197e+01 1.324e-02 4.730e-01 2.097e-01 7.595e-02 3.253e-01 6.911e-02 6.771e-02 1.160e+01 1.638e-01 1.504e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.867e-01 0.000e+00  6.575e+01 1.248e-02 4.737e-01 2.081e-01 7.832e-02 3.074e-01 7.108e-02 6.897e-02 1.164e+01 1.641e-01 1.507e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  1.933e-01 0.000e+00  6.965e+01 1.178e-02 4.743e-01 2.067e-01 8.057e-02 2.912e-01 7.319e-02 7.031e-02 1.170e+01 1.643e-01 1.510e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.000e-01 0.000e+00  7.368e+01 1.114e-02 4.748e-01 2.052e-01 8.271e-02 2.765e-01 7.542e-02 7.171e-02 1.177e+01 1.645e-01 1.513e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.067e-01 0.000e+00  7.783e+01 1.055e-02 4.751e-01 2.039e-01 8.475e-02 2.626e-01 7.779e-02 7.318e-02 1.184e+01 1.648e-01 1.516e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.133e-01 0.000e+00  8.211e+01 9.998e-03 4.755e-01 2.026e-01 8.670e-02 2.505e-01 8.032e-02 7.474e-02 1.191e+01 1.651e-01 1.519e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.200e-01 0.000e+00  8.651e+01 9.491e-03 4.757e-01 2.013e-01 8.855e-02 2.389e-01 8.300e-02 7.637e-02 1.199e+01 1.653e-01 1.522e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.267e-01 0.000e+00  9.103e+01 9.021e-03 4.759e-01 2.001e-01 9.033e-02 2.281e-01 8.585e-02 7.808e-02 1.204e+01 1.656e-01 1.526e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.333e-01 0.000e+00  9.568e+01 8.585e-03 4.760e-01 1.989e-01 9.202e-02 2.185e-01 8.888e-02 7.988e-02 1.211e+01 1.659e-01 1.529e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.400e-01 0.000e+00  1.004e+02 8.179e-03 4.761e-01 1.978e-01 9.364e-02 2.097e-01 9.210e-02 8.177e-02 1.217e+01 1.662e-01 1.533e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.467e-01 0.000e+00  1.053e+02 7.801e-03 4.762e-01 1.967e-01 9.520e-02 2.008e-01 9.552e-02 8.376e-02 1.225e+01 1.665e-01 1.537e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.533e-01 0.000e+00  1.104e+02 7.448e-03 4.762e-01 1.956e-01 9.668e-02 1.932e-01 9.917e-02 8.584e-02 1.233e+01 1.668e-01 1.541e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.600e-01 0.000e+00  1.155e+02 7.119e-03 4.762e-01 1.946e-01 9.810e-02 1.858e-01 1.030e-01 8.803e-02 1.242e+01 1.671e-01 1.545e-01 #  p p > zp > l+ l-
2.218e+03 -3.960e-01  2.667e-01 0.000e+00  1.208e+02 6.811e-03 4.762e-01 1.937e-01 9.947e-02 1.789e-01 1.072e-01 9.034e-02 1.251e+01 1.674e-01 1.549e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  0.000e+00 0.000e+00  4.712e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 2.652e+00 5.503e-02 5.386e-02 2.652e+00 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  6.667e-03 0.000e+00  5.085e+00 1.158e-01 1.697e-01 1.880e-01 2.371e-02 2.445e+00 5.515e-02 5.397e-02 3.582e+00 1.791e-01 1.566e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.333e-02 0.000e+00  5.572e+00 1.056e-01 2.133e-01 2.053e-01 1.135e-02 2.220e+00 5.531e-02 5.410e-02 4.483e+00 1.792e-01 1.566e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.000e-02 0.000e+00  6.175e+00 9.530e-02 2.536e-01 2.184e-01 3.934e-03 1.994e+00 5.551e-02 5.427e-02 5.308e+00 1.792e-01 1.567e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.667e-02 0.000e+00  6.892e+00 8.535e-02 2.896e-01 2.277e-01 5.493e-04 1.779e+00 5.574e-02 5.446e-02 6.036e+00 1.793e-01 1.567e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  3.333e-02 0.000e+00  7.725e+00 7.613e-02 3.207e-01 2.340e-01 2.207e-04 1.581e+00 5.601e-02 5.469e-02 6.660e+00 1.794e-01 1.568e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  4.000e-02 0.000e+00  8.673e+00 6.779e-02 3.473e-01 2.379e-01 2.081e-03 1.403e+00 5.633e-02 5.496e-02 7.185e+00 1.794e-01 1.569e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  4.667e-02 0.000e+00  9.736e+00 6.037e-02 3.695e-01 2.398e-01 5.425e-03 1.245e+00 5.668e-02 5.526e-02 7.619e+00 1.795e-01 1.570e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  5.333e-02 0.000e+00  1.091e+01 5.384e-02 3.881e-01 2.404e-01 9.713e-03 1.107e+00 5.707e-02 5.559e-02 7.977e+00 1.796e-01 1.571e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  6.000e-02 0.000e+00  1.221e+01 4.813e-02 4.035e-01 2.399e-01 1.455e-02 9.858e-01 5.751e-02 5.595e-02 8.272e+00 1.797e-01 1.572e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  6.667e-02 0.000e+00  1.361e+01 4.314e-02 4.163e-01 2.388e-01 1.966e-02 8.813e-01 5.798e-02 5.635e-02 8.514e+00 1.799e-01 1.574e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  7.333e-02 0.000e+00  1.514e+01 3.879e-02 4.269e-01 2.372e-01 2.485e-02 7.904e-01 5.850e-02 5.679e-02 8.699e+00 1.800e-01 1.575e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  8.000e-02 0.000e+00  1.678e+01 3.500e-02 4.356e-01 2.352e-01 2.998e-02 7.116e-01 5.907e-02 5.727e-02 8.868e+00 1.801e-01 1.577e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  8.667e-02 0.000e+00  1.853e+01 3.168e-02 4.429e-01 2.331e-01 3.499e-02 6.432e-01 5.968e-02 5.778e-02 8.999e+00 1.803e-01 1.578e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  9.333e-02 0.000e+00  2.040e+01 2.877e-02 4.489e-01 2.308e-01 3.981e-02 5.833e-01 6.034e-02 5.833e-02 9.114e+00 1.804e-01 1.580e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.000e-01 0.000e+00  2.238e+01 2.622e-02 4.539e-01 2.285e-01 4.442e-02 5.312e-01 6.105e-02 5.892e-02 9.206e+00 1.806e-01 1.582e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.067e-01 0.000e+00  2.448e+01 2.397e-02 4.580e-01 2.262e-01 4.881e-02 4.853e-01 6.180e-02 5.955e-02 9.274e+00 1.808e-01 1.584e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.133e-01 0.000e+00  2.669e+01 2.198e-02 4.615e-01 2.240e-01 5.296e-02 4.448e-01 6.261e-02 6.023e-02 9.339e+00 1.810e-01 1.586e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.200e-01 0.000e+00  2.902e+01 2.021e-02 4.644e-01 2.217e-01 5.689e-02 4.089e-01 6.347e-02 6.094e-02 9.396e+00 1.812e-01 1.588e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.267e-01 0.000e+00  3.147e+01 1.864e-02 4.668e-01 2.196e-01 6.061e-02 3.780e-01 6.439e-02 6.170e-02 9.462e+00 1.814e-01 1.590e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.333e-01 0.000e+00  3.403e+01 1.724e-02 4.688e-01 2.175e-01 6.411e-02 3.494e-01 6.536e-02 6.251e-02 9.511e+00 1.816e-01 1.593e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.400e-01 0.000e+00  3.670e+01 1.598e-02 4.704e-01 2.155e-01 6.741e-02 3.243e-01 6.640e-02 6.336e-02 9.556e+00 1.819e-01 1.595e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.467e-01 0.000e+00  3.949e+01 1.485e-02 4.718e-01 2.135e-01 7.053e-02 3.021e-01 6.749e-02 6.427e-02 9.609e+00 1.821e-01 1.598e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.533e-01 0.000e+00  4.239e+01 1.384e-02 4.730e-01 2.117e-01 7.347e-02 2.821e-01 6.865e-02 6.522e-02 9.633e+00 1.824e-01 1.600e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.600e-01 0.000e+00  4.541e+01 1.292e-02 4.739e-01 2.099e-01 7.625e-02 2.637e-01 6.988e-02 6.623e-02 9.682e+00 1.826e-01 1.603e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.667e-01 0.000e+00  4.855e+01 1.208e-02 4.747e-01 2.082e-01 7.887e-02 2.477e-01 7.118e-02 6.729e-02 9.723e+00 1.829e-01 1.606e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.733e-01 0.000e+00  5.180e+01 1.133e-02 4.753e-01 2.065e-01 8.136e-02 2.328e-01 7.255e-02 6.841e-02 9.774e+00 1.832e-01 1.609e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.800e-01 0.000e+00  5.516e+01 1.064e-02 4.758e-01 2.050e-01 8.370e-02 2.193e-01 7.400e-02 6.959e-02 9.815e+00 1.835e-01 1.613e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.867e-01 0.000e+00  5.864e+01 1.001e-02 4.762e-01 2.035e-01 8.593e-02 2.069e-01 7.552e-02 7.083e-02 9.855e+00 1.838e-01 1.616e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  1.933e-01 0.000e+00  6.224e+01 9.429e-03 4.765e-01 2.020e-01 8.804e-02 1.958e-01 7.713e-02 7.214e-02 9.898e+00 1.841e-01 1.619e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.000e-01 0.000e+00  6.595e+01 8.899e-03 4.767e-01 2.006e-01 9.004e-02 1.862e-01 7.883e-02 7.351e-02 9.955e+00 1.844e-01 1.623e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.067e-01 0.000e+00  6.977e+01 8.413e-03 4.769e-01 1.993e-01 9.194e-02 1.767e-01 8.062e-02 7.495e-02 1.000e+01 1.848e-01 1.626e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.133e-01 0.000e+00  7.371e+01 7.964e-03 4.770e-01 1.981e-01 9.374e-02 1.683e-01 8.251e-02 7.647e-02 1.005e+01 1.851e-01 1.630e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.200e-01 0.000e+00  7.777e+01 7.550e-03 4.771e-01 1.969e-01 9.546e-02 1.603e-01 8.449e-02 7.806e-02 1.010e+01 1.855e-01 1.634e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.267e-01 0.000e+00  8.194e+01 7.168e-03 4.771e-01 1.957e-01 9.710e-02 1.531e-01 8.659e-02 7.973e-02 1.017e+01 1.859e-01 1.638e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.333e-01 0.000e+00  8.623e+01 6.813e-03 4.771e-01 1.946e-01 9.866e-02 1.466e-01 8.879e-02 8.148e-02 1.024e+01 1.863e-01 1.642e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.400e-01 0.000e+00  9.063e+01 6.483e-03 4.770e-01 1.935e-01 1.001e-01 1.404e-01 9.111e-02 8.333e-02 1.030e+01 1.866e-01 1.647e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.467e-01 0.000e+00  9.514e+01 6.177e-03 4.770e-01 1.925e-01 1.016e-01 1.345e-01 9.356e-02 8.526e-02 1.039e+01 1.871e-01 1.651e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.533e-01 0.000e+00  9.977e+01 5.892e-03 4.769e-01 1.915e-01 1.029e-01 1.303e-01 9.614e-02 8.729e-02 1.057e+01 1.875e-01 1.655e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.600e-01 0.000e+00  1.045e+02 5.626e-03 4.767e-01 1.906e-01 1.042e-01 1.253e-01 9.886e-02 8.942e-02 1.064e+01 1.879e-01 1.660e-01 #  p p > zp > l+ l-
2.162e+03 -3.465e-01  2.667e-01 0.000e+00  1.094e+02 5.378e-03 4.766e-01 1.897e-01 1.055e-01 1.208e-01 1.017e-01 9.165e-02 1.074e+01 1.883e-01 1.665e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  0.000e+00 0.000e+00  3.270e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 2.115e+00 1.120e-01 5.544e-02 2.115e+00 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  6.667e-03 0.000e+00  3.581e+00 1.141e-01 1.770e-01 1.912e-01 2.132e-02 1.921e+00 1.121e-01 5.553e-02 2.980e+00 1.912e-01 1.647e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.333e-02 0.000e+00  4.001e+00 1.021e-01 2.270e-01 2.101e-01 8.426e-03 1.711e+00 1.122e-01 5.565e-02 3.805e+00 1.912e-01 1.647e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.000e-02 0.000e+00  4.528e+00 9.019e-02 2.720e-01 2.235e-01 1.836e-03 1.505e+00 1.123e-01 5.581e-02 4.538e+00 1.913e-01 1.648e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.667e-02 0.000e+00  5.164e+00 7.905e-02 3.106e-01 2.324e-01 3.369e-05 1.313e+00 1.125e-01 5.599e-02 5.171e+00 1.913e-01 1.648e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  3.333e-02 0.000e+00  5.909e+00 6.907e-02 3.429e-01 2.375e-01 1.573e-03 1.145e+00 1.127e-01 5.621e-02 5.682e+00 1.914e-01 1.649e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  4.000e-02 0.000e+00  6.762e+00 6.034e-02 3.693e-01 2.401e-01 5.276e-03 9.968e-01 1.129e-01 5.646e-02 6.099e+00 1.915e-01 1.650e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  4.667e-02 0.000e+00  7.723e+00 5.282e-02 3.907e-01 2.407e-01 1.027e-02 8.696e-01 1.131e-01 5.675e-02 6.432e+00 1.916e-01 1.651e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  5.333e-02 0.000e+00  8.792e+00 4.638e-02 4.079e-01 2.400e-01 1.595e-02 7.613e-01 1.134e-01 5.706e-02 6.695e+00 1.917e-01 1.652e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  6.000e-02 0.000e+00  9.970e+00 4.089e-02 4.218e-01 2.385e-01 2.190e-02 6.692e-01 1.137e-01 5.742e-02 6.900e+00 1.919e-01 1.653e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  6.667e-02 0.000e+00  1.126e+01 3.621e-02 4.329e-01 2.364e-01 2.787e-02 5.911e-01 1.141e-01 5.780e-02 7.063e+00 1.920e-01 1.654e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  7.333e-02 0.000e+00  1.265e+01 3.221e-02 4.418e-01 2.340e-01 3.371e-02 5.247e-01 1.144e-01 5.823e-02 7.194e+00 1.921e-01 1.656e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  8.000e-02 0.000e+00  1.415e+01 2.879e-02 4.490e-01 2.315e-01 3.930e-02 4.680e-01 1.148e-01 5.869e-02 7.297e+00 1.923e-01 1.657e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  8.667e-02 0.000e+00  1.577e+01 2.584e-02 4.548e-01 2.288e-01 4.462e-02 4.194e-01 1.153e-01 5.918e-02 7.383e+00 1.925e-01 1.659e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  9.333e-02 0.000e+00  1.749e+01 2.329e-02 4.595e-01 2.262e-01 4.964e-02 3.774e-01 1.157e-01 5.972e-02 7.446e+00 1.927e-01 1.661e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.000e-01 0.000e+00  1.931e+01 2.109e-02 4.633e-01 2.236e-01 5.435e-02 3.413e-01 1.162e-01 6.029e-02 7.502e+00 1.929e-01 1.662e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.067e-01 0.000e+00  2.125e+01 1.916e-02 4.664e-01 2.210e-01 5.876e-02 3.101e-01 1.167e-01 6.090e-02 7.549e+00 1.931e-01 1.664e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.133e-01 0.000e+00  2.330e+01 1.748e-02 4.689e-01 2.186e-01 6.288e-02 2.828e-01 1.173e-01 6.156e-02 7.587e+00 1.933e-01 1.666e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.200e-01 0.000e+00  2.545e+01 1.600e-02 4.709e-01 2.163e-01 6.673e-02 2.589e-01 1.179e-01 6.225e-02 7.606e+00 1.936e-01 1.669e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.267e-01 0.000e+00  2.771e+01 1.469e-02 4.725e-01 2.140e-01 7.033e-02 2.374e-01 1.185e-01 6.299e-02 7.636e+00 1.938e-01 1.671e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.333e-01 0.000e+00  3.008e+01 1.353e-02 4.738e-01 2.119e-01 7.370e-02 2.190e-01 1.191e-01 6.378e-02 7.665e+00 1.941e-01 1.673e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.400e-01 0.000e+00  3.256e+01 1.250e-02 4.749e-01 2.099e-01 7.685e-02 2.032e-01 1.198e-01 6.461e-02 7.698e+00 1.943e-01 1.676e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.467e-01 0.000e+00  3.515e+01 1.158e-02 4.757e-01 2.079e-01 7.980e-02 1.887e-01 1.205e-01 6.549e-02 7.731e+00 1.946e-01 1.678e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.533e-01 0.000e+00  3.784e+01 1.076e-02 4.764e-01 2.061e-01 8.256e-02 1.759e-01 1.213e-01 6.641e-02 7.765e+00 1.949e-01 1.681e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.600e-01 0.000e+00  4.065e+01 1.002e-02 4.769e-01 2.043e-01 8.516e-02 1.641e-01 1.221e-01 6.739e-02 7.799e+00 1.952e-01 1.684e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.667e-01 0.000e+00  4.356e+01 9.346e-03 4.773e-01 2.027e-01 8.760e-02 1.536e-01 1.229e-01 6.843e-02 7.835e+00 1.956e-01 1.687e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.733e-01 0.000e+00  4.658e+01 8.741e-03 4.775e-01 2.011e-01 8.990e-02 1.443e-01 1.238e-01 6.951e-02 7.865e+00 1.959e-01 1.690e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.800e-01 0.000e+00  4.971e+01 8.191e-03 4.777e-01 1.996e-01 9.206e-02 1.357e-01 1.247e-01 7.066e-02 7.900e+00 1.963e-01 1.693e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.867e-01 0.000e+00  5.295e+01 7.691e-03 4.778e-01 1.982e-01 9.410e-02 1.280e-01 1.256e-01 7.186e-02 7.933e+00 1.966e-01 1.696e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  1.933e-01 0.000e+00  5.629e+01 7.235e-03 4.779e-01 1.968e-01 9.602e-02 1.211e-01 1.266e-01 7.313e-02 7.989e+00 1.970e-01 1.700e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.000e-01 0.000e+00  5.975e+01 6.817e-03 4.779e-01 1.955e-01 9.785e-02 1.149e-01 1.276e-01 7.446e-02 8.031e+00 1.974e-01 1.703e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.067e-01 0.000e+00  6.331e+01 6.435e-03 4.779e-01 1.943e-01 9.957e-02 1.091e-01 1.286e-01 7.586e-02 8.077e+00 1.978e-01 1.707e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.133e-01 0.000e+00  6.698e+01 6.083e-03 4.778e-01 1.931e-01 1.012e-01 1.038e-01 1.297e-01 7.733e-02 8.127e+00 1.982e-01 1.711e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.200e-01 0.000e+00  7.076e+01 5.759e-03 4.777e-01 1.920e-01 1.028e-01 9.897e-02 1.309e-01 7.887e-02 8.179e+00 1.986e-01 1.715e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.267e-01 0.000e+00  7.465e+01 5.460e-03 4.776e-01 1.909e-01 1.042e-01 9.332e-02 1.320e-01 8.049e-02 8.180e+00 1.991e-01 1.719e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.333e-01 0.000e+00  7.865e+01 5.184e-03 4.774e-01 1.899e-01 1.056e-01 8.995e-02 1.333e-01 8.218e-02 8.266e+00 1.995e-01 1.723e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.400e-01 0.000e+00  8.275e+01 4.928e-03 4.773e-01 1.889e-01 1.070e-01 8.673e-02 1.345e-01 8.397e-02 8.446e+00 2.000e-01 1.727e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.467e-01 0.000e+00  8.696e+01 4.690e-03 4.771e-01 1.880e-01 1.082e-01 8.330e-02 1.359e-01 8.583e-02 8.519e+00 2.005e-01 1.731e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.533e-01 0.000e+00  9.128e+01 4.469e-03 4.769e-01 1.871e-01 1.095e-01 8.022e-02 1.372e-01 8.779e-02 8.589e+00 2.010e-01 1.736e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.600e-01 0.000e+00  9.571e+01 4.264e-03 4.767e-01 1.862e-01 1.106e-01 7.730e-02 1.386e-01 8.985e-02 8.658e+00 2.015e-01 1.741e-01 #  p p > zp > l+ l-
2.116e+03 -2.970e-01  2.667e-01 0.000e+00  1.003e+02 4.072e-03 4.765e-01 1.854e-01 1.117e-01 7.472e-02 1.401e-01 9.200e-02 8.728e+00 2.020e-01 1.745e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  0.000e+00 0.000e+00  2.167e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 1.568e+00 1.154e-01 5.720e-02 1.568e+00 2.082e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  6.667e-03 0.000e+00  2.424e+00 1.117e-01 1.872e-01 1.954e-01 1.823e-02 1.394e+00 1.154e-01 5.728e-02 2.336e+00 2.082e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.333e-02 0.000e+00  2.785e+00 9.722e-02 2.455e-01 2.161e-01 5.170e-03 1.208e+00 1.155e-01 5.739e-02 3.050e+00 2.083e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.000e-02 0.000e+00  3.248e+00 8.332e-02 2.957e-01 2.294e-01 2.881e-04 1.029e+00 1.156e-01 5.753e-02 3.647e+00 2.083e-01 1.736e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.667e-02 0.000e+00  3.815e+00 7.092e-02 3.367e-01 2.369e-01 9.979e-04 8.726e-01 1.157e-01 5.771e-02 4.139e+00 2.084e-01 1.736e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  3.333e-02 0.000e+00  4.484e+00 6.031e-02 3.691e-01 2.403e-01 5.131e-03 7.392e-01 1.159e-01 5.791e-02 4.523e+00 2.085e-01 1.737e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  4.000e-02 0.000e+00  5.257e+00 5.143e-02 3.943e-01 2.410e-01 1.114e-02 6.282e-01 1.161e-01 5.815e-02 4.815e+00 2.086e-01 1.738e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  4.667e-02 0.000e+00  6.133e+00 4.408e-02 4.137e-01 2.399e-01 1.800e-02 5.367e-01 1.163e-01 5.842e-02 5.037e+00 2.087e-01 1.739e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  5.333e-02 0.000e+00  7.112e+00 3.800e-02 4.287e-01 2.378e-01 2.511e-02 4.614e-01 1.165e-01 5.873e-02 5.205e+00 2.088e-01 1.740e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  6.000e-02 0.000e+00  8.194e+00 3.297e-02 4.402e-01 2.351e-01 3.211e-02 3.993e-01 1.167e-01 5.907e-02 5.330e+00 2.089e-01 1.741e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  6.667e-02 0.000e+00  9.380e+00 2.880e-02 4.491e-01 2.321e-01 3.881e-02 3.480e-01 1.170e-01 5.944e-02 5.421e+00 2.091e-01 1.742e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  7.333e-02 0.000e+00  1.067e+01 2.532e-02 4.560e-01 2.289e-01 4.510e-02 3.053e-01 1.173e-01 5.985e-02 5.499e+00 2.092e-01 1.743e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  8.000e-02 0.000e+00  1.206e+01 2.239e-02 4.614e-01 2.258e-01 5.097e-02 2.699e-01 1.176e-01 6.030e-02 5.561e+00 2.094e-01 1.745e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  8.667e-02 0.000e+00  1.355e+01 1.992e-02 4.656e-01 2.228e-01 5.640e-02 2.398e-01 1.179e-01 6.078e-02 5.604e+00 2.096e-01 1.747e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  9.333e-02 0.000e+00  1.515e+01 1.781e-02 4.688e-01 2.198e-01 6.142e-02 2.144e-01 1.183e-01 6.130e-02 5.649e+00 2.098e-01 1.748e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.000e-01 0.000e+00  1.685e+01 1.601e-02 4.713e-01 2.171e-01 6.605e-02 1.927e-01 1.187e-01 6.186e-02 5.688e+00 2.100e-01 1.750e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.067e-01 0.000e+00  1.866e+01 1.446e-02 4.733e-01 2.144e-01 7.032e-02 1.740e-01 1.191e-01 6.246e-02 5.714e+00 2.102e-01 1.752e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.133e-01 0.000e+00  2.057e+01 1.312e-02 4.748e-01 2.119e-01 7.426e-02 1.580e-01 1.195e-01 6.310e-02 5.724e+00 2.104e-01 1.754e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.200e-01 0.000e+00  2.258e+01 1.195e-02 4.760e-01 2.095e-01 7.790e-02 1.437e-01 1.200e-01 6.378e-02 5.739e+00 2.107e-01 1.756e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.267e-01 0.000e+00  2.469e+01 1.093e-02 4.769e-01 2.073e-01 8.127e-02 1.316e-01 1.205e-01 6.450e-02 5.756e+00 2.109e-01 1.758e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.333e-01 0.000e+00  2.691e+01 1.003e-02 4.775e-01 2.052e-01 8.440e-02 1.209e-01 1.210e-01 6.527e-02 5.770e+00 2.112e-01 1.761e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.400e-01 0.000e+00  2.923e+01 9.231e-03 4.780e-01 2.033e-01 8.729e-02 1.120e-01 1.215e-01 6.608e-02 5.790e+00 2.115e-01 1.763e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.467e-01 0.000e+00  3.165e+01 8.524e-03 4.783e-01 2.014e-01 8.999e-02 1.043e-01 1.221e-01 6.694e-02 5.817e+00 2.118e-01 1.766e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.533e-01 0.000e+00  3.417e+01 7.894e-03 4.785e-01 1.997e-01 9.250e-02 9.673e-02 1.227e-01 6.785e-02 5.860e+00 2.121e-01 1.769e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.600e-01 0.000e+00  3.680e+01 7.330e-03 4.787e-01 1.980e-01 9.485e-02 9.024e-02 1.233e-01 6.881e-02 5.888e+00 2.124e-01 1.771e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.667e-01 0.000e+00  3.954e+01 6.824e-03 4.787e-01 1.965e-01 9.704e-02 8.431e-02 1.240e-01 6.982e-02 5.920e+00 2.128e-01 1.774e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.733e-01 0.000e+00  4.237e+01 6.368e-03 4.787e-01 1.950e-01 9.909e-02 7.907e-02 1.246e-01 7.088e-02 5.943e+00 2.131e-01 1.777e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.800e-01 0.000e+00  4.531e+01 5.955e-03 4.786e-01 1.936e-01 1.010e-01 7.438e-02 1.254e-01 7.200e-02 5.975e+00 2.135e-01 1.781e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.867e-01 0.000e+00  4.835e+01 5.581e-03 4.785e-01 1.923e-01 1.028e-01 6.991e-02 1.261e-01 7.318e-02 6.010e+00 2.139e-01 1.784e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  1.933e-01 0.000e+00  5.150e+01 5.241e-03 4.783e-01 1.911e-01 1.045e-01 6.604e-02 1.269e-01 7.442e-02 6.047e+00 2.143e-01 1.787e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.000e-01 0.000e+00  5.475e+01 4.931e-03 4.782e-01 1.899e-01 1.061e-01 6.249e-02 1.276e-01 7.572e-02 6.082e+00 2.147e-01 1.791e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.067e-01 0.000e+00  5.810e+01 4.647e-03 4.780e-01 1.888e-01 1.077e-01 5.978e-02 1.285e-01 7.709e-02 6.152e+00 2.151e-01 1.794e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.133e-01 0.000e+00  6.155e+01 4.387e-03 4.778e-01 1.877e-01 1.091e-01 5.684e-02 1.293e-01 7.852e-02 6.206e+00 2.155e-01 1.798e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.200e-01 0.000e+00  6.511e+01 4.148e-03 4.775e-01 1.867e-01 1.104e-01 5.426e-02 1.302e-01 8.003e-02 6.251e+00 2.160e-01 1.802e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.267e-01 0.000e+00  6.877e+01 3.928e-03 4.773e-01 1.858e-01 1.117e-01 5.195e-02 1.311e-01 8.160e-02 6.307e+00 2.164e-01 1.806e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.333e-01 0.000e+00  7.253e+01 3.725e-03 4.771e-01 1.849e-01 1.130e-01 4.977e-02 1.321e-01 8.326e-02 6.365e+00 2.169e-01 1.810e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.400e-01 0.000e+00  7.640e+01 3.537e-03 4.768e-01 1.840e-01 1.141e-01 4.824e-02 1.331e-01 8.500e-02 6.504e+00 2.174e-01 1.814e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.467e-01 0.000e+00  8.037e+01 3.363e-03 4.766e-01 1.831e-01 1.152e-01 4.653e-02 1.341e-01 8.681e-02 6.571e+00 2.179e-01 1.819e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.533e-01 0.000e+00  8.444e+01 3.202e-03 4.763e-01 1.824e-01 1.163e-01 4.488e-02 1.351e-01 8.872e-02 6.677e+00 2.184e-01 1.823e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.600e-01 0.000e+00  8.862e+01 3.052e-03 4.760e-01 1.816e-01 1.173e-01 4.325e-02 1.362e-01 9.072e-02 6.733e+00 2.190e-01 1.828e-01 #  p p > zp > l+ l-
2.079e+03 -2.475e-01  2.667e-01 0.000e+00  9.290e+01 2.912e-03 4.758e-01 1.809e-01 1.182e-01 4.184e-02 1.374e-01 9.282e-02 6.824e+00 2.195e-01 1.833e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  0.000e+00 0.000e+00  1.336e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 1.048e+00 9.833e-02 5.858e-02 1.048e+00 2.230e-01 1.802e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  6.667e-03 0.000e+00  1.545e+00 1.081e-01 2.023e-01 2.014e-01 1.411e-02 9.013e-01 9.838e-02 5.865e-02 1.687e+00 2.231e-01 1.803e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.333e-02 0.000e+00  1.853e+00 9.006e-02 2.716e-01 2.237e-01 1.911e-03 7.476e-01 9.845e-02 5.874e-02 2.254e+00 2.231e-01 1.803e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.000e-02 0.000e+00  2.261e+00 7.381e-02 3.270e-01 2.356e-01 3.872e-04 6.101e-01 9.854e-02 5.887e-02 2.703e+00 2.231e-01 1.803e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.667e-02 0.000e+00  2.767e+00 6.029e-02 3.688e-01 2.406e-01 4.991e-03 4.965e-01 9.866e-02 5.903e-02 3.038e+00 2.232e-01 1.804e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  3.333e-02 0.000e+00  3.372e+00 4.945e-02 3.994e-01 2.412e-01 1.256e-02 4.059e-01 9.880e-02 5.923e-02 3.278e+00 2.233e-01 1.805e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  4.000e-02 0.000e+00  4.077e+00 4.089e-02 4.216e-01 2.394e-01 2.121e-02 3.346e-01 9.896e-02 5.946e-02 3.450e+00 2.234e-01 1.805e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  4.667e-02 0.000e+00  4.880e+00 3.415e-02 4.376e-01 2.363e-01 2.996e-02 2.788e-01 9.915e-02 5.971e-02 3.575e+00 2.234e-01 1.806e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  5.333e-02 0.000e+00  5.783e+00 2.881e-02 4.492e-01 2.327e-01 3.831e-02 2.349e-01 9.936e-02 6.001e-02 3.662e+00 2.236e-01 1.807e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  6.000e-02 0.000e+00  6.784e+00 2.455e-02 4.577e-01 2.288e-01 4.606e-02 1.998e-01 9.959e-02 6.033e-02 3.725e+00 2.237e-01 1.809e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  6.667e-02 0.000e+00  7.885e+00 2.112e-02 4.639e-01 2.250e-01 5.314e-02 1.717e-01 9.985e-02 6.069e-02 3.771e+00 2.238e-01 1.810e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  7.333e-02 0.000e+00  9.085e+00 1.833e-02 4.684e-01 2.213e-01 5.957e-02 1.489e-01 1.001e-01 6.109e-02 3.806e+00 2.239e-01 1.811e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  8.000e-02 0.000e+00  1.038e+01 1.603e-02 4.717e-01 2.178e-01 6.538e-02 1.303e-01 1.004e-01 6.152e-02 3.833e+00 2.241e-01 1.813e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  8.667e-02 0.000e+00  1.178e+01 1.413e-02 4.742e-01 2.146e-01 7.064e-02 1.149e-01 1.008e-01 6.199e-02 3.855e+00 2.243e-01 1.814e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  9.333e-02 0.000e+00  1.328e+01 1.253e-02 4.760e-01 2.115e-01 7.540e-02 1.020e-01 1.011e-01 6.249e-02 3.873e+00 2.244e-01 1.816e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.000e-01 0.000e+00  1.487e+01 1.119e-02 4.772e-01 2.087e-01 7.971e-02 9.123e-02 1.015e-01 6.304e-02 3.891e+00 2.246e-01 1.818e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.067e-01 0.000e+00  1.657e+01 1.004e-02 4.781e-01 2.061e-01 8.363e-02 8.213e-02 1.019e-01 6.362e-02 3.907e+00 2.248e-01 1.820e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.133e-01 0.000e+00  1.836e+01 9.059e-03 4.787e-01 2.037e-01 8.721e-02 7.430e-02 1.023e-01 6.424e-02 3.912e+00 2.250e-01 1.822e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.200e-01 0.000e+00  2.026e+01 8.212e-03 4.791e-01 2.014e-01 9.048e-02 6.739e-02 1.028e-01 6.490e-02 3.932e+00 2.253e-01 1.824e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.267e-01 0.000e+00  2.225e+01 7.476e-03 4.794e-01 1.994e-01 9.348e-02 6.165e-02 1.033e-01 6.561e-02 3.949e+00 2.255e-01 1.827e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.333e-01 0.000e+00  2.434e+01 6.833e-03 4.795e-01 1.974e-01 9.623e-02 5.658e-02 1.038e-01 6.635e-02 3.969e+00 2.257e-01 1.829e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.400e-01 0.000e+00  2.653e+01 6.269e-03 4.794e-01 1.956e-01 9.877e-02 5.213e-02 1.043e-01 6.715e-02 3.989e+00 2.260e-01 1.832e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.467e-01 0.000e+00  2.882e+01 5.771e-03 4.794e-01 1.939e-01 1.011e-01 4.824e-02 1.049e-01 6.798e-02 4.017e+00 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.533e-01 0.000e+00  3.121e+01 5.329e-03 4.792e-01 1.923e-01 1.033e-01 4.498e-02 1.055e-01 6.887e-02 4.044e+00 2.266e-01 1.837e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.600e-01 0.000e+00  3.370e+01 4.936e-03 4.790e-01 1.909e-01 1.053e-01 4.190e-02 1.061e-01 6.980e-02 4.062e+00 2.268e-01 1.840e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.667e-01 0.000e+00  3.629e+01 4.584e-03 4.788e-01 1.895e-01 1.072e-01 3.915e-02 1.067e-01 7.079e-02 4.091e+00 2.272e-01 1.843e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.733e-01 0.000e+00  3.897e+01 4.268e-03 4.785e-01 1.882e-01 1.089e-01 3.678e-02 1.074e-01 7.183e-02 4.120e+00 2.275e-01 1.847e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.800e-01 0.000e+00  4.176e+01 3.984e-03 4.783e-01 1.870e-01 1.106e-01 3.463e-02 1.081e-01 7.292e-02 4.155e+00 2.278e-01 1.850e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.867e-01 0.000e+00  4.464e+01 3.727e-03 4.780e-01 1.858e-01 1.121e-01 3.267e-02 1.089e-01 7.407e-02 4.186e+00 2.282e-01 1.853e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  1.933e-01 0.000e+00  4.762e+01 3.494e-03 4.777e-01 1.848e-01 1.135e-01 3.094e-02 1.096e-01 7.527e-02 4.223e+00 2.285e-01 1.857e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.000e-01 0.000e+00  5.071e+01 3.282e-03 4.774e-01 1.837e-01 1.149e-01 2.936e-02 1.104e-01 7.654e-02 4.265e+00 2.289e-01 1.861e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.067e-01 0.000e+00  5.389e+01 3.089e-03 4.771e-01 1.828e-01 1.162e-01 2.800e-02 1.112e-01 7.787e-02 4.317e+00 2.293e-01 1.864e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.133e-01 0.000e+00  5.717e+01 2.912e-03 4.768e-01 1.819e-01 1.174e-01 2.671e-02 1.121e-01 7.927e-02 4.366e+00 2.297e-01 1.868e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.200e-01 0.000e+00  6.055e+01 2.750e-03 4.765e-01 1.810e-01 1.185e-01 2.556e-02 1.130e-01 8.073e-02 4.429e+00 2.301e-01 1.872e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.267e-01 0.000e+00  6.403e+01 2.601e-03 4.762e-01 1.802e-01 1.196e-01 2.450e-02 1.139e-01 8.227e-02 4.483e+00 2.305e-01 1.877e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.333e-01 0.000e+00  6.760e+01 2.464e-03 4.759e-01 1.794e-01 1.206e-01 2.353e-02 1.149e-01 8.388e-02 4.543e+00 2.309e-01 1.881e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.400e-01 0.000e+00  7.128e+01 2.337e-03 4.756e-01 1.786e-01 1.216e-01 2.263e-02 1.159e-01 8.556e-02 4.603e+00 2.314e-01 1.885e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.467e-01 0.000e+00  7.506e+01 2.220e-03 4.753e-01 1.779e-01 1.225e-01 2.165e-02 1.169e-01 8.733e-02 4.638e+00 2.318e-01 1.890e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.533e-01 0.000e+00  7.893e+01 2.112e-03 4.750e-01 1.773e-01 1.233e-01 2.093e-02 1.180e-01 8.919e-02 4.713e+00 2.323e-01 1.895e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.600e-01 0.000e+00  8.290e+01 2.011e-03 4.747e-01 1.766e-01 1.242e-01 2.029e-02 1.191e-01 9.113e-02 4.785e+00 2.328e-01 1.900e-01 #  p p > zp > l+ l-
2.050e+03 -1.980e-01  2.667e-01 0.000e+00  8.698e+01 1.918e-03 4.744e-01 1.760e-01 1.250e-01 1.969e-02 1.202e-01 9.316e-02 4.871e+00 2.333e-01 1.905e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  0.000e+00 0.000e+00  7.305e-01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 6.119e-01 6.816e-02 5.952e-02 6.119e-01 2.298e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  6.667e-03 0.000e+00  8.956e-01 1.019e-01 2.266e-01 2.102e-01 8.605e-03 4.962e-01 6.820e-02 5.958e-02 1.103e+00 2.298e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.333e-02 0.000e+00  1.157e+00 7.889e-02 3.099e-01 2.327e-01 9.181e-06 3.822e-01 6.827e-02 5.966e-02 1.502e+00 2.299e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.000e-02 0.000e+00  1.514e+00 6.025e-02 3.686e-01 2.408e-01 4.855e-03 2.908e-01 6.836e-02 5.978e-02 1.779e+00 2.299e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.667e-02 0.000e+00  1.967e+00 4.636e-02 4.074e-01 2.412e-01 1.511e-02 2.230e-01 6.847e-02 5.993e-02 1.960e+00 2.300e-01 1.849e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  3.333e-02 0.000e+00  2.516e+00 3.623e-02 4.327e-01 2.379e-01 2.668e-02 1.738e-01 6.861e-02 6.011e-02 2.076e+00 2.300e-01 1.850e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  4.000e-02 0.000e+00  3.161e+00 2.883e-02 4.493e-01 2.333e-01 3.782e-02 1.380e-01 6.878e-02 6.032e-02 2.152e+00 2.301e-01 1.850e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  4.667e-02 0.000e+00  3.903e+00 2.334e-02 4.601e-01 2.282e-01 4.793e-02 1.117e-01 6.897e-02 6.057e-02 2.201e+00 2.302e-01 1.851e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  5.333e-02 0.000e+00  4.740e+00 1.922e-02 4.673e-01 2.232e-01 5.687e-02 9.188e-02 6.918e-02 6.085e-02 2.237e+00 2.303e-01 1.852e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  6.000e-02 0.000e+00  5.673e+00 1.605e-02 4.721e-01 2.186e-01 6.471e-02 7.685e-02 6.942e-02 6.116e-02 2.260e+00 2.304e-01 1.853e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  6.667e-02 0.000e+00  6.703e+00 1.358e-02 4.753e-01 2.144e-01 7.157e-02 6.510e-02 6.969e-02 6.150e-02 2.278e+00 2.306e-01 1.855e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  7.333e-02 0.000e+00  7.828e+00 1.163e-02 4.774e-01 2.105e-01 7.758e-02 5.595e-02 6.998e-02 6.188e-02 2.292e+00 2.307e-01 1.856e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  8.000e-02 0.000e+00  9.050e+00 1.006e-02 4.787e-01 2.070e-01 8.288e-02 4.853e-02 7.030e-02 6.230e-02 2.305e+00 2.308e-01 1.857e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  8.667e-02 0.000e+00  1.037e+01 8.777e-03 4.795e-01 2.038e-01 8.755e-02 4.252e-02 7.065e-02 6.275e-02 2.320e+00 2.310e-01 1.859e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  9.333e-02 0.000e+00  1.178e+01 7.723e-03 4.800e-01 2.009e-01 9.171e-02 3.757e-02 7.102e-02 6.324e-02 2.334e+00 2.312e-01 1.861e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.000e-01 0.000e+00  1.329e+01 6.845e-03 4.802e-01 1.983e-01 9.542e-02 3.348e-02 7.142e-02 6.377e-02 2.347e+00 2.314e-01 1.863e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.067e-01 0.000e+00  1.490e+01 6.106e-03 4.802e-01 1.960e-01 9.875e-02 3.007e-02 7.185e-02 6.433e-02 2.361e+00 2.316e-01 1.865e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.133e-01 0.000e+00  1.660e+01 5.480e-03 4.801e-01 1.938e-01 1.018e-01 2.716e-02 7.230e-02 6.493e-02 2.377e+00 2.318e-01 1.867e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.200e-01 0.000e+00  1.839e+01 4.944e-03 4.798e-01 1.918e-01 1.045e-01 2.466e-02 7.279e-02 6.557e-02 2.391e+00 2.320e-01 1.869e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.267e-01 0.000e+00  2.029e+01 4.482e-03 4.796e-01 1.900e-01 1.069e-01 2.256e-02 7.330e-02 6.626e-02 2.408e+00 2.322e-01 1.871e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.333e-01 0.000e+00  2.228e+01 4.082e-03 4.792e-01 1.884e-01 1.092e-01 2.076e-02 7.385e-02 6.699e-02 2.433e+00 2.325e-01 1.873e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.400e-01 0.000e+00  2.436e+01 3.732e-03 4.789e-01 1.868e-01 1.113e-01 1.915e-02 7.442e-02 6.776e-02 2.454e+00 2.327e-01 1.876e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.467e-01 0.000e+00  2.655e+01 3.425e-03 4.785e-01 1.854e-01 1.131e-01 1.776e-02 7.503e-02 6.857e-02 2.481e+00 2.330e-01 1.879e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.533e-01 0.000e+00  2.882e+01 3.155e-03 4.781e-01 1.841e-01 1.149e-01 1.656e-02 7.567e-02 6.943e-02 2.516e+00 2.333e-01 1.881e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.600e-01 0.000e+00  3.120e+01 2.915e-03 4.777e-01 1.829e-01 1.165e-01 1.547e-02 7.634e-02 7.034e-02 2.538e+00 2.336e-01 1.884e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.667e-01 0.000e+00  3.367e+01 2.701e-03 4.773e-01 1.817e-01 1.180e-01 1.452e-02 7.704e-02 7.130e-02 2.572e+00 2.339e-01 1.887e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.733e-01 0.000e+00  3.623e+01 2.510e-03 4.769e-01 1.806e-01 1.194e-01 1.369e-02 7.778e-02 7.231e-02 2.606e+00 2.342e-01 1.890e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.800e-01 0.000e+00  3.889e+01 2.338e-03 4.766e-01 1.796e-01 1.207e-01 1.294e-02 7.856e-02 7.337e-02 2.643e+00 2.345e-01 1.894e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.867e-01 0.000e+00  4.165e+01 2.184e-03 4.762e-01 1.787e-01 1.219e-01 1.228e-02 7.937e-02 7.449e-02 2.684e+00 2.349e-01 1.897e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  1.933e-01 0.000e+00  4.451e+01 2.044e-03 4.758e-01 1.778e-01 1.230e-01 1.168e-02 8.021e-02 7.566e-02 2.721e+00 2.352e-01 1.900e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.000e-01 0.000e+00  4.746e+01 1.917e-03 4.755e-01 1.770e-01 1.241e-01 1.115e-02 8.110e-02 7.690e-02 2.768e+00 2.356e-01 1.904e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.067e-01 0.000e+00  5.050e+01 1.802e-03 4.751e-01 1.762e-01 1.251e-01 1.071e-02 8.202e-02 7.819e-02 2.825e+00 2.360e-01 1.908e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.133e-01 0.000e+00  5.364e+01 1.696e-03 4.748e-01 1.755e-01 1.260e-01 1.024e-02 8.299e-02 7.955e-02 2.875e+00 2.364e-01 1.912e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.200e-01 0.000e+00  5.688e+01 1.600e-03 4.744e-01 1.748e-01 1.269e-01 9.871e-03 8.399e-02 8.098e-02 2.933e+00 2.368e-01 1.916e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.267e-01 0.000e+00  6.022e+01 1.512e-03 4.741e-01 1.741e-01 1.277e-01 9.520e-03 8.504e-02 8.247e-02 2.993e+00 2.372e-01 1.920e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.333e-01 0.000e+00  6.365e+01 1.431e-03 4.738e-01 1.735e-01 1.285e-01 9.242e-03 8.613e-02 8.403e-02 3.058e+00 2.377e-01 1.924e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.400e-01 0.000e+00  6.717e+01 1.356e-03 4.735e-01 1.729e-01 1.293e-01 8.967e-03 8.727e-02 8.567e-02 3.128e+00 2.381e-01 1.928e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.467e-01 0.000e+00  7.080e+01 1.287e-03 4.732e-01 1.724e-01 1.300e-01 8.720e-03 8.845e-02 8.739e-02 3.203e+00 2.386e-01 1.933e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.533e-01 0.000e+00  7.451e+01 1.223e-03 4.729e-01 1.718e-01 1.307e-01 8.490e-03 8.969e-02 8.919e-02 3.281e+00 2.390e-01 1.938e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.600e-01 0.000e+00  7.833e+01 1.164e-03 4.726e-01 1.713e-01 1.313e-01 8.283e-03 9.097e-02 9.108e-02 3.367e+00 2.395e-01 1.942e-01 #  p p > zp > l+ l-
2.028e+03 -1.485e-01  2.667e-01 0.000e+00  8.224e+01 1.109e-03 4.724e-01 1.708e-01 1.319e-01 8.114e-03 9.230e-02 9.305e-02 3.454e+00 2.400e-01 1.947e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  0.000e+00 0.000e+00  3.182e-01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 2.792e-01 4.168e-02 6.056e-02 2.792e-01 2.379e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  6.667e-03 0.000e+00  4.422e-01 8.993e-02 2.711e-01 2.238e-01 1.993e-03 1.997e-01 4.171e-02 6.060e-02 6.021e-01 2.380e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.333e-02 0.000e+00  6.600e-01 6.022e-02 3.683e-01 2.411e-01 4.724e-03 1.335e-01 4.176e-02 6.068e-02 8.162e-01 2.380e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.000e-02 0.000e+00  9.717e-01 4.089e-02 4.213e-01 2.403e-01 2.055e-02 9.036e-02 4.184e-02 6.078e-02 9.309e-01 2.380e-01 1.898e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.667e-02 0.000e+00  1.377e+00 2.884e-02 4.493e-01 2.338e-01 3.734e-02 6.364e-02 4.194e-02 6.092e-02 9.914e-01 2.381e-01 1.898e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  3.333e-02 0.000e+00  1.877e+00 2.116e-02 4.643e-01 2.264e-01 5.196e-02 4.670e-02 4.206e-02 6.109e-02 1.025e+00 2.381e-01 1.899e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  4.000e-02 0.000e+00  2.470e+00 1.607e-02 4.724e-01 2.194e-01 6.405e-02 3.554e-02 4.220e-02 6.129e-02 1.045e+00 2.382e-01 1.900e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  4.667e-02 0.000e+00  3.157e+00 1.257e-02 4.769e-01 2.132e-01 7.396e-02 2.789e-02 4.237e-02 6.152e-02 1.058e+00 2.383e-01 1.901e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  5.333e-02 0.000e+00  3.938e+00 1.007e-02 4.792e-01 2.078e-01 8.212e-02 2.246e-02 4.256e-02 6.179e-02 1.069e+00 2.384e-01 1.901e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  6.000e-02 0.000e+00  4.813e+00 8.241e-03 4.804e-01 2.032e-01 8.891e-02 1.849e-02 4.277e-02 6.208e-02 1.078e+00 2.385e-01 1.903e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  6.667e-02 0.000e+00  5.782e+00 6.859e-03 4.808e-01 1.993e-01 9.462e-02 1.552e-02 4.301e-02 6.242e-02 1.088e+00 2.386e-01 1.904e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  7.333e-02 0.000e+00  6.845e+00 5.793e-03 4.809e-01 1.958e-01 9.947e-02 1.322e-02 4.327e-02 6.279e-02 1.098e+00 2.388e-01 1.905e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  8.000e-02 0.000e+00  8.002e+00 4.954e-03 4.806e-01 1.928e-01 1.036e-01 1.142e-02 4.356e-02 6.319e-02 1.109e+00 2.389e-01 1.906e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  8.667e-02 0.000e+00  9.252e+00 4.284e-03 4.802e-01 1.901e-01 1.072e-01 1.000e-02 4.387e-02 6.363e-02 1.122e+00 2.391e-01 1.908e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  9.333e-02 0.000e+00  1.060e+01 3.740e-03 4.797e-01 1.878e-01 1.104e-01 8.860e-03 4.421e-02 6.410e-02 1.137e+00 2.393e-01 1.910e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.000e-01 0.000e+00  1.203e+01 3.293e-03 4.792e-01 1.857e-01 1.132e-01 7.909e-03 4.457e-02 6.461e-02 1.152e+00 2.395e-01 1.911e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.067e-01 0.000e+00  1.357e+01 2.920e-03 4.786e-01 1.838e-01 1.156e-01 7.128e-03 4.497e-02 6.516e-02 1.170e+00 2.397e-01 1.913e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.133e-01 0.000e+00  1.519e+01 2.608e-03 4.781e-01 1.822e-01 1.178e-01 6.489e-03 4.539e-02 6.575e-02 1.189e+00 2.399e-01 1.915e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.200e-01 0.000e+00  1.691e+01 2.342e-03 4.775e-01 1.806e-01 1.198e-01 5.942e-03 4.584e-02 6.638e-02 1.208e+00 2.401e-01 1.918e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.267e-01 0.000e+00  1.873e+01 2.115e-03 4.770e-01 1.793e-01 1.216e-01 5.465e-03 4.632e-02 6.705e-02 1.231e+00 2.403e-01 1.920e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.333e-01 0.000e+00  2.063e+01 1.920e-03 4.764e-01 1.780e-01 1.232e-01 5.070e-03 4.682e-02 6.776e-02 1.258e+00 2.406e-01 1.922e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.400e-01 0.000e+00  2.264e+01 1.750e-03 4.759e-01 1.769e-01 1.247e-01 4.726e-03 4.736e-02 6.851e-02 1.283e+00 2.408e-01 1.925e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.467e-01 0.000e+00  2.473e+01 1.602e-03 4.754e-01 1.758e-01 1.260e-01 4.428e-03 4.794e-02 6.931e-02 1.312e+00 2.411e-01 1.927e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.533e-01 0.000e+00  2.692e+01 1.471e-03 4.750e-01 1.748e-01 1.273e-01 4.174e-03 4.854e-02 7.015e-02 1.345e+00 2.414e-01 1.930e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.600e-01 0.000e+00  2.920e+01 1.356e-03 4.745e-01 1.739e-01 1.284e-01 3.958e-03 4.918e-02 7.105e-02 1.382e+00 2.417e-01 1.933e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.667e-01 0.000e+00  3.158e+01 1.254e-03 4.741e-01 1.731e-01 1.294e-01 3.736e-03 4.985e-02 7.199e-02 1.411e+00 2.420e-01 1.936e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.733e-01 0.000e+00  3.405e+01 1.163e-03 4.737e-01 1.723e-01 1.304e-01 3.581e-03 5.056e-02 7.298e-02 1.454e+00 2.423e-01 1.939e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.800e-01 0.000e+00  3.662e+01 1.082e-03 4.733e-01 1.716e-01 1.313e-01 3.427e-03 5.131e-02 7.402e-02 1.495e+00 2.427e-01 1.942e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.867e-01 0.000e+00  3.927e+01 1.009e-03 4.729e-01 1.709e-01 1.322e-01 3.292e-03 5.210e-02 7.511e-02 1.540e+00 2.430e-01 1.946e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  1.933e-01 0.000e+00  4.203e+01 9.428e-04 4.726e-01 1.703e-01 1.330e-01 3.162e-03 5.293e-02 7.626e-02 1.584e+00 2.434e-01 1.949e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.000e-01 0.000e+00  4.487e+01 8.831e-04 4.722e-01 1.697e-01 1.337e-01 3.051e-03 5.380e-02 7.747e-02 1.633e+00 2.438e-01 1.953e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.067e-01 0.000e+00  4.781e+01 8.289e-04 4.719e-01 1.692e-01 1.344e-01 2.959e-03 5.471e-02 7.874e-02 1.688e+00 2.442e-01 1.956e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.133e-01 0.000e+00  5.085e+01 7.796e-04 4.716e-01 1.686e-01 1.350e-01 2.889e-03 5.567e-02 8.008e-02 1.750e+00 2.446e-01 1.960e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.200e-01 0.000e+00  5.398e+01 7.346e-04 4.713e-01 1.681e-01 1.356e-01 2.814e-03 5.667e-02 8.147e-02 1.810e+00 2.450e-01 1.964e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.267e-01 0.000e+00  5.720e+01 6.933e-04 4.710e-01 1.677e-01 1.362e-01 2.756e-03 5.773e-02 8.294e-02 1.874e+00 2.454e-01 1.968e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.333e-01 0.000e+00  6.051e+01 6.555e-04 4.708e-01 1.672e-01 1.368e-01 2.697e-03 5.884e-02 8.447e-02 1.938e+00 2.458e-01 1.973e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.400e-01 0.000e+00  6.392e+01 6.206e-04 4.705e-01 1.668e-01 1.373e-01 2.651e-03 6.000e-02 8.608e-02 2.010e+00 2.463e-01 1.977e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.467e-01 0.000e+00  6.743e+01 5.885e-04 4.703e-01 1.664e-01 1.378e-01 2.609e-03 6.121e-02 8.776e-02 2.086e+00 2.468e-01 1.981e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.533e-01 0.000e+00  7.102e+01 5.589e-04 4.700e-01 1.661e-01 1.382e-01 2.573e-03 6.249e-02 8.952e-02 2.164e+00 2.473e-01 1.986e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.600e-01 0.000e+00  7.472e+01 5.314e-04 4.698e-01 1.657e-01 1.387e-01 2.542e-03 6.382e-02 9.137e-02 2.249e+00 2.477e-01 1.991e-01 #  p p > zp > l+ l-
2.012e+03 -9.900e-02  2.667e-01 0.000e+00  7.850e+01 5.060e-04 4.696e-01 1.654e-01 1.391e-01 2.515e-03 6.522e-02 9.330e-02 2.335e+00 2.483e-01 1.996e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  0.000e+00 0.000e+00  7.860e-02 1.250e-01 1.250e-01 1.666e-01 4.167e-02 7.099e-02 3.531e-02 6.108e-02 7.099e-02 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  6.667e-03 0.000e+00  1.632e-01 6.019e-02 3.680e-01 2.413e-01 4.598e-03 3.400e-02 3.533e-02 6.111e-02 2.079e-01 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.333e-02 0.000e+00  3.403e-01 2.885e-02 4.493e-01 2.344e-01 3.687e-02 1.630e-02 3.537e-02 6.117e-02 2.538e-01 2.419e-01 1.924e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.000e-02 0.000e+00  6.100e-01 1.609e-02 4.727e-01 2.201e-01 6.339e-02 9.145e-03 3.543e-02 6.126e-02 2.686e-01 2.420e-01 1.924e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.667e-02 0.000e+00  9.721e-01 1.009e-02 4.797e-01 2.087e-01 8.137e-02 5.801e-03 3.551e-02 6.138e-02 2.757e-01 2.420e-01 1.924e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  3.333e-02 0.000e+00  1.427e+00 6.875e-03 4.815e-01 2.002e-01 9.382e-02 4.019e-03 3.561e-02 6.154e-02 2.814e-01 2.421e-01 1.925e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  4.000e-02 0.000e+00  1.974e+00 4.967e-03 4.813e-01 1.937e-01 1.028e-01 2.968e-03 3.574e-02 6.173e-02 2.875e-01 2.421e-01 1.926e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  4.667e-02 0.000e+00  2.614e+00 3.751e-03 4.805e-01 1.888e-01 1.095e-01 2.301e-03 3.588e-02 6.195e-02 2.948e-01 2.422e-01 1.926e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  5.333e-02 0.000e+00  3.346e+00 2.929e-03 4.795e-01 1.848e-01 1.148e-01 1.855e-03 3.605e-02 6.220e-02 3.038e-01 2.423e-01 1.927e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  6.000e-02 0.000e+00  4.171e+00 2.349e-03 4.784e-01 1.816e-01 1.189e-01 1.541e-03 3.624e-02 6.248e-02 3.139e-01 2.424e-01 1.928e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  6.667e-02 0.000e+00  5.088e+00 1.925e-03 4.774e-01 1.790e-01 1.223e-01 1.314e-03 3.645e-02 6.280e-02 3.257e-01 2.425e-01 1.930e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  7.333e-02 0.000e+00  6.098e+00 1.606e-03 4.764e-01 1.768e-01 1.251e-01 1.144e-03 3.669e-02 6.316e-02 3.392e-01 2.427e-01 1.931e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  8.000e-02 0.000e+00  7.201e+00 1.360e-03 4.755e-01 1.750e-01 1.275e-01 1.013e-03 3.695e-02 6.354e-02 3.541e-01 2.428e-01 1.932e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  8.667e-02 0.000e+00  8.396e+00 1.166e-03 4.747e-01 1.734e-01 1.295e-01 9.109e-04 3.723e-02 6.397e-02 3.704e-01 2.430e-01 1.934e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  9.333e-02 0.000e+00  9.683e+00 1.011e-03 4.740e-01 1.720e-01 1.313e-01 8.311e-04 3.753e-02 6.443e-02 3.893e-01 2.431e-01 1.935e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.000e-01 0.000e+00  1.106e+01 8.848e-04 4.733e-01 1.707e-01 1.328e-01 7.649e-04 3.787e-02 6.492e-02 4.091e-01 2.433e-01 1.937e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.067e-01 0.000e+00  1.254e+01 7.807e-04 4.727e-01 1.697e-01 1.341e-01 7.109e-04 3.822e-02 6.545e-02 4.303e-01 2.435e-01 1.939e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.133e-01 0.000e+00  1.410e+01 6.940e-04 4.721e-01 1.687e-01 1.353e-01 6.661e-04 3.861e-02 6.603e-02 4.533e-01 2.437e-01 1.941e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.200e-01 0.000e+00  1.576e+01 6.210e-04 4.716e-01 1.679e-01 1.364e-01 6.288e-04 3.902e-02 6.664e-02 4.778e-01 2.439e-01 1.943e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.267e-01 0.000e+00  1.751e+01 5.589e-04 4.711e-01 1.671e-01 1.373e-01 5.988e-04 3.945e-02 6.729e-02 5.045e-01 2.441e-01 1.945e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.333e-01 0.000e+00  1.935e+01 5.056e-04 4.707e-01 1.664e-01 1.382e-01 5.719e-04 3.992e-02 6.798e-02 5.325e-01 2.444e-01 1.948e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.400e-01 0.000e+00  2.129e+01 4.596e-04 4.703e-01 1.658e-01 1.389e-01 5.492e-04 4.041e-02 6.871e-02 5.623e-01 2.446e-01 1.950e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.467e-01 0.000e+00  2.331e+01 4.197e-04 4.699e-01 1.652e-01 1.396e-01 5.292e-04 4.094e-02 6.949e-02 5.927e-01 2.449e-01 1.953e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.533e-01 0.000e+00  2.544e+01 3.847e-04 4.695e-01 1.646e-01 1.403e-01 5.156e-04 4.150e-02 7.032e-02 6.289e-01 2.451e-01 1.955e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.600e-01 0.000e+00  2.765e+01 3.539e-04 4.692e-01 1.642e-01 1.409e-01 5.019e-04 4.209e-02 7.119e-02 6.648e-01 2.454e-01 1.958e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.667e-01 0.000e+00  2.995e+01 3.267e-04 4.689e-01 1.637e-01 1.414e-01 4.893e-04 4.271e-02 7.210e-02 7.019e-01 2.457e-01 1.961e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.733e-01 0.000e+00  3.235e+01 3.025e-04 4.686e-01 1.633e-01 1.419e-01 4.796e-04 4.337e-02 7.307e-02 7.420e-01 2.460e-01 1.964e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.800e-01 0.000e+00  3.484e+01 2.809e-04 4.684e-01 1.629e-01 1.424e-01 4.709e-04 4.406e-02 7.409e-02 7.838e-01 2.463e-01 1.968e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.867e-01 0.000e+00  3.742e+01 2.615e-04 4.681e-01 1.625e-01 1.428e-01 4.684e-04 4.479e-02 7.516e-02 8.376e-01 2.467e-01 1.971e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  1.933e-01 0.000e+00  4.010e+01 2.441e-04 4.679e-01 1.622e-01 1.433e-01 4.641e-04 4.556e-02 7.628e-02 8.887e-01 2.470e-01 1.974e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.000e-01 0.000e+00  4.287e+01 2.284e-04 4.677e-01 1.619e-01 1.436e-01 4.582e-04 4.637e-02 7.746e-02 9.382e-01 2.474e-01 1.978e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.067e-01 0.000e+00  4.573e+01 2.141e-04 4.674e-01 1.616e-01 1.440e-01 4.548e-04 4.722e-02 7.871e-02 9.938e-01 2.477e-01 1.982e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.133e-01 0.000e+00  4.868e+01 2.012e-04 4.672e-01 1.613e-01 1.443e-01 4.521e-04 4.812e-02 8.001e-02 1.051e+00 2.481e-01 1.986e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.200e-01 0.000e+00  5.173e+01 1.893e-04 4.671e-01 1.611e-01 1.446e-01 4.541e-04 4.906e-02 8.137e-02 1.120e+00 2.485e-01 1.989e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.267e-01 0.000e+00  5.487e+01 1.785e-04 4.669e-01 1.608e-01 1.449e-01 4.534e-04 5.005e-02 8.280e-02 1.186e+00 2.489e-01 1.994e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.333e-01 0.000e+00  5.810e+01 1.687e-04 4.667e-01 1.606e-01 1.452e-01 4.525e-04 5.109e-02 8.430e-02 1.252e+00 2.493e-01 1.998e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.400e-01 0.000e+00  6.142e+01 1.596e-04 4.666e-01 1.604e-01 1.455e-01 4.522e-04 5.219e-02 8.587e-02 1.324e+00 2.498e-01 2.002e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.467e-01 0.000e+00  6.484e+01 1.512e-04 4.664e-01 1.602e-01 1.457e-01 4.535e-04 5.333e-02 8.752e-02 1.399e+00 2.502e-01 2.007e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.533e-01 0.000e+00  6.834e+01 1.435e-04 4.663e-01 1.600e-01 1.460e-01 4.554e-04 5.454e-02 8.924e-02 1.480e+00 2.507e-01 2.011e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.600e-01 0.000e+00  7.195e+01 1.363e-04 4.661e-01 1.598e-01 1.462e-01 4.581e-04 5.581e-02 9.104e-02 1.566e+00 2.512e-01 2.016e-01 #  p p > zp > l+ l-
2.003e+03 -4.950e-02  2.667e-01 0.000e+00  7.564e+01 1.297e-04 4.660e-01 1.596e-01 1.464e-01 4.610e-04 5.713e-02 9.293e-02 1.656e+00 2.516e-01 2.021e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  0.000e+00 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.529e-02 6.105e-02 0.000e+00 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  6.667e-03 0.000e+00  4.598e-02 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.530e-02 6.107e-02 7.383e-04 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.333e-02 0.000e+00  1.839e-01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.533e-02 6.112e-02 2.945e-03 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.000e-02 0.000e+00  4.138e-01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.538e-02 6.119e-02 6.608e-03 2.420e-01 1.924e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.667e-02 0.000e+00  7.356e-01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.546e-02 6.130e-02 1.174e-02 2.420e-01 1.924e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  3.333e-02 0.000e+00  1.149e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.555e-02 6.144e-02 1.833e-02 2.420e-01 1.925e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  4.000e-02 0.000e+00  1.655e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.566e-02 6.162e-02 2.638e-02 2.421e-01 1.925e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  4.667e-02 0.000e+00  2.253e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.580e-02 6.182e-02 3.590e-02 2.422e-01 1.926e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  5.333e-02 0.000e+00  2.942e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.596e-02 6.206e-02 4.686e-02 2.423e-01 1.927e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  6.000e-02 0.000e+00  3.724e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.614e-02 6.233e-02 5.932e-02 2.424e-01 1.928e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  6.667e-02 0.000e+00  4.598e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.634e-02 6.263e-02 7.326e-02 2.425e-01 1.929e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  7.333e-02 0.000e+00  5.563e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.656e-02 6.297e-02 8.868e-02 2.426e-01 1.930e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  8.000e-02 0.000e+00  6.620e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.681e-02 6.334e-02 1.055e-01 2.427e-01 1.931e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  8.667e-02 0.000e+00  7.770e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.708e-02 6.375e-02 1.238e-01 2.429e-01 1.933e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  9.333e-02 0.000e+00  9.011e+00 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.738e-02 6.419e-02 1.446e-01 2.430e-01 1.935e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.000e-01 0.000e+00  1.034e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.770e-02 6.467e-02 1.661e-01 2.432e-01 1.936e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.067e-01 0.000e+00  1.177e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.804e-02 6.518e-02 1.891e-01 2.434e-01 1.938e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.133e-01 0.000e+00  1.329e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.841e-02 6.574e-02 2.135e-01 2.436e-01 1.940e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.200e-01 0.000e+00  1.490e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.881e-02 6.633e-02 2.395e-01 2.438e-01 1.942e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.267e-01 0.000e+00  1.660e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.923e-02 6.696e-02 2.672e-01 2.440e-01 1.944e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.333e-01 0.000e+00  1.839e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 3.968e-02 6.763e-02 2.976e-01 2.442e-01 1.946e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.400e-01 0.000e+00  2.028e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.016e-02 6.834e-02 3.286e-01 2.445e-01 1.949e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.467e-01 0.000e+00  2.225e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.067e-02 6.910e-02 3.620e-01 2.447e-01 1.951e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.533e-01 0.000e+00  2.432e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.121e-02 6.990e-02 3.948e-01 2.450e-01 1.954e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.600e-01 0.000e+00  2.648e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.178e-02 7.074e-02 4.346e-01 2.453e-01 1.957e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.667e-01 0.000e+00  2.873e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.239e-02 7.163e-02 4.736e-01 2.456e-01 1.960e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.733e-01 0.000e+00  3.108e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.303e-02 7.257e-02 5.137e-01 2.459e-01 1.963e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.800e-01 0.000e+00  3.352e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.370e-02 7.356e-02 5.567e-01 2.462e-01 1.966e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.867e-01 0.000e+00  3.604e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.441e-02 7.461e-02 6.020e-01 2.465e-01 1.969e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  1.933e-01 0.000e+00  3.867e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.516e-02 7.570e-02 6.606e-01 2.468e-01 1.973e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.000e-01 0.000e+00  4.138e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.595e-02 7.685e-02 7.125e-01 2.472e-01 1.976e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.067e-01 0.000e+00  4.418e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.678e-02 7.806e-02 7.678e-01 2.476e-01 1.980e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.133e-01 0.000e+00  4.708e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.765e-02 7.933e-02 8.269e-01 2.479e-01 1.984e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.200e-01 0.000e+00  5.007e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.857e-02 8.066e-02 8.966e-01 2.483e-01 1.987e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.267e-01 0.000e+00  5.315e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 4.953e-02 8.205e-02 9.627e-01 2.487e-01 1.991e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.333e-01 0.000e+00  5.632e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 5.055e-02 8.351e-02 1.032e+00 2.491e-01 1.996e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.400e-01 0.000e+00  5.958e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 5.161e-02 8.504e-02 1.103e+00 2.496e-01 2.000e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.467e-01 0.000e+00  6.294e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 5.273e-02 8.665e-02 1.177e+00 2.500e-01 2.004e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.533e-01 0.000e+00  6.639e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 5.390e-02 8.832e-02 1.258e+00 2.504e-01 2.009e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.600e-01 0.000e+00  6.993e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 5.513e-02 9.008e-02 1.344e+00 2.509e-01 2.014e-01 #  p p > zp > l+ l-
2.000e+03 0.000e+00  2.667e-01 0.000e+00  7.356e+01 0.000e+00 4.616e-01 1.535e-01 1.539e-01 0.000e+00 5.642e-02 9.192e-02 1.435e+00 2.514e-01 2.018e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  0.000e+00 0.000e+00  7.860e-02 1.250e-01 1.250e-01 1.666e-01 4.167e-02 7.099e-02 3.531e-02 6.108e-02 7.099e-02 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  6.667e-03 0.000e+00  8.582e-02 1.145e-01 2.558e-02 1.054e-02 2.322e-01 6.513e-02 3.531e-02 6.108e-02 1.456e-02 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.333e-02 0.000e+00  1.851e-01 5.303e-02 2.008e-01 1.593e-02 2.736e-01 3.041e-02 3.533e-02 6.112e-02 1.152e-01 2.419e-01 1.923e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.000e-02 0.000e+00  3.766e-01 2.606e-02 3.048e-01 5.108e-02 2.536e-01 1.514e-02 3.537e-02 6.118e-02 1.771e-01 2.419e-01 1.924e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.667e-02 0.000e+00  6.601e-01 1.486e-02 3.560e-01 7.538e-02 2.339e-01 8.792e-03 3.544e-02 6.128e-02 2.106e-01 2.420e-01 1.924e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  3.333e-02 0.000e+00  1.036e+00 9.470e-03 3.841e-01 9.126e-02 2.195e-01 5.731e-03 3.552e-02 6.140e-02 2.325e-01 2.420e-01 1.924e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  4.000e-02 0.000e+00  1.504e+00 6.522e-03 4.013e-01 1.021e-01 2.092e-01 4.059e-03 3.563e-02 6.156e-02 2.497e-01 2.421e-01 1.925e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  4.667e-02 0.000e+00  2.063e+00 4.751e-03 4.126e-01 1.099e-01 2.014e-01 3.051e-03 3.576e-02 6.176e-02 2.650e-01 2.422e-01 1.926e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  5.333e-02 0.000e+00  2.715e+00 3.609e-03 4.206e-01 1.157e-01 1.955e-01 2.401e-03 3.591e-02 6.198e-02 2.799e-01 2.422e-01 1.927e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  6.000e-02 0.000e+00  3.460e+00 2.832e-03 4.265e-01 1.202e-01 1.909e-01 1.960e-03 3.608e-02 6.224e-02 2.953e-01 2.423e-01 1.927e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  6.667e-02 0.000e+00  4.296e+00 2.281e-03 4.310e-01 1.238e-01 1.871e-01 1.646e-03 3.627e-02 6.253e-02 3.112e-01 2.424e-01 1.929e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  7.333e-02 0.000e+00  5.224e+00 1.875e-03 4.345e-01 1.267e-01 1.840e-01 1.416e-03 3.648e-02 6.285e-02 3.280e-01 2.426e-01 1.930e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  8.000e-02 0.000e+00  6.244e+00 1.568e-03 4.374e-01 1.292e-01 1.814e-01 1.242e-03 3.672e-02 6.321e-02 3.462e-01 2.427e-01 1.931e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  8.667e-02 0.000e+00  7.357e+00 1.331e-03 4.397e-01 1.312e-01 1.792e-01 1.107e-03 3.698e-02 6.360e-02 3.655e-01 2.428e-01 1.932e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  9.333e-02 0.000e+00  8.562e+00 1.143e-03 4.417e-01 1.329e-01 1.773e-01 9.997e-04 3.727e-02 6.403e-02 3.858e-01 2.430e-01 1.934e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.000e-01 0.000e+00  9.858e+00 9.929e-04 4.433e-01 1.344e-01 1.757e-01 9.163e-04 3.758e-02 6.449e-02 4.088e-01 2.431e-01 1.936e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.067e-01 0.000e+00  1.125e+01 8.702e-04 4.448e-01 1.357e-01 1.743e-01 8.458e-04 3.791e-02 6.499e-02 4.322e-01 2.433e-01 1.937e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.133e-01 0.000e+00  1.273e+01 7.689e-04 4.460e-01 1.369e-01 1.730e-01 7.879e-04 3.827e-02 6.552e-02 4.571e-01 2.435e-01 1.939e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.200e-01 0.000e+00  1.430e+01 6.842e-04 4.471e-01 1.379e-01 1.719e-01 7.394e-04 3.866e-02 6.610e-02 4.833e-01 2.437e-01 1.941e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.267e-01 0.000e+00  1.597e+01 6.128e-04 4.480e-01 1.388e-01 1.709e-01 6.989e-04 3.907e-02 6.671e-02 5.111e-01 2.439e-01 1.943e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.333e-01 0.000e+00  1.772e+01 5.521e-04 4.488e-01 1.396e-01 1.700e-01 6.660e-04 3.951e-02 6.737e-02 5.412e-01 2.441e-01 1.946e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.400e-01 0.000e+00  1.957e+01 4.999e-04 4.496e-01 1.404e-01 1.692e-01 6.359e-04 3.998e-02 6.806e-02 5.722e-01 2.444e-01 1.948e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.467e-01 0.000e+00  2.151e+01 4.548e-04 4.503e-01 1.410e-01 1.684e-01 6.117e-04 4.047e-02 6.880e-02 6.060e-01 2.446e-01 1.950e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.533e-01 0.000e+00  2.355e+01 4.155e-04 4.509e-01 1.416e-01 1.677e-01 5.882e-04 4.100e-02 6.958e-02 6.385e-01 2.449e-01 1.953e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.600e-01 0.000e+00  2.567e+01 3.811e-04 4.514e-01 1.422e-01 1.671e-01 5.732e-04 4.156e-02 7.041e-02 6.782e-01 2.452e-01 1.956e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.667e-01 0.000e+00  2.789e+01 3.508e-04 4.519e-01 1.427e-01 1.666e-01 5.572e-04 4.215e-02 7.128e-02 7.172e-01 2.454e-01 1.959e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.733e-01 0.000e+00  3.020e+01 3.240e-04 4.524e-01 1.432e-01 1.660e-01 5.425e-04 4.278e-02 7.220e-02 7.574e-01 2.457e-01 1.962e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.800e-01 0.000e+00  3.260e+01 3.002e-04 4.528e-01 1.436e-01 1.655e-01 5.312e-04 4.344e-02 7.317e-02 8.004e-01 2.461e-01 1.965e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.867e-01 0.000e+00  3.510e+01 2.789e-04 4.532e-01 1.440e-01 1.651e-01 5.209e-04 4.413e-02 7.419e-02 8.457e-01 2.464e-01 1.968e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  1.933e-01 0.000e+00  3.768e+01 2.597e-04 4.536e-01 1.444e-01 1.647e-01 5.179e-04 4.486e-02 7.527e-02 9.035e-01 2.467e-01 1.971e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.000e-01 0.000e+00  4.036e+01 2.425e-04 4.539e-01 1.447e-01 1.643e-01 5.124e-04 4.564e-02 7.639e-02 9.582e-01 2.471e-01 1.975e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.067e-01 0.000e+00  4.313e+01 2.270e-04 4.542e-01 1.450e-01 1.639e-01 5.047e-04 4.645e-02 7.758e-02 1.011e+00 2.474e-01 1.978e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.133e-01 0.000e+00  4.600e+01 2.129e-04 4.545e-01 1.453e-01 1.636e-01 5.006e-04 4.730e-02 7.882e-02 1.070e+00 2.478e-01 1.982e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.200e-01 0.000e+00  4.895e+01 2.001e-04 4.548e-01 1.456e-01 1.632e-01 4.975e-04 4.820e-02 8.013e-02 1.131e+00 2.482e-01 1.986e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.267e-01 0.000e+00  5.200e+01 1.884e-04 4.550e-01 1.459e-01 1.629e-01 4.986e-04 4.915e-02 8.149e-02 1.205e+00 2.486e-01 1.990e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.333e-01 0.000e+00  5.514e+01 1.777e-04 4.553e-01 1.462e-01 1.626e-01 4.971e-04 5.014e-02 8.293e-02 1.274e+00 2.490e-01 1.994e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.400e-01 0.000e+00  5.837e+01 1.679e-04 4.555e-01 1.464e-01 1.624e-01 4.953e-04 5.118e-02 8.443e-02 1.344e+00 2.494e-01 1.998e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.467e-01 0.000e+00  6.169e+01 1.589e-04 4.557e-01 1.466e-01 1.621e-01 4.942e-04 5.228e-02 8.600e-02 1.417e+00 2.498e-01 2.003e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.533e-01 0.000e+00  6.511e+01 1.506e-04 4.559e-01 1.468e-01 1.619e-01 4.949e-04 5.343e-02 8.765e-02 1.498e+00 2.503e-01 2.007e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.600e-01 0.000e+00  6.861e+01 1.430e-04 4.561e-01 1.470e-01 1.616e-01 4.962e-04 5.463e-02 8.937e-02 1.584e+00 2.507e-01 2.012e-01 #  p p > zp > l+ l-
2.003e+03 4.950e-02  2.667e-01 0.000e+00  7.221e+01 1.359e-04 4.563e-01 1.472e-01 1.614e-01 4.983e-04 5.590e-02 9.118e-02 1.674e+00 2.512e-01 2.016e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  0.000e+00 0.000e+00  3.182e-01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 2.792e-01 4.168e-02 6.056e-02 2.792e-01 2.379e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  6.667e-03 0.000e+00  2.856e-01 1.392e-01 9.677e-03 7.381e-02 1.390e-01 3.104e-01 4.167e-02 6.055e-02 2.157e-02 2.379e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.333e-02 0.000e+00  3.460e-01 1.149e-01 2.571e-02 1.045e-02 2.320e-01 2.560e-01 4.169e-02 6.057e-02 5.734e-02 2.379e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.000e-02 0.000e+00  4.994e-01 7.957e-02 1.165e-01 1.263e-03 2.703e-01 1.775e-01 4.173e-02 6.062e-02 2.601e-01 2.380e-01 1.897e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.667e-02 0.000e+00  7.458e-01 5.326e-02 2.019e-01 1.625e-02 2.733e-01 1.192e-01 4.178e-02 6.070e-02 4.522e-01 2.380e-01 1.898e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  3.333e-02 0.000e+00  1.085e+00 3.659e-02 2.637e-01 3.510e-02 2.643e-01 8.218e-02 4.187e-02 6.082e-02 5.927e-01 2.380e-01 1.898e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  4.000e-02 0.000e+00  1.518e+00 2.616e-02 3.063e-01 5.174e-02 2.530e-01 5.905e-02 4.197e-02 6.096e-02 6.919e-01 2.381e-01 1.898e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  4.667e-02 0.000e+00  2.043e+00 1.942e-02 3.361e-01 6.531e-02 2.424e-01 4.417e-02 4.210e-02 6.114e-02 7.642e-01 2.382e-01 1.899e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  5.333e-02 0.000e+00  2.662e+00 1.491e-02 3.576e-01 7.621e-02 2.332e-01 3.418e-02 4.225e-02 6.135e-02 8.197e-01 2.382e-01 1.900e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  6.000e-02 0.000e+00  3.373e+00 1.176e-02 3.735e-01 8.500e-02 2.254e-01 2.719e-02 4.242e-02 6.159e-02 8.642e-01 2.383e-01 1.901e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  6.667e-02 0.000e+00  4.178e+00 9.493e-03 3.857e-01 9.217e-02 2.188e-01 2.218e-02 4.261e-02 6.187e-02 9.018e-01 2.384e-01 1.902e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  7.333e-02 0.000e+00  5.075e+00 7.812e-03 3.952e-01 9.810e-02 2.131e-01 1.849e-02 4.283e-02 6.217e-02 9.361e-01 2.386e-01 1.903e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  8.000e-02 0.000e+00  6.066e+00 6.535e-03 4.028e-01 1.031e-01 2.083e-01 1.566e-02 4.308e-02 6.252e-02 9.667e-01 2.387e-01 1.904e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  8.667e-02 0.000e+00  7.150e+00 5.544e-03 4.090e-01 1.073e-01 2.042e-01 1.348e-02 4.334e-02 6.289e-02 9.951e-01 2.388e-01 1.905e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  9.333e-02 0.000e+00  8.326e+00 4.760e-03 4.141e-01 1.109e-01 2.006e-01 1.176e-02 4.364e-02 6.330e-02 1.023e+00 2.390e-01 1.907e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.000e-01 0.000e+00  9.596e+00 4.129e-03 4.184e-01 1.140e-01 1.974e-01 1.039e-02 4.396e-02 6.375e-02 1.053e+00 2.391e-01 1.908e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.067e-01 0.000e+00  1.096e+01 3.615e-03 4.220e-01 1.167e-01 1.946e-01 9.273e-03 4.430e-02 6.423e-02 1.081e+00 2.393e-01 1.910e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.133e-01 0.000e+00  1.241e+01 3.191e-03 4.252e-01 1.191e-01 1.922e-01 8.338e-03 4.467e-02 6.475e-02 1.109e+00 2.395e-01 1.912e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.200e-01 0.000e+00  1.396e+01 2.837e-03 4.279e-01 1.213e-01 1.900e-01 7.560e-03 4.507e-02 6.531e-02 1.139e+00 2.397e-01 1.914e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.267e-01 0.000e+00  1.560e+01 2.538e-03 4.303e-01 1.231e-01 1.880e-01 6.905e-03 4.549e-02 6.590e-02 1.170e+00 2.399e-01 1.916e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.333e-01 0.000e+00  1.734e+01 2.284e-03 4.324e-01 1.248e-01 1.862e-01 6.363e-03 4.595e-02 6.654e-02 1.201e+00 2.401e-01 1.918e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.400e-01 0.000e+00  1.917e+01 2.066e-03 4.342e-01 1.264e-01 1.846e-01 5.884e-03 4.643e-02 6.721e-02 1.235e+00 2.404e-01 1.920e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.467e-01 0.000e+00  2.109e+01 1.878e-03 4.359e-01 1.278e-01 1.831e-01 5.485e-03 4.695e-02 6.793e-02 1.272e+00 2.406e-01 1.923e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.533e-01 0.000e+00  2.310e+01 1.714e-03 4.374e-01 1.290e-01 1.817e-01 5.123e-03 4.749e-02 6.869e-02 1.305e+00 2.409e-01 1.925e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.600e-01 0.000e+00  2.521e+01 1.571e-03 4.387e-01 1.302e-01 1.805e-01 4.813e-03 4.807e-02 6.949e-02 1.343e+00 2.412e-01 1.928e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.667e-01 0.000e+00  2.741e+01 1.445e-03 4.399e-01 1.313e-01 1.794e-01 4.559e-03 4.868e-02 7.034e-02 1.387e+00 2.415e-01 1.931e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.733e-01 0.000e+00  2.970e+01 1.334e-03 4.410e-01 1.322e-01 1.783e-01 4.340e-03 4.932e-02 7.124e-02 1.434e+00 2.418e-01 1.934e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.800e-01 0.000e+00  3.209e+01 1.235e-03 4.421e-01 1.331e-01 1.773e-01 4.109e-03 5.000e-02 7.219e-02 1.469e+00 2.421e-01 1.937e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.867e-01 0.000e+00  3.457e+01 1.146e-03 4.430e-01 1.340e-01 1.764e-01 3.945e-03 5.071e-02 7.318e-02 1.522e+00 2.424e-01 1.940e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  1.933e-01 0.000e+00  3.714e+01 1.067e-03 4.438e-01 1.347e-01 1.756e-01 3.783e-03 5.146e-02 7.423e-02 1.571e+00 2.427e-01 1.943e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.000e-01 0.000e+00  3.980e+01 9.956e-04 4.446e-01 1.355e-01 1.748e-01 3.640e-03 5.226e-02 7.533e-02 1.624e+00 2.431e-01 1.946e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.067e-01 0.000e+00  4.256e+01 9.312e-04 4.454e-01 1.361e-01 1.741e-01 3.503e-03 5.309e-02 7.649e-02 1.676e+00 2.435e-01 1.950e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.133e-01 0.000e+00  4.541e+01 8.729e-04 4.460e-01 1.368e-01 1.734e-01 3.392e-03 5.396e-02 7.771e-02 1.735e+00 2.438e-01 1.953e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.200e-01 0.000e+00  4.836e+01 8.199e-04 4.467e-01 1.374e-01 1.727e-01 3.304e-03 5.488e-02 7.898e-02 1.797e+00 2.442e-01 1.957e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.267e-01 0.000e+00  5.139e+01 7.716e-04 4.473e-01 1.379e-01 1.721e-01 3.221e-03 5.584e-02 8.032e-02 1.871e+00 2.446e-01 1.961e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.333e-01 0.000e+00  5.452e+01 7.275e-04 4.478e-01 1.384e-01 1.715e-01 3.147e-03 5.685e-02 8.172e-02 1.938e+00 2.450e-01 1.965e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.400e-01 0.000e+00  5.775e+01 6.870e-04 4.483e-01 1.389e-01 1.710e-01 3.081e-03 5.791e-02 8.319e-02 2.011e+00 2.455e-01 1.969e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.467e-01 0.000e+00  6.106e+01 6.499e-04 4.488e-01 1.394e-01 1.705e-01 3.017e-03 5.902e-02 8.473e-02 2.084e+00 2.459e-01 1.973e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.533e-01 0.000e+00  6.447e+01 6.157e-04 4.493e-01 1.398e-01 1.700e-01 2.965e-03 6.018e-02 8.634e-02 2.165e+00 2.464e-01 1.978e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.600e-01 0.000e+00  6.797e+01 5.841e-04 4.497e-01 1.403e-01 1.695e-01 2.923e-03 6.140e-02 8.803e-02 2.250e+00 2.468e-01 1.982e-01 #  p p > zp > l+ l-
2.012e+03 9.900e-02  2.667e-01 0.000e+00  7.157e+01 5.550e-04 4.501e-01 1.407e-01 1.691e-01 2.881e-03 6.268e-02 8.979e-02 2.338e+00 2.473e-01 1.987e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  0.000e+00 0.000e+00  7.305e-01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 6.119e-01 6.816e-02 5.952e-02 6.119e-01 2.298e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  6.667e-03 0.000e+00  6.559e-01 1.392e-01 3.607e-02 1.053e-01 1.023e-01 6.792e-01 6.814e-02 5.950e-02 1.760e-01 2.298e-01 1.847e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.333e-02 0.000e+00  6.761e-01 1.350e-01 4.818e-05 4.616e-02 1.747e-01 6.573e-01 6.815e-02 5.951e-02 2.346e-04 2.298e-01 1.847e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.000e-02 0.000e+00  7.909e-01 1.153e-01 2.585e-02 1.038e-02 2.318e-01 5.607e-01 6.818e-02 5.954e-02 1.257e-01 2.298e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.667e-02 0.000e+00  1.001e+00 9.114e-02 8.484e-02 5.190e-05 2.628e-01 4.426e-01 6.823e-02 5.961e-02 4.121e-01 2.299e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  3.333e-02 0.000e+00  1.305e+00 6.986e-02 1.482e-01 5.162e-03 2.735e-01 3.392e-01 6.831e-02 5.971e-02 7.195e-01 2.299e-01 1.848e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  4.000e-02 0.000e+00  1.704e+00 5.349e-02 2.030e-01 1.658e-02 2.730e-01 2.598e-01 6.841e-02 5.984e-02 9.861e-01 2.299e-01 1.849e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  4.667e-02 0.000e+00  2.198e+00 4.146e-02 2.468e-01 2.940e-02 2.674e-01 2.016e-01 6.853e-02 6.000e-02 1.200e+00 2.300e-01 1.849e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  5.333e-02 0.000e+00  2.786e+00 3.269e-02 2.810e-01 4.157e-02 2.600e-01 1.593e-01 6.868e-02 6.020e-02 1.369e+00 2.301e-01 1.850e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  6.000e-02 0.000e+00  3.469e+00 2.625e-02 3.077e-01 5.242e-02 2.524e-01 1.282e-01 6.886e-02 6.042e-02 1.503e+00 2.302e-01 1.851e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  6.667e-02 0.000e+00  4.247e+00 2.144e-02 3.288e-01 6.186e-02 2.451e-01 1.050e-01 6.906e-02 6.068e-02 1.612e+00 2.303e-01 1.852e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  7.333e-02 0.000e+00  5.120e+00 1.778e-02 3.455e-01 7.001e-02 2.385e-01 8.743e-02 6.928e-02 6.097e-02 1.701e+00 2.304e-01 1.853e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  8.000e-02 0.000e+00  6.087e+00 1.495e-02 3.591e-01 7.705e-02 2.324e-01 7.386e-02 6.953e-02 6.130e-02 1.775e+00 2.305e-01 1.854e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  8.667e-02 0.000e+00  7.149e+00 1.273e-02 3.702e-01 8.314e-02 2.271e-01 6.328e-02 6.981e-02 6.165e-02 1.841e+00 2.306e-01 1.855e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  9.333e-02 0.000e+00  8.306e+00 1.095e-02 3.794e-01 8.845e-02 2.223e-01 5.482e-02 7.011e-02 6.205e-02 1.898e+00 2.308e-01 1.857e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.000e-01 0.000e+00  9.557e+00 9.518e-03 3.871e-01 9.309e-02 2.179e-01 4.799e-02 7.044e-02 6.247e-02 1.951e+00 2.309e-01 1.858e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.067e-01 0.000e+00  1.090e+01 8.342e-03 3.937e-01 9.718e-02 2.141e-01 4.237e-02 7.079e-02 6.294e-02 2.001e+00 2.311e-01 1.860e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.133e-01 0.000e+00  1.234e+01 7.367e-03 3.993e-01 1.008e-01 2.106e-01 3.773e-02 7.117e-02 6.344e-02 2.047e+00 2.313e-01 1.861e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.200e-01 0.000e+00  1.388e+01 6.552e-03 4.042e-01 1.040e-01 2.075e-01 3.387e-02 7.158e-02 6.397e-02 2.093e+00 2.314e-01 1.863e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.267e-01 0.000e+00  1.551e+01 5.863e-03 4.085e-01 1.069e-01 2.046e-01 3.063e-02 7.201e-02 6.455e-02 2.132e+00 2.316e-01 1.865e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.333e-01 0.000e+00  1.724e+01 5.276e-03 4.122e-01 1.095e-01 2.021e-01 2.783e-02 7.248e-02 6.516e-02 2.170e+00 2.319e-01 1.867e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.400e-01 0.000e+00  1.906e+01 4.772e-03 4.155e-01 1.119e-01 1.997e-01 2.543e-02 7.297e-02 6.581e-02 2.212e+00 2.321e-01 1.870e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.467e-01 0.000e+00  2.097e+01 4.336e-03 4.184e-01 1.140e-01 1.976e-01 2.337e-02 7.349e-02 6.651e-02 2.255e+00 2.323e-01 1.872e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.533e-01 0.000e+00  2.298e+01 3.957e-03 4.211e-01 1.160e-01 1.956e-01 2.161e-02 7.404e-02 6.724e-02 2.301e+00 2.326e-01 1.874e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.600e-01 0.000e+00  2.508e+01 3.625e-03 4.234e-01 1.177e-01 1.938e-01 2.004e-02 7.462e-02 6.802e-02 2.346e+00 2.328e-01 1.877e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.667e-01 0.000e+00  2.728e+01 3.333e-03 4.256e-01 1.194e-01 1.921e-01 1.871e-02 7.524e-02 6.885e-02 2.396e+00 2.331e-01 1.879e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.733e-01 0.000e+00  2.958e+01 3.075e-03 4.275e-01 1.209e-01 1.905e-01 1.757e-02 7.588e-02 6.972e-02 2.450e+00 2.334e-01 1.882e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.800e-01 0.000e+00  3.196e+01 2.845e-03 4.293e-01 1.223e-01 1.891e-01 1.644e-02 7.656e-02 7.064e-02 2.482e+00 2.337e-01 1.885e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.867e-01 0.000e+00  3.445e+01 2.640e-03 4.309e-01 1.236e-01 1.877e-01 1.550e-02 7.727e-02 7.161e-02 2.536e+00 2.340e-01 1.888e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  1.933e-01 0.000e+00  3.702e+01 2.457e-03 4.323e-01 1.248e-01 1.865e-01 1.470e-02 7.801e-02 7.262e-02 2.586e+00 2.343e-01 1.891e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.000e-01 0.000e+00  3.970e+01 2.292e-03 4.337e-01 1.259e-01 1.853e-01 1.393e-02 7.879e-02 7.370e-02 2.641e+00 2.346e-01 1.895e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.067e-01 0.000e+00  4.246e+01 2.143e-03 4.350e-01 1.269e-01 1.842e-01 1.327e-02 7.961e-02 7.482e-02 2.697e+00 2.350e-01 1.898e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.133e-01 0.000e+00  4.532e+01 2.008e-03 4.361e-01 1.279e-01 1.832e-01 1.267e-02 8.046e-02 7.600e-02 2.753e+00 2.353e-01 1.901e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.200e-01 0.000e+00  4.828e+01 1.885e-03 4.372e-01 1.288e-01 1.822e-01 1.213e-02 8.135e-02 7.725e-02 2.814e+00 2.357e-01 1.905e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.267e-01 0.000e+00  5.133e+01 1.774e-03 4.382e-01 1.297e-01 1.813e-01 1.173e-02 8.228e-02 7.855e-02 2.894e+00 2.361e-01 1.909e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.333e-01 0.000e+00  5.448e+01 1.671e-03 4.391e-01 1.305e-01 1.804e-01 1.127e-02 8.324e-02 7.991e-02 2.955e+00 2.365e-01 1.913e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.400e-01 0.000e+00  5.772e+01 1.578e-03 4.400e-01 1.312e-01 1.796e-01 1.092e-02 8.425e-02 8.135e-02 3.033e+00 2.369e-01 1.917e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.467e-01 0.000e+00  6.105e+01 1.492e-03 4.408e-01 1.319e-01 1.788e-01 1.055e-02 8.531e-02 8.285e-02 3.107e+00 2.373e-01 1.921e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.533e-01 0.000e+00  6.448e+01 1.413e-03 4.416e-01 1.326e-01 1.781e-01 1.023e-02 8.640e-02 8.442e-02 3.189e+00 2.378e-01 1.925e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.600e-01 0.000e+00  6.801e+01 1.340e-03 4.423e-01 1.333e-01 1.774e-01 9.960e-03 8.754e-02 8.607e-02 3.275e+00 2.382e-01 1.929e-01 #  p p > zp > l+ l-
2.028e+03 1.485e-01  2.667e-01 0.000e+00  7.163e+01 1.273e-03 4.430e-01 1.339e-01 1.767e-01 9.689e-03 8.873e-02 8.779e-02 3.365e+00 2.387e-01 1.934e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  0.000e+00 0.000e+00  1.336e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 1.048e+00 9.833e-02 5.858e-02 1.048e+00 2.230e-01 1.802e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  6.667e-03 0.000e+00  1.216e+00 1.373e-01 5.479e-02 1.214e-01 8.492e-02 1.147e+00 9.830e-02 5.854e-02 4.579e-01 2.230e-01 1.802e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.333e-02 0.000e+00  1.194e+00 1.398e-01 9.708e-03 7.376e-02 1.386e-01 1.165e+00 9.829e-02 5.853e-02 8.089e-02 2.230e-01 1.802e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.000e-02 0.000e+00  1.269e+00 1.315e-01 1.460e-03 3.451e-02 1.910e-01 1.093e+00 9.831e-02 5.856e-02 1.213e-02 2.230e-01 1.802e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.667e-02 0.000e+00  1.441e+00 1.158e-01 2.598e-02 1.031e-02 2.317e-01 9.598e-01 9.835e-02 5.861e-02 2.154e-01 2.230e-01 1.802e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  3.333e-02 0.000e+00  1.710e+00 9.750e-02 6.919e-02 7.344e-04 2.572e-01 8.069e-01 9.841e-02 5.870e-02 5.726e-01 2.231e-01 1.803e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  4.000e-02 0.000e+00  2.077e+00 8.027e-02 1.178e-01 1.445e-03 2.699e-01 6.634e-01 9.850e-02 5.881e-02 9.733e-01 2.231e-01 1.803e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  4.667e-02 0.000e+00  2.541e+00 6.559e-02 1.638e-01 7.906e-03 2.738e-01 5.417e-01 9.861e-02 5.896e-02 1.353e+00 2.232e-01 1.804e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  5.333e-02 0.000e+00  3.102e+00 5.371e-02 2.041e-01 1.693e-02 2.726e-01 4.434e-01 9.874e-02 5.914e-02 1.684e+00 2.232e-01 1.804e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  6.000e-02 0.000e+00  3.760e+00 4.430e-02 2.380e-01 2.667e-02 2.686e-01 3.657e-01 9.889e-02 5.935e-02 1.965e+00 2.233e-01 1.805e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  6.667e-02 0.000e+00  4.516e+00 3.688e-02 2.663e-01 3.618e-02 2.633e-01 3.045e-01 9.906e-02 5.960e-02 2.200e+00 2.234e-01 1.806e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  7.333e-02 0.000e+00  5.369e+00 3.101e-02 2.897e-01 4.504e-02 2.575e-01 2.563e-01 9.926e-02 5.987e-02 2.396e+00 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  8.000e-02 0.000e+00  6.319e+00 2.634e-02 3.091e-01 5.311e-02 2.518e-01 2.180e-01 9.949e-02 6.018e-02 2.559e+00 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  8.667e-02 0.000e+00  7.367e+00 2.259e-02 3.254e-01 6.037e-02 2.462e-01 1.874e-01 9.973e-02 6.052e-02 2.698e+00 2.237e-01 1.809e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  9.333e-02 0.000e+00  8.512e+00 1.955e-02 3.390e-01 6.688e-02 2.410e-01 1.626e-01 1.000e-01 6.090e-02 2.818e+00 2.239e-01 1.811e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.000e-01 0.000e+00  9.754e+00 1.706e-02 3.506e-01 7.269e-02 2.362e-01 1.423e-01 1.003e-01 6.131e-02 2.923e+00 2.240e-01 1.812e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.067e-01 0.000e+00  1.109e+01 1.500e-02 3.605e-01 7.790e-02 2.317e-01 1.255e-01 1.006e-01 6.176e-02 3.015e+00 2.242e-01 1.814e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.133e-01 0.000e+00  1.253e+01 1.328e-02 3.691e-01 8.258e-02 2.276e-01 1.116e-01 1.009e-01 6.224e-02 3.098e+00 2.243e-01 1.815e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.200e-01 0.000e+00  1.406e+01 1.183e-02 3.764e-01 8.678e-02 2.238e-01 9.982e-02 1.013e-01 6.276e-02 3.174e+00 2.245e-01 1.817e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.267e-01 0.000e+00  1.570e+01 1.060e-02 3.829e-01 9.058e-02 2.203e-01 9.000e-02 1.017e-01 6.332e-02 3.244e+00 2.247e-01 1.819e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.333e-01 0.000e+00  1.742e+01 9.546e-03 3.886e-01 9.402e-02 2.171e-01 8.155e-02 1.021e-01 6.391e-02 3.302e+00 2.249e-01 1.821e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.400e-01 0.000e+00  1.925e+01 8.641e-03 3.936e-01 9.715e-02 2.142e-01 7.434e-02 1.026e-01 6.455e-02 3.365e+00 2.251e-01 1.823e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.467e-01 0.000e+00  2.117e+01 7.856e-03 3.981e-01 1.000e-01 2.115e-01 6.786e-02 1.030e-01 6.522e-02 3.427e+00 2.254e-01 1.826e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.533e-01 0.000e+00  2.319e+01 7.171e-03 4.020e-01 1.026e-01 2.090e-01 6.235e-02 1.035e-01 6.594e-02 3.486e+00 2.256e-01 1.828e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.600e-01 0.000e+00  2.531e+01 6.572e-03 4.056e-01 1.050e-01 2.066e-01 5.755e-02 1.040e-01 6.670e-02 3.547e+00 2.259e-01 1.830e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.667e-01 0.000e+00  2.753e+01 6.043e-03 4.089e-01 1.072e-01 2.045e-01 5.334e-02 1.046e-01 6.751e-02 3.605e+00 2.261e-01 1.833e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.733e-01 0.000e+00  2.984e+01 5.575e-03 4.118e-01 1.092e-01 2.025e-01 4.973e-02 1.051e-01 6.836e-02 3.668e+00 2.264e-01 1.836e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.800e-01 0.000e+00  3.225e+01 5.159e-03 4.144e-01 1.111e-01 2.006e-01 4.629e-02 1.057e-01 6.926e-02 3.715e+00 2.267e-01 1.839e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.867e-01 0.000e+00  3.475e+01 4.787e-03 4.169e-01 1.129e-01 1.988e-01 4.334e-02 1.064e-01 7.020e-02 3.775e+00 2.270e-01 1.842e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  1.933e-01 0.000e+00  3.736e+01 4.454e-03 4.191e-01 1.145e-01 1.972e-01 4.074e-02 1.070e-01 7.120e-02 3.834e+00 2.273e-01 1.845e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.000e-01 0.000e+00  4.006e+01 4.154e-03 4.211e-01 1.160e-01 1.957e-01 3.842e-02 1.077e-01 7.225e-02 3.893e+00 2.276e-01 1.848e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.067e-01 0.000e+00  4.286e+01 3.884e-03 4.230e-01 1.174e-01 1.942e-01 3.631e-02 1.084e-01 7.335e-02 3.953e+00 2.279e-01 1.851e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.133e-01 0.000e+00  4.575e+01 3.638e-03 4.248e-01 1.187e-01 1.929e-01 3.443e-02 1.091e-01 7.451e-02 4.016e+00 2.283e-01 1.855e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.200e-01 0.000e+00  4.875e+01 3.416e-03 4.264e-01 1.200e-01 1.916e-01 3.274e-02 1.099e-01 7.573e-02 4.083e+00 2.286e-01 1.858e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.267e-01 0.000e+00  5.184e+01 3.213e-03 4.279e-01 1.212e-01 1.904e-01 3.122e-02 1.107e-01 7.701e-02 4.160e+00 2.290e-01 1.862e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.333e-01 0.000e+00  5.502e+01 3.027e-03 4.293e-01 1.223e-01 1.892e-01 2.990e-02 1.115e-01 7.835e-02 4.234e+00 2.294e-01 1.866e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.400e-01 0.000e+00  5.831e+01 2.857e-03 4.306e-01 1.233e-01 1.882e-01 2.867e-02 1.124e-01 7.976e-02 4.317e+00 2.298e-01 1.870e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.467e-01 0.000e+00  6.169e+01 2.701e-03 4.318e-01 1.243e-01 1.871e-01 2.746e-02 1.133e-01 8.123e-02 4.395e+00 2.302e-01 1.874e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.533e-01 0.000e+00  6.517e+01 2.558e-03 4.329e-01 1.252e-01 1.862e-01 2.642e-02 1.142e-01 8.278e-02 4.478e+00 2.306e-01 1.878e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.600e-01 0.000e+00  6.875e+01 2.425e-03 4.340e-01 1.261e-01 1.853e-01 2.552e-02 1.152e-01 8.440e-02 4.568e+00 2.311e-01 1.882e-01 #  p p > zp > l+ l-
2.050e+03 1.980e-01  2.667e-01 0.000e+00  7.242e+01 2.303e-03 4.350e-01 1.269e-01 1.844e-01 2.444e-02 1.162e-01 8.610e-02 4.604e+00 2.315e-01 1.887e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  0.000e+00 0.000e+00  2.167e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 1.568e+00 1.154e-01 5.720e-02 1.568e+00 2.082e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  6.667e-03 0.000e+00  1.998e+00 1.356e-01 6.746e-02 1.310e-01 7.505e-02 1.694e+00 1.153e-01 5.715e-02 8.429e-01 2.082e-01 1.734e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.333e-02 0.000e+00  1.929e+00 1.403e-01 2.368e-02 9.238e-02 1.164e-01 1.747e+00 1.153e-01 5.713e-02 2.949e-01 2.082e-01 1.734e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.000e-02 0.000e+00  1.961e+00 1.380e-01 1.867e-03 5.647e-02 1.603e-01 1.713e+00 1.153e-01 5.714e-02 2.320e-02 2.082e-01 1.734e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.667e-02 0.000e+00  2.094e+00 1.292e-01 4.153e-03 2.832e-02 2.001e-01 1.599e+00 1.154e-01 5.718e-02 5.139e-02 2.082e-01 1.734e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  3.333e-02 0.000e+00  2.328e+00 1.162e-01 2.612e-02 1.024e-02 2.315e-01 1.436e+00 1.154e-01 5.725e-02 3.225e-01 2.082e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  4.000e-02 0.000e+00  2.662e+00 1.016e-01 6.008e-02 1.647e-03 2.530e-01 1.253e+00 1.155e-01 5.735e-02 7.420e-01 2.083e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  4.667e-02 0.000e+00  3.097e+00 8.727e-02 9.884e-02 3.011e-04 2.659e-01 1.071e+00 1.156e-01 5.749e-02 1.219e+00 2.083e-01 1.735e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  5.333e-02 0.000e+00  3.634e+00 7.438e-02 1.375e-01 3.710e-03 2.720e-01 9.122e-01 1.157e-01 5.765e-02 1.683e+00 2.084e-01 1.736e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  6.000e-02 0.000e+00  4.270e+00 6.327e-02 1.732e-01 9.842e-03 2.736e-01 7.749e-01 1.158e-01 5.785e-02 2.117e+00 2.084e-01 1.737e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  6.667e-02 0.000e+00  5.008e+00 5.394e-02 2.051e-01 1.729e-02 2.722e-01 6.598e-01 1.160e-01 5.807e-02 2.504e+00 2.085e-01 1.738e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  7.333e-02 0.000e+00  5.847e+00 4.619e-02 2.329e-01 2.517e-02 2.691e-01 5.648e-01 1.162e-01 5.833e-02 2.842e+00 2.086e-01 1.738e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  8.000e-02 0.000e+00  6.786e+00 3.979e-02 2.569e-01 3.296e-02 2.650e-01 4.863e-01 1.164e-01 5.863e-02 3.133e+00 2.088e-01 1.739e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  8.667e-02 0.000e+00  7.826e+00 3.450e-02 2.775e-01 4.041e-02 2.605e-01 4.215e-01 1.166e-01 5.895e-02 3.385e+00 2.089e-01 1.740e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  9.333e-02 0.000e+00  8.967e+00 3.010e-02 2.952e-01 4.737e-02 2.558e-01 3.679e-01 1.169e-01 5.931e-02 3.603e+00 2.090e-01 1.742e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.000e-01 0.000e+00  1.021e+01 2.644e-02 3.105e-01 5.381e-02 2.511e-01 3.232e-01 1.172e-01 5.971e-02 3.792e+00 2.092e-01 1.743e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.067e-01 0.000e+00  1.155e+01 2.336e-02 3.238e-01 5.973e-02 2.466e-01 2.862e-01 1.175e-01 6.014e-02 3.966e+00 2.093e-01 1.744e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.133e-01 0.000e+00  1.299e+01 2.077e-02 3.353e-01 6.514e-02 2.424e-01 2.547e-01 1.178e-01 6.060e-02 4.118e+00 2.095e-01 1.746e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.200e-01 0.000e+00  1.454e+01 1.856e-02 3.453e-01 7.009e-02 2.383e-01 2.281e-01 1.182e-01 6.110e-02 4.249e+00 2.097e-01 1.748e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.267e-01 0.000e+00  1.618e+01 1.667e-02 3.542e-01 7.462e-02 2.345e-01 2.053e-01 1.185e-01 6.164e-02 4.367e+00 2.099e-01 1.749e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.333e-01 0.000e+00  1.793e+01 1.505e-02 3.620e-01 7.876e-02 2.309e-01 1.858e-01 1.189e-01 6.222e-02 4.477e+00 2.101e-01 1.751e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.400e-01 0.000e+00  1.978e+01 1.364e-02 3.689e-01 8.256e-02 2.276e-01 1.689e-01 1.193e-01 6.283e-02 4.566e+00 2.103e-01 1.753e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.467e-01 0.000e+00  2.172e+01 1.242e-02 3.750e-01 8.605e-02 2.245e-01 1.543e-01 1.198e-01 6.349e-02 4.661e+00 2.106e-01 1.755e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.533e-01 0.000e+00  2.377e+01 1.135e-02 3.805e-01 8.926e-02 2.216e-01 1.413e-01 1.203e-01 6.419e-02 4.747e+00 2.108e-01 1.757e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.600e-01 0.000e+00  2.592e+01 1.041e-02 3.855e-01 9.222e-02 2.188e-01 1.300e-01 1.208e-01 6.493e-02 4.826e+00 2.111e-01 1.760e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.667e-01 0.000e+00  2.817e+01 9.578e-03 3.900e-01 9.496e-02 2.163e-01 1.202e-01 1.213e-01 6.571e-02 4.901e+00 2.114e-01 1.762e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.733e-01 0.000e+00  3.052e+01 8.841e-03 3.940e-01 9.750e-02 2.139e-01 1.117e-01 1.218e-01 6.654e-02 4.983e+00 2.117e-01 1.765e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.800e-01 0.000e+00  3.297e+01 8.184e-03 3.977e-01 9.985e-02 2.117e-01 1.040e-01 1.224e-01 6.742e-02 5.065e+00 2.120e-01 1.767e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.867e-01 0.000e+00  3.552e+01 7.597e-03 4.011e-01 1.020e-01 2.096e-01 9.701e-02 1.230e-01 6.834e-02 5.145e+00 2.123e-01 1.770e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  1.933e-01 0.000e+00  3.818e+01 7.070e-03 4.042e-01 1.041e-01 2.076e-01 9.078e-02 1.236e-01 6.932e-02 5.229e+00 2.126e-01 1.773e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.000e-01 0.000e+00  4.093e+01 6.595e-03 4.070e-01 1.060e-01 2.058e-01 8.523e-02 1.243e-01 7.034e-02 5.300e+00 2.130e-01 1.776e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.067e-01 0.000e+00  4.378e+01 6.166e-03 4.096e-01 1.078e-01 2.040e-01 8.031e-02 1.250e-01 7.142e-02 5.376e+00 2.133e-01 1.779e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.133e-01 0.000e+00  4.674e+01 5.777e-03 4.120e-01 1.094e-01 2.024e-01 7.586e-02 1.257e-01 7.256e-02 5.452e+00 2.137e-01 1.782e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.200e-01 0.000e+00  4.980e+01 5.423e-03 4.142e-01 1.110e-01 2.008e-01 7.186e-02 1.264e-01 7.375e-02 5.529e+00 2.141e-01 1.785e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.267e-01 0.000e+00  5.295e+01 5.101e-03 4.163e-01 1.125e-01 1.993e-01 6.825e-02 1.272e-01 7.500e-02 5.611e+00 2.145e-01 1.789e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.333e-01 0.000e+00  5.621e+01 4.806e-03 4.182e-01 1.139e-01 1.979e-01 6.492e-02 1.280e-01 7.632e-02 5.690e+00 2.149e-01 1.792e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.400e-01 0.000e+00  5.957e+01 4.536e-03 4.200e-01 1.152e-01 1.966e-01 6.244e-02 1.288e-01 7.770e-02 5.792e+00 2.153e-01 1.796e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.467e-01 0.000e+00  6.303e+01 4.289e-03 4.217e-01 1.164e-01 1.954e-01 5.974e-02 1.297e-01 7.914e-02 5.883e+00 2.157e-01 1.800e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.533e-01 0.000e+00  6.659e+01 4.060e-03 4.232e-01 1.176e-01 1.942e-01 5.734e-02 1.306e-01 8.066e-02 5.974e+00 2.162e-01 1.804e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.600e-01 0.000e+00  7.025e+01 3.850e-03 4.247e-01 1.187e-01 1.930e-01 5.557e-02 1.315e-01 8.225e-02 6.072e+00 2.166e-01 1.808e-01 #  p p > zp > l+ l-
2.079e+03 2.475e-01  2.667e-01 0.000e+00  7.401e+01 3.655e-03 4.260e-01 1.198e-01 1.920e-01 5.343e-02 1.325e-01 8.392e-02 6.221e+00 2.171e-01 1.812e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  0.000e+00 0.000e+00  3.270e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 2.115e+00 1.120e-01 5.544e-02 2.115e+00 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  6.667e-03 0.000e+00  3.045e+00 1.342e-01 7.641e-02 1.373e-01 6.875e-02 2.264e+00 1.119e-01 5.538e-02 1.289e+00 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.333e-02 0.000e+00  2.925e+00 1.397e-01 3.619e-02 1.052e-01 1.019e-01 2.346e+00 1.119e-01 5.534e-02 6.078e-01 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.000e-02 0.000e+00  2.910e+00 1.403e-01 9.742e-03 7.370e-02 1.383e-01 2.349e+00 1.119e-01 5.534e-02 1.632e-01 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.667e-02 0.000e+00  3.001e+00 1.361e-01 6.084e-05 4.599e-02 1.741e-01 2.272e+00 1.119e-01 5.536e-02 1.011e-03 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  3.333e-02 0.000e+00  3.197e+00 1.277e-01 6.678e-03 2.452e-02 2.058e-01 2.123e+00 1.120e-01 5.542e-02 1.110e-01 1.911e-01 1.646e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  4.000e-02 0.000e+00  3.498e+00 1.166e-01 2.625e-02 1.018e-02 2.313e-01 1.934e+00 1.120e-01 5.551e-02 4.353e-01 1.911e-01 1.647e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  4.667e-02 0.000e+00  3.906e+00 1.044e-01 5.420e-02 2.485e-03 2.499e-01 1.727e+00 1.121e-01 5.563e-02 8.981e-01 1.912e-01 1.647e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  5.333e-02 0.000e+00  4.418e+00 9.230e-02 8.620e-02 1.445e-04 2.622e-01 1.523e+00 1.123e-01 5.578e-02 1.425e+00 1.912e-01 1.648e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  6.000e-02 0.000e+00  5.036e+00 8.096e-02 1.190e-01 1.672e-03 2.694e-01 1.333e+00 1.124e-01 5.596e-02 1.963e+00 1.913e-01 1.648e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  6.667e-02 0.000e+00  5.760e+00 7.077e-02 1.506e-01 5.739e-03 2.727e-01 1.163e+00 1.126e-01 5.617e-02 2.480e+00 1.914e-01 1.649e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  7.333e-02 0.000e+00  6.588e+00 6.186e-02 1.798e-01 1.131e-02 2.732e-01 1.015e+00 1.128e-01 5.641e-02 2.957e+00 1.915e-01 1.650e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  8.000e-02 0.000e+00  7.523e+00 5.416e-02 2.061e-01 1.766e-02 2.718e-01 8.876e-01 1.131e-01 5.669e-02 3.385e+00 1.916e-01 1.651e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  8.667e-02 0.000e+00  8.563e+00 4.758e-02 2.297e-01 2.430e-02 2.693e-01 7.806e-01 1.134e-01 5.700e-02 3.771e+00 1.917e-01 1.652e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  9.333e-02 0.000e+00  9.708e+00 4.196e-02 2.505e-01 3.091e-02 2.660e-01 6.879e-01 1.137e-01 5.734e-02 4.106e+00 1.918e-01 1.653e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.000e-01 0.000e+00  1.096e+01 3.716e-02 2.688e-01 3.732e-02 2.622e-01 6.090e-01 1.140e-01 5.771e-02 4.403e+00 1.920e-01 1.654e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.067e-01 0.000e+00  1.231e+01 3.307e-02 2.850e-01 4.342e-02 2.583e-01 5.418e-01 1.143e-01 5.812e-02 4.667e+00 1.921e-01 1.655e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.133e-01 0.000e+00  1.378e+01 2.956e-02 2.993e-01 4.916e-02 2.544e-01 4.845e-01 1.147e-01 5.857e-02 4.900e+00 1.923e-01 1.657e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.200e-01 0.000e+00  1.534e+01 2.654e-02 3.119e-01 5.453e-02 2.505e-01 4.350e-01 1.151e-01 5.905e-02 5.109e+00 1.924e-01 1.658e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.267e-01 0.000e+00  1.702e+01 2.393e-02 3.231e-01 5.953e-02 2.467e-01 3.925e-01 1.156e-01 5.957e-02 5.297e+00 1.926e-01 1.660e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.333e-01 0.000e+00  1.879e+01 2.166e-02 3.330e-01 6.417e-02 2.431e-01 3.558e-01 1.161e-01 6.012e-02 5.465e+00 1.928e-01 1.662e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.400e-01 0.000e+00  2.068e+01 1.969e-02 3.419e-01 6.848e-02 2.396e-01 3.240e-01 1.166e-01 6.072e-02 5.620e+00 1.930e-01 1.664e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.467e-01 0.000e+00  2.267e+01 1.796e-02 3.498e-01 7.248e-02 2.363e-01 2.968e-01 1.171e-01 6.135e-02 5.761e+00 1.933e-01 1.666e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.533e-01 0.000e+00  2.476e+01 1.644e-02 3.569e-01 7.619e-02 2.331e-01 2.717e-01 1.177e-01 6.203e-02 5.879e+00 1.935e-01 1.668e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.600e-01 0.000e+00  2.696e+01 1.510e-02 3.634e-01 7.964e-02 2.301e-01 2.503e-01 1.183e-01 6.274e-02 6.004e+00 1.937e-01 1.670e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.667e-01 0.000e+00  2.927e+01 1.391e-02 3.692e-01 8.284e-02 2.273e-01 2.313e-01 1.189e-01 6.350e-02 6.115e+00 1.940e-01 1.672e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.733e-01 0.000e+00  3.168e+01 1.285e-02 3.744e-01 8.582e-02 2.247e-01 2.146e-01 1.196e-01 6.431e-02 6.234e+00 1.942e-01 1.675e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.800e-01 0.000e+00  3.419e+01 1.191e-02 3.792e-01 8.861e-02 2.222e-01 2.000e-01 1.203e-01 6.516e-02 6.340e+00 1.945e-01 1.677e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.867e-01 0.000e+00  3.681e+01 1.106e-02 3.836e-01 9.120e-02 2.198e-01 1.868e-01 1.210e-01 6.606e-02 6.441e+00 1.948e-01 1.680e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  1.933e-01 0.000e+00  3.954e+01 1.030e-02 3.877e-01 9.363e-02 2.176e-01 1.748e-01 1.218e-01 6.701e-02 6.554e+00 1.951e-01 1.683e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.000e-01 0.000e+00  4.237e+01 9.612e-03 3.913e-01 9.591e-02 2.154e-01 1.640e-01 1.226e-01 6.800e-02 6.652e+00 1.954e-01 1.686e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.067e-01 0.000e+00  4.531e+01 8.990e-03 3.947e-01 9.804e-02 2.134e-01 1.538e-01 1.234e-01 6.906e-02 6.747e+00 1.958e-01 1.689e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.133e-01 0.000e+00  4.836e+01 8.426e-03 3.979e-01 1.000e-01 2.115e-01 1.450e-01 1.243e-01 7.016e-02 6.838e+00 1.961e-01 1.692e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.200e-01 0.000e+00  5.151e+01 7.912e-03 4.008e-01 1.019e-01 2.097e-01 1.370e-01 1.252e-01 7.132e-02 6.932e+00 1.965e-01 1.695e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.267e-01 0.000e+00  5.476e+01 7.443e-03 4.035e-01 1.037e-01 2.080e-01 1.305e-01 1.261e-01 7.255e-02 7.023e+00 1.968e-01 1.698e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.333e-01 0.000e+00  5.812e+01 7.015e-03 4.060e-01 1.054e-01 2.064e-01 1.238e-01 1.271e-01 7.383e-02 7.146e+00 1.972e-01 1.702e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.400e-01 0.000e+00  6.158e+01 6.621e-03 4.083e-01 1.070e-01 2.049e-01 1.181e-01 1.281e-01 7.518e-02 7.249e+00 1.976e-01 1.705e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.467e-01 0.000e+00  6.516e+01 6.260e-03 4.105e-01 1.085e-01 2.034e-01 1.123e-01 1.292e-01 7.659e-02 7.352e+00 1.980e-01 1.709e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.533e-01 0.000e+00  6.883e+01 5.927e-03 4.125e-01 1.099e-01 2.020e-01 1.076e-01 1.303e-01 7.808e-02 7.433e+00 1.984e-01 1.713e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.600e-01 0.000e+00  7.261e+01 5.620e-03 4.144e-01 1.112e-01 2.007e-01 1.022e-01 1.314e-01 7.964e-02 7.514e+00 1.988e-01 1.717e-01 #  p p > zp > l+ l-
2.116e+03 2.970e-01  2.667e-01 0.000e+00  7.650e+01 5.336e-03 4.162e-01 1.125e-01 1.994e-01 9.758e-02 1.326e-01 8.127e-02 7.641e+00 1.993e-01 1.721e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  0.000e+00 0.000e+00  4.712e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 2.652e+00 5.503e-02 5.386e-02 2.652e+00 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  6.667e-03 0.000e+00  4.422e+00 1.332e-01 8.302e-02 1.417e-01 6.440e-02 2.814e+00 5.494e-02 5.378e-02 1.754e+00 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.333e-02 0.000e+00  4.243e+00 1.387e-01 4.653e-02 1.145e-01 9.183e-02 2.920e+00 5.488e-02 5.374e-02 9.795e-01 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.000e-02 0.000e+00  4.176e+00 1.409e-01 1.915e-02 8.692e-02 1.224e-01 2.956e+00 5.486e-02 5.372e-02 4.017e-01 1.790e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.667e-02 0.000e+00  4.220e+00 1.394e-01 3.495e-03 6.115e-02 1.537e-01 2.914e+00 5.487e-02 5.373e-02 7.307e-02 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  3.333e-02 0.000e+00  4.376e+00 1.344e-01 4.035e-04 3.909e-02 1.835e-01 2.800e+00 5.492e-02 5.377e-02 8.434e-03 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  4.000e-02 0.000e+00  4.643e+00 1.266e-01 8.836e-03 2.197e-02 2.097e-01 2.630e+00 5.501e-02 5.384e-02 1.836e-01 1.791e-01 1.565e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  4.667e-02 0.000e+00  5.021e+00 1.171e-01 2.639e-02 1.013e-02 2.311e-01 2.425e+00 5.513e-02 5.395e-02 5.468e-01 1.791e-01 1.566e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  5.333e-02 0.000e+00  5.511e+00 1.066e-01 5.013e-02 3.201e-03 2.474e-01 2.203e+00 5.529e-02 5.408e-02 1.036e+00 1.792e-01 1.566e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  6.000e-02 0.000e+00  6.112e+00 9.611e-02 7.725e-02 3.845e-04 2.591e-01 1.980e+00 5.549e-02 5.425e-02 1.593e+00 1.792e-01 1.567e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  6.667e-02 0.000e+00  6.825e+00 8.605e-02 1.056e-01 7.302e-04 2.666e-01 1.769e+00 5.572e-02 5.444e-02 2.171e+00 1.793e-01 1.567e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  7.333e-02 0.000e+00  7.650e+00 7.676e-02 1.335e-01 3.339e-03 2.709e-01 1.575e+00 5.599e-02 5.467e-02 2.740e+00 1.793e-01 1.568e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  8.000e-02 0.000e+00  8.586e+00 6.838e-02 1.600e-01 7.457e-03 2.727e-01 1.402e+00 5.630e-02 5.493e-02 3.279e+00 1.794e-01 1.569e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  8.667e-02 0.000e+00  9.633e+00 6.094e-02 1.846e-01 1.250e-02 2.727e-01 1.248e+00 5.664e-02 5.523e-02 3.781e+00 1.795e-01 1.570e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  9.333e-02 0.000e+00  1.079e+01 5.439e-02 2.072e-01 1.805e-02 2.714e-01 1.111e+00 5.703e-02 5.555e-02 4.237e+00 1.796e-01 1.571e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.000e-01 0.000e+00  1.206e+01 4.865e-02 2.276e-01 2.380e-02 2.692e-01 9.931e-01 5.746e-02 5.591e-02 4.649e+00 1.797e-01 1.572e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.067e-01 0.000e+00  1.344e+01 4.365e-02 2.460e-01 2.955e-02 2.664e-01 8.903e-01 5.793e-02 5.631e-02 5.019e+00 1.798e-01 1.573e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.133e-01 0.000e+00  1.494e+01 3.928e-02 2.625e-01 3.517e-02 2.633e-01 8.008e-01 5.844e-02 5.673e-02 5.354e+00 1.800e-01 1.575e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.200e-01 0.000e+00  1.654e+01 3.547e-02 2.773e-01 4.059e-02 2.600e-01 7.224e-01 5.899e-02 5.720e-02 5.654e+00 1.801e-01 1.576e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.267e-01 0.000e+00  1.826e+01 3.213e-02 2.906e-01 4.575e-02 2.566e-01 6.546e-01 5.959e-02 5.770e-02 5.926e+00 1.803e-01 1.578e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.333e-01 0.000e+00  2.009e+01 2.921e-02 3.025e-01 5.064e-02 2.532e-01 5.957e-01 6.023e-02 5.824e-02 6.187e+00 1.804e-01 1.580e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.400e-01 0.000e+00  2.202e+01 2.663e-02 3.132e-01 5.526e-02 2.498e-01 5.439e-01 6.092e-02 5.881e-02 6.413e+00 1.806e-01 1.581e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.467e-01 0.000e+00  2.407e+01 2.437e-02 3.229e-01 5.959e-02 2.465e-01 4.983e-01 6.165e-02 5.943e-02 6.598e+00 1.808e-01 1.583e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.533e-01 0.000e+00  2.624e+01 2.236e-02 3.316e-01 6.367e-02 2.434e-01 4.568e-01 6.244e-02 6.009e-02 6.785e+00 1.810e-01 1.585e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.600e-01 0.000e+00  2.851e+01 2.058e-02 3.395e-01 6.748e-02 2.403e-01 4.226e-01 6.328e-02 6.078e-02 6.955e+00 1.812e-01 1.587e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.667e-01 0.000e+00  3.089e+01 1.899e-02 3.467e-01 7.106e-02 2.374e-01 3.909e-01 6.417e-02 6.152e-02 7.151e+00 1.814e-01 1.590e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.733e-01 0.000e+00  3.339e+01 1.757e-02 3.533e-01 7.442e-02 2.346e-01 3.631e-01 6.512e-02 6.231e-02 7.296e+00 1.816e-01 1.592e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.800e-01 0.000e+00  3.600e+01 1.630e-02 3.592e-01 7.756e-02 2.319e-01 3.378e-01 6.612e-02 6.314e-02 7.446e+00 1.818e-01 1.594e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.867e-01 0.000e+00  3.872e+01 1.515e-02 3.647e-01 8.052e-02 2.293e-01 3.152e-01 6.719e-02 6.402e-02 7.592e+00 1.820e-01 1.597e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  1.933e-01 0.000e+00  4.155e+01 1.412e-02 3.697e-01 8.329e-02 2.269e-01 2.951e-01 6.831e-02 6.494e-02 7.726e+00 1.823e-01 1.600e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.000e-01 0.000e+00  4.449e+01 1.319e-02 3.743e-01 8.590e-02 2.246e-01 2.775e-01 6.950e-02 6.592e-02 7.853e+00 1.826e-01 1.602e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.067e-01 0.000e+00  4.755e+01 1.235e-02 3.786e-01 8.836e-02 2.224e-01 2.605e-01 7.076e-02 6.695e-02 7.977e+00 1.828e-01 1.605e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.133e-01 0.000e+00  5.071e+01 1.158e-02 3.825e-01 9.067e-02 2.203e-01 2.456e-01 7.209e-02 6.804e-02 8.108e+00 1.831e-01 1.608e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.200e-01 0.000e+00  5.399e+01 1.088e-02 3.862e-01 9.285e-02 2.183e-01 2.322e-01 7.349e-02 6.918e-02 8.231e+00 1.834e-01 1.611e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.267e-01 0.000e+00  5.738e+01 1.024e-02 3.895e-01 9.491e-02 2.164e-01 2.196e-01 7.496e-02 7.038e-02 8.344e+00 1.837e-01 1.615e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.333e-01 0.000e+00  6.087e+01 9.650e-03 3.927e-01 9.686e-02 2.146e-01 2.082e-01 7.652e-02 7.164e-02 8.461e+00 1.840e-01 1.618e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.400e-01 0.000e+00  6.449e+01 9.112e-03 3.956e-01 9.870e-02 2.128e-01 1.976e-01 7.816e-02 7.297e-02 8.571e+00 1.843e-01 1.621e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.467e-01 0.000e+00  6.821e+01 8.617e-03 3.983e-01 1.005e-01 2.112e-01 1.885e-01 7.988e-02 7.436e-02 8.716e+00 1.846e-01 1.625e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.533e-01 0.000e+00  7.204e+01 8.160e-03 4.009e-01 1.021e-01 2.096e-01 1.800e-01 8.170e-02 7.582e-02 8.829e+00 1.850e-01 1.629e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.600e-01 0.000e+00  7.599e+01 7.739e-03 4.033e-01 1.037e-01 2.081e-01 1.724e-01 8.361e-02 7.736e-02 8.938e+00 1.853e-01 1.632e-01 #  p p > zp > l+ l-
2.162e+03 3.465e-01  2.667e-01 0.000e+00  8.004e+01 7.349e-03 4.055e-01 1.052e-01 2.067e-01 1.649e-01 8.563e-02 7.897e-02 9.060e+00 1.857e-01 1.636e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  0.000e+00 0.000e+00  6.589e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.169e+00 4.571e-02 5.160e-02 3.169e+00 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  6.667e-03 0.000e+00  6.223e+00 1.323e-01 8.808e-02 1.450e-01 6.123e-02 3.342e+00 4.559e-02 5.151e-02 2.225e+00 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.333e-02 0.000e+00  5.975e+00 1.377e-01 5.498e-02 1.214e-01 8.450e-02 3.463e+00 4.550e-02 5.145e-02 1.382e+00 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.000e-02 0.000e+00  5.847e+00 1.407e-01 2.819e-02 9.715e-02 1.105e-01 3.524e+00 4.546e-02 5.141e-02 7.060e-01 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.667e-02 0.000e+00  5.838e+00 1.409e-01 9.777e-03 7.365e-02 1.379e-01 3.516e+00 4.546e-02 5.141e-02 2.441e-01 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  3.333e-02 0.000e+00  5.948e+00 1.382e-01 8.882e-04 5.232e-02 1.650e-01 3.438e+00 4.549e-02 5.144e-02 2.210e-02 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  4.000e-02 0.000e+00  6.177e+00 1.331e-01 1.526e-03 3.427e-02 1.902e-01 3.301e+00 4.557e-02 5.150e-02 3.780e-02 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  4.667e-02 0.000e+00  6.526e+00 1.259e-01 1.065e-02 2.014e-02 2.124e-01 3.116e+00 4.569e-02 5.159e-02 2.632e-01 1.605e-01 1.462e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  5.333e-02 0.000e+00  6.993e+00 1.175e-01 2.653e-02 1.008e-02 2.309e-01 2.897e+00 4.585e-02 5.170e-02 6.538e-01 1.605e-01 1.463e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  6.000e-02 0.000e+00  7.580e+00 1.084e-01 4.716e-02 3.804e-03 2.455e-01 2.665e+00 4.605e-02 5.185e-02 1.159e+00 1.606e-01 1.463e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  6.667e-02 0.000e+00  8.286e+00 9.911e-02 7.065e-02 7.798e-04 2.563e-01 2.432e+00 4.629e-02 5.203e-02 1.733e+00 1.606e-01 1.463e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  7.333e-02 0.000e+00  9.111e+00 9.012e-02 9.541e-02 3.698e-04 2.640e-01 2.207e+00 4.658e-02 5.224e-02 2.334e+00 1.606e-01 1.464e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  8.000e-02 0.000e+00  1.006e+01 8.164e-02 1.202e-01 1.945e-03 2.688e-01 1.996e+00 4.691e-02 5.249e-02 2.936e+00 1.607e-01 1.465e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  8.667e-02 0.000e+00  1.112e+01 7.382e-02 1.443e-01 4.950e-03 2.715e-01 1.802e+00 4.728e-02 5.276e-02 3.520e+00 1.608e-01 1.466e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  9.333e-02 0.000e+00  1.230e+01 6.671e-02 1.672e-01 8.926e-03 2.725e-01 1.618e+00 4.770e-02 5.307e-02 4.071e+00 1.608e-01 1.466e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.000e-01 0.000e+00  1.360e+01 6.032e-02 1.885e-01 1.351e-02 2.722e-01 1.461e+00 4.817e-02 5.341e-02 4.562e+00 1.609e-01 1.467e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.067e-01 0.000e+00  1.502e+01 5.461e-02 2.082e-01 1.845e-02 2.710e-01 1.322e+00 4.868e-02 5.378e-02 5.038e+00 1.610e-01 1.468e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.133e-01 0.000e+00  1.656e+01 4.953e-02 2.262e-01 2.353e-02 2.690e-01 1.198e+00 4.924e-02 5.419e-02 5.471e+00 1.611e-01 1.470e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.200e-01 0.000e+00  1.822e+01 4.501e-02 2.427e-01 2.863e-02 2.667e-01 1.089e+00 4.986e-02 5.463e-02 5.868e+00 1.612e-01 1.471e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.267e-01 0.000e+00  2.000e+01 4.101e-02 2.577e-01 3.364e-02 2.640e-01 9.913e-01 5.052e-02 5.511e-02 6.229e+00 1.613e-01 1.472e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.333e-01 0.000e+00  2.190e+01 3.745e-02 2.713e-01 3.851e-02 2.611e-01 9.056e-01 5.125e-02 5.563e-02 6.568e+00 1.614e-01 1.474e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.400e-01 0.000e+00  2.392e+01 3.430e-02 2.837e-01 4.320e-02 2.581e-01 8.299e-01 5.202e-02 5.618e-02 6.872e+00 1.615e-01 1.475e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.467e-01 0.000e+00  2.605e+01 3.148e-02 2.949e-01 4.768e-02 2.551e-01 7.625e-01 5.286e-02 5.677e-02 7.150e+00 1.617e-01 1.477e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.533e-01 0.000e+00  2.831e+01 2.898e-02 3.052e-01 5.195e-02 2.521e-01 7.026e-01 5.376e-02 5.740e-02 7.391e+00 1.618e-01 1.478e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.600e-01 0.000e+00  3.068e+01 2.673e-02 3.145e-01 5.600e-02 2.491e-01 6.471e-01 5.472e-02 5.807e-02 7.628e+00 1.619e-01 1.480e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.667e-01 0.000e+00  3.317e+01 2.473e-02 3.231e-01 5.983e-02 2.462e-01 6.010e-01 5.574e-02 5.879e-02 7.857e+00 1.621e-01 1.482e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.733e-01 0.000e+00  3.579e+01 2.292e-02 3.309e-01 6.346e-02 2.434e-01 5.591e-01 5.684e-02 5.955e-02 8.064e+00 1.622e-01 1.484e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.800e-01 0.000e+00  3.852e+01 2.130e-02 3.380e-01 6.689e-02 2.407e-01 5.206e-01 5.801e-02 6.035e-02 8.251e+00 1.624e-01 1.486e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.867e-01 0.000e+00  4.137e+01 1.983e-02 3.446e-01 7.013e-02 2.381e-01 4.862e-01 5.926e-02 6.120e-02 8.436e+00 1.626e-01 1.488e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  1.933e-01 0.000e+00  4.434e+01 1.851e-02 3.506e-01 7.319e-02 2.355e-01 4.563e-01 6.059e-02 6.210e-02 8.623e+00 1.628e-01 1.490e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.000e-01 0.000e+00  4.743e+01 1.730e-02 3.561e-01 7.608e-02 2.331e-01 4.287e-01 6.200e-02 6.305e-02 8.786e+00 1.629e-01 1.493e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.067e-01 0.000e+00  5.064e+01 1.621e-02 3.613e-01 7.882e-02 2.308e-01 4.034e-01 6.350e-02 6.405e-02 8.957e+00 1.631e-01 1.495e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.133e-01 0.000e+00  5.396e+01 1.521e-02 3.660e-01 8.141e-02 2.285e-01 3.792e-01 6.510e-02 6.510e-02 9.103e+00 1.633e-01 1.498e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.200e-01 0.000e+00  5.741e+01 1.430e-02 3.704e-01 8.386e-02 2.264e-01 3.583e-01 6.680e-02 6.621e-02 9.241e+00 1.636e-01 1.500e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.267e-01 0.000e+00  6.098e+01 1.347e-02 3.745e-01 8.617e-02 2.243e-01 3.386e-01 6.860e-02 6.738e-02 9.386e+00 1.638e-01 1.503e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.333e-01 0.000e+00  6.466e+01 1.270e-02 3.783e-01 8.837e-02 2.224e-01 3.217e-01 7.051e-02 6.861e-02 9.539e+00 1.640e-01 1.506e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.400e-01 0.000e+00  6.847e+01 1.200e-02 3.819e-01 9.046e-02 2.205e-01 3.047e-01 7.254e-02 6.990e-02 9.683e+00 1.642e-01 1.509e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.467e-01 0.000e+00  7.239e+01 1.135e-02 3.852e-01 9.244e-02 2.187e-01 2.903e-01 7.470e-02 7.126e-02 9.828e+00 1.645e-01 1.512e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.533e-01 0.000e+00  7.643e+01 1.075e-02 3.883e-01 9.432e-02 2.169e-01 2.771e-01 7.699e-02 7.268e-02 9.976e+00 1.647e-01 1.515e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.600e-01 0.000e+00  8.059e+01 1.020e-02 3.912e-01 9.611e-02 2.153e-01 2.649e-01 7.941e-02 7.418e-02 1.012e+01 1.650e-01 1.518e-01 #  p p > zp > l+ l-
2.218e+03 3.960e-01  2.667e-01 0.000e+00  8.487e+01 9.691e-03 3.939e-01 9.782e-02 2.137e-01 2.528e-01 8.199e-02 7.576e-02 1.030e+01 1.652e-01 1.521e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  0.000e+00 0.000e+00  9.040e+00 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.562e+00 8.060e-02 4.925e-02 3.562e+00 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  6.667e-03 0.000e+00  8.582e+00 1.316e-01 9.208e-02 1.475e-01 5.882e-02 3.735e+00 8.041e-02 4.915e-02 2.613e+00 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.333e-02 0.000e+00  8.252e+00 1.368e-01 6.192e-02 1.267e-01 7.896e-02 3.867e+00 8.028e-02 4.907e-02 1.750e+00 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.000e-02 0.000e+00  8.052e+00 1.402e-01 3.631e-02 1.052e-01 1.015e-01 3.946e+00 8.020e-02 4.902e-02 1.022e+00 1.454e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.667e-02 0.000e+00  7.980e+00 1.414e-01 1.685e-02 8.389e-02 1.255e-01 3.965e+00 8.017e-02 4.901e-02 4.726e-01 1.454e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  3.333e-02 0.000e+00  8.038e+00 1.404e-01 4.636e-03 6.379e-02 1.499e-01 3.921e+00 8.019e-02 4.902e-02 1.296e-01 1.454e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  4.000e-02 0.000e+00  8.224e+00 1.371e-01 8.323e-05 4.584e-02 1.734e-01 3.818e+00 8.027e-02 4.906e-02 2.321e-03 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  4.667e-02 0.000e+00  8.540e+00 1.320e-01 2.901e-03 3.072e-02 1.952e-01 3.665e+00 8.040e-02 4.914e-02 8.044e-02 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  5.333e-02 0.000e+00  8.984e+00 1.255e-01 1.219e-02 1.877e-02 2.144e-01 3.474e+00 8.058e-02 4.924e-02 3.370e-01 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  6.000e-02 0.000e+00  9.558e+00 1.179e-01 2.667e-02 1.004e-02 2.307e-01 3.257e+00 8.081e-02 4.937e-02 7.362e-01 1.455e-01 1.356e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  6.667e-02 0.000e+00  1.026e+01 1.098e-01 4.493e-02 4.315e-03 2.438e-01 3.026e+00 8.109e-02 4.954e-02 1.237e+00 1.455e-01 1.357e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  7.333e-02 0.000e+00  1.109e+01 1.016e-01 6.561e-02 1.226e-03 2.540e-01 2.792e+00 8.143e-02 4.973e-02 1.803e+00 1.456e-01 1.357e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  8.000e-02 0.000e+00  1.205e+01 9.345e-02 8.754e-02 3.269e-04 2.615e-01 2.564e+00 8.183e-02 4.996e-02 2.405e+00 1.456e-01 1.358e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  8.667e-02 0.000e+00  1.314e+01 8.569e-02 1.098e-01 1.163e-03 2.667e-01 2.347e+00 8.227e-02 5.021e-02 3.008e+00 1.456e-01 1.358e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  9.333e-02 0.000e+00  1.436e+01 7.840e-02 1.317e-01 3.318e-03 2.699e-01 2.145e+00 8.278e-02 5.050e-02 3.602e+00 1.457e-01 1.359e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.000e-01 0.000e+00  1.571e+01 7.167e-02 1.529e-01 6.431e-03 2.717e-01 1.957e+00 8.334e-02 5.082e-02 4.174e+00 1.457e-01 1.360e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.067e-01 0.000e+00  1.718e+01 6.550e-02 1.729e-01 1.021e-02 2.721e-01 1.786e+00 8.396e-02 5.118e-02 4.715e+00 1.458e-01 1.361e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.133e-01 0.000e+00  1.879e+01 5.990e-02 1.917e-01 1.441e-02 2.717e-01 1.630e+00 8.464e-02 5.157e-02 5.223e+00 1.458e-01 1.361e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.200e-01 0.000e+00  2.052e+01 5.483e-02 2.092e-01 1.886e-02 2.705e-01 1.493e+00 8.538e-02 5.199e-02 5.695e+00 1.459e-01 1.362e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.267e-01 0.000e+00  2.239e+01 5.027e-02 2.254e-01 2.343e-02 2.688e-01 1.370e+00 8.618e-02 5.245e-02 6.134e+00 1.460e-01 1.363e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.333e-01 0.000e+00  2.438e+01 4.616e-02 2.403e-01 2.801e-02 2.667e-01 1.256e+00 8.705e-02 5.294e-02 6.521e+00 1.461e-01 1.365e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.400e-01 0.000e+00  2.650e+01 4.246e-02 2.540e-01 3.254e-02 2.643e-01 1.155e+00 8.798e-02 5.348e-02 6.881e+00 1.461e-01 1.366e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.467e-01 0.000e+00  2.875e+01 3.914e-02 2.666e-01 3.696e-02 2.618e-01 1.064e+00 8.898e-02 5.405e-02 7.224e+00 1.462e-01 1.367e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.533e-01 0.000e+00  3.113e+01 3.614e-02 2.782e-01 4.125e-02 2.591e-01 9.856e-01 9.005e-02 5.466e-02 7.542e+00 1.463e-01 1.368e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.600e-01 0.000e+00  3.364e+01 3.345e-02 2.888e-01 4.538e-02 2.565e-01 9.121e-01 9.119e-02 5.531e-02 7.848e+00 1.464e-01 1.370e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.667e-01 0.000e+00  3.628e+01 3.102e-02 2.986e-01 4.934e-02 2.537e-01 8.471e-01 9.240e-02 5.600e-02 8.126e+00 1.465e-01 1.371e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.733e-01 0.000e+00  3.905e+01 2.882e-02 3.075e-01 5.313e-02 2.511e-01 7.880e-01 9.369e-02 5.673e-02 8.385e+00 1.466e-01 1.373e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.800e-01 0.000e+00  4.194e+01 2.684e-02 3.158e-01 5.675e-02 2.484e-01 7.362e-01 9.506e-02 5.751e-02 8.637e+00 1.467e-01 1.374e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.867e-01 0.000e+00  4.497e+01 2.503e-02 3.234e-01 6.019e-02 2.458e-01 6.880e-01 9.652e-02 5.834e-02 8.859e+00 1.468e-01 1.376e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  1.933e-01 0.000e+00  4.812e+01 2.339e-02 3.305e-01 6.347e-02 2.433e-01 6.449e-01 9.806e-02 5.921e-02 9.084e+00 1.469e-01 1.378e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.000e-01 0.000e+00  5.140e+01 2.190e-02 3.370e-01 6.658e-02 2.408e-01 6.058e-01 9.968e-02 6.013e-02 9.292e+00 1.471e-01 1.380e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.067e-01 0.000e+00  5.481e+01 2.054e-02 3.430e-01 6.955e-02 2.384e-01 5.703e-01 1.014e-01 6.111e-02 9.478e+00 1.472e-01 1.382e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.133e-01 0.000e+00  5.835e+01 1.930e-02 3.486e-01 7.236e-02 2.361e-01 5.376e-01 1.032e-01 6.214e-02 9.675e+00 1.473e-01 1.384e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.200e-01 0.000e+00  6.202e+01 1.816e-02 3.538e-01 7.504e-02 2.339e-01 5.112e-01 1.051e-01 6.322e-02 9.874e+00 1.474e-01 1.386e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.267e-01 0.000e+00  6.582e+01 1.712e-02 3.586e-01 7.758e-02 2.317e-01 4.836e-01 1.072e-01 6.436e-02 1.004e+01 1.476e-01 1.388e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.333e-01 0.000e+00  6.975e+01 1.616e-02 3.631e-01 8.000e-02 2.297e-01 4.585e-01 1.093e-01 6.557e-02 1.022e+01 1.477e-01 1.390e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.400e-01 0.000e+00  7.381e+01 1.527e-02 3.673e-01 8.231e-02 2.277e-01 4.364e-01 1.115e-01 6.683e-02 1.045e+01 1.479e-01 1.392e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.467e-01 0.000e+00  7.799e+01 1.446e-02 3.712e-01 8.450e-02 2.258e-01 4.155e-01 1.139e-01 6.816e-02 1.063e+01 1.480e-01 1.395e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.533e-01 0.000e+00  8.231e+01 1.370e-02 3.749e-01 8.659e-02 2.239e-01 3.962e-01 1.164e-01 6.956e-02 1.078e+01 1.482e-01 1.397e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.600e-01 0.000e+00  8.675e+01 1.300e-02 3.784e-01 8.858e-02 2.221e-01 3.782e-01 1.190e-01 7.103e-02 1.097e+01 1.484e-01 1.400e-01 #  p p > zp > l+ l-
2.285e+03 4.455e-01  2.667e-01 0.000e+00  9.132e+01 1.236e-02 3.816e-01 9.048e-02 2.204e-01 3.600e-01 1.218e-01 7.258e-02 1.114e+01 1.485e-01 1.402e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  0.000e+00 0.000e+00  1.227e+01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.869e+00 1.001e-01 4.692e-02 3.869e+00 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  6.667e-03 0.000e+00  1.170e+01 1.311e-01 9.530e-02 1.495e-01 5.692e-02 4.036e+00 9.992e-02 4.680e-02 2.935e+00 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.333e-02 0.000e+00  1.127e+01 1.360e-01 6.769e-02 1.310e-01 7.463e-02 4.170e+00 9.975e-02 4.671e-02 2.075e+00 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.000e-02 0.000e+00  1.098e+01 1.396e-01 4.346e-02 1.117e-01 9.441e-02 4.260e+00 9.964e-02 4.665e-02 1.327e+00 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.667e-02 0.000e+00  1.083e+01 1.414e-01 2.385e-02 9.232e-02 1.156e-01 4.300e+00 9.959e-02 4.662e-02 7.259e-01 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  3.333e-02 0.000e+00  1.083e+01 1.414e-01 9.815e-03 7.360e-02 1.375e-01 4.285e+00 9.959e-02 4.662e-02 2.976e-01 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  4.000e-02 0.000e+00  1.096e+01 1.396e-01 1.905e-03 5.627e-02 1.593e-01 4.219e+00 9.964e-02 4.665e-02 5.758e-02 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  4.667e-02 0.000e+00  1.124e+01 1.361e-01 1.982e-04 4.094e-02 1.800e-01 4.100e+00 9.974e-02 4.671e-02 5.989e-03 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  5.333e-02 0.000e+00  1.166e+01 1.312e-01 4.313e-03 2.802e-02 1.991e-01 3.939e+00 9.991e-02 4.680e-02 1.294e-01 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  6.000e-02 0.000e+00  1.222e+01 1.252e-01 1.351e-02 1.770e-02 2.160e-01 3.746e+00 1.001e-01 4.691e-02 4.040e-01 1.316e-01 1.250e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  6.667e-02 0.000e+00  1.293e+01 1.183e-01 2.681e-02 1.000e-02 2.304e-01 3.533e+00 1.004e-01 4.706e-02 8.000e-01 1.316e-01 1.251e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  7.333e-02 0.000e+00  1.377e+01 1.111e-01 4.320e-02 4.750e-03 2.424e-01 3.306e+00 1.007e-01 4.724e-02 1.285e+00 1.316e-01 1.251e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  8.000e-02 0.000e+00  1.476e+01 1.036e-01 6.165e-02 1.677e-03 2.519e-01 3.077e+00 1.011e-01 4.746e-02 1.830e+00 1.317e-01 1.251e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  8.667e-02 0.000e+00  1.588e+01 9.624e-02 8.130e-02 4.603e-04 2.592e-01 2.853e+00 1.015e-01 4.770e-02 2.408e+00 1.317e-01 1.252e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  9.333e-02 0.000e+00  1.715e+01 8.910e-02 1.014e-01 7.630e-04 2.646e-01 2.637e+00 1.020e-01 4.797e-02 2.998e+00 1.317e-01 1.252e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.000e-01 0.000e+00  1.857e+01 8.231e-02 1.215e-01 2.267e-03 2.682e-01 2.432e+00 1.026e-01 4.828e-02 3.584e+00 1.318e-01 1.253e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.067e-01 0.000e+00  2.012e+01 7.595e-02 1.410e-01 4.687e-03 2.705e-01 2.242e+00 1.032e-01 4.862e-02 4.159e+00 1.318e-01 1.253e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.133e-01 0.000e+00  2.181e+01 7.004e-02 1.598e-01 7.781e-03 2.715e-01 2.065e+00 1.039e-01 4.900e-02 4.707e+00 1.319e-01 1.254e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.200e-01 0.000e+00  2.365e+01 6.460e-02 1.776e-01 1.135e-02 2.717e-01 1.903e+00 1.046e-01 4.941e-02 5.229e+00 1.319e-01 1.254e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.267e-01 0.000e+00  2.563e+01 5.961e-02 1.944e-01 1.523e-02 2.711e-01 1.756e+00 1.054e-01 4.985e-02 5.719e+00 1.320e-01 1.255e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.333e-01 0.000e+00  2.775e+01 5.505e-02 2.102e-01 1.929e-02 2.700e-01 1.621e+00 1.063e-01 5.033e-02 6.180e+00 1.320e-01 1.256e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.400e-01 0.000e+00  3.001e+01 5.090e-02 2.248e-01 2.345e-02 2.685e-01 1.497e+00 1.072e-01 5.085e-02 6.604e+00 1.321e-01 1.257e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.467e-01 0.000e+00  3.241e+01 4.713e-02 2.385e-01 2.762e-02 2.666e-01 1.387e+00 1.082e-01 5.140e-02 7.005e+00 1.321e-01 1.258e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.533e-01 0.000e+00  3.496e+01 4.370e-02 2.511e-01 3.175e-02 2.645e-01 1.284e+00 1.093e-01 5.200e-02 7.367e+00 1.322e-01 1.258e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.600e-01 0.000e+00  3.764e+01 4.058e-02 2.628e-01 3.581e-02 2.622e-01 1.193e+00 1.104e-01 5.264e-02 7.715e+00 1.323e-01 1.259e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.667e-01 0.000e+00  4.047e+01 3.775e-02 2.737e-01 3.976e-02 2.598e-01 1.111e+00 1.116e-01 5.332e-02 8.040e+00 1.323e-01 1.260e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.733e-01 0.000e+00  4.344e+01 3.517e-02 2.837e-01 4.359e-02 2.574e-01 1.036e+00 1.129e-01 5.404e-02 8.347e+00 1.324e-01 1.262e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.800e-01 0.000e+00  4.655e+01 3.282e-02 2.930e-01 4.728e-02 2.550e-01 9.646e-01 1.142e-01 5.480e-02 8.636e+00 1.325e-01 1.263e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.867e-01 0.000e+00  4.981e+01 3.068e-02 3.016e-01 5.083e-02 2.525e-01 9.036e-01 1.157e-01 5.562e-02 8.916e+00 1.326e-01 1.264e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  1.933e-01 0.000e+00  5.320e+01 2.872e-02 3.096e-01 5.424e-02 2.501e-01 8.473e-01 1.172e-01 5.648e-02 9.169e+00 1.327e-01 1.265e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.000e-01 0.000e+00  5.674e+01 2.694e-02 3.171e-01 5.751e-02 2.477e-01 7.965e-01 1.188e-01 5.739e-02 9.407e+00 1.328e-01 1.266e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.067e-01 0.000e+00  6.042e+01 2.530e-02 3.239e-01 6.064e-02 2.453e-01 7.499e-01 1.205e-01 5.835e-02 9.639e+00 1.329e-01 1.268e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.133e-01 0.000e+00  6.424e+01 2.380e-02 3.304e-01 6.363e-02 2.430e-01 7.077e-01 1.223e-01 5.937e-02 9.858e+00 1.330e-01 1.269e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.200e-01 0.000e+00  6.820e+01 2.242e-02 3.363e-01 6.649e-02 2.408e-01 6.699e-01 1.241e-01 6.045e-02 1.008e+01 1.331e-01 1.270e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.267e-01 0.000e+00  7.230e+01 2.115e-02 3.419e-01 6.922e-02 2.386e-01 6.348e-01 1.261e-01 6.158e-02 1.029e+01 1.332e-01 1.272e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.333e-01 0.000e+00  7.655e+01 1.998e-02 3.471e-01 7.182e-02 2.365e-01 6.028e-01 1.282e-01 6.277e-02 1.049e+01 1.333e-01 1.273e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.400e-01 0.000e+00  8.093e+01 1.891e-02 3.520e-01 7.431e-02 2.344e-01 5.747e-01 1.304e-01 6.403e-02 1.070e+01 1.334e-01 1.275e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.467e-01 0.000e+00  8.546e+01 1.791e-02 3.565e-01 7.669e-02 2.324e-01 5.488e-01 1.327e-01 6.536e-02 1.091e+01 1.335e-01 1.277e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.533e-01 0.000e+00  9.013e+01 1.699e-02 3.608e-01 7.896e-02 2.305e-01 5.257e-01 1.351e-01 6.676e-02 1.120e+01 1.337e-01 1.278e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.600e-01 0.000e+00  9.494e+01 1.613e-02 3.648e-01 8.114e-02 2.286e-01 5.021e-01 1.376e-01 6.823e-02 1.138e+01 1.338e-01 1.280e-01 #  p p > zp > l+ l-
2.367e+03 4.950e-01  2.667e-01 0.000e+00  9.990e+01 1.533e-02 3.686e-01 8.321e-02 2.268e-01 4.808e-01 1.402e-01 6.977e-02 1.158e+01 1.339e-01 1.282e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  0.000e+00 0.000e+00  1.660e+01 1.250e-01 1.250e-01 1.666e-01 4.167e-02 3.972e+00 8.444e-02 4.444e-02 3.972e+00 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  6.667e-03 0.000e+00  1.588e+01 1.306e-01 9.797e-02 1.511e-01 5.539e-02 4.131e+00 8.420e-02 4.430e-02 3.099e+00 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.333e-02 0.000e+00  1.533e+01 1.353e-01 7.254e-02 1.344e-01 7.117e-02 4.262e+00 8.401e-02 4.419e-02 2.285e+00 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.000e-02 0.000e+00  1.493e+01 1.389e-01 4.970e-02 1.170e-01 8.873e-02 4.356e+00 8.388e-02 4.411e-02 1.559e+00 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.667e-02 0.000e+00  1.468e+01 1.411e-01 3.042e-02 9.932e-02 1.076e-01 4.408e+00 8.380e-02 4.407e-02 9.502e-01 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  3.333e-02 0.000e+00  1.460e+01 1.419e-01 1.548e-02 8.196e-02 1.274e-01 4.415e+00 8.377e-02 4.405e-02 4.819e-01 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  4.000e-02 0.000e+00  1.467e+01 1.411e-01 5.458e-03 6.548e-02 1.473e-01 4.376e+00 8.380e-02 4.407e-02 1.692e-01 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  4.667e-02 0.000e+00  1.491e+01 1.389e-01 5.873e-04 5.040e-02 1.667e-01 4.292e+00 8.388e-02 4.411e-02 1.816e-02 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  5.333e-02 0.000e+00  1.530e+01 1.353e-01 7.867e-04 3.711e-02 1.852e-01 4.167e+00 8.401e-02 4.418e-02 2.425e-02 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  6.000e-02 0.000e+00  1.585e+01 1.306e-01 5.675e-03 2.589e-02 2.021e-01 4.009e+00 8.419e-02 4.429e-02 1.745e-01 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  6.667e-02 0.000e+00  1.655e+01 1.250e-01 1.465e-02 1.685e-02 2.172e-01 3.825e+00 8.442e-02 4.443e-02 4.480e-01 1.143e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  7.333e-02 0.000e+00  1.742e+01 1.187e-01 2.696e-02 9.973e-03 2.302e-01 3.624e+00 8.471e-02 4.460e-02 8.224e-01 1.144e-01 1.133e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  8.000e-02 0.000e+00  1.844e+01 1.121e-01 4.182e-02 5.127e-03 2.412e-01 3.414e+00 8.505e-02 4.479e-02 1.273e+00 1.144e-01 1.134e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  8.667e-02 0.000e+00  1.963e+01 1.054e-01 5.848e-02 2.114e-03 2.501e-01 3.199e+00 8.545e-02 4.503e-02 1.775e+00 1.144e-01 1.134e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  9.333e-02 0.000e+00  2.097e+01 9.862e-02 7.625e-02 6.913e-04 2.572e-01 2.988e+00 8.591e-02 4.529e-02 2.309e+00 1.145e-01 1.134e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.000e-01 0.000e+00  2.247e+01 9.202e-02 9.457e-02 6.053e-04 2.625e-01 2.783e+00 8.642e-02 4.559e-02 2.858e+00 1.145e-01 1.135e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.067e-01 0.000e+00  2.412e+01 8.569e-02 1.130e-01 1.608e-03 2.664e-01 2.589e+00 8.698e-02 4.592e-02 3.408e+00 1.146e-01 1.135e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.133e-01 0.000e+00  2.594e+01 7.969e-02 1.311e-01 3.473e-03 2.690e-01 2.404e+00 8.761e-02 4.628e-02 3.950e+00 1.146e-01 1.135e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.200e-01 0.000e+00  2.791e+01 7.405e-02 1.487e-01 6.000e-03 2.706e-01 2.232e+00 8.829e-02 4.668e-02 4.474e+00 1.147e-01 1.136e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.267e-01 0.000e+00  3.004e+01 6.879e-02 1.655e-01 9.018e-03 2.713e-01 2.070e+00 8.904e-02 4.712e-02 4.978e+00 1.147e-01 1.136e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.333e-01 0.000e+00  3.233e+01 6.392e-02 1.816e-01 1.239e-02 2.712e-01 1.922e+00 8.985e-02 4.759e-02 5.457e+00 1.148e-01 1.137e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.400e-01 0.000e+00  3.478e+01 5.942e-02 1.968e-01 1.599e-02 2.706e-01 1.786e+00 9.072e-02 4.810e-02 5.912e+00 1.149e-01 1.137e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.467e-01 0.000e+00  3.739e+01 5.527e-02 2.111e-01 1.974e-02 2.695e-01 1.661e+00 9.166e-02 4.865e-02 6.337e+00 1.149e-01 1.138e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.533e-01 0.000e+00  4.015e+01 5.147e-02 2.246e-01 2.355e-02 2.681e-01 1.546e+00 9.266e-02 4.924e-02 6.743e+00 1.150e-01 1.139e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.600e-01 0.000e+00  4.307e+01 4.798e-02 2.371e-01 2.739e-02 2.664e-01 1.440e+00 9.374e-02 4.987e-02 7.116e+00 1.151e-01 1.139e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.667e-01 0.000e+00  4.615e+01 4.478e-02 2.488e-01 3.119e-02 2.645e-01 1.345e+00 9.488e-02 5.054e-02 7.475e+00 1.152e-01 1.140e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.733e-01 0.000e+00  4.939e+01 4.184e-02 2.598e-01 3.494e-02 2.624e-01 1.258e+00 9.610e-02 5.126e-02 7.796e+00 1.153e-01 1.141e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.800e-01 0.000e+00  5.279e+01 3.915e-02 2.700e-01 3.860e-02 2.603e-01 1.180e+00 9.740e-02 5.203e-02 8.113e+00 1.154e-01 1.142e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.867e-01 0.000e+00  5.635e+01 3.669e-02 2.795e-01 4.217e-02 2.581e-01 1.107e+00 9.878e-02 5.284e-02 8.422e+00 1.155e-01 1.142e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  1.933e-01 0.000e+00  6.006e+01 3.442e-02 2.884e-01 4.563e-02 2.558e-01 1.041e+00 1.002e-01 5.370e-02 8.722e+00 1.156e-01 1.143e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.000e-01 0.000e+00  6.393e+01 3.234e-02 2.966e-01 4.897e-02 2.536e-01 9.809e-01 1.018e-01 5.462e-02 8.976e+00 1.157e-01 1.144e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.067e-01 0.000e+00  6.796e+01 3.043e-02 3.043e-01 5.220e-02 2.513e-01 9.239e-01 1.034e-01 5.558e-02 9.237e+00 1.158e-01 1.145e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.133e-01 0.000e+00  7.215e+01 2.867e-02 3.115e-01 5.530e-02 2.491e-01 8.760e-01 1.051e-01 5.661e-02 9.507e+00 1.160e-01 1.146e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.200e-01 0.000e+00  7.650e+01 2.704e-02 3.183e-01 5.829e-02 2.469e-01 8.294e-01 1.070e-01 5.769e-02 9.740e+00 1.161e-01 1.147e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.267e-01 0.000e+00  8.100e+01 2.554e-02 3.246e-01 6.116e-02 2.448e-01 7.867e-01 1.089e-01 5.883e-02 9.950e+00 1.162e-01 1.148e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.333e-01 0.000e+00  8.567e+01 2.416e-02 3.304e-01 6.391e-02 2.426e-01 7.470e-01 1.109e-01 6.004e-02 1.018e+01 1.164e-01 1.149e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.400e-01 0.000e+00  9.049e+01 2.288e-02 3.360e-01 6.655e-02 2.406e-01 7.111e-01 1.130e-01 6.132e-02 1.039e+01 1.165e-01 1.150e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.467e-01 0.000e+00  9.547e+01 2.169e-02 3.411e-01 6.908e-02 2.386e-01 6.804e-01 1.153e-01 6.266e-02 1.066e+01 1.167e-01 1.151e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.533e-01 0.000e+00  1.006e+02 2.059e-02 3.460e-01 7.151e-02 2.366e-01 6.489e-01 1.176e-01 6.408e-02 1.086e+01 1.168e-01 1.153e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.600e-01 0.000e+00  1.059e+02 1.956e-02 3.506e-01 7.384e-02 2.347e-01 6.208e-01 1.201e-01 6.558e-02 1.109e+01 1.170e-01 1.154e-01 #  p p > zp > l+ l-
2.466e+03 5.445e-01  2.667e-01 0.000e+00  1.114e+02 1.861e-02 3.549e-01 7.607e-02 2.328e-01 5.971e-01 1.227e-01 6.715e-02 1.131e+01 1.171e-01 1.155e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  0.000e+00 0.000e+00  2.253e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.886e+00 5.867e-02 4.182e-02 3.886e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  6.667e-03 0.000e+00  2.162e+01 1.302e-01 1.002e-01 1.525e-01 5.414e-02 4.028e+00 5.848e-02 4.167e-02 3.100e+00 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.333e-02 0.000e+00  2.090e+01 1.347e-01 7.666e-02 1.373e-01 6.834e-02 4.151e+00 5.833e-02 4.154e-02 2.363e+00 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.000e-02 0.000e+00  2.035e+01 1.382e-01 5.516e-02 1.214e-01 8.409e-02 4.242e+00 5.821e-02 4.145e-02 1.693e+00 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.667e-02 0.000e+00  1.999e+01 1.407e-01 3.644e-02 1.052e-01 1.011e-01 4.301e+00 5.814e-02 4.139e-02 1.114e+00 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  3.333e-02 0.000e+00  1.980e+01 1.420e-01 2.117e-02 8.911e-02 1.189e-01 4.323e+00 5.810e-02 4.136e-02 6.445e-01 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  4.000e-02 0.000e+00  1.980e+01 1.420e-01 9.854e-03 7.355e-02 1.372e-01 4.306e+00 5.810e-02 4.136e-02 2.991e-01 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  4.667e-02 0.000e+00  1.997e+01 1.407e-01 2.812e-03 5.897e-02 1.553e-01 4.252e+00 5.813e-02 4.139e-02 8.518e-02 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  5.333e-02 0.000e+00  2.033e+01 1.382e-01 1.156e-04 4.571e-02 1.728e-01 4.162e+00 5.821e-02 4.145e-02 3.492e-03 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  6.000e-02 0.000e+00  2.087e+01 1.346e-01 1.614e-03 3.406e-02 1.893e-01 4.038e+00 5.832e-02 4.154e-02 4.852e-02 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  6.667e-02 0.000e+00  2.158e+01 1.301e-01 6.956e-03 2.419e-02 2.045e-01 3.893e+00 5.847e-02 4.166e-02 2.081e-01 1.004e-01 1.014e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  7.333e-02 0.000e+00  2.248e+01 1.249e-01 1.565e-02 1.616e-02 2.181e-01 3.727e+00 5.866e-02 4.181e-02 4.669e-01 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  8.000e-02 0.000e+00  2.356e+01 1.192e-01 2.710e-02 9.949e-03 2.300e-01 3.548e+00 5.889e-02 4.199e-02 8.065e-01 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  8.667e-02 0.000e+00  2.481e+01 1.131e-01 4.072e-02 5.457e-03 2.401e-01 3.359e+00 5.916e-02 4.220e-02 1.207e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  9.333e-02 0.000e+00  2.625e+01 1.069e-01 5.589e-02 2.527e-03 2.485e-01 3.178e+00 5.947e-02 4.245e-02 1.654e+00 1.004e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.000e-01 0.000e+00  2.787e+01 1.007e-01 7.210e-02 9.753e-04 2.553e-01 2.991e+00 5.982e-02 4.273e-02 2.131e+00 1.005e-01 1.015e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.067e-01 0.000e+00  2.967e+01 9.457e-02 8.888e-02 6.046e-04 2.606e-01 2.805e+00 6.021e-02 4.304e-02 2.632e+00 1.005e-01 1.016e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.133e-01 0.000e+00  3.164e+01 8.865e-02 1.058e-01 1.220e-03 2.646e-01 2.622e+00 6.065e-02 4.338e-02 3.125e+00 1.005e-01 1.016e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.200e-01 0.000e+00  3.380e+01 8.298e-02 1.227e-01 2.638e-03 2.675e-01 2.452e+00 6.112e-02 4.376e-02 3.619e+00 1.005e-01 1.016e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.267e-01 0.000e+00  3.614e+01 7.760e-02 1.391e-01 4.694e-03 2.694e-01 2.292e+00 6.164e-02 4.418e-02 4.106e+00 1.006e-01 1.017e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.333e-01 0.000e+00  3.866e+01 7.254e-02 1.551e-01 7.243e-03 2.705e-01 2.131e+00 6.221e-02 4.463e-02 4.571e+00 1.006e-01 1.017e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.400e-01 0.000e+00  4.136e+01 6.781e-02 1.704e-01 1.016e-02 2.709e-01 1.990e+00 6.282e-02 4.512e-02 5.016e+00 1.006e-01 1.018e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.467e-01 0.000e+00  4.424e+01 6.339e-02 1.851e-01 1.335e-02 2.707e-01 1.859e+00 6.348e-02 4.564e-02 5.420e+00 1.007e-01 1.018e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.533e-01 0.000e+00  4.730e+01 5.929e-02 1.990e-01 1.672e-02 2.700e-01 1.739e+00 6.419e-02 4.621e-02 5.830e+00 1.007e-01 1.019e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.600e-01 0.000e+00  5.054e+01 5.549e-02 2.121e-01 2.019e-02 2.690e-01 1.633e+00 6.494e-02 4.682e-02 6.214e+00 1.007e-01 1.019e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.667e-01 0.000e+00  5.396e+01 5.198e-02 2.245e-01 2.373e-02 2.677e-01 1.533e+00 6.575e-02 4.747e-02 6.581e+00 1.008e-01 1.020e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.733e-01 0.000e+00  5.756e+01 4.873e-02 2.361e-01 2.728e-02 2.661e-01 1.439e+00 6.662e-02 4.816e-02 6.931e+00 1.008e-01 1.020e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.800e-01 0.000e+00  6.134e+01 4.573e-02 2.470e-01 3.081e-02 2.644e-01 1.355e+00 6.754e-02 4.890e-02 7.268e+00 1.009e-01 1.021e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.867e-01 0.000e+00  6.530e+01 4.296e-02 2.573e-01 3.430e-02 2.625e-01 1.276e+00 6.851e-02 4.969e-02 7.586e+00 1.009e-01 1.022e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  1.933e-01 0.000e+00  6.945e+01 4.040e-02 2.669e-01 3.772e-02 2.605e-01 1.207e+00 6.955e-02 5.053e-02 7.929e+00 1.010e-01 1.022e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.000e-01 0.000e+00  7.377e+01 3.804e-02 2.760e-01 4.106e-02 2.585e-01 1.134e+00 7.065e-02 5.142e-02 8.206e+00 1.010e-01 1.023e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.067e-01 0.000e+00  7.827e+01 3.586e-02 2.844e-01 4.431e-02 2.565e-01 1.074e+00 7.181e-02 5.236e-02 8.494e+00 1.011e-01 1.024e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.133e-01 0.000e+00  8.295e+01 3.384e-02 2.923e-01 4.747e-02 2.544e-01 1.022e+00 7.304e-02 5.336e-02 8.775e+00 1.011e-01 1.024e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.200e-01 0.000e+00  8.781e+01 3.197e-02 2.998e-01 5.052e-02 2.523e-01 9.706e-01 7.434e-02 5.442e-02 9.121e+00 1.012e-01 1.025e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.267e-01 0.000e+00  9.286e+01 3.024e-02 3.067e-01 5.348e-02 2.502e-01 9.249e-01 7.571e-02 5.553e-02 9.399e+00 1.013e-01 1.026e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.333e-01 0.000e+00  9.808e+01 2.863e-02 3.133e-01 5.633e-02 2.482e-01 8.810e-01 7.716e-02 5.672e-02 9.647e+00 1.013e-01 1.027e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.400e-01 0.000e+00  1.035e+02 2.715e-02 3.194e-01 5.908e-02 2.461e-01 8.390e-01 7.868e-02 5.797e-02 9.894e+00 1.014e-01 1.028e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.467e-01 0.000e+00  1.091e+02 2.576e-02 3.252e-01 6.173e-02 2.441e-01 8.014e-01 8.029e-02 5.929e-02 1.011e+01 1.015e-01 1.029e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.533e-01 0.000e+00  1.148e+02 2.448e-02 3.307e-01 6.428e-02 2.422e-01 7.680e-01 8.199e-02 6.068e-02 1.035e+01 1.015e-01 1.030e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.600e-01 0.000e+00  1.208e+02 2.328e-02 3.358e-01 6.673e-02 2.403e-01 7.362e-01 8.377e-02 6.215e-02 1.059e+01 1.016e-01 1.031e-01 #  p p > zp > l+ l-
2.587e+03 5.940e-01  2.667e-01 0.000e+00  1.269e+02 2.216e-02 3.406e-01 6.910e-02 2.384e-01 7.097e-01 8.565e-02 6.371e-02 1.088e+01 1.017e-01 1.032e-01 #  p p > zp > l+ l-
2.736e+03 6.435e-01  0.000e+00 0.000e+00  3.090e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.661e+00 2.740e-02 3.897e-02 3.661e+00 8.721e-02 8.900e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  6.667e-03 0.000e+00  2.973e+01 1.298e-01 1.021e-01 1.536e-01 5.308e-02 3.776e+00 2.729e-02 3.881e-02 2.969e+00 8.720e-02 8.898e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.333e-02 0.000e+00  2.878e+01 1.341e-01 8.021e-02 1.397e-01 6.599e-02 3.877e+00 2.720e-02 3.868e-02 2.319e+00 8.720e-02 8.897e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.000e-02 0.000e+00  2.804e+01 1.376e-01 5.995e-02 1.251e-01 8.024e-02 3.959e+00 2.713e-02 3.858e-02 1.724e+00 8.719e-02 8.895e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.667e-02 0.000e+00  2.751e+01 1.402e-01 4.190e-02 1.102e-01 9.562e-02 4.015e+00 2.708e-02 3.850e-02 1.200e+00 8.719e-02 8.895e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  3.333e-02 0.000e+00  2.718e+01 1.418e-01 2.663e-02 9.525e-02 1.118e-01 4.046e+00 2.706e-02 3.846e-02 7.597e-01 8.719e-02 8.894e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  4.000e-02 0.000e+00  2.707e+01 1.424e-01 1.458e-02 8.062e-02 1.285e-01 4.045e+00 2.705e-02 3.844e-02 4.154e-01 8.719e-02 8.894e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  4.667e-02 0.000e+00  2.717e+01 1.418e-01 6.079e-03 6.665e-02 1.454e-01 4.015e+00 2.705e-02 3.846e-02 1.726e-01 8.719e-02 8.894e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  5.333e-02 0.000e+00  2.748e+01 1.402e-01 1.275e-03 5.366e-02 1.619e-01 3.956e+00 2.708e-02 3.850e-02 3.616e-02 8.719e-02 8.895e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  6.000e-02 0.000e+00  2.800e+01 1.376e-01 1.580e-04 4.191e-02 1.778e-01 3.879e+00 2.713e-02 3.857e-02 4.453e-03 8.719e-02 8.895e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  6.667e-02 0.000e+00  2.873e+01 1.340e-01 2.552e-03 3.158e-02 1.927e-01 3.770e+00 2.720e-02 3.867e-02 7.160e-02 8.720e-02 8.896e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  7.333e-02 0.000e+00  2.967e+01 1.298e-01 8.146e-03 2.279e-02 2.065e-01 3.648e+00 2.728e-02 3.880e-02 2.281e-01 8.720e-02 8.898e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  8.000e-02 0.000e+00  3.082e+01 1.249e-01 1.653e-02 1.559e-02 2.188e-01 3.504e+00 2.739e-02 3.896e-02 4.621e-01 8.721e-02 8.900e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  8.667e-02 0.000e+00  3.219e+01 1.196e-01 2.725e-02 9.933e-03 2.297e-01 3.350e+00 2.752e-02 3.915e-02 7.605e-01 8.722e-02 8.901e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  9.333e-02 0.000e+00  3.376e+01 1.140e-01 3.981e-02 5.749e-03 2.391e-01 3.190e+00 2.766e-02 3.937e-02 1.110e+00 8.723e-02 8.904e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.000e-01 0.000e+00  3.554e+01 1.083e-01 5.375e-02 2.916e-03 2.470e-01 3.016e+00 2.783e-02 3.962e-02 1.490e+00 8.725e-02 8.906e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.067e-01 0.000e+00  3.753e+01 1.025e-01 6.864e-02 1.286e-03 2.536e-01 2.854e+00 2.802e-02 3.991e-02 1.901e+00 8.726e-02 8.909e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.133e-01 0.000e+00  3.974e+01 9.680e-02 8.409e-02 7.065e-04 2.588e-01 2.697e+00 2.823e-02 4.022e-02 2.322e+00 8.728e-02 8.912e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.200e-01 0.000e+00  4.215e+01 9.125e-02 9.980e-02 1.020e-03 2.629e-01 2.539e+00 2.846e-02 4.057e-02 2.754e+00 8.730e-02 8.916e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.267e-01 0.000e+00  4.478e+01 8.590e-02 1.155e-01 2.078e-03 2.660e-01 2.379e+00 2.871e-02 4.095e-02 3.194e+00 8.732e-02 8.920e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.333e-01 0.000e+00  4.761e+01 8.078e-02 1.310e-01 3.743e-03 2.681e-01 2.237e+00 2.898e-02 4.136e-02 3.610e+00 8.734e-02 8.924e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.400e-01 0.000e+00  5.066e+01 7.592e-02 1.460e-01 5.893e-03 2.695e-01 2.098e+00 2.928e-02 4.182e-02 4.018e+00 8.736e-02 8.928e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.467e-01 0.000e+00  5.392e+01 7.133e-02 1.607e-01 8.420e-03 2.702e-01 1.968e+00 2.961e-02 4.230e-02 4.424e+00 8.738e-02 8.933e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.533e-01 0.000e+00  5.738e+01 6.702e-02 1.747e-01 1.123e-02 2.704e-01 1.851e+00 2.996e-02 4.283e-02 4.817e+00 8.741e-02 8.938e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.600e-01 0.000e+00  6.106e+01 6.299e-02 1.881e-01 1.425e-02 2.701e-01 1.740e+00 3.033e-02 4.340e-02 5.207e+00 8.744e-02 8.943e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.667e-01 0.000e+00  6.495e+01 5.922e-02 2.009e-01 1.742e-02 2.694e-01 1.639e+00 3.073e-02 4.400e-02 5.551e+00 8.747e-02 8.949e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.733e-01 0.000e+00  6.905e+01 5.571e-02 2.130e-01 2.067e-02 2.684e-01 1.537e+00 3.116e-02 4.465e-02 5.900e+00 8.750e-02 8.955e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.800e-01 0.000e+00  7.335e+01 5.244e-02 2.245e-01 2.397e-02 2.672e-01 1.443e+00 3.161e-02 4.534e-02 6.239e+00 8.753e-02 8.961e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.867e-01 0.000e+00  7.787e+01 4.940e-02 2.354e-01 2.728e-02 2.658e-01 1.372e+00 3.210e-02 4.608e-02 6.562e+00 8.756e-02 8.968e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  1.933e-01 0.000e+00  8.260e+01 4.658e-02 2.456e-01 3.058e-02 2.642e-01 1.299e+00 3.261e-02 4.686e-02 6.856e+00 8.760e-02 8.975e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.000e-01 0.000e+00  8.754e+01 4.396e-02 2.553e-01 3.384e-02 2.624e-01 1.232e+00 3.316e-02 4.769e-02 7.175e+00 8.763e-02 8.982e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.067e-01 0.000e+00  9.269e+01 4.152e-02 2.644e-01 3.704e-02 2.606e-01 1.168e+00 3.374e-02 4.858e-02 7.476e+00 8.767e-02 8.989e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.133e-01 0.000e+00  9.806e+01 3.926e-02 2.730e-01 4.019e-02 2.588e-01 1.109e+00 3.436e-02 4.951e-02 7.731e+00 8.771e-02 8.997e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.200e-01 0.000e+00  1.036e+02 3.715e-02 2.810e-01 4.326e-02 2.569e-01 1.058e+00 3.501e-02 5.051e-02 8.008e+00 8.775e-02 9.005e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.267e-01 0.000e+00  1.094e+02 3.520e-02 2.886e-01 4.624e-02 2.549e-01 1.007e+00 3.570e-02 5.156e-02 8.276e+00 8.780e-02 9.014e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.333e-01 0.000e+00  1.154e+02 3.337e-02 2.958e-01 4.915e-02 2.530e-01 9.682e-01 3.643e-02 5.267e-02 8.581e+00 8.784e-02 9.023e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.400e-01 0.000e+00  1.216e+02 3.168e-02 3.026e-01 5.196e-02 2.511e-01 9.260e-01 3.720e-02 5.385e-02 8.839e+00 8.789e-02 9.032e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.467e-01 0.000e+00  1.280e+02 3.010e-02 3.089e-01 5.469e-02 2.491e-01 8.820e-01 3.801e-02 5.510e-02 9.035e+00 8.793e-02 9.041e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.533e-01 0.000e+00  1.346e+02 2.863e-02 3.149e-01 5.733e-02 2.472e-01 8.504e-01 3.887e-02 5.641e-02 9.292e+00 8.798e-02 9.051e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.600e-01 0.000e+00  1.415e+02 2.725e-02 3.206e-01 5.988e-02 2.453e-01 8.119e-01 3.977e-02 5.780e-02 9.582e+00 8.803e-02 9.061e-02 #  p p > zp > l+ l-
2.736e+03 6.435e-01  2.667e-01 0.000e+00  1.485e+02 2.597e-02 3.260e-01 6.234e-02 2.435e-01 7.772e-01 4.073e-02 5.927e-02 9.748e+00 8.809e-02 9.071e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  0.000e+00 0.000e+00  4.319e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.163e+00 2.515e-02 3.605e-02 3.163e+00 7.324e-02 7.724e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  6.667e-03 0.000e+00  4.166e+01 1.295e-01 1.037e-01 1.546e-01 5.219e-02 3.294e+00 2.507e-02 3.588e-02 2.638e+00 7.323e-02 7.723e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.333e-02 0.000e+00  4.038e+01 1.336e-01 8.329e-02 1.417e-01 6.400e-02 3.384e+00 2.501e-02 3.574e-02 2.110e+00 7.322e-02 7.722e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.000e-02 0.000e+00  3.936e+01 1.370e-01 6.417e-02 1.283e-01 7.699e-02 3.452e+00 2.495e-02 3.563e-02 1.617e+00 7.322e-02 7.721e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.667e-02 0.000e+00  3.859e+01 1.397e-01 4.684e-02 1.145e-01 9.100e-02 3.503e+00 2.491e-02 3.555e-02 1.175e+00 7.321e-02 7.720e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  3.333e-02 0.000e+00  3.807e+01 1.416e-01 3.178e-02 1.006e-01 1.058e-01 3.533e+00 2.489e-02 3.549e-02 7.931e-01 7.321e-02 7.720e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  4.000e-02 0.000e+00  3.781e+01 1.425e-01 1.936e-02 8.681e-02 1.212e-01 3.541e+00 2.487e-02 3.547e-02 4.811e-01 7.320e-02 7.720e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  4.667e-02 0.000e+00  3.780e+01 1.425e-01 9.896e-03 7.351e-02 1.368e-01 3.528e+00 2.487e-02 3.547e-02 2.449e-01 7.320e-02 7.720e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  5.333e-02 0.000e+00  3.804e+01 1.416e-01 3.578e-03 6.092e-02 1.523e-01 3.493e+00 2.489e-02 3.549e-02 8.817e-02 7.321e-02 7.720e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  6.000e-02 0.000e+00  3.854e+01 1.397e-01 4.718e-04 4.927e-02 1.675e-01 3.436e+00 2.491e-02 3.555e-02 1.161e-02 7.321e-02 7.720e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  6.667e-02 0.000e+00  3.929e+01 1.370e-01 5.147e-04 3.876e-02 1.819e-01 3.361e+00 2.495e-02 3.563e-02 1.258e-02 7.322e-02 7.721e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  7.333e-02 0.000e+00  4.030e+01 1.336e-01 3.530e-03 2.952e-02 1.956e-01 3.270e+00 2.500e-02 3.573e-02 8.551e-02 7.322e-02 7.722e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  8.000e-02 0.000e+00  4.155e+01 1.295e-01 9.247e-03 2.163e-02 2.081e-01 3.159e+00 2.507e-02 3.587e-02 2.231e-01 7.323e-02 7.723e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  8.667e-02 0.000e+00  4.307e+01 1.249e-01 1.733e-02 1.511e-02 2.194e-01 3.017e+00 2.514e-02 3.604e-02 4.174e-01 7.324e-02 7.724e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  9.333e-02 0.000e+00  4.483e+01 1.200e-01 2.740e-02 9.922e-03 2.295e-01 2.894e+00 2.523e-02 3.623e-02 6.542e-01 7.326e-02 7.725e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.000e-01 0.000e+00  4.685e+01 1.148e-01 3.906e-02 6.013e-03 2.382e-01 2.764e+00 2.534e-02 3.645e-02 9.360e-01 7.327e-02 7.727e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.067e-01 0.000e+00  4.912e+01 1.095e-01 5.196e-02 3.280e-03 2.457e-01 2.634e+00 2.546e-02 3.670e-02 1.244e+00 7.329e-02 7.729e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.133e-01 0.000e+00  5.165e+01 1.041e-01 6.572e-02 1.609e-03 2.520e-01 2.505e+00 2.559e-02 3.699e-02 1.572e+00 7.331e-02 7.731e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.200e-01 0.000e+00  5.443e+01 9.879e-02 8.003e-02 8.760e-04 2.571e-01 2.366e+00 2.574e-02 3.730e-02 1.915e+00 7.333e-02 7.733e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.267e-01 0.000e+00  5.746e+01 9.357e-02 9.464e-02 9.538e-04 2.612e-01 2.243e+00 2.590e-02 3.764e-02 2.265e+00 7.335e-02 7.735e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.333e-01 0.000e+00  6.074e+01 8.851e-02 1.093e-01 1.720e-03 2.644e-01 2.125e+00 2.607e-02 3.802e-02 2.617e+00 7.337e-02 7.738e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.400e-01 0.000e+00  6.428e+01 8.363e-02 1.238e-01 3.061e-03 2.668e-01 2.017e+00 2.626e-02 3.843e-02 2.978e+00 7.340e-02 7.741e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.467e-01 0.000e+00  6.808e+01 7.897e-02 1.381e-01 4.871e-03 2.684e-01 1.906e+00 2.647e-02 3.888e-02 3.324e+00 7.343e-02 7.744e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.533e-01 0.000e+00  7.212e+01 7.454e-02 1.520e-01 7.057e-03 2.694e-01 1.804e+00 2.669e-02 3.936e-02 3.675e+00 7.345e-02 7.747e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.600e-01 0.000e+00  7.642e+01 7.035e-02 1.655e-01 9.538e-03 2.699e-01 1.709e+00 2.692e-02 3.987e-02 4.013e+00 7.349e-02 7.751e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.667e-01 0.000e+00  8.098e+01 6.640e-02 1.784e-01 1.224e-02 2.699e-01 1.616e+00 2.717e-02 4.043e-02 4.348e+00 7.352e-02 7.754e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.733e-01 0.000e+00  8.578e+01 6.268e-02 1.908e-01 1.511e-02 2.695e-01 1.541e+00 2.744e-02 4.102e-02 4.686e+00 7.355e-02 7.758e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.800e-01 0.000e+00  9.084e+01 5.919e-02 2.027e-01 1.810e-02 2.688e-01 1.456e+00 2.773e-02 4.166e-02 4.987e+00 7.359e-02 7.762e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.867e-01 0.000e+00  9.616e+01 5.593e-02 2.140e-01 2.116e-02 2.679e-01 1.381e+00 2.803e-02 4.233e-02 5.296e+00 7.363e-02 7.766e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  1.933e-01 0.000e+00  1.017e+02 5.287e-02 2.247e-01 2.425e-02 2.667e-01 1.312e+00 2.835e-02 4.305e-02 5.576e+00 7.367e-02 7.771e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.000e-01 0.000e+00  1.075e+02 5.001e-02 2.348e-01 2.736e-02 2.654e-01 1.248e+00 2.869e-02 4.382e-02 5.852e+00 7.371e-02 7.776e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.067e-01 0.000e+00  1.136e+02 4.735e-02 2.445e-01 3.046e-02 2.639e-01 1.192e+00 2.905e-02 4.464e-02 6.139e+00 7.376e-02 7.780e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.133e-01 0.000e+00  1.200e+02 4.486e-02 2.536e-01 3.352e-02 2.623e-01 1.115e+00 2.943e-02 4.550e-02 6.318e+00 7.381e-02 7.786e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.200e-01 0.000e+00  1.265e+02 4.253e-02 2.622e-01 3.654e-02 2.606e-01 1.060e+00 2.983e-02 4.642e-02 6.586e+00 7.385e-02 7.791e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.267e-01 0.000e+00  1.334e+02 4.036e-02 2.704e-01 3.951e-02 2.589e-01 1.016e+00 3.025e-02 4.739e-02 6.853e+00 7.390e-02 7.796e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.333e-01 0.000e+00  1.405e+02 3.833e-02 2.781e-01 4.242e-02 2.571e-01 9.767e-01 3.069e-02 4.842e-02 7.085e+00 7.396e-02 7.802e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.400e-01 0.000e+00  1.478e+02 3.644e-02 2.854e-01 4.525e-02 2.553e-01 9.349e-01 3.116e-02 4.951e-02 7.334e+00 7.401e-02 7.808e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.467e-01 0.000e+00  1.554e+02 3.466e-02 2.923e-01 4.802e-02 2.535e-01 9.013e-01 3.165e-02 5.066e-02 7.594e+00 7.407e-02 7.814e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.533e-01 0.000e+00  1.632e+02 3.300e-02 2.989e-01 5.071e-02 2.517e-01 8.671e-01 3.216e-02 5.188e-02 7.856e+00 7.412e-02 7.821e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.600e-01 0.000e+00  1.713e+02 3.145e-02 3.051e-01 5.332e-02 2.499e-01 8.360e-01 3.270e-02 5.318e-02 8.119e+00 7.418e-02 7.827e-02 #  p p > zp > l+ l-
2.926e+03 6.930e-01  2.667e-01 0.000e+00  1.797e+02 3.000e-02 3.109e-01 5.585e-02 2.481e-01 8.072e-01 3.326e-02 5.454e-02 8.351e+00 7.425e-02 7.834e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  0.000e+00 0.000e+00  6.227e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.583e+00 2.494e-02 3.310e-02 2.583e+00 6.266e-02 6.809e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  6.667e-03 0.000e+00  6.019e+01 1.293e-01 1.051e-01 1.554e-01 5.142e-02 2.652e+00 2.483e-02 3.294e-02 2.156e+00 6.265e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.333e-02 0.000e+00  5.842e+01 1.331e-01 8.598e-02 1.435e-01 6.230e-02 2.719e+00 2.475e-02 3.280e-02 1.756e+00 6.264e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.000e-02 0.000e+00  5.697e+01 1.365e-01 6.791e-02 1.310e-01 7.422e-02 2.770e+00 2.467e-02 3.268e-02 1.378e+00 6.264e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.667e-02 0.000e+00  5.584e+01 1.392e-01 5.131e-02 1.182e-01 8.707e-02 2.808e+00 2.462e-02 3.260e-02 1.035e+00 6.263e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  3.333e-02 0.000e+00  5.503e+01 1.412e-01 3.657e-02 1.052e-01 1.007e-01 2.845e+00 2.458e-02 3.253e-02 7.388e-01 6.263e-02 6.807e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  4.000e-02 0.000e+00  5.454e+01 1.425e-01 2.402e-02 9.226e-02 1.148e-01 2.858e+00 2.455e-02 3.249e-02 4.832e-01 6.263e-02 6.807e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  4.667e-02 0.000e+00  5.436e+01 1.429e-01 1.395e-02 7.963e-02 1.293e-01 2.863e+00 2.454e-02 3.248e-02 2.796e-01 6.262e-02 6.807e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  5.333e-02 0.000e+00  5.450e+01 1.425e-01 6.567e-03 6.750e-02 1.438e-01 2.845e+00 2.455e-02 3.249e-02 1.312e-01 6.263e-02 6.807e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  6.000e-02 0.000e+00  5.496e+01 1.412e-01 1.965e-03 5.610e-02 1.582e-01 2.811e+00 2.457e-02 3.253e-02 3.882e-02 6.263e-02 6.807e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  6.667e-02 0.000e+00  5.574e+01 1.392e-01 1.581e-04 4.560e-02 1.721e-01 2.765e+00 2.461e-02 3.259e-02 3.141e-03 6.263e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  7.333e-02 0.000e+00  5.684e+01 1.365e-01 1.062e-03 3.613e-02 1.854e-01 2.698e+00 2.467e-02 3.267e-02 2.083e-02 6.264e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  8.000e-02 0.000e+00  5.825e+01 1.332e-01 4.510e-03 2.780e-02 1.979e-01 2.622e+00 2.474e-02 3.278e-02 8.862e-02 6.264e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  8.667e-02 0.000e+00  5.999e+01 1.293e-01 1.027e-02 2.065e-02 2.094e-01 2.544e+00 2.482e-02 3.292e-02 2.016e-01 6.265e-02 6.808e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  9.333e-02 0.000e+00  6.204e+01 1.250e-01 1.805e-02 1.470e-02 2.199e-01 2.457e+00 2.493e-02 3.308e-02 3.545e-01 6.266e-02 6.809e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.000e-01 0.000e+00  6.441e+01 1.204e-01 2.755e-02 9.919e-03 2.292e-01 2.380e+00 2.505e-02 3.327e-02 5.414e-01 6.267e-02 6.809e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.067e-01 0.000e+00  6.710e+01 1.156e-01 3.844e-02 6.253e-03 2.374e-01 2.225e+00 2.518e-02 3.348e-02 7.568e-01 6.268e-02 6.810e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.133e-01 0.000e+00  7.010e+01 1.106e-01 5.043e-02 3.623e-03 2.445e-01 2.142e+00 2.533e-02 3.373e-02 9.763e-01 6.270e-02 6.810e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.200e-01 0.000e+00  7.343e+01 1.056e-01 6.322e-02 1.935e-03 2.505e-01 2.041e+00 2.550e-02 3.399e-02 1.222e+00 6.271e-02 6.811e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.267e-01 0.000e+00  7.707e+01 1.006e-01 7.655e-02 1.090e-03 2.555e-01 1.939e+00 2.569e-02 3.429e-02 1.457e+00 6.273e-02 6.811e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.333e-01 0.000e+00  8.103e+01 9.566e-02 9.019e-02 9.832e-04 2.596e-01 1.850e+00 2.590e-02 3.462e-02 1.721e+00 6.275e-02 6.812e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.400e-01 0.000e+00  8.531e+01 9.086e-02 1.039e-01 1.513e-03 2.629e-01 1.760e+00 2.612e-02 3.497e-02 1.987e+00 6.277e-02 6.813e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.467e-01 0.000e+00  8.991e+01 8.621e-02 1.176e-01 2.583e-03 2.654e-01 1.707e+00 2.636e-02 3.536e-02 2.303e+00 6.279e-02 6.814e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.533e-01 0.000e+00  9.483e+01 8.174e-02 1.312e-01 4.103e-03 2.672e-01 1.627e+00 2.663e-02 3.578e-02 2.602e+00 6.282e-02 6.815e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.600e-01 0.000e+00  1.001e+02 7.747e-02 1.444e-01 5.994e-03 2.684e-01 1.547e+00 2.691e-02 3.623e-02 2.877e+00 6.284e-02 6.815e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.667e-01 0.000e+00  1.056e+02 7.340e-02 1.573e-01 8.182e-03 2.692e-01 1.450e+00 2.721e-02 3.671e-02 3.163e+00 6.287e-02 6.816e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.733e-01 0.000e+00  1.115e+02 6.954e-02 1.697e-01 1.060e-02 2.694e-01 1.387e+00 2.753e-02 3.723e-02 3.442e+00 6.289e-02 6.817e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.800e-01 0.000e+00  1.177e+02 6.589e-02 1.818e-01 1.321e-02 2.693e-01 1.325e+00 2.788e-02 3.778e-02 3.686e+00 6.292e-02 6.819e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.867e-01 0.000e+00  1.242e+02 6.244e-02 1.933e-01 1.594e-02 2.689e-01 1.266e+00 2.825e-02 3.837e-02 3.950e+00 6.295e-02 6.820e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  1.933e-01 0.000e+00  1.310e+02 5.919e-02 2.043e-01 1.877e-02 2.682e-01 1.208e+00 2.864e-02 3.900e-02 4.188e+00 6.299e-02 6.821e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.000e-01 0.000e+00  1.381e+02 5.614e-02 2.149e-01 2.166e-02 2.673e-01 1.147e+00 2.905e-02 3.967e-02 4.414e+00 6.302e-02 6.822e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.067e-01 0.000e+00  1.456e+02 5.327e-02 2.249e-01 2.458e-02 2.662e-01 1.105e+00 2.949e-02 4.039e-02 4.643e+00 6.306e-02 6.824e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.133e-01 0.000e+00  1.534e+02 5.058e-02 2.345e-01 2.751e-02 2.649e-01 1.062e+00 2.996e-02 4.114e-02 4.895e+00 6.309e-02 6.825e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.200e-01 0.000e+00  1.615e+02 4.805e-02 2.436e-01 3.043e-02 2.635e-01 1.019e+00 3.045e-02 4.195e-02 5.159e+00 6.313e-02 6.826e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.267e-01 0.000e+00  1.699e+02 4.568e-02 2.522e-01 3.333e-02 2.620e-01 9.805e-01 3.097e-02 4.280e-02 5.418e+00 6.317e-02 6.828e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.333e-01 0.000e+00  1.786e+02 4.345e-02 2.604e-01 3.618e-02 2.605e-01 9.435e-01 3.152e-02 4.370e-02 5.695e+00 6.321e-02 6.829e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.400e-01 0.000e+00  1.877e+02 4.137e-02 2.682e-01 3.900e-02 2.589e-01 9.129e-01 3.210e-02 4.465e-02 5.933e+00 6.325e-02 6.831e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.467e-01 0.000e+00  1.971e+02 3.941e-02 2.756e-01 4.176e-02 2.572e-01 8.794e-01 3.271e-02 4.567e-02 6.177e+00 6.330e-02 6.833e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.533e-01 0.000e+00  2.068e+02 3.757e-02 2.826e-01 4.446e-02 2.555e-01 8.464e-01 3.335e-02 4.673e-02 6.439e+00 6.335e-02 6.834e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.600e-01 0.000e+00  2.168e+02 3.585e-02 2.893e-01 4.710e-02 2.538e-01 8.185e-01 3.403e-02 4.786e-02 6.678e+00 6.339e-02 6.836e-02 #  p p > zp > l+ l-
3.172e+03 7.425e-01  2.667e-01 0.000e+00  2.271e+02 3.423e-02 2.956e-01 4.967e-02 2.521e-01 7.892e-01 3.475e-02 4.906e-02 6.942e+00 6.344e-02 6.838e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  0.000e+00 0.000e+00  9.431e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.836e+00 3.733e-02 2.987e-02 1.836e+00 5.411e-02 5.872e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  6.667e-03 0.000e+00  9.132e+01 1.291e-01 1.064e-01 1.561e-01 5.075e-02 1.877e+00 3.720e-02 2.972e-02 1.547e+00 5.409e-02 5.871e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.333e-02 0.000e+00  8.875e+01 1.327e-01 8.836e-02 1.450e-01 6.083e-02 1.903e+00 3.709e-02 2.960e-02 1.267e+00 5.407e-02 5.870e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.000e-02 0.000e+00  8.660e+01 1.360e-01 7.124e-02 1.334e-01 7.183e-02 1.935e+00 3.699e-02 2.949e-02 1.014e+00 5.405e-02 5.869e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.667e-02 0.000e+00  8.488e+01 1.387e-01 5.534e-02 1.214e-01 8.367e-02 1.961e+00 3.692e-02 2.940e-02 7.823e-01 5.404e-02 5.868e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  3.333e-02 0.000e+00  8.358e+01 1.408e-01 4.099e-02 1.092e-01 9.622e-02 1.979e+00 3.686e-02 2.934e-02 5.748e-01 5.403e-02 5.868e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  4.000e-02 0.000e+00  8.270e+01 1.423e-01 2.849e-02 9.708e-02 1.093e-01 1.990e+00 3.683e-02 2.930e-02 3.983e-01 5.403e-02 5.867e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  4.667e-02 0.000e+00  8.224e+01 1.430e-01 1.807e-02 8.509e-02 1.228e-01 1.991e+00 3.681e-02 2.928e-02 2.512e-01 5.402e-02 5.867e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  5.333e-02 0.000e+00  8.221e+01 1.430e-01 9.939e-03 7.347e-02 1.364e-01 1.983e+00 3.681e-02 2.927e-02 1.377e-01 5.402e-02 5.867e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  6.000e-02 0.000e+00  8.261e+01 1.423e-01 4.224e-03 6.239e-02 1.500e-01 1.969e+00 3.682e-02 2.929e-02 5.838e-02 5.402e-02 5.867e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  6.667e-02 0.000e+00  8.342e+01 1.409e-01 9.766e-04 5.202e-02 1.633e-01 1.946e+00 3.686e-02 2.933e-02 1.348e-02 5.403e-02 5.867e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  7.333e-02 0.000e+00  8.466e+01 1.388e-01 1.744e-04 4.249e-02 1.761e-01 1.910e+00 3.691e-02 2.939e-02 2.378e-03 5.404e-02 5.868e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  8.000e-02 0.000e+00  8.632e+01 1.361e-01 1.724e-03 3.390e-02 1.884e-01 1.873e+00 3.698e-02 2.948e-02 2.358e-02 5.405e-02 5.869e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  8.667e-02 0.000e+00  8.841e+01 1.329e-01 5.469e-03 2.634e-02 1.999e-01 1.830e+00 3.707e-02 2.958e-02 7.521e-02 5.407e-02 5.870e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  9.333e-02 0.000e+00  9.092e+01 1.292e-01 1.121e-02 1.982e-02 2.105e-01 1.782e+00 3.718e-02 2.970e-02 1.552e-01 5.409e-02 5.871e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.000e-01 0.000e+00  9.385e+01 1.251e-01 1.870e-02 1.435e-02 2.202e-01 1.731e+00 3.731e-02 2.985e-02 2.600e-01 5.411e-02 5.872e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.067e-01 0.000e+00  9.721e+01 1.208e-01 2.770e-02 9.923e-03 2.289e-01 1.688e+00 3.745e-02 3.002e-02 3.870e-01 5.413e-02 5.873e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.133e-01 0.000e+00  1.010e+02 1.163e-01 3.792e-02 6.475e-03 2.366e-01 1.634e+00 3.762e-02 3.021e-02 5.325e-01 5.416e-02 5.875e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.200e-01 0.000e+00  1.052e+02 1.116e-01 4.913e-02 3.946e-03 2.434e-01 1.578e+00 3.780e-02 3.042e-02 6.928e-01 5.419e-02 5.876e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.267e-01 0.000e+00  1.098e+02 1.069e-01 6.108e-02 2.260e-03 2.491e-01 1.519e+00 3.801e-02 3.066e-02 8.658e-01 5.423e-02 5.878e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.333e-01 0.000e+00  1.149e+02 1.022e-01 7.354e-02 1.334e-03 2.540e-01 1.463e+00 3.823e-02 3.092e-02 1.051e+00 5.426e-02 5.880e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.400e-01 0.000e+00  1.203e+02 9.755e-02 8.632e-02 1.082e-03 2.581e-01 1.408e+00 3.847e-02 3.121e-02 1.245e+00 5.430e-02 5.883e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.467e-01 0.000e+00  1.262e+02 9.299e-02 9.925e-02 1.419e-03 2.614e-01 1.356e+00 3.874e-02 3.152e-02 1.443e+00 5.435e-02 5.885e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.533e-01 0.000e+00  1.326e+02 8.856e-02 1.122e-01 2.263e-03 2.640e-01 1.306e+00 3.902e-02 3.185e-02 1.651e+00 5.440e-02 5.888e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.600e-01 0.000e+00  1.393e+02 8.427e-02 1.250e-01 3.537e-03 2.660e-01 1.256e+00 3.933e-02 3.221e-02 1.829e+00 5.445e-02 5.890e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.667e-01 0.000e+00  1.465e+02 8.015e-02 1.376e-01 5.171e-03 2.674e-01 1.210e+00 3.966e-02 3.260e-02 2.036e+00 5.450e-02 5.893e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.733e-01 0.000e+00  1.541e+02 7.621e-02 1.500e-01 7.101e-03 2.683e-01 1.163e+00 4.001e-02 3.302e-02 2.277e+00 5.456e-02 5.896e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.800e-01 0.000e+00  1.621e+02 7.244e-02 1.619e-01 9.270e-03 2.688e-01 1.126e+00 4.039e-02 3.347e-02 2.479e+00 5.462e-02 5.900e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.867e-01 0.000e+00  1.705e+02 6.887e-02 1.736e-01 1.163e-02 2.689e-01 1.087e+00 4.078e-02 3.394e-02 2.700e+00 5.468e-02 5.903e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  1.933e-01 0.000e+00  1.794e+02 6.547e-02 1.848e-01 1.413e-02 2.687e-01 1.027e+00 4.121e-02 3.445e-02 2.913e+00 5.475e-02 5.907e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.000e-01 0.000e+00  1.887e+02 6.226e-02 1.955e-01 1.675e-02 2.683e-01 9.930e-01 4.165e-02 3.499e-02 3.119e+00 5.482e-02 5.911e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.067e-01 0.000e+00  1.984e+02 5.922e-02 2.059e-01 1.944e-02 2.676e-01 9.568e-01 4.212e-02 3.557e-02 3.340e+00 5.489e-02 5.915e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.133e-01 0.000e+00  2.085e+02 5.635e-02 2.158e-01 2.218e-02 2.667e-01 9.287e-01 4.262e-02 3.618e-02 3.604e+00 5.496e-02 5.919e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.200e-01 0.000e+00  2.191e+02 5.365e-02 2.252e-01 2.494e-02 2.656e-01 8.896e-01 4.315e-02 3.682e-02 3.827e+00 5.504e-02 5.923e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.267e-01 0.000e+00  2.300e+02 5.110e-02 2.342e-01 2.772e-02 2.644e-01 8.646e-01 4.370e-02 3.751e-02 3.984e+00 5.513e-02 5.928e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.333e-01 0.000e+00  2.414e+02 4.869e-02 2.429e-01 3.049e-02 2.631e-01 8.398e-01 4.429e-02 3.823e-02 4.199e+00 5.521e-02 5.932e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.400e-01 0.000e+00  2.533e+02 4.643e-02 2.511e-01 3.323e-02 2.617e-01 8.221e-01 4.490e-02 3.899e-02 4.450e+00 5.530e-02 5.937e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.467e-01 0.000e+00  2.655e+02 4.430e-02 2.589e-01 3.595e-02 2.603e-01 7.985e-01 4.554e-02 3.980e-02 4.658e+00 5.540e-02 5.942e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.533e-01 0.000e+00  2.782e+02 4.229e-02 2.663e-01 3.862e-02 2.588e-01 7.776e-01 4.622e-02 4.066e-02 4.936e+00 5.549e-02 5.948e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.600e-01 0.000e+00  2.913e+02 4.040e-02 2.734e-01 4.125e-02 2.572e-01 7.597e-01 4.693e-02 4.156e-02 5.161e+00 5.559e-02 5.953e-02 #  p p > zp > l+ l-
3.508e+03 7.920e-01  2.667e-01 0.000e+00  3.048e+02 3.862e-02 2.802e-01 4.383e-02 2.556e-01 7.421e-01 4.767e-02 4.251e-02 5.361e+00 5.569e-02 5.959e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  0.000e+00 0.000e+00  1.549e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.178e+00 4.079e-02 2.673e-02 1.178e+00 4.827e-02 5.251e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  6.667e-03 0.000e+00  1.502e+02 1.288e-01 1.075e-01 1.568e-01 5.017e-02 1.194e+00 4.073e-02 2.661e-02 9.959e-01 4.825e-02 5.248e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.333e-02 0.000e+00  1.462e+02 1.324e-01 9.047e-02 1.463e-01 5.955e-02 1.200e+00 4.067e-02 2.650e-02 8.199e-01 4.823e-02 5.246e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.000e-02 0.000e+00  1.427e+02 1.355e-01 7.422e-02 1.354e-01 6.976e-02 1.217e+00 4.062e-02 2.641e-02 6.666e-01 4.821e-02 5.244e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.667e-02 0.000e+00  1.399e+02 1.382e-01 5.900e-02 1.242e-01 8.072e-02 1.223e+00 4.058e-02 2.633e-02 5.219e-01 4.820e-02 5.242e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  3.333e-02 0.000e+00  1.377e+02 1.404e-01 4.508e-02 1.128e-01 9.235e-02 1.230e+00 4.055e-02 2.627e-02 3.949e-01 4.819e-02 5.241e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  4.000e-02 0.000e+00  1.361e+02 1.420e-01 3.271e-02 1.014e-01 1.045e-01 1.235e+00 4.053e-02 2.623e-02 2.845e-01 4.818e-02 5.240e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  4.667e-02 0.000e+00  1.351e+02 1.430e-01 2.212e-02 8.998e-02 1.170e-01 1.237e+00 4.051e-02 2.620e-02 1.912e-01 4.818e-02 5.239e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  5.333e-02 0.000e+00  1.347e+02 1.434e-01 1.350e-02 7.886e-02 1.298e-01 1.235e+00 4.051e-02 2.619e-02 1.161e-01 4.818e-02 5.239e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  6.000e-02 0.000e+00  1.350e+02 1.431e-01 6.963e-03 6.815e-02 1.426e-01 1.227e+00 4.051e-02 2.620e-02 5.949e-02 4.818e-02 5.239e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  6.667e-02 0.000e+00  1.358e+02 1.421e-01 2.603e-03 5.800e-02 1.553e-01 1.219e+00 4.052e-02 2.622e-02 2.235e-02 4.818e-02 5.240e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  7.333e-02 0.000e+00  1.373e+02 1.406e-01 4.339e-04 4.852e-02 1.677e-01 1.206e+00 4.054e-02 2.626e-02 3.740e-03 4.819e-02 5.241e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  8.000e-02 0.000e+00  1.394e+02 1.384e-01 4.141e-04 3.983e-02 1.796e-01 1.191e+00 4.057e-02 2.632e-02 3.636e-03 4.820e-02 5.242e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  8.667e-02 0.000e+00  1.421e+02 1.358e-01 2.449e-03 3.200e-02 1.909e-01 1.172e+00 4.061e-02 2.639e-02 2.117e-02 4.821e-02 5.243e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  9.333e-02 0.000e+00  1.455e+02 1.326e-01 6.398e-03 2.508e-02 2.016e-01 1.152e+00 4.066e-02 2.648e-02 5.527e-02 4.823e-02 5.245e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.000e-01 0.000e+00  1.494e+02 1.291e-01 1.208e-02 1.910e-02 2.115e-01 1.139e+00 4.072e-02 2.658e-02 1.067e-01 4.824e-02 5.248e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.067e-01 0.000e+00  1.540e+02 1.253e-01 1.931e-02 1.406e-02 2.205e-01 1.113e+00 4.078e-02 2.671e-02 1.719e-01 4.826e-02 5.250e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.133e-01 0.000e+00  1.591e+02 1.212e-01 2.785e-02 9.934e-03 2.286e-01 1.092e+00 4.085e-02 2.685e-02 2.506e-01 4.829e-02 5.253e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.200e-01 0.000e+00  1.649e+02 1.169e-01 3.749e-02 6.682e-03 2.359e-01 1.067e+00 4.094e-02 2.700e-02 3.417e-01 4.831e-02 5.256e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.267e-01 0.000e+00  1.713e+02 1.126e-01 4.801e-02 4.252e-03 2.423e-01 1.042e+00 4.103e-02 2.718e-02 4.439e-01 4.834e-02 5.260e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.333e-01 0.000e+00  1.783e+02 1.081e-01 5.922e-02 2.580e-03 2.479e-01 1.016e+00 4.113e-02 2.737e-02 5.567e-01 4.837e-02 5.264e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.400e-01 0.000e+00  1.860e+02 1.037e-01 7.092e-02 1.597e-03 2.526e-01 9.973e-01 4.124e-02 2.758e-02 6.798e-01 4.840e-02 5.269e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.467e-01 0.000e+00  1.942e+02 9.927e-02 8.294e-02 1.231e-03 2.566e-01 9.664e-01 4.136e-02 2.781e-02 8.009e-01 4.844e-02 5.273e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.533e-01 0.000e+00  2.031e+02 9.494e-02 9.513e-02 1.411e-03 2.599e-01 9.462e-01 4.149e-02 2.806e-02 9.518e-01 4.848e-02 5.279e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.600e-01 0.000e+00  2.126e+02 9.070e-02 1.074e-01 2.065e-03 2.626e-01 9.226e-01 4.162e-02 2.833e-02 1.097e+00 4.852e-02 5.284e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.667e-01 0.000e+00  2.227e+02 8.659e-02 1.195e-01 3.129e-03 2.647e-01 8.995e-01 4.177e-02 2.862e-02 1.236e+00 4.857e-02 5.290e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.733e-01 0.000e+00  2.334e+02 8.262e-02 1.316e-01 4.541e-03 2.662e-01 8.805e-01 4.193e-02 2.893e-02 1.395e+00 4.861e-02 5.296e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.800e-01 0.000e+00  2.447e+02 7.880e-02 1.434e-01 6.244e-03 2.673e-01 8.543e-01 4.209e-02 2.926e-02 1.575e+00 4.866e-02 5.303e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.867e-01 0.000e+00  2.567e+02 7.514e-02 1.549e-01 8.187e-03 2.680e-01 8.336e-01 4.227e-02 2.961e-02 1.729e+00 4.872e-02 5.310e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  1.933e-01 0.000e+00  2.693e+02 7.164e-02 1.661e-01 1.033e-02 2.684e-01 8.063e-01 4.246e-02 2.999e-02 1.915e+00 4.877e-02 5.317e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.000e-01 0.000e+00  2.824e+02 6.831e-02 1.770e-01 1.262e-02 2.684e-01 7.873e-01 4.265e-02 3.039e-02 2.073e+00 4.883e-02 5.325e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.067e-01 0.000e+00  2.962e+02 6.513e-02 1.875e-01 1.503e-02 2.681e-01 7.777e-01 4.286e-02 3.081e-02 2.260e+00 4.889e-02 5.333e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.133e-01 0.000e+00  3.107e+02 6.212e-02 1.976e-01 1.754e-02 2.676e-01 7.554e-01 4.308e-02 3.126e-02 2.437e+00 4.896e-02 5.342e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.200e-01 0.000e+00  3.257e+02 5.927e-02 2.073e-01 2.010e-02 2.669e-01 7.183e-01 4.330e-02 3.174e-02 2.599e+00 4.902e-02 5.350e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.267e-01 0.000e+00  3.413e+02 5.656e-02 2.166e-01 2.271e-02 2.660e-01 7.077e-01 4.354e-02 3.224e-02 2.749e+00 4.909e-02 5.360e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.333e-01 0.000e+00  3.576e+02 5.400e-02 2.256e-01 2.534e-02 2.650e-01 6.938e-01 4.379e-02 3.278e-02 2.947e+00 4.917e-02 5.369e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.400e-01 0.000e+00  3.745e+02 5.158e-02 2.341e-01 2.798e-02 2.639e-01 6.752e-01 4.405e-02 3.334e-02 3.041e+00 4.924e-02 5.379e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.467e-01 0.000e+00  3.920e+02 4.929e-02 2.423e-01 3.061e-02 2.627e-01 6.756e-01 4.432e-02 3.393e-02 3.234e+00 4.932e-02 5.390e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.533e-01 0.000e+00  4.101e+02 4.713e-02 2.501e-01 3.322e-02 2.614e-01 6.748e-01 4.460e-02 3.455e-02 3.432e+00 4.940e-02 5.400e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.600e-01 0.000e+00  4.288e+02 4.508e-02 2.576e-01 3.581e-02 2.600e-01 6.634e-01 4.489e-02 3.521e-02 3.619e+00 4.949e-02 5.411e-02 #  p p > zp > l+ l-
3.997e+03 8.415e-01  2.667e-01 0.000e+00  4.481e+02 4.315e-02 2.647e-01 3.836e-02 2.586e-01 6.258e-01 4.519e-02 3.590e-02 3.864e+00 4.958e-02 5.423e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  0.000e+00 0.000e+00  2.952e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.876e-01 2.408e-02 2.384e-02 6.876e-01 5.194e-02 5.387e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  6.667e-03 0.000e+00  2.867e+02 1.287e-01 1.085e-01 1.573e-01 4.965e-02 6.905e-01 2.395e-02 2.375e-02 5.821e-01 5.188e-02 5.378e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.333e-02 0.000e+00  2.792e+02 1.321e-01 9.236e-02 1.475e-01 5.842e-02 6.903e-01 2.384e-02 2.367e-02 4.828e-01 5.183e-02 5.370e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.000e-02 0.000e+00  2.728e+02 1.351e-01 7.691e-02 1.373e-01 6.793e-02 6.804e-01 2.375e-02 2.360e-02 3.873e-01 5.179e-02 5.362e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.667e-02 0.000e+00  2.674e+02 1.378e-01 6.233e-02 1.267e-01 7.813e-02 6.865e-01 2.367e-02 2.354e-02 3.106e-01 5.175e-02 5.357e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  3.333e-02 0.000e+00  2.631e+02 1.400e-01 4.885e-02 1.160e-01 8.894e-02 6.853e-01 2.361e-02 2.349e-02 2.391e-01 5.172e-02 5.352e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  4.000e-02 0.000e+00  2.598e+02 1.417e-01 3.669e-02 1.052e-01 1.003e-01 6.872e-01 2.356e-02 2.346e-02 1.772e-01 5.170e-02 5.348e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  4.667e-02 0.000e+00  2.576e+02 1.429e-01 2.606e-02 9.437e-02 1.120e-01 6.942e-01 2.353e-02 2.343e-02 1.259e-01 5.168e-02 5.346e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  5.333e-02 0.000e+00  2.564e+02 1.435e-01 1.711e-02 8.374e-02 1.239e-01 6.922e-01 2.351e-02 2.342e-02 8.210e-02 5.167e-02 5.344e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  6.000e-02 0.000e+00  2.563e+02 1.436e-01 9.985e-03 7.343e-02 1.360e-01 6.901e-01 2.351e-02 2.342e-02 4.775e-02 5.167e-02 5.344e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  6.667e-02 0.000e+00  2.572e+02 1.430e-01 4.773e-03 6.354e-02 1.481e-01 6.834e-01 2.352e-02 2.343e-02 2.293e-02 5.168e-02 5.345e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  7.333e-02 0.000e+00  2.592e+02 1.419e-01 1.517e-03 5.420e-02 1.599e-01 6.804e-01 2.355e-02 2.345e-02 7.293e-03 5.169e-02 5.348e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  8.000e-02 0.000e+00  2.622e+02 1.403e-01 2.109e-04 4.550e-02 1.715e-01 6.766e-01 2.359e-02 2.348e-02 1.017e-03 5.171e-02 5.351e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  8.667e-02 0.000e+00  2.662e+02 1.381e-01 8.049e-04 3.754e-02 1.826e-01 6.617e-01 2.365e-02 2.353e-02 3.668e-03 5.174e-02 5.355e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  9.333e-02 0.000e+00  2.713e+02 1.355e-01 3.207e-03 3.036e-02 1.931e-01 6.696e-01 2.373e-02 2.358e-02 1.557e-02 5.178e-02 5.361e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.000e-01 0.000e+00  2.775e+02 1.325e-01 7.290e-03 2.400e-02 2.030e-01 6.646e-01 2.382e-02 2.365e-02 3.595e-02 5.182e-02 5.368e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.067e-01 0.000e+00  2.847e+02 1.291e-01 1.290e-02 1.849e-02 2.122e-01 6.529e-01 2.392e-02 2.373e-02 6.472e-02 5.187e-02 5.376e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.133e-01 0.000e+00  2.929e+02 1.255e-01 1.986e-02 1.381e-02 2.207e-01 6.479e-01 2.404e-02 2.382e-02 1.021e-01 5.193e-02 5.385e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.200e-01 0.000e+00  3.022e+02 1.216e-01 2.800e-02 9.952e-03 2.283e-01 6.280e-01 2.418e-02 2.392e-02 1.411e-01 5.199e-02 5.395e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.267e-01 0.000e+00  3.125e+02 1.176e-01 3.712e-02 6.878e-03 2.352e-01 6.227e-01 2.433e-02 2.403e-02 1.918e-01 5.206e-02 5.406e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.333e-01 0.000e+00  3.239e+02 1.134e-01 4.704e-02 4.543e-03 2.413e-01 5.998e-01 2.450e-02 2.416e-02 2.614e-01 5.214e-02 5.419e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.400e-01 0.000e+00  3.363e+02 1.092e-01 5.760e-02 2.894e-03 2.467e-01 7.093e-01 2.469e-02 2.430e-02 3.705e-01 5.223e-02 5.433e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.467e-01 0.000e+00  3.498e+02 1.050e-01 6.861e-02 1.873e-03 2.513e-01 6.925e-01 2.489e-02 2.445e-02 4.509e-01 5.232e-02 5.448e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.533e-01 0.000e+00  3.643e+02 1.009e-01 7.995e-02 1.418e-03 2.552e-01 6.672e-01 2.512e-02 2.461e-02 5.190e-01 5.242e-02 5.464e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.600e-01 0.000e+00  3.799e+02 9.672e-02 9.148e-02 1.469e-03 2.585e-01 6.453e-01 2.536e-02 2.479e-02 6.157e-01 5.253e-02 5.482e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.667e-01 0.000e+00  3.965e+02 9.267e-02 1.031e-01 1.965e-03 2.612e-01 6.427e-01 2.562e-02 2.498e-02 7.171e-01 5.265e-02 5.500e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.733e-01 0.000e+00  4.141e+02 8.873e-02 1.147e-01 2.849e-03 2.634e-01 6.338e-01 2.590e-02 2.519e-02 8.361e-01 5.277e-02 5.520e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.800e-01 0.000e+00  4.328e+02 8.490e-02 1.261e-01 4.068e-03 2.651e-01 6.281e-01 2.619e-02 2.540e-02 9.294e-01 5.290e-02 5.542e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.867e-01 0.000e+00  4.526e+02 8.120e-02 1.375e-01 5.571e-03 2.663e-01 6.039e-01 2.651e-02 2.564e-02 1.043e+00 5.304e-02 5.564e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  1.933e-01 0.000e+00  4.734e+02 7.764e-02 1.485e-01 7.312e-03 2.672e-01 5.976e-01 2.685e-02 2.588e-02 1.153e+00 5.319e-02 5.588e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.000e-01 0.000e+00  4.952e+02 7.423e-02 1.594e-01 9.252e-03 2.677e-01 5.896e-01 2.721e-02 2.615e-02 1.295e+00 5.334e-02 5.613e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.067e-01 0.000e+00  5.181e+02 7.096e-02 1.699e-01 1.135e-02 2.678e-01 5.859e-01 2.760e-02 2.642e-02 1.414e+00 5.350e-02 5.639e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.133e-01 0.000e+00  5.420e+02 6.784e-02 1.801e-01 1.358e-02 2.678e-01 5.885e-01 2.801e-02 2.672e-02 1.560e+00 5.368e-02 5.667e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.200e-01 0.000e+00  5.670e+02 6.486e-02 1.900e-01 1.591e-02 2.674e-01 5.824e-01 2.844e-02 2.703e-02 1.713e+00 5.385e-02 5.696e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.267e-01 0.000e+00  5.930e+02 6.203e-02 1.995e-01 1.831e-02 2.669e-01 5.810e-01 2.889e-02 2.735e-02 1.796e+00 5.404e-02 5.727e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.333e-01 0.000e+00  6.201e+02 5.933e-02 2.087e-01 2.077e-02 2.662e-01 5.798e-01 2.938e-02 2.770e-02 1.943e+00 5.424e-02 5.759e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.400e-01 0.000e+00  6.482e+02 5.677e-02 2.175e-01 2.326e-02 2.654e-01 5.668e-01 2.989e-02 2.806e-02 2.261e+00 5.444e-02 5.792e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.467e-01 0.000e+00  6.774e+02 5.434e-02 2.260e-01 2.577e-02 2.644e-01 5.567e-01 3.043e-02 2.844e-02 2.385e+00 5.465e-02 5.827e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.533e-01 0.000e+00  7.076e+02 5.203e-02 2.341e-01 2.829e-02 2.633e-01 5.412e-01 3.099e-02 2.884e-02 2.576e+00 5.487e-02 5.863e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.600e-01 0.000e+00  7.389e+02 4.985e-02 2.419e-01 3.080e-02 2.622e-01 5.365e-01 3.159e-02 2.926e-02 2.759e+00 5.510e-02 5.901e-02 #  p p > zp > l+ l-
4.797e+03 8.910e-01  2.667e-01 0.000e+00  7.712e+02 4.777e-02 2.493e-01 3.329e-02 2.609e-01 5.294e-01 3.222e-02 2.969e-02 2.867e+00 5.534e-02 5.940e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  0.000e+00 0.000e+00  7.914e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.537e-01 2.903e-02 2.866e-02 5.537e-01 6.505e-02 6.570e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  6.667e-03 0.000e+00  7.696e+02 1.285e-01 1.093e-01 1.578e-01 4.919e-02 5.746e-01 2.871e-02 2.837e-02 4.890e-01 6.481e-02 6.544e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.333e-02 0.000e+00  7.503e+02 1.318e-01 9.406e-02 1.486e-01 5.742e-02 5.831e-01 2.843e-02 2.812e-02 4.163e-01 6.460e-02 6.522e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.000e-02 0.000e+00  7.335e+02 1.347e-01 7.933e-02 1.389e-01 6.632e-02 5.826e-01 2.819e-02 2.789e-02 3.431e-01 6.442e-02 6.503e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.667e-02 0.000e+00  7.193e+02 1.373e-01 6.536e-02 1.290e-01 7.585e-02 5.809e-01 2.799e-02 2.771e-02 2.764e-01 6.427e-02 6.486e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  3.333e-02 0.000e+00  7.075e+02 1.396e-01 5.232e-02 1.188e-01 8.594e-02 5.822e-01 2.782e-02 2.756e-02 2.182e-01 6.414e-02 6.473e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  4.000e-02 0.000e+00  6.983e+02 1.414e-01 4.042e-02 1.086e-01 9.651e-02 4.894e-01 2.769e-02 2.744e-02 1.680e-01 6.404e-02 6.462e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  4.667e-02 0.000e+00  6.916e+02 1.427e-01 2.982e-02 9.832e-02 1.075e-01 4.864e-01 2.760e-02 2.735e-02 1.018e-01 6.397e-02 6.454e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  5.333e-02 0.000e+00  6.874e+02 1.435e-01 2.069e-02 8.817e-02 1.187e-01 4.850e-01 2.754e-02 2.730e-02 7.005e-02 6.393e-02 6.450e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  6.000e-02 0.000e+00  6.857e+02 1.439e-01 1.315e-02 7.825e-02 1.301e-01 4.832e-01 2.752e-02 2.728e-02 4.418e-02 6.391e-02 6.448e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  6.667e-02 0.000e+00  6.866e+02 1.437e-01 7.295e-03 6.866e-02 1.415e-01 4.819e-01 2.753e-02 2.729e-02 2.442e-02 6.392e-02 6.449e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  7.333e-02 0.000e+00  6.900e+02 1.429e-01 3.181e-03 5.951e-02 1.529e-01 4.807e-01 2.758e-02 2.733e-02 1.295e-02 6.395e-02 6.453e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  8.000e-02 0.000e+00  6.958e+02 1.417e-01 8.281e-04 5.089e-02 1.640e-01 4.801e-01 2.766e-02 2.741e-02 3.245e-03 6.402e-02 6.459e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  8.667e-02 0.000e+00  7.043e+02 1.400e-01 2.187e-04 4.288e-02 1.748e-01 5.685e-01 2.778e-02 2.751e-02 7.560e-04 6.411e-02 6.469e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  9.333e-02 0.000e+00  7.152e+02 1.378e-01 1.297e-03 3.554e-02 1.852e-01 5.638e-01 2.793e-02 2.766e-02 4.526e-03 6.422e-02 6.481e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.000e-01 0.000e+00  7.286e+02 1.353e-01 3.977e-03 2.893e-02 1.950e-01 5.623e-01 2.812e-02 2.783e-02 1.669e-02 6.437e-02 6.497e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.067e-01 0.000e+00  7.446e+02 1.323e-01 8.143e-03 2.306e-02 2.043e-01 5.551e-01 2.835e-02 2.804e-02 3.349e-02 6.454e-02 6.515e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.133e-01 0.000e+00  7.630e+02 1.291e-01 1.366e-02 1.795e-02 2.129e-01 5.438e-01 2.862e-02 2.828e-02 5.841e-02 6.474e-02 6.537e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.200e-01 0.000e+00  7.840e+02 1.257e-01 2.038e-02 1.360e-02 2.208e-01 5.239e-01 2.892e-02 2.856e-02 8.832e-02 6.497e-02 6.561e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.267e-01 0.000e+00  8.076e+02 1.220e-01 2.815e-02 9.977e-03 2.280e-01 4.657e-01 2.927e-02 2.888e-02 1.225e-01 6.522e-02 6.589e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.333e-01 0.000e+00  8.336e+02 1.182e-01 3.681e-02 7.066e-03 2.346e-01 5.218e-01 2.966e-02 2.924e-02 1.585e-01 6.550e-02 6.619e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.400e-01 0.000e+00  8.621e+02 1.143e-01 4.620e-02 4.823e-03 2.404e-01 5.143e-01 3.009e-02 2.963e-02 2.043e-01 6.582e-02 6.653e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.467e-01 0.000e+00  8.932e+02 1.103e-01 5.617e-02 3.203e-03 2.455e-01 5.143e-01 3.057e-02 3.007e-02 2.623e-01 6.616e-02 6.689e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.533e-01 0.000e+00  9.268e+02 1.063e-01 6.658e-02 2.157e-03 2.500e-01 5.206e-01 3.109e-02 3.055e-02 3.183e-01 6.653e-02 6.729e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.600e-01 0.000e+00  9.629e+02 1.023e-01 7.731e-02 1.633e-03 2.539e-01 5.245e-01 3.167e-02 3.107e-02 3.832e-01 6.693e-02 6.773e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.667e-01 0.000e+00  1.002e+03 9.837e-02 8.824e-02 1.578e-03 2.571e-01 5.116e-01 3.229e-02 3.164e-02 4.526e-01 6.737e-02 6.819e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.733e-01 0.000e+00  1.043e+03 9.449e-02 9.926e-02 1.941e-03 2.599e-01 5.093e-01 3.297e-02 3.225e-02 5.216e-01 6.783e-02 6.869e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.800e-01 0.000e+00  1.086e+03 9.070e-02 1.103e-01 2.672e-03 2.621e-01 5.088e-01 3.371e-02 3.292e-02 6.112e-01 6.833e-02 6.923e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.867e-01 0.000e+00  1.132e+03 8.701e-02 1.213e-01 3.723e-03 2.639e-01 5.214e-01 3.450e-02 3.364e-02 7.058e-01 6.885e-02 6.980e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  1.933e-01 0.000e+00  1.181e+03 8.343e-02 1.321e-01 5.050e-03 2.652e-01 5.130e-01 3.537e-02 3.442e-02 8.192e-01 6.941e-02 7.040e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.000e-01 0.000e+00  1.232e+03 7.998e-02 1.428e-01 6.612e-03 2.662e-01 5.249e-01 3.630e-02 3.526e-02 9.124e-01 7.001e-02 7.104e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.067e-01 0.000e+00  1.286e+03 7.665e-02 1.532e-01 8.372e-03 2.668e-01 5.110e-01 3.730e-02 3.616e-02 1.017e+00 7.064e-02 7.172e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.133e-01 0.000e+00  1.342e+03 7.345e-02 1.634e-01 1.030e-02 2.672e-01 5.062e-01 3.837e-02 3.713e-02 1.156e+00 7.131e-02 7.244e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.200e-01 0.000e+00  1.401e+03 7.038e-02 1.733e-01 1.235e-02 2.673e-01 5.178e-01 3.953e-02 3.817e-02 1.238e+00 7.201e-02 7.320e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.267e-01 0.000e+00  1.462e+03 6.744e-02 1.830e-01 1.452e-02 2.671e-01 5.064e-01 4.078e-02 3.929e-02 1.379e+00 7.275e-02 7.400e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.333e-01 0.000e+00  1.526e+03 6.464e-02 1.923e-01 1.677e-02 2.668e-01 5.014e-01 4.212e-02 4.048e-02 1.498e+00 7.353e-02 7.485e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.400e-01 0.000e+00  1.593e+03 6.196e-02 2.013e-01 1.908e-02 2.662e-01 5.124e-01 4.356e-02 4.176e-02 1.650e+00 7.434e-02 7.573e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.467e-01 0.000e+00  1.661e+03 5.941e-02 2.099e-01 2.144e-02 2.655e-01 5.051e-01 4.510e-02 4.313e-02 1.811e+00 7.520e-02 7.666e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.533e-01 0.000e+00  1.733e+03 5.698e-02 2.183e-01 2.382e-02 2.647e-01 5.075e-01 4.676e-02 4.460e-02 1.931e+00 7.610e-02 7.764e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.600e-01 0.000e+00  1.807e+03 5.466e-02 2.264e-01 2.623e-02 2.638e-01 5.074e-01 4.854e-02 4.618e-02 2.057e+00 7.705e-02 7.866e-02 #  p p > zp > l+ l-
6.466e+03 9.405e-01  2.667e-01 0.000e+00  1.883e+03 5.246e-02 2.341e-01 2.863e-02 2.628e-01 5.012e-01 5.046e-02 4.787e-02 2.188e+00 7.803e-02 7.974e-02 #  p p > zp > l+ l-
1.572e+04 9.900e-01  0.000e+00 0.000e+00  1.237e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.812e-01 2.557e-01 2.157e-01 3.812e-01 1.332e-01 1.408e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  6.667e-03 0.000e+00  1.204e+04 1.283e-01 1.101e-01 1.583e-01 4.878e-02 3.964e-01 2.389e-01 2.025e-01 3.401e-01 1.302e-01 1.375e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.333e-02 0.000e+00  1.175e+04 1.315e-01 9.560e-02 1.495e-01 5.653e-02 3.930e-01 2.248e-01 1.914e-01 2.857e-01 1.276e-01 1.346e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.000e-02 0.000e+00  1.149e+04 1.344e-01 8.154e-02 1.404e-01 6.488e-02 3.987e-01 2.132e-01 1.822e-01 2.420e-01 1.254e-01 1.321e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.667e-02 0.000e+00  1.127e+04 1.369e-01 6.813e-02 1.310e-01 7.381e-02 4.035e-01 2.036e-01 1.746e-01 2.007e-01 1.235e-01 1.300e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  3.333e-02 0.000e+00  1.109e+04 1.392e-01 5.553e-02 1.214e-01 8.326e-02 4.060e-01 1.959e-01 1.685e-01 1.620e-01 1.220e-01 1.283e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  4.000e-02 0.000e+00  1.094e+04 1.410e-01 4.390e-02 1.117e-01 9.317e-02 4.077e-01 1.899e-01 1.637e-01 1.269e-01 1.207e-01 1.269e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  4.667e-02 0.000e+00  1.083e+04 1.425e-01 3.341e-02 1.019e-01 1.035e-01 4.082e-01 1.855e-01 1.601e-01 9.563e-02 1.198e-01 1.258e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  5.333e-02 0.000e+00  1.075e+04 1.435e-01 2.420e-02 9.220e-02 1.140e-01 4.079e-01 1.825e-01 1.577e-01 6.875e-02 1.192e-01 1.251e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  6.000e-02 0.000e+00  1.071e+04 1.440e-01 1.637e-02 8.267e-02 1.248e-01 4.076e-01 1.809e-01 1.564e-01 4.630e-02 1.188e-01 1.247e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  6.667e-02 0.000e+00  1.070e+04 1.441e-01 1.003e-02 7.339e-02 1.356e-01 4.060e-01 1.806e-01 1.562e-01 2.837e-02 1.188e-01 1.247e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  7.333e-02 0.000e+00  1.073e+04 1.437e-01 5.246e-03 6.446e-02 1.464e-01 4.042e-01 1.817e-01 1.571e-01 1.485e-02 1.190e-01 1.249e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  8.000e-02 0.000e+00  1.079e+04 1.428e-01 2.047e-03 5.597e-02 1.571e-01 4.027e-01 1.841e-01 1.590e-01 5.619e-03 1.195e-01 1.255e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  8.667e-02 0.000e+00  1.089e+04 1.415e-01 4.384e-04 4.799e-02 1.676e-01 4.001e-01 1.879e-01 1.621e-01 1.216e-03 1.203e-01 1.264e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  9.333e-02 0.000e+00  1.102e+04 1.397e-01 3.937e-04 4.058e-02 1.777e-01 3.959e-01 1.933e-01 1.664e-01 1.146e-03 1.215e-01 1.277e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.000e-01 0.000e+00  1.119e+04 1.376e-01 1.856e-03 3.380e-02 1.874e-01 3.916e-01 2.003e-01 1.720e-01 5.331e-03 1.229e-01 1.293e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.067e-01 0.000e+00  1.140e+04 1.351e-01 4.745e-03 2.768e-02 1.966e-01 3.861e-01 2.091e-01 1.789e-01 1.367e-02 1.246e-01 1.312e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.133e-01 0.000e+00  1.164e+04 1.323e-01 8.958e-03 2.224e-02 2.053e-01 3.793e-01 2.198e-01 1.875e-01 2.577e-02 1.267e-01 1.335e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.200e-01 0.000e+00  1.192e+04 1.292e-01 1.438e-02 1.748e-02 2.134e-01 3.721e-01 2.329e-01 1.978e-01 4.139e-02 1.291e-01 1.363e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.267e-01 0.000e+00  1.223e+04 1.259e-01 2.087e-02 1.341e-02 2.209e-01 3.678e-01 2.486e-01 2.101e-01 6.063e-02 1.319e-01 1.394e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.333e-01 0.000e+00  1.258e+04 1.224e-01 2.831e-02 1.001e-02 2.277e-01 3.606e-01 2.672e-01 2.247e-01 8.305e-02 1.351e-01 1.430e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.400e-01 0.000e+00  1.296e+04 1.188e-01 3.655e-02 7.248e-03 2.339e-01 3.472e-01 2.895e-01 2.420e-01 1.087e-01 1.387e-01 1.471e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.467e-01 0.000e+00  1.338e+04 1.150e-01 4.546e-02 5.092e-03 2.395e-01 3.376e-01 3.159e-01 2.624e-01 1.361e-01 1.428e-01 1.516e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.533e-01 0.000e+00  1.384e+04 1.113e-01 5.491e-02 3.506e-03 2.445e-01 3.338e-01 3.472e-01 2.865e-01 1.651e-01 1.473e-01 1.567e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.600e-01 0.000e+00  1.433e+04 1.075e-01 6.478e-02 2.446e-03 2.488e-01 3.232e-01 3.846e-01 3.150e-01 1.962e-01 1.523e-01 1.625e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.667e-01 0.000e+00  1.485e+04 1.037e-01 7.496e-02 1.869e-03 2.526e-01 3.016e-01 4.291e-01 3.487e-01 2.198e-01 1.579e-01 1.688e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.733e-01 0.000e+00  1.541e+04 9.989e-02 8.534e-02 1.728e-03 2.558e-01 3.010e-01 4.823e-01 3.886e-01 2.549e-01 1.641e-01 1.759e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.800e-01 0.000e+00   nan 9.618e-02 9.583e-02 1.979e-03 2.585e-01  nan 5.461e-01 4.361e-01  nan 1.710e-01 1.837e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.867e-01 0.000e+00   nan 9.253e-02 1.064e-01 2.578e-03 2.608e-01  nan 6.229e-01 4.927e-01  nan 1.786e-01 1.924e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  1.933e-01 0.000e+00   nan 8.897e-02 1.169e-01 3.483e-03 2.627e-01  nan 7.159e-01 5.606e-01  nan 1.869e-01 2.020e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.000e-01 0.000e+00   nan 8.551e-02 1.273e-01 4.655e-03 2.641e-01  nan 8.288e-01 6.422e-01  nan 1.962e-01 2.126e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.067e-01 0.000e+00   nan 8.215e-02 1.375e-01 6.057e-03 2.652e-01  nan 9.667e-01 7.407e-01  nan 2.064e-01 2.244e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.133e-01 0.000e+00   nan 7.891e-02 1.476e-01 7.656e-03 2.660e-01  nan 1.136e+00 8.603e-01  nan 2.176e-01 2.374e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.200e-01 0.000e+00   nan 7.578e-02 1.575e-01 9.420e-03 2.664e-01  nan 1.345e+00 1.006e+00  nan 2.301e-01 2.519e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.267e-01 0.000e+00   nan 7.277e-02 1.671e-01 1.132e-02 2.667e-01  nan 1.603e+00 1.184e+00  nan 2.438e-01 2.679e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.333e-01 0.000e+00   nan 6.988e-02 1.765e-01 1.334e-02 2.667e-01  nan 1.926e+00 1.404e+00  nan 2.590e-01 2.857e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.400e-01 0.000e+00   nan 6.711e-02 1.856e-01 1.544e-02 2.665e-01  nan 2.331e+00 1.676e+00  nan 2.758e-01 3.055e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.467e-01 0.000e+00   nan 6.446e-02 1.944e-01 1.762e-02 2.661e-01  nan 2.843e+00 2.015e+00  nan 2.944e-01 3.274e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.533e-01 0.000e+00   nan 6.192e-02 2.029e-01 1.985e-02 2.655e-01  nan 3.492e+00 2.438e+00  nan 3.150e-01 3.519e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.600e-01 0.000e+00   nan 5.950e-02 2.112e-01 2.211e-02 2.648e-01  nan 4.321e+00 2.971e+00  nan 3.379e-01 3.792e-01 #  p p > zp > l+ l-
1.572e+04 9.900e-01  2.667e-01 0.000e+00   nan 5.718e-02 2.191e-01 2.440e-02 2.640e-01  nan 5.387e+00 3.646e+00  nan 3.634e-01 4.096e-01 #  p p > zp > l+ l-


==> anc/malaphoric.3000.out <==
#       1          2          3         4          5         6         7         8         9        10        11        12        13        14        15      
# mzp/GeV       schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
2.358e+04 -9.900e-01  0.000e+00 0.000e+00  1.855e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 7.681e-02 2.557e-01 2.157e-01 7.681e-02 1.332e-01 1.408e-01 #  p p > zp > l+ l-
2.358e+04 -9.900e-01  1.000e-02 0.000e+00  1.921e+04 1.207e-01 1.488e-01 1.784e-01 3.120e-02 7.422e-02 2.801e-01 2.348e-01 9.152e-02 1.372e-01 1.454e-01 #  p p > zp > l+ l-
2.358e+04 -9.900e-01  2.000e-02 0.000e+00  2.000e+04 1.159e-01 1.727e-01 1.890e-01 2.241e-02 7.148e-02 3.125e-01 2.598e-01 1.066e-01 1.423e-01 1.511e-01 #  p p > zp > l+ l-
2.358e+04 -9.900e-01  3.000e-02 0.000e+00  2.091e+04 1.107e-01 1.963e-01 1.983e-01 1.526e-02 6.819e-02 3.550e-01 2.924e-01 1.209e-01 1.484e-01 1.580e-01 #  p p > zp > l+ l-
2.358e+04 -9.900e-01  4.000e-02 0.000e+00  2.196e+04 1.054e-01 2.192e-01 2.065e-01 9.683e-03 6.478e-02 4.107e-01 3.348e-01 1.347e-01 1.557e-01 1.662e-01 #  p p > zp > l+ l-
2.358e+04 -9.900e-01  5.000e-02 0.000e+00  2.314e+04 9.996e-02 2.410e-01 2.134e-01 5.552e-03 6.067e-02 4.839e-01 3.898e-01 1.463e-01 1.643e-01 1.761e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  0.000e+00 0.000e+00  1.187e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.018e-01 2.903e-02 2.866e-02 1.018e-01 6.505e-02 6.570e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.000e-02 0.000e+00  1.232e+03 1.204e-01 1.500e-01 1.790e-01 3.073e-02 1.012e-01 2.947e-02 2.907e-02 1.261e-01 6.537e-02 6.605e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.000e-02 0.000e+00  1.286e+03 1.153e-01 1.752e-01 1.900e-01 2.163e-02 1.011e-01 3.002e-02 2.956e-02 1.536e-01 6.576e-02 6.647e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.000e-02 0.000e+00  1.349e+03 1.098e-01 1.999e-01 1.997e-01 1.433e-02 1.021e-01 3.066e-02 3.015e-02 1.855e-01 6.623e-02 6.697e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  4.000e-02 0.000e+00  1.422e+03 1.042e-01 2.237e-01 2.081e-01 8.748e-03 1.001e-01 3.142e-02 3.085e-02 2.149e-01 6.676e-02 6.754e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  5.000e-02 0.000e+00  1.503e+03 9.848e-02 2.464e-01 2.151e-01 4.728e-03 9.998e-02 3.230e-02 3.165e-02 2.498e-01 6.737e-02 6.820e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  6.000e-02 0.000e+00  1.594e+03 9.282e-02 2.677e-01 2.209e-01 2.102e-03 9.907e-02 3.331e-02 3.256e-02 2.854e-01 6.806e-02 6.894e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  7.000e-02 0.000e+00  1.695e+03 8.730e-02 2.875e-01 2.256e-01 6.883e-04 9.757e-02 3.446e-02 3.360e-02 3.213e-01 6.882e-02 6.976e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  8.000e-02 0.000e+00  1.804e+03 8.198e-02 3.058e-01 2.292e-01 3.066e-04 9.444e-02 3.575e-02 3.477e-02 3.530e-01 6.966e-02 7.067e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  9.000e-02 0.000e+00  1.923e+03 7.690e-02 3.224e-01 2.320e-01 7.860e-04 9.719e-02 3.722e-02 3.609e-02 4.075e-01 7.059e-02 7.167e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.000e-01 0.000e+00  2.051e+03 7.208e-02 3.376e-01 2.340e-01 1.971e-03 9.684e-02 3.886e-02 3.757e-02 4.504e-01 7.160e-02 7.276e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.100e-01 0.000e+00  2.188e+03 6.755e-02 3.513e-01 2.353e-01 3.721e-03 9.420e-02 4.070e-02 3.922e-02 4.908e-01 7.270e-02 7.396e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.200e-01 0.000e+00  2.335e+03 6.330e-02 3.637e-01 2.361e-01 5.918e-03 9.388e-02 4.277e-02 4.106e-02 5.425e-01 7.390e-02 7.525e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.300e-01 0.000e+00  2.490e+03 5.934e-02 3.748e-01 2.363e-01 8.457e-03 8.301e-02 4.508e-02 4.311e-02 5.292e-01 7.519e-02 7.665e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.400e-01 0.000e+00  2.655e+03 5.564e-02 3.848e-01 2.362e-01 1.125e-02 8.941e-02 4.766e-02 4.540e-02 6.196e-01 7.658e-02 7.816e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.500e-01 0.000e+00  2.830e+03 5.222e-02 3.938e-01 2.358e-01 1.423e-02 8.631e-02 5.055e-02 4.795e-02 6.694e-01 7.808e-02 7.979e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.600e-01 0.000e+00  3.013e+03 4.904e-02 4.018e-01 2.351e-01 1.733e-02 8.171e-02 5.378e-02 5.078e-02 6.729e-01 7.969e-02 8.154e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.700e-01 0.000e+00  3.206e+03 4.609e-02 4.089e-01 2.342e-01 2.051e-02 8.371e-02 5.740e-02 5.394e-02 7.736e-01 8.142e-02 8.342e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.800e-01 0.000e+00  3.408e+03 4.336e-02 4.153e-01 2.332e-01 2.372e-02 8.245e-02 6.145e-02 5.747e-02 7.975e-01 8.327e-02 8.544e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  1.900e-01 0.000e+00  3.620e+03 4.084e-02 4.210e-01 2.320e-01 2.695e-02 8.263e-02 6.599e-02 6.140e-02 8.636e-01 8.525e-02 8.760e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.000e-01 0.000e+00  3.840e+03 3.850e-02 4.260e-01 2.307e-01 3.015e-02 8.246e-02 7.110e-02 6.579e-02 9.317e-01 8.736e-02 8.992e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.100e-01 0.000e+00  4.070e+03 3.633e-02 4.306e-01 2.293e-01 3.332e-02 7.573e-02 7.683e-02 7.070e-02 9.127e-01 8.963e-02 9.240e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.200e-01 0.000e+00  4.309e+03 3.433e-02 4.346e-01 2.279e-01 3.643e-02 7.473e-02 8.329e-02 7.620e-02 9.737e-01 9.204e-02 9.505e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.300e-01 0.000e+00  4.557e+03 3.247e-02 4.382e-01 2.264e-01 3.948e-02 7.867e-02 9.058e-02 8.237e-02 1.053e+00 9.462e-02 9.788e-02 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.400e-01 0.000e+00  4.815e+03 3.074e-02 4.414e-01 2.249e-01 4.247e-02 7.597e-02 9.881e-02 8.929e-02 1.062e+00 9.737e-02 1.009e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.500e-01 0.000e+00  5.082e+03 2.914e-02 4.443e-01 2.234e-01 4.537e-02 7.153e-02 1.081e-01 9.707e-02 1.066e+00 1.003e-01 1.041e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.600e-01 0.000e+00  5.358e+03 2.765e-02 4.468e-01 2.219e-01 4.820e-02 7.171e-02 1.187e-01 1.058e-01 1.141e+00 1.034e-01 1.076e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.700e-01 0.000e+00  5.643e+03 2.626e-02 4.491e-01 2.204e-01 5.094e-02 6.925e-02 1.307e-01 1.157e-01 1.183e+00 1.068e-01 1.113e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.800e-01 0.000e+00  5.938e+03 2.497e-02 4.511e-01 2.189e-01 5.361e-02 6.759e-02 1.444e-01 1.269e-01 1.223e+00 1.103e-01 1.152e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  2.900e-01 0.000e+00  6.242e+03 2.377e-02 4.529e-01 2.174e-01 5.619e-02 6.676e-02 1.600e-01 1.396e-01 1.260e+00 1.141e-01 1.195e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.000e-01 0.000e+00  6.555e+03 2.264e-02 4.545e-01 2.160e-01 5.868e-02 6.302e-02 1.778e-01 1.540e-01 1.269e+00 1.182e-01 1.240e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.100e-01 0.000e+00  6.877e+03 2.160e-02 4.559e-01 2.146e-01 6.110e-02 6.090e-02 1.982e-01 1.703e-01 1.278e+00 1.225e-01 1.288e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.200e-01 0.000e+00  7.209e+03 2.062e-02 4.572e-01 2.132e-01 6.343e-02 5.960e-02 2.217e-01 1.890e-01 1.287e+00 1.271e-01 1.339e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.300e-01 0.000e+00  7.550e+03 1.970e-02 4.583e-01 2.118e-01 6.569e-02 5.703e-02 2.488e-01 2.103e-01 1.352e+00 1.320e-01 1.395e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.400e-01 0.000e+00  7.900e+03 1.884e-02 4.593e-01 2.104e-01 6.788e-02 5.511e-02 2.800e-01 2.346e-01 1.331e+00 1.372e-01 1.454e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.500e-01 0.000e+00  8.260e+03 1.803e-02 4.602e-01 2.091e-01 6.999e-02 5.370e-02 3.161e-01 2.626e-01 1.348e+00 1.428e-01 1.517e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.600e-01 0.000e+00  8.628e+03 1.728e-02 4.609e-01 2.078e-01 7.202e-02 5.254e-02 3.580e-01 2.947e-01 1.385e+00 1.488e-01 1.584e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.700e-01 0.000e+00  9.006e+03 1.657e-02 4.616e-01 2.066e-01 7.399e-02 5.090e-02 4.067e-01 3.318e-01 1.424e+00 1.552e-01 1.657e-01 #  p p > zp > l+ l-
9.699e+03 -9.405e-01  3.800e-01 0.000e+00  9.393e+03 1.590e-02 4.622e-01 2.054e-01 7.590e-02 4.914e-02 4.635e-01 3.746e-01 1.451e+00 1.620e-01 1.734e-01 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  0.000e+00 0.000e+00  4.427e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.484e-02 2.379e-02 2.383e-02 8.484e-02 6.091e-02 6.127e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.000e-02 0.000e+00  4.606e+02 1.201e-01 1.514e-01 1.796e-01 3.020e-02 8.380e-02 2.398e-02 2.401e-02 1.056e-01 6.108e-02 6.144e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.000e-02 0.000e+00  4.822e+02 1.146e-01 1.779e-01 1.912e-01 2.077e-02 8.163e-02 2.422e-02 2.423e-02 1.266e-01 6.127e-02 6.165e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.000e-02 0.000e+00  5.077e+02 1.088e-01 2.038e-01 2.012e-01 1.334e-02 7.805e-02 2.450e-02 2.449e-02 1.461e-01 6.151e-02 6.190e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  4.000e-02 0.000e+00  5.370e+02 1.029e-01 2.287e-01 2.098e-01 7.775e-03 7.904e-02 2.483e-02 2.479e-02 1.758e-01 6.178e-02 6.219e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  5.000e-02 0.000e+00  5.701e+02 9.684e-02 2.523e-01 2.169e-01 3.903e-03 9.041e-02 2.521e-02 2.514e-02 2.355e-01 6.209e-02 6.252e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  6.000e-02 0.000e+00  6.071e+02 9.091e-02 2.743e-01 2.226e-01 1.520e-03 9.377e-02 2.563e-02 2.554e-02 2.830e-01 6.243e-02 6.289e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  7.000e-02 0.000e+00  6.479e+02 8.516e-02 2.946e-01 2.272e-01 4.140e-04 8.935e-02 2.611e-02 2.598e-02 3.092e-01 6.282e-02 6.330e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  8.000e-02 0.000e+00  6.925e+02 7.964e-02 3.132e-01 2.307e-01 3.766e-04 8.659e-02 2.665e-02 2.648e-02 3.398e-01 6.324e-02 6.376e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  9.000e-02 0.000e+00  7.410e+02 7.442e-02 3.300e-01 2.333e-01 1.216e-03 8.793e-02 2.724e-02 2.702e-02 3.893e-01 6.370e-02 6.425e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.000e-01 0.000e+00  7.933e+02 6.950e-02 3.453e-01 2.350e-01 2.758e-03 8.844e-02 2.790e-02 2.763e-02 4.376e-01 6.420e-02 6.479e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.100e-01 0.000e+00  8.494e+02 6.490e-02 3.589e-01 2.361e-01 4.854e-03 8.629e-02 2.862e-02 2.829e-02 4.778e-01 6.474e-02 6.537e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.200e-01 0.000e+00  9.094e+02 6.061e-02 3.712e-01 2.366e-01 7.373e-03 8.661e-02 2.941e-02 2.901e-02 5.302e-01 6.533e-02 6.600e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.300e-01 0.000e+00  9.732e+02 5.663e-02 3.821e-01 2.367e-01 1.021e-02 7.028e-02 3.028e-02 2.980e-02 4.722e-01 6.595e-02 6.667e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.400e-01 0.000e+00  1.041e+03 5.295e-02 3.919e-01 2.363e-01 1.327e-02 7.833e-02 3.123e-02 3.067e-02 5.571e-01 6.663e-02 6.740e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.500e-01 0.000e+00  1.112e+03 4.955e-02 4.005e-01 2.357e-01 1.649e-02 7.658e-02 3.226e-02 3.161e-02 6.226e-01 6.734e-02 6.817e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.600e-01 0.000e+00  1.187e+03 4.641e-02 4.082e-01 2.348e-01 1.980e-02 8.012e-02 3.338e-02 3.263e-02 7.056e-01 6.811e-02 6.899e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.700e-01 0.000e+00  1.267e+03 4.351e-02 4.151e-01 2.337e-01 2.315e-02 7.706e-02 3.461e-02 3.374e-02 7.277e-01 6.892e-02 6.987e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.800e-01 0.000e+00  1.350e+03 4.084e-02 4.211e-01 2.325e-01 2.652e-02 7.853e-02 3.594e-02 3.494e-02 8.065e-01 6.978e-02 7.080e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  1.900e-01 0.000e+00  1.436e+03 3.838e-02 4.265e-01 2.312e-01 2.987e-02 8.072e-02 3.738e-02 3.624e-02 8.800e-01 7.069e-02 7.178e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.000e-01 0.000e+00  1.527e+03 3.611e-02 4.313e-01 2.297e-01 3.319e-02 8.386e-02 3.896e-02 3.765e-02 1.012e+00 7.166e-02 7.283e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.100e-01 0.000e+00  1.621e+03 3.402e-02 4.356e-01 2.283e-01 3.644e-02 8.163e-02 4.067e-02 3.919e-02 1.053e+00 7.268e-02 7.393e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.200e-01 0.000e+00  1.720e+03 3.208e-02 4.393e-01 2.267e-01 3.962e-02 7.920e-02 4.253e-02 4.084e-02 1.099e+00 7.376e-02 7.510e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.300e-01 0.000e+00  1.822e+03 3.029e-02 4.426e-01 2.252e-01 4.273e-02 7.749e-02 4.455e-02 4.264e-02 1.140e+00 7.490e-02 7.633e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.400e-01 0.000e+00  1.928e+03 2.864e-02 4.456e-01 2.236e-01 4.575e-02 8.030e-02 4.675e-02 4.459e-02 1.203e+00 7.610e-02 7.763e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.500e-01 0.000e+00  2.037e+03 2.711e-02 4.482e-01 2.220e-01 4.869e-02 7.737e-02 4.914e-02 4.671e-02 1.284e+00 7.736e-02 7.900e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.600e-01 0.000e+00  2.151e+03 2.569e-02 4.506e-01 2.205e-01 5.153e-02 7.577e-02 5.175e-02 4.900e-02 1.345e+00 7.869e-02 8.045e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.700e-01 0.000e+00  2.268e+03 2.437e-02 4.526e-01 2.189e-01 5.428e-02 7.589e-02 5.459e-02 5.149e-02 1.409e+00 8.008e-02 8.197e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.800e-01 0.000e+00  2.389e+03 2.314e-02 4.544e-01 2.174e-01 5.694e-02 7.784e-02 5.769e-02 5.420e-02 1.475e+00 8.155e-02 8.357e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  2.900e-01 0.000e+00  2.515e+03 2.200e-02 4.560e-01 2.159e-01 5.952e-02 7.449e-02 6.107e-02 5.713e-02 1.529e+00 8.310e-02 8.525e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.000e-01 0.000e+00  2.643e+03 2.094e-02 4.575e-01 2.144e-01 6.200e-02 7.302e-02 6.475e-02 6.033e-02 1.611e+00 8.472e-02 8.702e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.100e-01 0.000e+00  2.776e+03 1.995e-02 4.587e-01 2.130e-01 6.440e-02 7.219e-02 6.879e-02 6.381e-02 1.691e+00 8.642e-02 8.888e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.200e-01 0.000e+00  2.913e+03 1.903e-02 4.598e-01 2.116e-01 6.671e-02 7.239e-02 7.320e-02 6.759e-02 1.731e+00 8.821e-02 9.084e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.300e-01 0.000e+00  3.053e+03 1.817e-02 4.608e-01 2.102e-01 6.894e-02 7.183e-02 7.802e-02 7.172e-02 1.804e+00 9.008e-02 9.290e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.400e-01 0.000e+00  3.197e+03 1.736e-02 4.617e-01 2.088e-01 7.109e-02 7.209e-02 8.332e-02 7.622e-02 1.866e+00 9.205e-02 9.506e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.500e-01 0.000e+00  3.345e+03 1.661e-02 4.624e-01 2.075e-01 7.317e-02 7.115e-02 8.912e-02 8.114e-02 1.943e+00 9.412e-02 9.733e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.600e-01 0.000e+00  3.497e+03 1.590e-02 4.631e-01 2.062e-01 7.517e-02 6.579e-02 9.550e-02 8.651e-02 1.971e+00 9.628e-02 9.971e-02 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.700e-01 0.000e+00  3.653e+03 1.523e-02 4.636e-01 2.050e-01 7.711e-02 6.591e-02 1.025e-01 9.239e-02 2.015e+00 9.856e-02 1.022e-01 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.800e-01 0.000e+00  3.812e+03 1.461e-02 4.641e-01 2.038e-01 7.897e-02 6.483e-02 1.102e-01 9.883e-02 2.057e+00 1.009e-01 1.049e-01 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  3.900e-01 0.000e+00  3.976e+03 1.402e-02 4.646e-01 2.026e-01 8.077e-02 6.333e-02 1.187e-01 1.059e-01 2.126e+00 1.034e-01 1.076e-01 #  p p > zp > l+ l-
7.195e+03 -8.910e-01  4.000e-01 0.000e+00  4.143e+03 1.347e-02 4.649e-01 2.014e-01 8.251e-02 6.436e-02 1.281e-01 1.136e-01 2.190e+00 1.061e-01 1.105e-01 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  0.000e+00 0.000e+00  2.324e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 9.312e-02 2.197e-02 2.221e-02 9.312e-02 5.938e-02 5.962e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.000e-02 0.000e+00  2.424e+02 1.198e-01 1.529e-01 1.803e-01 2.962e-02 9.094e-02 2.209e-02 2.232e-02 1.161e-01 5.948e-02 5.973e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.000e-02 0.000e+00  2.547e+02 1.139e-01 1.809e-01 1.924e-01 1.984e-02 8.910e-02 2.223e-02 2.246e-02 1.415e-01 5.961e-02 5.987e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.000e-02 0.000e+00  2.692e+02 1.077e-01 2.082e-01 2.029e-01 1.228e-02 5.479e-02 2.241e-02 2.262e-02 1.059e-01 5.976e-02 6.004e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  4.000e-02 0.000e+00  2.860e+02 1.014e-01 2.343e-01 2.116e-01 6.767e-03 5.569e-02 2.261e-02 2.281e-02 1.286e-01 5.994e-02 6.023e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  5.000e-02 0.000e+00  3.050e+02 9.502e-02 2.588e-01 2.188e-01 3.090e-03 8.815e-02 2.284e-02 2.303e-02 2.401e-01 6.015e-02 6.045e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  6.000e-02 0.000e+00  3.262e+02 8.880e-02 2.815e-01 2.245e-01 1.003e-03 7.757e-02 2.310e-02 2.328e-02 2.457e-01 6.037e-02 6.069e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  7.000e-02 0.000e+00  3.497e+02 8.281e-02 3.023e-01 2.289e-01 2.568e-04 8.000e-02 2.339e-02 2.355e-02 2.920e-01 6.062e-02 6.096e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  8.000e-02 0.000e+00  3.754e+02 7.711e-02 3.212e-01 2.322e-01 6.127e-04 8.244e-02 2.372e-02 2.386e-02 3.486e-01 6.090e-02 6.126e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  9.000e-02 0.000e+00  4.034e+02 7.174e-02 3.381e-01 2.345e-01 1.854e-03 6.681e-02 2.408e-02 2.419e-02 3.146e-01 6.121e-02 6.159e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.000e-01 0.000e+00  4.337e+02 6.673e-02 3.533e-01 2.360e-01 3.790e-03 6.304e-02 2.447e-02 2.456e-02 3.338e-01 6.154e-02 6.194e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.100e-01 0.000e+00  4.661e+02 6.207e-02 3.669e-01 2.368e-01 6.257e-03 6.278e-02 2.490e-02 2.496e-02 3.699e-01 6.189e-02 6.233e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.200e-01 0.000e+00  5.008e+02 5.776e-02 3.790e-01 2.370e-01 9.119e-03 7.928e-02 2.536e-02 2.540e-02 5.206e-01 6.227e-02 6.274e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.300e-01 0.000e+00  5.378e+02 5.378e-02 3.896e-01 2.368e-01 1.226e-02 7.736e-02 2.587e-02 2.588e-02 5.603e-01 6.268e-02 6.318e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.400e-01 0.000e+00  5.770e+02 5.013e-02 3.991e-01 2.363e-01 1.560e-02 7.793e-02 2.642e-02 2.639e-02 6.217e-01 6.312e-02 6.365e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.500e-01 0.000e+00  6.185e+02 4.677e-02 4.074e-01 2.354e-01 1.906e-02 7.931e-02 2.701e-02 2.694e-02 6.792e-01 6.359e-02 6.415e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.600e-01 0.000e+00  6.621e+02 4.368e-02 4.148e-01 2.343e-01 2.257e-02 7.565e-02 2.765e-02 2.754e-02 7.264e-01 6.408e-02 6.469e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.700e-01 0.000e+00  7.081e+02 4.085e-02 4.213e-01 2.331e-01 2.611e-02 6.564e-02 2.834e-02 2.818e-02 6.791e-01 6.461e-02 6.525e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.800e-01 0.000e+00  7.563e+02 3.825e-02 4.270e-01 2.317e-01 2.962e-02 6.541e-02 2.908e-02 2.887e-02 7.317e-01 6.516e-02 6.585e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  1.900e-01 0.000e+00  8.067e+02 3.587e-02 4.321e-01 2.302e-01 3.309e-02 6.526e-02 2.988e-02 2.961e-02 7.888e-01 6.575e-02 6.649e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.000e-01 0.000e+00  8.594e+02 3.367e-02 4.366e-01 2.286e-01 3.650e-02 6.376e-02 3.073e-02 3.040e-02 8.292e-01 6.637e-02 6.715e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.100e-01 0.000e+00  9.143e+02 3.166e-02 4.405e-01 2.270e-01 3.983e-02 6.486e-02 3.165e-02 3.125e-02 8.948e-01 6.702e-02 6.786e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.200e-01 0.000e+00  9.714e+02 2.980e-02 4.440e-01 2.254e-01 4.308e-02 6.389e-02 3.264e-02 3.215e-02 9.679e-01 6.770e-02 6.860e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.300e-01 0.000e+00  1.031e+03 2.810e-02 4.470e-01 2.238e-01 4.622e-02 6.541e-02 3.369e-02 3.312e-02 1.029e+00 6.842e-02 6.937e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.400e-01 0.000e+00  1.092e+03 2.652e-02 4.497e-01 2.221e-01 4.928e-02 7.006e-02 3.482e-02 3.416e-02 1.180e+00 6.917e-02 7.019e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.500e-01 0.000e+00  1.156e+03 2.506e-02 4.521e-01 2.205e-01 5.223e-02 6.932e-02 3.603e-02 3.527e-02 1.274e+00 6.996e-02 7.105e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.600e-01 0.000e+00  1.223e+03 2.372e-02 4.542e-01 2.189e-01 5.508e-02 6.974e-02 3.733e-02 3.646e-02 1.342e+00 7.078e-02 7.194e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.700e-01 0.000e+00  1.291e+03 2.247e-02 4.560e-01 2.173e-01 5.782e-02 6.829e-02 3.873e-02 3.773e-02 1.406e+00 7.165e-02 7.288e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.800e-01 0.000e+00  1.362e+03 2.132e-02 4.576e-01 2.157e-01 6.048e-02 7.103e-02 4.022e-02 3.909e-02 1.501e+00 7.255e-02 7.387e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  2.900e-01 0.000e+00  1.434e+03 2.024e-02 4.591e-01 2.142e-01 6.303e-02 7.236e-02 4.182e-02 4.054e-02 1.556e+00 7.350e-02 7.490e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.000e-01 0.000e+00  1.510e+03 1.925e-02 4.603e-01 2.127e-01 6.549e-02 7.048e-02 4.354e-02 4.210e-02 1.639e+00 7.448e-02 7.597e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.100e-01 0.000e+00  1.587e+03 1.832e-02 4.614e-01 2.113e-01 6.786e-02 7.034e-02 4.538e-02 4.376e-02 1.756e+00 7.551e-02 7.709e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.200e-01 0.000e+00  1.666e+03 1.746e-02 4.624e-01 2.098e-01 7.014e-02 6.686e-02 4.735e-02 4.554e-02 1.823e+00 7.659e-02 7.827e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.300e-01 0.000e+00  1.748e+03 1.665e-02 4.632e-01 2.085e-01 7.234e-02 6.652e-02 4.948e-02 4.744e-02 1.890e+00 7.771e-02 7.949e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.400e-01 0.000e+00  1.832e+03 1.590e-02 4.639e-01 2.071e-01 7.445e-02 6.667e-02 5.175e-02 4.949e-02 1.998e+00 7.888e-02 8.077e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.500e-01 0.000e+00  1.919e+03 1.520e-02 4.645e-01 2.058e-01 7.649e-02 6.604e-02 5.420e-02 5.167e-02 2.055e+00 8.010e-02 8.211e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.600e-01 0.000e+00  2.007e+03 1.454e-02 4.651e-01 2.045e-01 7.845e-02 6.575e-02 5.684e-02 5.402e-02 2.152e+00 8.137e-02 8.350e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.700e-01 0.000e+00  2.098e+03 1.392e-02 4.655e-01 2.033e-01 8.034e-02 6.693e-02 5.967e-02 5.653e-02 2.246e+00 8.269e-02 8.495e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.800e-01 0.000e+00  2.191e+03 1.334e-02 4.659e-01 2.021e-01 8.216e-02 6.714e-02 6.272e-02 5.923e-02 2.341e+00 8.407e-02 8.646e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  3.900e-01 0.000e+00  2.287e+03 1.280e-02 4.663e-01 2.009e-01 8.392e-02 6.583e-02 6.600e-02 6.212e-02 2.416e+00 8.550e-02 8.804e-02 #  p p > zp > l+ l-
5.995e+03 -8.415e-01  4.000e-01 0.000e+00  2.384e+03 1.228e-02 4.665e-01 1.998e-01 8.561e-02 6.522e-02 6.954e-02 6.523e-02 2.550e+00 8.699e-02 8.968e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  0.000e+00 0.000e+00  1.415e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.127e-01 2.056e-02 2.126e-02 1.127e-01 5.368e-02 5.338e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.000e-02 0.000e+00  1.480e+02 1.194e-01 1.546e-01 1.812e-01 2.897e-02 1.090e-01 2.061e-02 2.131e-02 1.412e-01 5.374e-02 5.344e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.000e-02 0.000e+00  1.562e+02 1.131e-01 1.843e-01 1.938e-01 1.883e-02 1.078e-01 2.067e-02 2.137e-02 1.757e-01 5.380e-02 5.351e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.000e-02 0.000e+00  1.658e+02 1.065e-01 2.131e-01 2.046e-01 1.115e-02 1.051e-01 2.075e-02 2.144e-02 2.102e-01 5.388e-02 5.359e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  4.000e-02 0.000e+00  1.770e+02 9.972e-02 2.404e-01 2.136e-01 5.731e-03 1.006e-01 2.083e-02 2.152e-02 2.427e-01 5.397e-02 5.369e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  5.000e-02 0.000e+00  1.897e+02 9.300e-02 2.659e-01 2.208e-01 2.306e-03 9.831e-02 2.093e-02 2.162e-02 2.809e-01 5.407e-02 5.380e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  6.000e-02 0.000e+00  2.040e+02 8.647e-02 2.893e-01 2.264e-01 5.782e-04 9.393e-02 2.104e-02 2.173e-02 3.144e-01 5.419e-02 5.392e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  7.000e-02 0.000e+00  2.197e+02 8.023e-02 3.106e-01 2.306e-01 2.536e-04 9.003e-02 2.116e-02 2.184e-02 3.484e-01 5.432e-02 5.406e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  8.000e-02 0.000e+00  2.371e+02 7.434e-02 3.297e-01 2.336e-01 1.058e-03 8.748e-02 2.130e-02 2.198e-02 3.866e-01 5.446e-02 5.421e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  9.000e-02 0.000e+00  2.559e+02 6.885e-02 3.467e-01 2.357e-01 2.748e-03 8.527e-02 2.145e-02 2.212e-02 4.283e-01 5.462e-02 5.437e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.000e-01 0.000e+00  2.763e+02 6.375e-02 3.619e-01 2.368e-01 5.113e-03 8.360e-02 2.161e-02 2.228e-02 4.754e-01 5.478e-02 5.455e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.100e-01 0.000e+00  2.983e+02 5.905e-02 3.752e-01 2.373e-01 7.979e-03 7.959e-02 2.178e-02 2.245e-02 5.144e-01 5.497e-02 5.474e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.200e-01 0.000e+00  3.218e+02 5.474e-02 3.870e-01 2.373e-01 1.120e-02 5.882e-02 2.197e-02 2.263e-02 4.212e-01 5.516e-02 5.494e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.300e-01 0.000e+00  3.468e+02 5.079e-02 3.974e-01 2.368e-01 1.467e-02 5.905e-02 2.217e-02 2.283e-02 4.609e-01 5.537e-02 5.516e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.400e-01 0.000e+00  3.733e+02 4.717e-02 4.065e-01 2.360e-01 1.828e-02 5.664e-02 2.239e-02 2.304e-02 5.087e-01 5.559e-02 5.540e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.500e-01 0.000e+00  4.014e+02 4.387e-02 4.145e-01 2.349e-01 2.198e-02 6.712e-02 2.262e-02 2.326e-02 5.313e-01 5.582e-02 5.565e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.600e-01 0.000e+00  4.310e+02 4.086e-02 4.214e-01 2.336e-01 2.570e-02 6.600e-02 2.287e-02 2.350e-02 6.904e-01 5.607e-02 5.591e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.700e-01 0.000e+00  4.622e+02 3.811e-02 4.276e-01 2.321e-01 2.940e-02 6.578e-02 2.314e-02 2.375e-02 7.377e-01 5.634e-02 5.619e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.800e-01 0.000e+00  4.948e+02 3.559e-02 4.329e-01 2.306e-01 3.305e-02 6.251e-02 2.341e-02 2.402e-02 7.592e-01 5.662e-02 5.649e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  1.900e-01 0.000e+00  5.291e+02 3.329e-02 4.376e-01 2.289e-01 3.663e-02 6.074e-02 2.371e-02 2.431e-02 8.002e-01 5.691e-02 5.680e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.000e-01 0.000e+00  5.648e+02 3.119e-02 4.417e-01 2.273e-01 4.012e-02 6.977e-02 2.403e-02 2.461e-02 9.923e-01 5.722e-02 5.712e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.100e-01 0.000e+00  6.021e+02 2.927e-02 4.453e-01 2.256e-01 4.352e-02 6.018e-02 2.436e-02 2.493e-02 9.194e-01 5.754e-02 5.746e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.200e-01 0.000e+00  6.410e+02 2.750e-02 4.485e-01 2.238e-01 4.680e-02 6.847e-02 2.471e-02 2.527e-02 1.112e+00 5.788e-02 5.782e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.300e-01 0.000e+00  6.813e+02 2.588e-02 4.513e-01 2.221e-01 4.998e-02 6.821e-02 2.508e-02 2.563e-02 1.040e+00 5.823e-02 5.819e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.400e-01 0.000e+00  7.233e+02 2.439e-02 4.537e-01 2.204e-01 5.305e-02 6.321e-02 2.547e-02 2.600e-02 1.188e+00 5.860e-02 5.859e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.500e-01 0.000e+00  7.667e+02 2.301e-02 4.558e-01 2.188e-01 5.600e-02 6.347e-02 2.588e-02 2.639e-02 1.262e+00 5.898e-02 5.899e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.600e-01 0.000e+00  8.117e+02 2.175e-02 4.576e-01 2.171e-01 5.884e-02 6.279e-02 2.631e-02 2.681e-02 1.316e+00 5.938e-02 5.942e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.700e-01 0.000e+00  8.582e+02 2.058e-02 4.593e-01 2.155e-01 6.158e-02 5.866e-02 2.676e-02 2.724e-02 1.415e+00 5.980e-02 5.986e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.800e-01 0.000e+00  9.062e+02 1.950e-02 4.607e-01 2.139e-01 6.421e-02 5.831e-02 2.724e-02 2.770e-02 1.396e+00 6.023e-02 6.032e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  2.900e-01 0.000e+00  9.558e+02 1.850e-02 4.619e-01 2.124e-01 6.673e-02 6.409e-02 2.774e-02 2.818e-02 1.499e+00 6.068e-02 6.080e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.000e-01 0.000e+00  1.007e+03 1.757e-02 4.630e-01 2.109e-01 6.916e-02 5.991e-02 2.827e-02 2.868e-02 1.718e+00 6.115e-02 6.130e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.100e-01 0.000e+00  1.060e+03 1.670e-02 4.639e-01 2.094e-01 7.149e-02 6.130e-02 2.882e-02 2.921e-02 1.781e+00 6.164e-02 6.182e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.200e-01 0.000e+00  1.114e+03 1.590e-02 4.647e-01 2.080e-01 7.373e-02 6.013e-02 2.940e-02 2.976e-02 1.764e+00 6.215e-02 6.236e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.300e-01 0.000e+00  1.170e+03 1.515e-02 4.654e-01 2.066e-01 7.589e-02 6.067e-02 3.001e-02 3.034e-02 1.873e+00 6.267e-02 6.292e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.400e-01 0.000e+00  1.227e+03 1.446e-02 4.660e-01 2.053e-01 7.796e-02 6.094e-02 3.065e-02 3.095e-02 1.948e+00 6.321e-02 6.350e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.500e-01 0.000e+00  1.286e+03 1.381e-02 4.665e-01 2.040e-01 7.995e-02 6.030e-02 3.132e-02 3.158e-02 2.004e+00 6.377e-02 6.410e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.600e-01 0.000e+00  1.346e+03 1.320e-02 4.669e-01 2.027e-01 8.186e-02 6.129e-02 3.202e-02 3.225e-02 2.094e+00 6.436e-02 6.472e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.700e-01 0.000e+00  1.408e+03 1.263e-02 4.673e-01 2.015e-01 8.370e-02 6.085e-02 3.276e-02 3.294e-02 2.260e+00 6.496e-02 6.536e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.800e-01 0.000e+00  1.471e+03 1.210e-02 4.676e-01 2.003e-01 8.547e-02 5.937e-02 3.353e-02 3.367e-02 2.302e+00 6.558e-02 6.603e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  3.900e-01 0.000e+00  1.536e+03 1.159e-02 4.678e-01 1.991e-01 8.718e-02 6.016e-02 3.434e-02 3.444e-02 2.395e+00 6.623e-02 6.671e-02 #  p p > zp > l+ l-
5.262e+03 -7.920e-01  4.000e-01 0.000e+00  1.603e+03 1.112e-02 4.680e-01 1.980e-01 8.882e-02 6.071e-02 3.519e-02 3.524e-02 2.493e+00 6.689e-02 6.743e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  0.000e+00 0.000e+00  9.341e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.132e-01 2.147e-02 2.182e-02 1.132e-01 5.042e-02 5.160e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.000e-02 0.000e+00  9.811e+01 1.190e-01 1.566e-01 1.821e-01 2.824e-02 1.084e-01 2.154e-02 2.186e-02 1.427e-01 5.045e-02 5.165e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.000e-02 0.000e+00  1.040e+02 1.122e-01 1.881e-01 1.954e-01 1.771e-02 1.040e-01 2.162e-02 2.193e-02 1.743e-01 5.048e-02 5.172e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.000e-02 0.000e+00  1.109e+02 1.051e-01 2.185e-01 2.066e-01 9.945e-03 9.892e-02 2.171e-02 2.200e-02 2.057e-01 5.052e-02 5.179e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  4.000e-02 0.000e+00  1.191e+02 9.785e-02 2.472e-01 2.157e-01 4.678e-03 9.432e-02 2.183e-02 2.208e-02 2.447e-01 5.056e-02 5.188e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  5.000e-02 0.000e+00  1.284e+02 9.073e-02 2.738e-01 2.229e-01 1.577e-03 8.996e-02 2.196e-02 2.218e-02 3.558e-01 5.061e-02 5.198e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  6.000e-02 0.000e+00  1.388e+02 8.388e-02 2.979e-01 2.284e-01 2.837e-04 1.123e-01 2.211e-02 2.229e-02 3.991e-01 5.067e-02 5.209e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  7.000e-02 0.000e+00  1.504e+02 7.739e-02 3.196e-01 2.323e-01 4.521e-04 1.066e-01 2.227e-02 2.241e-02 4.405e-01 5.073e-02 5.222e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  8.000e-02 0.000e+00  1.632e+02 7.133e-02 3.389e-01 2.350e-01 1.767e-03 1.017e-01 2.245e-02 2.255e-02 4.819e-01 5.080e-02 5.236e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  9.000e-02 0.000e+00  1.770e+02 6.571e-02 3.559e-01 2.367e-01 3.955e-03 9.558e-02 2.265e-02 2.270e-02 5.270e-01 5.088e-02 5.251e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.000e-01 0.000e+00  1.921e+02 6.056e-02 3.709e-01 2.376e-01 6.787e-03 9.251e-02 2.287e-02 2.286e-02 5.670e-01 5.096e-02 5.268e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.100e-01 0.000e+00  2.083e+02 5.584e-02 3.840e-01 2.377e-01 1.008e-02 7.440e-02 2.311e-02 2.304e-02 5.087e-01 5.105e-02 5.285e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.200e-01 0.000e+00  2.256e+02 5.154e-02 3.954e-01 2.373e-01 1.368e-02 7.269e-02 2.337e-02 2.323e-02 5.603e-01 5.115e-02 5.305e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.300e-01 0.000e+00  2.441e+02 4.763e-02 4.054e-01 2.365e-01 1.747e-02 7.103e-02 2.365e-02 2.343e-02 6.003e-01 5.125e-02 5.325e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.400e-01 0.000e+00  2.637e+02 4.408e-02 4.140e-01 2.354e-01 2.136e-02 6.936e-02 2.395e-02 2.365e-02 6.559e-01 5.136e-02 5.347e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.500e-01 0.000e+00  2.845e+02 4.086e-02 4.216e-01 2.341e-01 2.529e-02 6.369e-02 2.427e-02 2.388e-02 6.853e-01 5.148e-02 5.370e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.600e-01 0.000e+00  3.065e+02 3.794e-02 4.281e-01 2.326e-01 2.920e-02 6.479e-02 2.461e-02 2.413e-02 7.039e-01 5.160e-02 5.395e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.700e-01 0.000e+00  3.296e+02 3.528e-02 4.338e-01 2.310e-01 3.306e-02 7.365e-02 2.498e-02 2.440e-02 7.985e-01 5.173e-02 5.421e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.800e-01 0.000e+00  3.538e+02 3.287e-02 4.388e-01 2.292e-01 3.683e-02 6.801e-02 2.537e-02 2.468e-02 8.899e-01 5.187e-02 5.448e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  1.900e-01 0.000e+00  3.792e+02 3.067e-02 4.431e-01 2.275e-01 4.051e-02 6.690e-02 2.579e-02 2.498e-02 9.675e-01 5.201e-02 5.477e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.000e-01 0.000e+00  4.057e+02 2.867e-02 4.468e-01 2.257e-01 4.407e-02 6.625e-02 2.623e-02 2.529e-02 1.028e+00 5.216e-02 5.508e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.100e-01 0.000e+00  4.334e+02 2.685e-02 4.501e-01 2.239e-01 4.751e-02 6.494e-02 2.670e-02 2.563e-02 1.089e+00 5.232e-02 5.539e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.200e-01 0.000e+00  4.622e+02 2.518e-02 4.529e-01 2.221e-01 5.083e-02 6.308e-02 2.720e-02 2.598e-02 1.120e+00 5.248e-02 5.573e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.300e-01 0.000e+00  4.922e+02 2.365e-02 4.554e-01 2.203e-01 5.402e-02 6.159e-02 2.772e-02 2.635e-02 1.193e+00 5.265e-02 5.608e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.400e-01 0.000e+00  5.234e+02 2.225e-02 4.575e-01 2.185e-01 5.708e-02 6.165e-02 2.828e-02 2.674e-02 1.247e+00 5.283e-02 5.644e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.500e-01 0.000e+00  5.557e+02 2.097e-02 4.593e-01 2.168e-01 6.003e-02 6.155e-02 2.887e-02 2.716e-02 1.314e+00 5.302e-02 5.683e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.600e-01 0.000e+00  5.891e+02 1.979e-02 4.610e-01 2.151e-01 6.285e-02 6.093e-02 2.950e-02 2.759e-02 1.417e+00 5.321e-02 5.722e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.700e-01 0.000e+00  6.237e+02 1.870e-02 4.623e-01 2.135e-01 6.555e-02 6.043e-02 3.016e-02 2.805e-02 1.444e+00 5.341e-02 5.764e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.800e-01 0.000e+00  6.594e+02 1.769e-02 4.635e-01 2.119e-01 6.815e-02 5.757e-02 3.086e-02 2.852e-02 1.553e+00 5.362e-02 5.807e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  2.900e-01 0.000e+00  6.963e+02 1.677e-02 4.646e-01 2.103e-01 7.064e-02 5.722e-02 3.159e-02 2.903e-02 1.642e+00 5.383e-02 5.852e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.000e-01 0.000e+00  7.343e+02 1.591e-02 4.655e-01 2.088e-01 7.302e-02 5.789e-02 3.237e-02 2.955e-02 1.663e+00 5.405e-02 5.898e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.100e-01 0.000e+00  7.735e+02 1.511e-02 4.662e-01 2.074e-01 7.530e-02 5.577e-02 3.320e-02 3.011e-02 1.713e+00 5.429e-02 5.947e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.200e-01 0.000e+00  8.138e+02 1.437e-02 4.669e-01 2.060e-01 7.749e-02 5.524e-02 3.407e-02 3.069e-02 1.822e+00 5.452e-02 5.997e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.300e-01 0.000e+00  8.553e+02 1.368e-02 4.674e-01 2.046e-01 7.959e-02 5.519e-02 3.498e-02 3.130e-02 1.892e+00 5.477e-02 6.049e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.400e-01 0.000e+00  8.980e+02 1.304e-02 4.679e-01 2.033e-01 8.161e-02 5.545e-02 3.595e-02 3.194e-02 1.995e+00 5.502e-02 6.103e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.500e-01 0.000e+00  9.417e+02 1.245e-02 4.683e-01 2.020e-01 8.354e-02 5.543e-02 3.697e-02 3.261e-02 2.077e+00 5.529e-02 6.159e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.600e-01 0.000e+00  9.867e+02 1.189e-02 4.686e-01 2.007e-01 8.540e-02 5.555e-02 3.805e-02 3.331e-02 2.170e+00 5.556e-02 6.217e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.700e-01 0.000e+00  1.033e+03 1.137e-02 4.689e-01 1.995e-01 8.718e-02 5.470e-02 3.919e-02 3.404e-02 2.261e+00 5.584e-02 6.277e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.800e-01 0.000e+00  1.080e+03 1.088e-02 4.691e-01 1.984e-01 8.890e-02 5.183e-02 4.040e-02 3.481e-02 2.197e+00 5.612e-02 6.339e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  3.900e-01 0.000e+00  1.128e+03 1.042e-02 4.692e-01 1.972e-01 9.055e-02 5.190e-02 4.167e-02 3.562e-02 2.306e+00 5.642e-02 6.403e-02 #  p p > zp > l+ l-
4.758e+03 -7.425e-01  4.000e-01 0.000e+00  1.178e+03 9.994e-03 4.693e-01 1.961e-01 9.213e-02 5.275e-02 4.301e-02 3.646e-02 2.458e+00 5.672e-02 6.470e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  0.000e+00 0.000e+00  6.479e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.645e-01 2.350e-02 2.257e-02 1.645e-01 4.928e-02 5.045e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.000e-02 0.000e+00  6.833e+01 1.185e-01 1.588e-01 1.831e-01 2.743e-02 1.533e-01 2.361e-02 2.262e-02 2.055e-01 4.930e-02 5.047e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.000e-02 0.000e+00  7.278e+01 1.112e-01 1.924e-01 1.971e-01 1.649e-02 1.446e-01 2.374e-02 2.269e-02 2.503e-01 4.931e-02 5.050e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.000e-02 0.000e+00  7.814e+01 1.035e-01 2.247e-01 2.088e-01 8.670e-03 1.360e-01 2.389e-02 2.277e-02 2.954e-01 4.933e-02 5.053e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  4.000e-02 0.000e+00  8.442e+01 9.574e-02 2.549e-01 2.180e-01 3.625e-03 1.270e-01 2.408e-02 2.286e-02 3.382e-01 4.935e-02 5.057e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  5.000e-02 0.000e+00  9.161e+01 8.819e-02 2.825e-01 2.251e-01 9.375e-04 1.235e-01 2.429e-02 2.297e-02 3.956e-01 4.938e-02 5.062e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  6.000e-02 0.000e+00  9.971e+01 8.100e-02 3.073e-01 2.304e-01 1.702e-04 1.158e-01 2.454e-02 2.309e-02 4.395e-01 4.941e-02 5.067e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  7.000e-02 0.000e+00  1.087e+02 7.426e-02 3.293e-01 2.340e-01 9.136e-04 1.095e-01 2.481e-02 2.322e-02 4.853e-01 4.944e-02 5.073e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  8.000e-02 0.000e+00  1.186e+02 6.803e-02 3.487e-01 2.364e-01 2.806e-03 1.036e-01 2.512e-02 2.337e-02 5.308e-01 4.948e-02 5.079e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  9.000e-02 0.000e+00  1.295e+02 6.232e-02 3.656e-01 2.376e-01 5.544e-03 9.821e-02 2.546e-02 2.354e-02 5.780e-01 4.952e-02 5.086e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.000e-01 0.000e+00  1.412e+02 5.713e-02 3.803e-01 2.381e-01 8.880e-03 9.390e-02 2.583e-02 2.372e-02 6.254e-01 4.956e-02 5.094e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.100e-01 0.000e+00  1.539e+02 5.242e-02 3.930e-01 2.378e-01 1.262e-02 9.013e-02 2.624e-02 2.392e-02 6.765e-01 4.960e-02 5.102e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.200e-01 0.000e+00  1.674e+02 4.817e-02 4.040e-01 2.371e-01 1.660e-02 8.624e-02 2.668e-02 2.413e-02 7.253e-01 4.965e-02 5.111e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.300e-01 0.000e+00  1.819e+02 4.433e-02 4.135e-01 2.360e-01 2.072e-02 7.880e-02 2.717e-02 2.436e-02 7.734e-01 4.971e-02 5.120e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.400e-01 0.000e+00  1.973e+02 4.087e-02 4.217e-01 2.346e-01 2.489e-02 7.545e-02 2.769e-02 2.460e-02 7.763e-01 4.976e-02 5.130e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.500e-01 0.000e+00  2.136e+02 3.775e-02 4.287e-01 2.330e-01 2.904e-02 7.272e-02 2.825e-02 2.486e-02 8.228e-01 4.982e-02 5.141e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.600e-01 0.000e+00  2.308e+02 3.493e-02 4.348e-01 2.313e-01 3.313e-02 7.053e-02 2.886e-02 2.514e-02 8.750e-01 4.988e-02 5.152e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.700e-01 0.000e+00  2.490e+02 3.239e-02 4.400e-01 2.295e-01 3.712e-02 6.763e-02 2.951e-02 2.544e-02 9.154e-01 4.995e-02 5.164e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.800e-01 0.000e+00  2.680e+02 3.009e-02 4.445e-01 2.276e-01 4.100e-02 6.515e-02 3.022e-02 2.576e-02 9.581e-01 5.002e-02 5.177e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  1.900e-01 0.000e+00  2.880e+02 2.801e-02 4.484e-01 2.257e-01 4.475e-02 6.301e-02 3.097e-02 2.609e-02 1.003e+00 5.009e-02 5.190e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.000e-01 0.000e+00  3.088e+02 2.613e-02 4.517e-01 2.238e-01 4.836e-02 6.138e-02 3.178e-02 2.645e-02 1.116e+00 5.017e-02 5.204e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.100e-01 0.000e+00  3.306e+02 2.441e-02 4.546e-01 2.219e-01 5.183e-02 5.915e-02 3.265e-02 2.683e-02 1.175e+00 5.025e-02 5.218e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.200e-01 0.000e+00  3.533e+02 2.285e-02 4.571e-01 2.200e-01 5.516e-02 6.091e-02 3.358e-02 2.722e-02 1.240e+00 5.033e-02 5.233e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.300e-01 0.000e+00  3.769e+02 2.142e-02 4.593e-01 2.182e-01 5.834e-02 5.698e-02 3.457e-02 2.765e-02 1.262e+00 5.042e-02 5.249e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.400e-01 0.000e+00  4.014e+02 2.012e-02 4.611e-01 2.164e-01 6.139e-02 5.684e-02 3.564e-02 2.809e-02 1.319e+00 5.051e-02 5.265e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.500e-01 0.000e+00  4.268e+02 1.893e-02 4.627e-01 2.147e-01 6.431e-02 5.606e-02 3.677e-02 2.856e-02 1.385e+00 5.060e-02 5.282e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.600e-01 0.000e+00  4.532e+02 1.784e-02 4.641e-01 2.130e-01 6.710e-02 5.422e-02 3.799e-02 2.905e-02 1.411e+00 5.070e-02 5.300e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.700e-01 0.000e+00  4.804e+02 1.684e-02 4.652e-01 2.113e-01 6.976e-02 5.315e-02 3.929e-02 2.957e-02 1.478e+00 5.080e-02 5.318e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.800e-01 0.000e+00  5.086e+02 1.591e-02 4.662e-01 2.097e-01 7.231e-02 5.298e-02 4.069e-02 3.012e-02 1.549e+00 5.090e-02 5.337e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  2.900e-01 0.000e+00  5.376e+02 1.506e-02 4.671e-01 2.081e-01 7.474e-02 5.216e-02 4.217e-02 3.069e-02 1.610e+00 5.101e-02 5.357e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.000e-01 0.000e+00  5.676e+02 1.427e-02 4.678e-01 2.066e-01 7.707e-02 5.190e-02 4.377e-02 3.129e-02 1.694e+00 5.112e-02 5.378e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.100e-01 0.000e+00  5.985e+02 1.354e-02 4.684e-01 2.052e-01 7.929e-02 5.150e-02 4.547e-02 3.193e-02 1.791e+00 5.124e-02 5.399e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.200e-01 0.000e+00  6.303e+02 1.287e-02 4.689e-01 2.038e-01 8.142e-02 4.917e-02 4.730e-02 3.260e-02 1.855e+00 5.136e-02 5.421e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.300e-01 0.000e+00  6.630e+02 1.224e-02 4.693e-01 2.024e-01 8.346e-02 4.901e-02 4.925e-02 3.330e-02 1.908e+00 5.148e-02 5.443e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.400e-01 0.000e+00  6.967e+02 1.166e-02 4.696e-01 2.011e-01 8.541e-02 4.871e-02 5.134e-02 3.403e-02 2.000e+00 5.161e-02 5.467e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.500e-01 0.000e+00  7.312e+02 1.112e-02 4.699e-01 1.999e-01 8.728e-02 4.856e-02 5.358e-02 3.480e-02 2.069e+00 5.174e-02 5.491e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.600e-01 0.000e+00  7.667e+02 1.061e-02 4.701e-01 1.986e-01 8.907e-02 4.801e-02 5.598e-02 3.562e-02 2.102e+00 5.187e-02 5.516e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.700e-01 0.000e+00  8.030e+02 1.014e-02 4.703e-01 1.975e-01 9.079e-02 4.733e-02 5.856e-02 3.647e-02 2.208e+00 5.201e-02 5.541e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.800e-01 0.000e+00  8.403e+02 9.698e-03 4.704e-01 1.963e-01 9.245e-02 4.628e-02 6.132e-02 3.736e-02 2.236e+00 5.215e-02 5.567e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  3.900e-01 0.000e+00  8.785e+02 9.285e-03 4.705e-01 1.952e-01 9.403e-02 4.694e-02 6.428e-02 3.830e-02 2.362e+00 5.230e-02 5.595e-02 #  p p > zp > l+ l-
4.389e+03 -6.930e-01  4.000e-01 0.000e+00  9.176e+02 8.898e-03 4.705e-01 1.941e-01 9.555e-02 4.644e-02 6.747e-02 3.929e-02 2.460e+00 5.245e-02 5.622e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  0.000e+00 0.000e+00  4.635e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.130e-01 3.921e-02 2.349e-02 2.130e-01 4.712e-02 5.135e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.000e-02 0.000e+00  4.912e+01 1.179e-01 1.614e-01 1.843e-01 2.651e-02 2.006e-01 3.924e-02 2.355e-02 2.746e-01 4.713e-02 5.136e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.000e-02 0.000e+00  5.264e+01 1.099e-01 1.974e-01 1.991e-01 1.515e-02 1.873e-01 3.928e-02 2.363e-02 3.364e-01 4.715e-02 5.138e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.000e-02 0.000e+00  5.692e+01 1.016e-01 2.317e-01 2.111e-01 7.326e-03 1.739e-01 3.932e-02 2.373e-02 3.965e-01 4.718e-02 5.141e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  4.000e-02 0.000e+00  6.195e+01 9.333e-02 2.635e-01 2.205e-01 2.601e-03 1.606e-01 3.937e-02 2.384e-02 4.533e-01 4.721e-02 5.143e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  5.000e-02 0.000e+00  6.774e+01 8.532e-02 2.922e-01 2.275e-01 4.387e-04 1.476e-01 3.943e-02 2.396e-02 5.055e-01 4.724e-02 5.147e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  6.000e-02 0.000e+00  7.428e+01 7.778e-02 3.176e-01 2.324e-01 3.058e-04 1.359e-01 3.950e-02 2.411e-02 5.533e-01 4.728e-02 5.151e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  7.000e-02 0.000e+00  8.157e+01 7.081e-02 3.399e-01 2.356e-01 1.718e-03 1.252e-01 3.958e-02 2.427e-02 6.012e-01 4.732e-02 5.155e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  8.000e-02 0.000e+00  8.962e+01 6.443e-02 3.592e-01 2.375e-01 4.262e-03 1.157e-01 3.966e-02 2.446e-02 6.443e-01 4.737e-02 5.159e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  9.000e-02 0.000e+00  9.842e+01 5.866e-02 3.759e-01 2.383e-01 7.603e-03 1.072e-01 3.975e-02 2.466e-02 6.852e-01 4.742e-02 5.164e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.000e-01 0.000e+00  1.080e+02 5.345e-02 3.902e-01 2.383e-01 1.147e-02 9.918e-02 3.985e-02 2.488e-02 7.244e-01 4.748e-02 5.170e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.100e-01 0.000e+00  1.183e+02 4.879e-02 4.024e-01 2.377e-01 1.568e-02 9.239e-02 3.996e-02 2.512e-02 7.606e-01 4.754e-02 5.176e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.200e-01 0.000e+00  1.293e+02 4.461e-02 4.128e-01 2.366e-01 2.005e-02 8.744e-02 4.007e-02 2.537e-02 8.089e-01 4.760e-02 5.182e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.300e-01 0.000e+00  1.412e+02 4.087e-02 4.217e-01 2.351e-01 2.450e-02 8.248e-02 4.020e-02 2.565e-02 8.503e-01 4.767e-02 5.189e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.400e-01 0.000e+00  1.537e+02 3.753e-02 4.293e-01 2.335e-01 2.892e-02 7.833e-02 4.033e-02 2.596e-02 8.899e-01 4.774e-02 5.196e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.500e-01 0.000e+00  1.670e+02 3.454e-02 4.358e-01 2.316e-01 3.328e-02 7.389e-02 4.047e-02 2.628e-02 9.345e-01 4.782e-02 5.204e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.600e-01 0.000e+00  1.811e+02 3.185e-02 4.414e-01 2.297e-01 3.752e-02 6.974e-02 4.062e-02 2.662e-02 9.625e-01 4.791e-02 5.212e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.700e-01 0.000e+00  1.959e+02 2.944e-02 4.461e-01 2.277e-01 4.163e-02 6.713e-02 4.078e-02 2.699e-02 1.017e+00 4.799e-02 5.221e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.800e-01 0.000e+00  2.115e+02 2.728e-02 4.501e-01 2.257e-01 4.559e-02 6.515e-02 4.094e-02 2.739e-02 1.070e+00 4.808e-02 5.230e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  1.900e-01 0.000e+00  2.279e+02 2.533e-02 4.535e-01 2.236e-01 4.939e-02 6.256e-02 4.112e-02 2.780e-02 1.119e+00 4.818e-02 5.239e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.000e-01 0.000e+00  2.450e+02 2.356e-02 4.565e-01 2.216e-01 5.303e-02 5.819e-02 4.130e-02 2.825e-02 1.163e+00 4.828e-02 5.249e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.100e-01 0.000e+00  2.628e+02 2.197e-02 4.590e-01 2.197e-01 5.650e-02 5.969e-02 4.150e-02 2.872e-02 1.238e+00 4.839e-02 5.259e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.200e-01 0.000e+00  2.814e+02 2.052e-02 4.611e-01 2.177e-01 5.982e-02 5.793e-02 4.170e-02 2.922e-02 1.276e+00 4.850e-02 5.270e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.300e-01 0.000e+00  3.008e+02 1.921e-02 4.629e-01 2.159e-01 6.298e-02 5.566e-02 4.191e-02 2.975e-02 1.324e+00 4.862e-02 5.282e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.400e-01 0.000e+00  3.209e+02 1.801e-02 4.645e-01 2.140e-01 6.599e-02 5.352e-02 4.213e-02 3.031e-02 1.395e+00 4.874e-02 5.294e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.500e-01 0.000e+00  3.417e+02 1.692e-02 4.658e-01 2.123e-01 6.886e-02 5.344e-02 4.236e-02 3.090e-02 1.459e+00 4.886e-02 5.306e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.600e-01 0.000e+00  3.633e+02 1.592e-02 4.669e-01 2.105e-01 7.160e-02 5.232e-02 4.260e-02 3.153e-02 1.484e+00 4.899e-02 5.319e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.700e-01 0.000e+00  3.857e+02 1.500e-02 4.679e-01 2.089e-01 7.420e-02 5.083e-02 4.285e-02 3.219e-02 1.560e+00 4.913e-02 5.332e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.800e-01 0.000e+00  4.088e+02 1.416e-02 4.686e-01 2.073e-01 7.668e-02 5.003e-02 4.311e-02 3.289e-02 1.639e+00 4.927e-02 5.345e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  2.900e-01 0.000e+00  4.327e+02 1.339e-02 4.693e-01 2.057e-01 7.905e-02 4.870e-02 4.338e-02 3.362e-02 1.709e+00 4.941e-02 5.360e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.000e-01 0.000e+00  4.573e+02 1.267e-02 4.698e-01 2.043e-01 8.131e-02 4.766e-02 4.366e-02 3.440e-02 1.818e+00 4.956e-02 5.374e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.100e-01 0.000e+00  4.827e+02 1.201e-02 4.703e-01 2.028e-01 8.346e-02 4.667e-02 4.395e-02 3.522e-02 1.839e+00 4.972e-02 5.389e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.200e-01 0.000e+00  5.088e+02 1.140e-02 4.706e-01 2.014e-01 8.552e-02 4.619e-02 4.426e-02 3.609e-02 1.894e+00 4.988e-02 5.405e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.300e-01 0.000e+00  5.357e+02 1.084e-02 4.709e-01 2.001e-01 8.749e-02 4.528e-02 4.457e-02 3.700e-02 1.949e+00 5.004e-02 5.421e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.400e-01 0.000e+00  5.634e+02 1.031e-02 4.712e-01 1.988e-01 8.937e-02 4.351e-02 4.489e-02 3.796e-02 2.032e+00 5.021e-02 5.438e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.500e-01 0.000e+00  5.917e+02 9.827e-03 4.713e-01 1.976e-01 9.116e-02 4.270e-02 4.523e-02 3.897e-02 2.086e+00 5.039e-02 5.455e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.600e-01 0.000e+00  6.209e+02 9.374e-03 4.714e-01 1.964e-01 9.288e-02 4.264e-02 4.557e-02 4.004e-02 2.138e+00 5.057e-02 5.473e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.700e-01 0.000e+00  6.508e+02 8.950e-03 4.715e-01 1.953e-01 9.453e-02 4.223e-02 4.593e-02 4.117e-02 2.208e+00 5.075e-02 5.491e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.800e-01 0.000e+00  6.815e+02 8.555e-03 4.715e-01 1.941e-01 9.611e-02 4.214e-02 4.630e-02 4.236e-02 2.276e+00 5.095e-02 5.510e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  3.900e-01 0.000e+00  7.129e+02 8.186e-03 4.715e-01 1.931e-01 9.763e-02 4.183e-02 4.668e-02 4.361e-02 2.369e+00 5.114e-02 5.529e-02 #  p p > zp > l+ l-
4.105e+03 -6.435e-01  4.000e-01 0.000e+00  7.450e+02 7.840e-03 4.715e-01 1.920e-01 9.908e-02 4.129e-02 4.708e-02 4.493e-02 2.489e+00 5.135e-02 5.549e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  0.000e+00 0.000e+00  3.380e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.512e-01 2.198e-02 2.430e-02 2.512e-01 4.983e-02 5.271e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.000e-02 0.000e+00  3.602e+01 1.172e-01 1.643e-01 1.856e-01 2.546e-02 2.346e-01 2.208e-02 2.436e-02 3.289e-01 4.983e-02 5.272e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.000e-02 0.000e+00  3.889e+01 1.085e-01 2.032e-01 2.013e-01 1.366e-02 2.166e-01 2.221e-02 2.444e-02 4.055e-01 4.984e-02 5.274e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.000e-02 0.000e+00  4.240e+01 9.947e-02 2.398e-01 2.138e-01 5.925e-03 1.998e-01 2.237e-02 2.453e-02 4.815e-01 4.985e-02 5.276e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  4.000e-02 0.000e+00  4.656e+01 9.056e-02 2.732e-01 2.231e-01 1.648e-03 1.823e-01 2.256e-02 2.465e-02 5.500e-01 4.985e-02 5.278e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  5.000e-02 0.000e+00  5.136e+01 8.207e-02 3.029e-01 2.299e-01 1.518e-04 1.661e-01 2.279e-02 2.478e-02 6.138e-01 4.986e-02 5.281e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  6.000e-02 0.000e+00  5.680e+01 7.418e-02 3.289e-01 2.344e-01 7.823e-04 1.512e-01 2.305e-02 2.493e-02 6.704e-01 4.988e-02 5.284e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  7.000e-02 0.000e+00  6.288e+01 6.698e-02 3.513e-01 2.371e-01 2.968e-03 1.375e-01 2.334e-02 2.511e-02 7.204e-01 4.989e-02 5.287e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  8.000e-02 0.000e+00  6.960e+01 6.049e-02 3.704e-01 2.384e-01 6.241e-03 1.249e-01 2.366e-02 2.530e-02 7.658e-01 4.990e-02 5.291e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  9.000e-02 0.000e+00  7.697e+01 5.469e-02 3.867e-01 2.387e-01 1.023e-02 1.133e-01 2.403e-02 2.551e-02 8.014e-01 4.992e-02 5.295e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.000e-01 0.000e+00  8.498e+01 4.952e-02 4.004e-01 2.382e-01 1.467e-02 1.040e-01 2.443e-02 2.574e-02 8.410e-01 4.994e-02 5.300e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.100e-01 0.000e+00  9.363e+01 4.494e-02 4.120e-01 2.371e-01 1.934e-02 9.590e-02 2.487e-02 2.599e-02 8.796e-01 4.995e-02 5.305e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.200e-01 0.000e+00  1.029e+02 4.088e-02 4.218e-01 2.356e-01 2.411e-02 8.874e-02 2.535e-02 2.627e-02 9.161e-01 4.997e-02 5.310e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.300e-01 0.000e+00  1.129e+02 3.727e-02 4.300e-01 2.339e-01 2.886e-02 8.279e-02 2.587e-02 2.657e-02 9.556e-01 4.999e-02 5.316e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.400e-01 0.000e+00  1.234e+02 3.408e-02 4.370e-01 2.319e-01 3.352e-02 7.736e-02 2.644e-02 2.689e-02 9.923e-01 5.002e-02 5.322e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.500e-01 0.000e+00  1.347e+02 3.124e-02 4.428e-01 2.298e-01 3.806e-02 7.336e-02 2.706e-02 2.723e-02 1.040e+00 5.004e-02 5.328e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.600e-01 0.000e+00  1.465e+02 2.871e-02 4.478e-01 2.277e-01 4.243e-02 6.968e-02 2.773e-02 2.760e-02 1.085e+00 5.007e-02 5.335e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.700e-01 0.000e+00  1.590e+02 2.645e-02 4.519e-01 2.255e-01 4.662e-02 6.483e-02 2.846e-02 2.799e-02 1.109e+00 5.009e-02 5.342e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.800e-01 0.000e+00  1.722e+02 2.444e-02 4.555e-01 2.234e-01 5.063e-02 6.168e-02 2.924e-02 2.841e-02 1.151e+00 5.012e-02 5.349e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  1.900e-01 0.000e+00  1.860e+02 2.263e-02 4.584e-01 2.212e-01 5.445e-02 5.880e-02 3.008e-02 2.885e-02 1.182e+00 5.015e-02 5.357e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.000e-01 0.000e+00  2.004e+02 2.100e-02 4.609e-01 2.191e-01 5.809e-02 5.663e-02 3.099e-02 2.933e-02 1.239e+00 5.018e-02 5.365e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.100e-01 0.000e+00  2.155e+02 1.954e-02 4.631e-01 2.171e-01 6.154e-02 5.470e-02 3.197e-02 2.983e-02 1.278e+00 5.021e-02 5.374e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.200e-01 0.000e+00  2.312e+02 1.821e-02 4.648e-01 2.151e-01 6.482e-02 5.223e-02 3.302e-02 3.037e-02 1.324e+00 5.024e-02 5.383e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.300e-01 0.000e+00  2.476e+02 1.701e-02 4.663e-01 2.132e-01 6.793e-02 4.963e-02 3.416e-02 3.094e-02 1.382e+00 5.028e-02 5.392e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.400e-01 0.000e+00  2.646e+02 1.593e-02 4.676e-01 2.114e-01 7.089e-02 4.817e-02 3.538e-02 3.154e-02 1.414e+00 5.032e-02 5.402e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.500e-01 0.000e+00  2.822e+02 1.494e-02 4.686e-01 2.096e-01 7.369e-02 4.685e-02 3.669e-02 3.217e-02 1.479e+00 5.035e-02 5.412e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.600e-01 0.000e+00  3.005e+02 1.403e-02 4.695e-01 2.079e-01 7.635e-02 4.480e-02 3.810e-02 3.284e-02 1.512e+00 5.039e-02 5.423e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.700e-01 0.000e+00  3.195e+02 1.321e-02 4.702e-01 2.062e-01 7.888e-02 4.405e-02 3.961e-02 3.355e-02 1.560e+00 5.043e-02 5.434e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.800e-01 0.000e+00  3.390e+02 1.245e-02 4.708e-01 2.047e-01 8.129e-02 4.296e-02 4.125e-02 3.430e-02 1.622e+00 5.047e-02 5.445e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  2.900e-01 0.000e+00  3.593e+02 1.176e-02 4.713e-01 2.031e-01 8.357e-02 4.201e-02 4.300e-02 3.510e-02 1.684e+00 5.052e-02 5.457e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.000e-01 0.000e+00  3.801e+02 1.112e-02 4.717e-01 2.017e-01 8.575e-02 4.096e-02 4.489e-02 3.593e-02 1.658e+00 5.056e-02 5.469e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.100e-01 0.000e+00  4.016e+02 1.053e-02 4.720e-01 2.003e-01 8.782e-02 3.874e-02 4.693e-02 3.682e-02 1.723e+00 5.061e-02 5.482e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.200e-01 0.000e+00  4.238e+02 9.984e-03 4.722e-01 1.989e-01 8.979e-02 3.823e-02 4.912e-02 3.775e-02 1.776e+00 5.066e-02 5.495e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.300e-01 0.000e+00  4.466e+02 9.481e-03 4.723e-01 1.976e-01 9.168e-02 3.744e-02 5.148e-02 3.874e-02 1.860e+00 5.070e-02 5.508e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.400e-01 0.000e+00  4.700e+02 9.015e-03 4.724e-01 1.964e-01 9.347e-02 3.676e-02 5.403e-02 3.978e-02 1.958e+00 5.075e-02 5.522e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.500e-01 0.000e+00  4.941e+02 8.583e-03 4.725e-01 1.952e-01 9.519e-02 3.741e-02 5.678e-02 4.087e-02 2.026e+00 5.081e-02 5.536e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.600e-01 0.000e+00  5.188e+02 8.180e-03 4.725e-01 1.940e-01 9.683e-02 3.618e-02 5.975e-02 4.203e-02 2.098e+00 5.086e-02 5.550e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.700e-01 0.000e+00  5.442e+02 7.806e-03 4.725e-01 1.929e-01 9.840e-02 3.529e-02 6.296e-02 4.325e-02 2.161e+00 5.091e-02 5.565e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.800e-01 0.000e+00  5.702e+02 7.456e-03 4.725e-01 1.919e-01 9.990e-02 3.560e-02 6.643e-02 4.454e-02 2.259e+00 5.097e-02 5.581e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  3.900e-01 0.000e+00  5.968e+02 7.130e-03 4.724e-01 1.908e-01 1.013e-01 3.502e-02 7.018e-02 4.590e-02 2.332e+00 5.103e-02 5.597e-02 #  p p > zp > l+ l-
3.880e+03 -5.940e-01  4.000e-01 0.000e+00  6.241e+02 6.825e-03 4.723e-01 1.898e-01 1.027e-01 3.499e-02 7.425e-02 4.734e-02 2.456e+00 5.109e-02 5.613e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  0.000e+00 0.000e+00  2.490e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.772e-01 2.224e-02 2.514e-02 2.772e-01 5.128e-02 5.485e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.000e-02 0.000e+00  2.673e+01 1.164e-01 1.679e-01 1.872e-01 2.424e-02 2.576e-01 2.233e-02 2.521e-02 3.715e-01 5.129e-02 5.486e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.000e-02 0.000e+00  2.911e+01 1.068e-01 2.099e-01 2.038e-01 1.202e-02 2.355e-01 2.245e-02 2.529e-02 4.628e-01 5.130e-02 5.487e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.000e-02 0.000e+00  3.206e+01 9.695e-02 2.491e-01 2.167e-01 4.490e-03 2.133e-01 2.260e-02 2.539e-02 5.480e-01 5.131e-02 5.489e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  4.000e-02 0.000e+00  3.557e+01 8.735e-02 2.842e-01 2.260e-01 8.324e-04 1.924e-01 2.277e-02 2.552e-02 6.259e-01 5.133e-02 5.490e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  5.000e-02 0.000e+00  3.964e+01 7.835e-02 3.150e-01 2.323e-01 1.783e-04 1.727e-01 2.298e-02 2.566e-02 6.943e-01 5.135e-02 5.493e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  6.000e-02 0.000e+00  4.427e+01 7.013e-02 3.413e-01 2.363e-01 1.724e-03 1.554e-01 2.321e-02 2.582e-02 7.566e-01 5.137e-02 5.495e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  7.000e-02 0.000e+00  4.946e+01 6.274e-02 3.637e-01 2.384e-01 4.799e-03 1.397e-01 2.348e-02 2.601e-02 8.094e-01 5.140e-02 5.498e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  8.000e-02 0.000e+00  5.521e+01 5.619e-02 3.824e-01 2.391e-01 8.878e-03 1.263e-01 2.378e-02 2.621e-02 8.573e-01 5.143e-02 5.501e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  9.000e-02 0.000e+00  6.153e+01 5.041e-02 3.980e-01 2.388e-01 1.357e-02 1.143e-01 2.412e-02 2.644e-02 9.026e-01 5.146e-02 5.505e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.000e-01 0.000e+00  6.841e+01 4.533e-02 4.110e-01 2.377e-01 1.858e-02 1.036e-01 2.449e-02 2.669e-02 9.368e-01 5.149e-02 5.508e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.100e-01 0.000e+00  7.584e+01 4.088e-02 4.218e-01 2.361e-01 2.372e-02 9.444e-02 2.490e-02 2.697e-02 9.736e-01 5.153e-02 5.512e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.200e-01 0.000e+00  8.384e+01 3.697e-02 4.308e-01 2.342e-01 2.885e-02 8.486e-02 2.534e-02 2.727e-02 9.827e-01 5.156e-02 5.517e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.300e-01 0.000e+00  9.241e+01 3.355e-02 4.383e-01 2.321e-01 3.388e-02 7.807e-02 2.583e-02 2.759e-02 1.020e+00 5.161e-02 5.521e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.400e-01 0.000e+00  1.015e+02 3.053e-02 4.445e-01 2.299e-01 3.875e-02 7.206e-02 2.635e-02 2.794e-02 1.049e+00 5.165e-02 5.526e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.500e-01 0.000e+00  1.112e+02 2.787e-02 4.497e-01 2.276e-01 4.343e-02 6.686e-02 2.693e-02 2.831e-02 1.074e+00 5.170e-02 5.532e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.600e-01 0.000e+00  1.215e+02 2.552e-02 4.540e-01 2.252e-01 4.789e-02 6.379e-02 2.754e-02 2.871e-02 1.116e+00 5.175e-02 5.537e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.700e-01 0.000e+00  1.323e+02 2.344e-02 4.575e-01 2.229e-01 5.214e-02 6.007e-02 2.821e-02 2.914e-02 1.148e+00 5.180e-02 5.543e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.800e-01 0.000e+00  1.436e+02 2.158e-02 4.605e-01 2.207e-01 5.616e-02 5.512e-02 2.893e-02 2.960e-02 1.175e+00 5.185e-02 5.550e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  1.900e-01 0.000e+00  1.556e+02 1.993e-02 4.630e-01 2.184e-01 5.997e-02 5.312e-02 2.970e-02 3.009e-02 1.224e+00 5.191e-02 5.556e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.000e-01 0.000e+00  1.681e+02 1.845e-02 4.651e-01 2.163e-01 6.357e-02 4.997e-02 3.054e-02 3.061e-02 1.260e+00 5.197e-02 5.563e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.100e-01 0.000e+00  1.811e+02 1.713e-02 4.668e-01 2.142e-01 6.697e-02 4.731e-02 3.143e-02 3.116e-02 1.298e+00 5.204e-02 5.570e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.200e-01 0.000e+00  1.947e+02 1.593e-02 4.682e-01 2.122e-01 7.019e-02 4.468e-02 3.240e-02 3.175e-02 1.339e+00 5.210e-02 5.578e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.300e-01 0.000e+00  2.089e+02 1.486e-02 4.694e-01 2.103e-01 7.322e-02 4.359e-02 3.343e-02 3.238e-02 1.379e+00 5.217e-02 5.586e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.400e-01 0.000e+00  2.236e+02 1.388e-02 4.704e-01 2.085e-01 7.609e-02 4.214e-02 3.454e-02 3.304e-02 1.429e+00 5.225e-02 5.594e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.500e-01 0.000e+00  2.389e+02 1.300e-02 4.711e-01 2.067e-01 7.881e-02 4.048e-02 3.573e-02 3.374e-02 1.483e+00 5.232e-02 5.602e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.600e-01 0.000e+00  2.548e+02 1.220e-02 4.718e-01 2.050e-01 8.138e-02 3.915e-02 3.701e-02 3.449e-02 1.525e+00 5.240e-02 5.611e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.700e-01 0.000e+00  2.712e+02 1.146e-02 4.723e-01 2.034e-01 8.382e-02 3.745e-02 3.838e-02 3.527e-02 1.551e+00 5.248e-02 5.620e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.800e-01 0.000e+00  2.882e+02 1.079e-02 4.727e-01 2.018e-01 8.612e-02 3.674e-02 3.985e-02 3.611e-02 1.600e+00 5.256e-02 5.630e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  2.900e-01 0.000e+00  3.058e+02 1.018e-02 4.730e-01 2.003e-01 8.831e-02 3.542e-02 4.143e-02 3.699e-02 1.636e+00 5.265e-02 5.639e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.000e-01 0.000e+00  3.239e+02 9.614e-03 4.732e-01 1.989e-01 9.039e-02 3.482e-02 4.312e-02 3.792e-02 1.698e+00 5.274e-02 5.650e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.100e-01 0.000e+00  3.425e+02 9.096e-03 4.733e-01 1.975e-01 9.236e-02 3.409e-02 4.494e-02 3.890e-02 1.756e+00 5.283e-02 5.660e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.200e-01 0.000e+00  3.618e+02 8.618e-03 4.734e-01 1.962e-01 9.424e-02 3.330e-02 4.690e-02 3.994e-02 1.756e+00 5.293e-02 5.671e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.300e-01 0.000e+00  3.816e+02 8.177e-03 4.735e-01 1.950e-01 9.603e-02 3.275e-02 4.900e-02 4.105e-02 1.821e+00 5.303e-02 5.682e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.400e-01 0.000e+00  4.019e+02 7.768e-03 4.735e-01 1.938e-01 9.773e-02 3.186e-02 5.126e-02 4.221e-02 1.957e+00 5.313e-02 5.693e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.500e-01 0.000e+00  4.228e+02 7.390e-03 4.734e-01 1.926e-01 9.936e-02 3.122e-02 5.369e-02 4.344e-02 2.026e+00 5.323e-02 5.705e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.600e-01 0.000e+00  4.443e+02 7.038e-03 4.734e-01 1.915e-01 1.009e-01 3.097e-02 5.631e-02 4.474e-02 2.074e+00 5.334e-02 5.717e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.700e-01 0.000e+00  4.663e+02 6.711e-03 4.733e-01 1.905e-01 1.024e-01 3.065e-02 5.912e-02 4.612e-02 2.144e+00 5.345e-02 5.730e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.800e-01 0.000e+00  4.889e+02 6.407e-03 4.732e-01 1.894e-01 1.038e-01 2.999e-02 6.216e-02 4.757e-02 2.167e+00 5.356e-02 5.743e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  3.900e-01 0.000e+00  5.121e+02 6.123e-03 4.730e-01 1.885e-01 1.052e-01 2.957e-02 6.543e-02 4.911e-02 2.242e+00 5.368e-02 5.756e-02 #  p p > zp > l+ l-
3.699e+03 -5.445e-01  4.000e-01 0.000e+00  5.358e+02 5.857e-03 4.729e-01 1.875e-01 1.065e-01 2.877e-02 6.896e-02 5.074e-02 2.300e+00 5.380e-02 5.769e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  0.000e+00 0.000e+00  1.841e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.893e-01 2.678e-02 2.598e-02 2.893e-01 5.295e-02 5.751e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.000e-02 0.000e+00  1.992e+01 1.154e-01 1.721e-01 1.890e-01 2.284e-02 2.661e-01 2.686e-02 2.605e-02 3.967e-01 5.296e-02 5.751e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.000e-02 0.000e+00  2.194e+01 1.048e-01 2.179e-01 2.067e-01 1.022e-02 2.409e-01 2.696e-02 2.613e-02 5.010e-01 5.297e-02 5.752e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.000e-02 0.000e+00  2.445e+01 9.396e-02 2.599e-01 2.199e-01 3.066e-03 2.140e-01 2.709e-02 2.624e-02 5.920e-01 5.299e-02 5.753e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  4.000e-02 0.000e+00  2.747e+01 8.361e-02 2.969e-01 2.289e-01 2.572e-04 1.901e-01 2.724e-02 2.636e-02 6.751e-01 5.301e-02 5.755e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  5.000e-02 0.000e+00  3.098e+01 7.409e-02 3.285e-01 2.347e-01 6.640e-04 1.682e-01 2.742e-02 2.651e-02 7.455e-01 5.303e-02 5.756e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  6.000e-02 0.000e+00  3.500e+01 6.556e-02 3.550e-01 2.380e-01 3.299e-03 1.488e-01 2.762e-02 2.669e-02 8.059e-01 5.306e-02 5.758e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  7.000e-02 0.000e+00  3.952e+01 5.805e-02 3.770e-01 2.393e-01 7.384e-03 1.323e-01 2.785e-02 2.688e-02 8.589e-01 5.309e-02 5.760e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  8.000e-02 0.000e+00  4.453e+01 5.150e-02 3.950e-01 2.393e-01 1.234e-02 1.178e-01 2.811e-02 2.710e-02 9.038e-01 5.312e-02 5.762e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  9.000e-02 0.000e+00  5.005e+01 4.581e-02 4.098e-01 2.383e-01 1.775e-02 1.054e-01 2.840e-02 2.734e-02 9.424e-01 5.316e-02 5.764e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.000e-01 0.000e+00  5.607e+01 4.088e-02 4.219e-01 2.366e-01 2.335e-02 9.460e-02 2.872e-02 2.760e-02 9.769e-01 5.320e-02 5.767e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.100e-01 0.000e+00  6.259e+01 3.662e-02 4.317e-01 2.346e-01 2.893e-02 8.547e-02 2.907e-02 2.790e-02 1.007e+00 5.325e-02 5.770e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.200e-01 0.000e+00  6.961e+01 3.292e-02 4.398e-01 2.323e-01 3.440e-02 7.616e-02 2.945e-02 2.821e-02 1.021e+00 5.330e-02 5.773e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.300e-01 0.000e+00  7.713e+01 2.971e-02 4.464e-01 2.298e-01 3.966e-02 6.937e-02 2.987e-02 2.855e-02 1.047e+00 5.335e-02 5.776e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.400e-01 0.000e+00  8.515e+01 2.691e-02 4.518e-01 2.273e-01 4.469e-02 6.387e-02 3.031e-02 2.893e-02 1.072e+00 5.340e-02 5.780e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.500e-01 0.000e+00  9.367e+01 2.446e-02 4.562e-01 2.248e-01 4.946e-02 5.884e-02 3.080e-02 2.932e-02 1.097e+00 5.346e-02 5.783e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.600e-01 0.000e+00  1.027e+02 2.231e-02 4.598e-01 2.223e-01 5.396e-02 5.450e-02 3.132e-02 2.975e-02 1.122e+00 5.352e-02 5.787e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.700e-01 0.000e+00  1.122e+02 2.042e-02 4.628e-01 2.199e-01 5.821e-02 5.081e-02 3.187e-02 3.021e-02 1.149e+00 5.359e-02 5.791e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.800e-01 0.000e+00  1.222e+02 1.875e-02 4.652e-01 2.175e-01 6.220e-02 4.750e-02 3.247e-02 3.070e-02 1.176e+00 5.366e-02 5.796e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  1.900e-01 0.000e+00  1.328e+02 1.727e-02 4.672e-01 2.152e-01 6.596e-02 4.453e-02 3.311e-02 3.122e-02 1.206e+00 5.373e-02 5.800e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.000e-01 0.000e+00  1.438e+02 1.594e-02 4.688e-01 2.131e-01 6.949e-02 4.198e-02 3.380e-02 3.178e-02 1.233e+00 5.381e-02 5.805e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.100e-01 0.000e+00  1.553e+02 1.476e-02 4.701e-01 2.110e-01 7.280e-02 3.976e-02 3.453e-02 3.238e-02 1.259e+00 5.389e-02 5.810e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.200e-01 0.000e+00  1.673e+02 1.371e-02 4.712e-01 2.090e-01 7.592e-02 3.788e-02 3.531e-02 3.301e-02 1.295e+00 5.397e-02 5.816e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.300e-01 0.000e+00  1.799e+02 1.276e-02 4.721e-01 2.071e-01 7.886e-02 3.617e-02 3.614e-02 3.368e-02 1.333e+00 5.406e-02 5.821e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.400e-01 0.000e+00  1.929e+02 1.190e-02 4.727e-01 2.052e-01 8.162e-02 3.462e-02 3.702e-02 3.439e-02 1.371e+00 5.415e-02 5.827e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.500e-01 0.000e+00  2.064e+02 1.112e-02 4.733e-01 2.035e-01 8.422e-02 3.323e-02 3.796e-02 3.515e-02 1.406e+00 5.424e-02 5.833e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.600e-01 0.000e+00  2.204e+02 1.042e-02 4.737e-01 2.018e-01 8.668e-02 3.140e-02 3.896e-02 3.595e-02 1.453e+00 5.434e-02 5.839e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.700e-01 0.000e+00  2.350e+02 9.780e-03 4.740e-01 2.003e-01 8.900e-02 3.007e-02 4.003e-02 3.680e-02 1.467e+00 5.444e-02 5.845e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.800e-01 0.000e+00  2.500e+02 9.197e-03 4.742e-01 1.987e-01 9.119e-02 2.956e-02 4.116e-02 3.770e-02 1.512e+00 5.455e-02 5.852e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  2.900e-01 0.000e+00  2.655e+02 8.664e-03 4.743e-01 1.973e-01 9.327e-02 2.849e-02 4.236e-02 3.865e-02 1.558e+00 5.466e-02 5.859e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.000e-01 0.000e+00  2.816e+02 8.175e-03 4.744e-01 1.959e-01 9.523e-02 2.799e-02 4.364e-02 3.966e-02 1.618e+00 5.477e-02 5.866e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.100e-01 0.000e+00  2.981e+02 7.727e-03 4.744e-01 1.946e-01 9.710e-02 2.716e-02 4.500e-02 4.072e-02 1.671e+00 5.488e-02 5.873e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.200e-01 0.000e+00  3.151e+02 7.314e-03 4.744e-01 1.934e-01 9.887e-02 2.657e-02 4.644e-02 4.185e-02 1.733e+00 5.500e-02 5.881e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.300e-01 0.000e+00  3.326e+02 6.933e-03 4.743e-01 1.922e-01 1.005e-01 2.615e-02 4.798e-02 4.305e-02 1.783e+00 5.513e-02 5.889e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.400e-01 0.000e+00  3.507e+02 6.582e-03 4.742e-01 1.910e-01 1.021e-01 2.556e-02 4.961e-02 4.432e-02 1.832e+00 5.526e-02 5.897e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.500e-01 0.000e+00  3.692e+02 6.256e-03 4.741e-01 1.899e-01 1.037e-01 2.506e-02 5.134e-02 4.565e-02 1.901e+00 5.539e-02 5.905e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.600e-01 0.000e+00  3.882e+02 5.954e-03 4.740e-01 1.889e-01 1.051e-01 2.409e-02 5.319e-02 4.707e-02 1.907e+00 5.552e-02 5.913e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.700e-01 0.000e+00  4.078e+02 5.674e-03 4.738e-01 1.878e-01 1.065e-01 2.383e-02 5.515e-02 4.857e-02 1.940e+00 5.566e-02 5.922e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.800e-01 0.000e+00  4.278e+02 5.413e-03 4.736e-01 1.869e-01 1.078e-01 2.310e-02 5.724e-02 5.016e-02 1.988e+00 5.581e-02 5.931e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  3.900e-01 0.000e+00  4.483e+02 5.170e-03 4.734e-01 1.859e-01 1.091e-01 2.271e-02 5.946e-02 5.184e-02 2.040e+00 5.595e-02 5.940e-02 #  p p > zp > l+ l-
3.550e+03 -4.950e-01  4.000e-01 0.000e+00  4.694e+02 4.943e-03 4.732e-01 1.851e-01 1.103e-01 2.217e-02 6.183e-02 5.363e-02 2.121e+00 5.611e-02 5.950e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  0.000e+00 0.000e+00  1.356e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.829e-01 3.913e-02 2.676e-02 2.829e-01 5.526e-02 6.039e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.000e-02 0.000e+00  1.483e+01 1.142e-01 1.772e-01 1.912e-01 2.118e-02 2.573e-01 3.917e-02 2.682e-02 3.991e-01 5.526e-02 6.039e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.000e-02 0.000e+00  1.655e+01 1.023e-01 2.275e-01 2.101e-01 8.253e-03 2.295e-01 3.922e-02 2.690e-02 5.102e-01 5.527e-02 6.040e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.000e-02 0.000e+00  1.873e+01 9.037e-02 2.726e-01 2.234e-01 1.734e-03 2.019e-01 3.929e-02 2.701e-02 6.089e-01 5.529e-02 6.040e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  4.000e-02 0.000e+00  2.136e+01 7.921e-02 3.113e-01 2.320e-01 8.253e-05 1.762e-01 3.937e-02 2.714e-02 6.925e-01 5.530e-02 6.041e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  5.000e-02 0.000e+00  2.444e+01 6.919e-02 3.436e-01 2.370e-01 1.818e-03 1.535e-01 3.946e-02 2.729e-02 7.625e-01 5.532e-02 6.042e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  6.000e-02 0.000e+00  2.798e+01 6.042e-02 3.699e-01 2.393e-01 5.738e-03 1.342e-01 3.957e-02 2.747e-02 8.213e-01 5.534e-02 6.043e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  7.000e-02 0.000e+00  3.197e+01 5.286e-02 3.912e-01 2.397e-01 1.095e-02 1.174e-01 3.969e-02 2.767e-02 8.687e-01 5.536e-02 6.044e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  8.000e-02 0.000e+00  3.641e+01 4.640e-02 4.082e-01 2.388e-01 1.683e-02 1.035e-01 3.982e-02 2.789e-02 9.131e-01 5.539e-02 6.045e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  9.000e-02 0.000e+00  4.131e+01 4.089e-02 4.219e-01 2.371e-01 2.298e-02 9.083e-02 3.997e-02 2.814e-02 9.362e-01 5.541e-02 6.047e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.000e-01 0.000e+00  4.666e+01 3.619e-02 4.328e-01 2.349e-01 2.912e-02 8.086e-02 4.014e-02 2.842e-02 9.658e-01 5.545e-02 6.048e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.100e-01 0.000e+00  5.247e+01 3.218e-02 4.415e-01 2.323e-01 3.511e-02 7.227e-02 4.031e-02 2.872e-02 9.914e-01 5.548e-02 6.050e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.200e-01 0.000e+00  5.873e+01 2.875e-02 4.485e-01 2.296e-01 4.084e-02 6.488e-02 4.051e-02 2.905e-02 1.012e+00 5.551e-02 6.052e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.300e-01 0.000e+00  6.544e+01 2.579e-02 4.541e-01 2.269e-01 4.628e-02 5.822e-02 4.072e-02 2.941e-02 1.019e+00 5.555e-02 6.054e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.400e-01 0.000e+00  7.261e+01 2.325e-02 4.586e-01 2.241e-01 5.139e-02 5.281e-02 4.094e-02 2.979e-02 1.039e+00 5.559e-02 6.056e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.500e-01 0.000e+00  8.023e+01 2.104e-02 4.623e-01 2.214e-01 5.619e-02 4.840e-02 4.118e-02 3.021e-02 1.061e+00 5.564e-02 6.058e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.600e-01 0.000e+00  8.830e+01 1.912e-02 4.652e-01 2.188e-01 6.068e-02 4.424e-02 4.144e-02 3.066e-02 1.077e+00 5.568e-02 6.060e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.700e-01 0.000e+00  9.683e+01 1.743e-02 4.675e-01 2.163e-01 6.488e-02 4.102e-02 4.171e-02 3.114e-02 1.099e+00 5.573e-02 6.063e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.800e-01 0.000e+00  1.058e+02 1.596e-02 4.694e-01 2.139e-01 6.879e-02 3.796e-02 4.199e-02 3.165e-02 1.118e+00 5.579e-02 6.065e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  1.900e-01 0.000e+00  1.152e+02 1.465e-02 4.709e-01 2.116e-01 7.245e-02 3.559e-02 4.230e-02 3.220e-02 1.142e+00 5.584e-02 6.068e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.000e-01 0.000e+00  1.251e+02 1.350e-02 4.721e-01 2.094e-01 7.586e-02 3.349e-02 4.262e-02 3.278e-02 1.168e+00 5.590e-02 6.071e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.100e-01 0.000e+00  1.355e+02 1.247e-02 4.730e-01 2.073e-01 7.905e-02 3.160e-02 4.296e-02 3.340e-02 1.195e+00 5.596e-02 6.074e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.200e-01 0.000e+00  1.463e+02 1.155e-02 4.737e-01 2.053e-01 8.204e-02 2.967e-02 4.331e-02 3.407e-02 1.223e+00 5.602e-02 6.077e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.300e-01 0.000e+00  1.575e+02 1.073e-02 4.743e-01 2.035e-01 8.484e-02 2.831e-02 4.369e-02 3.477e-02 1.247e+00 5.608e-02 6.080e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.400e-01 0.000e+00  1.692e+02 9.991e-03 4.747e-01 2.017e-01 8.747e-02 2.708e-02 4.408e-02 3.552e-02 1.253e+00 5.615e-02 6.083e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.500e-01 0.000e+00  1.814e+02 9.325e-03 4.750e-01 2.000e-01 8.993e-02 2.581e-02 4.449e-02 3.632e-02 1.286e+00 5.622e-02 6.087e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.600e-01 0.000e+00  1.940e+02 8.723e-03 4.752e-01 1.984e-01 9.225e-02 2.516e-02 4.492e-02 3.716e-02 1.334e+00 5.630e-02 6.091e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.700e-01 0.000e+00  2.071e+02 8.176e-03 4.753e-01 1.969e-01 9.444e-02 2.393e-02 4.538e-02 3.805e-02 1.355e+00 5.637e-02 6.094e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.800e-01 0.000e+00  2.206e+02 7.679e-03 4.753e-01 1.954e-01 9.650e-02 2.301e-02 4.585e-02 3.900e-02 1.389e+00 5.645e-02 6.098e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  2.900e-01 0.000e+00  2.345e+02 7.225e-03 4.753e-01 1.940e-01 9.844e-02 2.207e-02 4.634e-02 4.001e-02 1.425e+00 5.653e-02 6.102e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.000e-01 0.000e+00  2.490e+02 6.810e-03 4.753e-01 1.927e-01 1.003e-01 2.144e-02 4.685e-02 4.107e-02 1.476e+00 5.662e-02 6.107e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.100e-01 0.000e+00  2.638e+02 6.430e-03 4.752e-01 1.915e-01 1.020e-01 2.090e-02 4.739e-02 4.220e-02 1.532e+00 5.670e-02 6.111e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.200e-01 0.000e+00  2.792e+02 6.081e-03 4.750e-01 1.903e-01 1.037e-01 2.043e-02 4.795e-02 4.339e-02 1.580e+00 5.679e-02 6.115e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.300e-01 0.000e+00  2.950e+02 5.760e-03 4.749e-01 1.892e-01 1.052e-01 2.010e-02 4.853e-02 4.466e-02 1.632e+00 5.689e-02 6.120e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.400e-01 0.000e+00  3.112e+02 5.463e-03 4.747e-01 1.881e-01 1.067e-01 1.975e-02 4.914e-02 4.600e-02 1.688e+00 5.698e-02 6.125e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.500e-01 0.000e+00  3.279e+02 5.189e-03 4.745e-01 1.870e-01 1.081e-01 1.934e-02 4.977e-02 4.742e-02 1.740e+00 5.708e-02 6.129e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.600e-01 0.000e+00  3.450e+02 4.935e-03 4.743e-01 1.860e-01 1.095e-01 1.836e-02 5.043e-02 4.892e-02 1.731e+00 5.718e-02 6.134e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.700e-01 0.000e+00  3.626e+02 4.700e-03 4.741e-01 1.851e-01 1.108e-01 1.823e-02 5.111e-02 5.051e-02 1.828e+00 5.728e-02 6.140e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.800e-01 0.000e+00  3.807e+02 4.481e-03 4.739e-01 1.842e-01 1.120e-01 1.781e-02 5.182e-02 5.220e-02 1.877e+00 5.739e-02 6.145e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  3.900e-01 0.000e+00  3.992e+02 4.277e-03 4.736e-01 1.833e-01 1.131e-01 1.745e-02 5.256e-02 5.399e-02 1.894e+00 5.750e-02 6.150e-02 #  p p > zp > l+ l-
3.428e+03 -4.455e-01  4.000e-01 0.000e+00  4.182e+02 4.087e-03 4.734e-01 1.825e-01 1.143e-01 1.690e-02 5.333e-02 5.589e-02 1.961e+00 5.761e-02 6.156e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  0.000e+00 0.000e+00  9.884e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.616e-01 2.289e-02 2.749e-02 2.616e-01 5.707e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.000e-02 0.000e+00  1.095e+01 1.127e-01 1.836e-01 1.939e-01 1.922e-02 2.346e-01 2.295e-02 2.755e-02 3.820e-01 5.708e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.000e-02 0.000e+00  1.244e+01 9.922e-02 2.391e-01 2.139e-01 6.134e-03 2.054e-01 2.303e-02 2.763e-02 4.951e-01 5.709e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.000e-02 0.000e+00  1.434e+01 8.601e-02 2.877e-01 2.272e-01 6.441e-04 1.773e-01 2.313e-02 2.774e-02 5.931e-01 5.710e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  4.000e-02 0.000e+00  1.666e+01 7.400e-02 3.280e-01 2.351e-01 5.588e-04 1.517e-01 2.326e-02 2.787e-02 6.725e-01 5.711e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  5.000e-02 0.000e+00  1.940e+01 6.353e-02 3.605e-01 2.389e-01 3.944e-03 1.297e-01 2.341e-02 2.802e-02 7.361e-01 5.713e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  6.000e-02 0.000e+00  2.256e+01 5.463e-02 3.861e-01 2.401e-01 9.349e-03 1.113e-01 2.359e-02 2.820e-02 7.865e-01 5.715e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  7.000e-02 0.000e+00  2.613e+01 4.714e-02 4.062e-01 2.394e-01 1.578e-02 9.622e-02 2.379e-02 2.841e-02 8.328e-01 5.717e-02 6.340e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  8.000e-02 0.000e+00  3.012e+01 4.089e-02 4.218e-01 2.376e-01 2.261e-02 8.393e-02 2.402e-02 2.864e-02 8.660e-01 5.720e-02 6.340e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  9.000e-02 0.000e+00  3.452e+01 3.566e-02 4.340e-01 2.351e-01 2.945e-02 7.336e-02 2.428e-02 2.890e-02 8.931e-01 5.723e-02 6.340e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.000e-01 0.000e+00  3.935e+01 3.128e-02 4.435e-01 2.323e-01 3.608e-02 6.464e-02 2.456e-02 2.918e-02 9.177e-01 5.726e-02 6.341e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.100e-01 0.000e+00  4.459e+01 2.760e-02 4.510e-01 2.292e-01 4.238e-02 5.730e-02 2.487e-02 2.949e-02 9.365e-01 5.729e-02 6.341e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.200e-01 0.000e+00  5.025e+01 2.449e-02 4.568e-01 2.262e-01 4.830e-02 5.105e-02 2.520e-02 2.983e-02 9.514e-01 5.733e-02 6.342e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.300e-01 0.000e+00  5.632e+01 2.185e-02 4.613e-01 2.231e-01 5.382e-02 4.468e-02 2.557e-02 3.020e-02 9.435e-01 5.737e-02 6.342e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.400e-01 0.000e+00  6.281e+01 1.959e-02 4.649e-01 2.202e-01 5.895e-02 4.029e-02 2.597e-02 3.060e-02 9.572e-01 5.741e-02 6.343e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.500e-01 0.000e+00  6.972e+01 1.765e-02 4.677e-01 2.174e-01 6.370e-02 3.649e-02 2.641e-02 3.103e-02 9.683e-01 5.746e-02 6.344e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.600e-01 0.000e+00  7.705e+01 1.597e-02 4.699e-01 2.147e-01 6.810e-02 3.348e-02 2.687e-02 3.149e-02 9.851e-01 5.750e-02 6.344e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.700e-01 0.000e+00  8.479e+01 1.451e-02 4.716e-01 2.121e-01 7.217e-02 3.083e-02 2.737e-02 3.199e-02 1.001e+00 5.755e-02 6.345e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.800e-01 0.000e+00  9.295e+01 1.324e-02 4.730e-01 2.097e-01 7.595e-02 2.845e-02 2.791e-02 3.253e-02 1.015e+00 5.761e-02 6.346e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  1.900e-01 0.000e+00  1.015e+02 1.212e-02 4.740e-01 2.074e-01 7.945e-02 2.624e-02 2.849e-02 3.310e-02 1.031e+00 5.766e-02 6.346e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.000e-01 0.000e+00  1.105e+02 1.114e-02 4.747e-01 2.053e-01 8.271e-02 2.448e-02 2.911e-02 3.370e-02 1.034e+00 5.772e-02 6.347e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.100e-01 0.000e+00  1.199e+02 1.027e-02 4.753e-01 2.032e-01 8.573e-02 2.302e-02 2.977e-02 3.435e-02 1.052e+00 5.778e-02 6.348e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.200e-01 0.000e+00  1.298e+02 9.491e-03 4.757e-01 2.013e-01 8.855e-02 2.180e-02 3.048e-02 3.504e-02 1.075e+00 5.785e-02 6.349e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.300e-01 0.000e+00  1.400e+02 8.799e-03 4.760e-01 1.995e-01 9.118e-02 2.063e-02 3.124e-02 3.578e-02 1.119e+00 5.791e-02 6.350e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.400e-01 0.000e+00  1.507e+02 8.179e-03 4.761e-01 1.978e-01 9.364e-02 1.947e-02 3.204e-02 3.656e-02 1.135e+00 5.798e-02 6.351e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.500e-01 0.000e+00  1.618e+02 7.621e-03 4.762e-01 1.962e-01 9.594e-02 1.860e-02 3.290e-02 3.739e-02 1.161e+00 5.806e-02 6.352e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.600e-01 0.000e+00  1.733e+02 7.119e-03 4.762e-01 1.947e-01 9.810e-02 1.794e-02 3.382e-02 3.827e-02 1.170e+00 5.813e-02 6.353e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.700e-01 0.000e+00  1.852e+02 6.664e-03 4.762e-01 1.932e-01 1.001e-01 1.725e-02 3.479e-02 3.921e-02 1.206e+00 5.821e-02 6.354e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.800e-01 0.000e+00  1.975e+02 6.251e-03 4.760e-01 1.918e-01 1.020e-01 1.640e-02 3.584e-02 4.020e-02 1.243e+00 5.829e-02 6.355e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  2.900e-01 0.000e+00  2.103e+02 5.875e-03 4.759e-01 1.905e-01 1.038e-01 1.541e-02 3.694e-02 4.125e-02 1.281e+00 5.837e-02 6.356e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.000e-01 0.000e+00  2.234e+02 5.532e-03 4.757e-01 1.893e-01 1.055e-01 1.498e-02 3.813e-02 4.236e-02 1.305e+00 5.846e-02 6.357e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.100e-01 0.000e+00  2.370e+02 5.218e-03 4.755e-01 1.881e-01 1.071e-01 1.460e-02 3.938e-02 4.355e-02 1.357e+00 5.855e-02 6.358e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.200e-01 0.000e+00  2.510e+02 4.930e-03 4.753e-01 1.870e-01 1.086e-01 1.451e-02 4.072e-02 4.480e-02 1.395e+00 5.864e-02 6.360e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.300e-01 0.000e+00  2.654e+02 4.665e-03 4.751e-01 1.860e-01 1.101e-01 1.422e-02 4.215e-02 4.613e-02 1.442e+00 5.874e-02 6.361e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.400e-01 0.000e+00  2.803e+02 4.422e-03 4.749e-01 1.850e-01 1.114e-01 1.397e-02 4.367e-02 4.753e-02 1.481e+00 5.884e-02 6.362e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.500e-01 0.000e+00  2.955e+02 4.197e-03 4.746e-01 1.840e-01 1.127e-01 1.378e-02 4.529e-02 4.902e-02 1.542e+00 5.894e-02 6.363e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.600e-01 0.000e+00  3.112e+02 3.989e-03 4.743e-01 1.831e-01 1.140e-01 1.329e-02 4.702e-02 5.061e-02 1.570e+00 5.904e-02 6.365e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.700e-01 0.000e+00  3.273e+02 3.796e-03 4.741e-01 1.822e-01 1.151e-01 1.313e-02 4.886e-02 5.228e-02 1.623e+00 5.915e-02 6.366e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.800e-01 0.000e+00  3.438e+02 3.617e-03 4.738e-01 1.814e-01 1.162e-01 1.299e-02 5.083e-02 5.406e-02 1.682e+00 5.926e-02 6.368e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  3.900e-01 0.000e+00  3.607e+02 3.450e-03 4.735e-01 1.805e-01 1.173e-01 1.277e-02 5.293e-02 5.594e-02 1.736e+00 5.937e-02 6.369e-02 #  p p > zp > l+ l-
3.326e+03 -3.960e-01  4.000e-01 0.000e+00  3.780e+02 3.295e-03 4.733e-01 1.798e-01 1.183e-01 1.225e-02 5.517e-02 5.794e-02 1.789e+00 5.949e-02 6.371e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  0.000e+00 0.000e+00  7.069e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.284e-01 2.212e-02 2.823e-02 2.284e-01 6.013e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.000e-02 0.000e+00  7.971e+00 1.108e-01 1.918e-01 1.972e-01 1.686e-02 2.012e-01 2.217e-02 2.829e-02 3.482e-01 6.014e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.000e-02 0.000e+00  9.262e+00 9.530e-02 2.536e-01 2.184e-01 3.934e-03 1.718e-01 2.223e-02 2.837e-02 4.573e-01 6.014e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.000e-02 0.000e+00  1.094e+01 8.063e-02 3.058e-01 2.313e-01 6.064e-05 1.446e-01 2.232e-02 2.848e-02 5.483e-01 6.015e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  4.000e-02 0.000e+00  1.301e+01 6.778e-02 3.472e-01 2.379e-01 2.081e-03 1.210e-01 2.242e-02 2.861e-02 6.199e-01 6.016e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  5.000e-02 0.000e+00  1.547e+01 5.700e-02 3.792e-01 2.403e-01 7.479e-03 1.022e-01 2.255e-02 2.876e-02 6.800e-01 6.017e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  6.000e-02 0.000e+00  1.831e+01 4.812e-02 4.035e-01 2.400e-01 1.455e-02 8.537e-02 2.270e-02 2.895e-02 7.158e-01 6.019e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  7.000e-02 0.000e+00  2.154e+01 4.089e-02 4.218e-01 2.381e-01 2.225e-02 7.239e-02 2.287e-02 2.916e-02 7.468e-01 6.020e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  8.000e-02 0.000e+00  2.517e+01 3.499e-02 4.356e-01 2.353e-01 2.998e-02 6.209e-02 2.306e-02 2.939e-02 7.729e-01 6.022e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  9.000e-02 0.000e+00  2.918e+01 3.018e-02 4.460e-01 2.320e-01 3.742e-02 5.367e-02 2.327e-02 2.965e-02 7.933e-01 6.024e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.000e-01 0.000e+00  3.357e+01 2.622e-02 4.539e-01 2.286e-01 4.442e-02 4.719e-02 2.350e-02 2.994e-02 8.147e-01 6.026e-02 6.604e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.100e-01 0.000e+00  3.836e+01 2.294e-02 4.598e-01 2.251e-01 5.091e-02 4.129e-02 2.376e-02 3.026e-02 8.312e-01 6.028e-02 6.604e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.200e-01 0.000e+00  4.354e+01 2.021e-02 4.644e-01 2.218e-01 5.689e-02 3.650e-02 2.404e-02 3.061e-02 8.388e-01 6.030e-02 6.605e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.300e-01 0.000e+00  4.910e+01 1.792e-02 4.678e-01 2.186e-01 6.238e-02 3.250e-02 2.435e-02 3.099e-02 8.489e-01 6.033e-02 6.605e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.400e-01 0.000e+00  5.505e+01 1.598e-02 4.704e-01 2.155e-01 6.741e-02 2.925e-02 2.468e-02 3.140e-02 8.601e-01 6.035e-02 6.605e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.500e-01 0.000e+00  6.140e+01 1.433e-02 4.724e-01 2.126e-01 7.202e-02 2.637e-02 2.504e-02 3.185e-02 8.691e-01 6.038e-02 6.606e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.600e-01 0.000e+00  6.812e+01 1.292e-02 4.739e-01 2.099e-01 7.625e-02 2.345e-02 2.543e-02 3.233e-02 8.615e-01 6.041e-02 6.606e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.700e-01 0.000e+00  7.524e+01 1.170e-02 4.750e-01 2.074e-01 8.013e-02 2.145e-02 2.585e-02 3.284e-02 8.707e-01 6.045e-02 6.607e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.800e-01 0.000e+00  8.275e+01 1.064e-02 4.758e-01 2.050e-01 8.370e-02 1.969e-02 2.629e-02 3.339e-02 8.838e-01 6.048e-02 6.607e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  1.900e-01 0.000e+00  9.064e+01 9.710e-03 4.763e-01 2.028e-01 8.699e-02 1.809e-02 2.677e-02 3.398e-02 8.884e-01 6.052e-02 6.608e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.000e-01 0.000e+00  9.893e+01 8.899e-03 4.767e-01 2.007e-01 9.003e-02 1.683e-02 2.728e-02 3.461e-02 9.029e-01 6.055e-02 6.609e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.100e-01 0.000e+00  1.076e+02 8.184e-03 4.769e-01 1.987e-01 9.285e-02 1.561e-02 2.782e-02 3.529e-02 9.150e-01 6.059e-02 6.609e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.200e-01 0.000e+00  1.167e+02 7.550e-03 4.770e-01 1.969e-01 9.546e-02 1.467e-02 2.841e-02 3.600e-02 9.274e-01 6.064e-02 6.610e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.300e-01 0.000e+00  1.261e+02 6.987e-03 4.771e-01 1.952e-01 9.788e-02 1.382e-02 2.902e-02 3.676e-02 9.431e-01 6.068e-02 6.611e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.400e-01 0.000e+00  1.359e+02 6.483e-03 4.770e-01 1.936e-01 1.001e-01 1.310e-02 2.968e-02 3.758e-02 9.601e-01 6.073e-02 6.611e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.500e-01 0.000e+00  1.462e+02 6.032e-03 4.769e-01 1.921e-01 1.023e-01 1.246e-02 3.038e-02 3.844e-02 9.811e-01 6.077e-02 6.612e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.600e-01 0.000e+00  1.568e+02 5.626e-03 4.767e-01 1.906e-01 1.042e-01 1.196e-02 3.113e-02 3.935e-02 1.013e+00 6.082e-02 6.613e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.700e-01 0.000e+00  1.678e+02 5.259e-03 4.765e-01 1.893e-01 1.061e-01 1.146e-02 3.192e-02 4.033e-02 1.039e+00 6.087e-02 6.614e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.800e-01 0.000e+00  1.792e+02 4.928e-03 4.763e-01 1.880e-01 1.078e-01 1.093e-02 3.276e-02 4.136e-02 1.073e+00 6.092e-02 6.615e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  2.900e-01 0.000e+00  1.910e+02 4.626e-03 4.761e-01 1.868e-01 1.094e-01 1.066e-02 3.365e-02 4.245e-02 1.090e+00 6.098e-02 6.616e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.000e-01 0.000e+00  2.031e+02 4.351e-03 4.758e-01 1.857e-01 1.110e-01 1.033e-02 3.460e-02 4.361e-02 1.126e+00 6.104e-02 6.616e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.100e-01 0.000e+00  2.157e+02 4.101e-03 4.755e-01 1.846e-01 1.124e-01 1.006e-02 3.560e-02 4.484e-02 1.161e+00 6.109e-02 6.617e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.200e-01 0.000e+00  2.286e+02 3.871e-03 4.752e-01 1.836e-01 1.138e-01 9.789e-03 3.667e-02 4.615e-02 1.193e+00 6.115e-02 6.618e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.300e-01 0.000e+00  2.420e+02 3.660e-03 4.749e-01 1.826e-01 1.151e-01 9.626e-03 3.780e-02 4.754e-02 1.230e+00 6.122e-02 6.619e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.400e-01 0.000e+00  2.557e+02 3.466e-03 4.747e-01 1.817e-01 1.163e-01 9.494e-03 3.900e-02 4.901e-02 1.290e+00 6.128e-02 6.620e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.500e-01 0.000e+00  2.698e+02 3.288e-03 4.744e-01 1.808e-01 1.175e-01 9.366e-03 4.028e-02 5.056e-02 1.337e+00 6.134e-02 6.621e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.600e-01 0.000e+00  2.843e+02 3.122e-03 4.741e-01 1.799e-01 1.186e-01 9.294e-03 4.163e-02 5.222e-02 1.388e+00 6.141e-02 6.623e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.700e-01 0.000e+00  2.992e+02 2.969e-03 4.738e-01 1.791e-01 1.196e-01 9.200e-03 4.307e-02 5.397e-02 1.445e+00 6.148e-02 6.624e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.800e-01 0.000e+00  3.145e+02 2.828e-03 4.735e-01 1.784e-01 1.206e-01 8.854e-03 4.460e-02 5.583e-02 1.470e+00 6.155e-02 6.625e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  3.900e-01 0.000e+00  3.301e+02 2.696e-03 4.732e-01 1.776e-01 1.216e-01 8.518e-03 4.622e-02 5.780e-02 1.563e+00 6.163e-02 6.626e-02 #  p p > zp > l+ l-
3.243e+03 -3.465e-01  4.000e-01 0.000e+00  3.462e+02 2.573e-03 4.729e-01 1.770e-01 1.225e-01 8.383e-03 4.795e-02 5.990e-02 1.536e+00 6.170e-02 6.627e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  0.000e+00 0.000e+00  4.906e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.879e-01 2.222e-02 2.886e-02 1.879e-01 6.239e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.000e-02 0.000e+00  5.666e+00 1.082e-01 2.025e-01 2.014e-01 1.400e-02 1.618e-01 2.225e-02 2.892e-02 3.028e-01 6.240e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.000e-02 0.000e+00  6.793e+00 9.018e-02 2.720e-01 2.236e-01 1.836e-03 1.342e-01 2.230e-02 2.899e-02 4.047e-01 6.240e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.000e-02 0.000e+00  8.285e+00 7.390e-02 3.275e-01 2.354e-01 4.665e-04 1.096e-01 2.237e-02 2.910e-02 4.856e-01 6.241e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  4.000e-02 0.000e+00  1.014e+01 6.034e-02 3.693e-01 2.401e-01 5.275e-03 8.920e-02 2.245e-02 2.923e-02 5.458e-01 6.242e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  5.000e-02 0.000e+00  1.237e+01 4.947e-02 3.998e-01 2.405e-01 1.305e-02 7.286e-02 2.255e-02 2.938e-02 5.887e-01 6.243e-02 6.800e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  6.000e-02 0.000e+00  1.496e+01 4.089e-02 4.217e-01 2.385e-01 2.190e-02 6.008e-02 2.267e-02 2.956e-02 6.196e-01 6.244e-02 6.800e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  7.000e-02 0.000e+00  1.791e+01 3.413e-02 4.376e-01 2.353e-01 3.081e-02 5.003e-02 2.281e-02 2.977e-02 6.413e-01 6.245e-02 6.801e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  8.000e-02 0.000e+00  2.123e+01 2.878e-02 4.490e-01 2.315e-01 3.930e-02 4.218e-02 2.296e-02 3.001e-02 6.578e-01 6.247e-02 6.801e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  9.000e-02 0.000e+00  2.492e+01 2.452e-02 4.573e-01 2.275e-01 4.717e-02 3.590e-02 2.313e-02 3.028e-02 6.697e-01 6.249e-02 6.802e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.000e-01 0.000e+00  2.897e+01 2.109e-02 4.633e-01 2.236e-01 5.434e-02 3.092e-02 2.332e-02 3.057e-02 6.783e-01 6.251e-02 6.803e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.100e-01 0.000e+00  3.339e+01 1.829e-02 4.677e-01 2.198e-01 6.085e-02 2.695e-02 2.353e-02 3.089e-02 6.861e-01 6.253e-02 6.804e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.200e-01 0.000e+00  3.818e+01 1.600e-02 4.709e-01 2.163e-01 6.673e-02 2.367e-02 2.376e-02 3.125e-02 6.970e-01 6.255e-02 6.804e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.300e-01 0.000e+00  4.333e+01 1.409e-02 4.732e-01 2.130e-01 7.204e-02 2.088e-02 2.400e-02 3.164e-02 7.049e-01 6.257e-02 6.805e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.400e-01 0.000e+00  4.884e+01 1.250e-02 4.749e-01 2.099e-01 7.684e-02 1.866e-02 2.427e-02 3.205e-02 7.133e-01 6.260e-02 6.806e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.500e-01 0.000e+00  5.473e+01 1.116e-02 4.760e-01 2.070e-01 8.120e-02 1.680e-02 2.456e-02 3.251e-02 7.214e-01 6.263e-02 6.807e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.600e-01 0.000e+00  6.097e+01 1.001e-02 4.769e-01 2.044e-01 8.516e-02 1.516e-02 2.487e-02 3.300e-02 7.233e-01 6.266e-02 6.808e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.700e-01 0.000e+00  6.759e+01 9.036e-03 4.774e-01 2.019e-01 8.876e-02 1.358e-02 2.520e-02 3.352e-02 7.167e-01 6.269e-02 6.810e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.800e-01 0.000e+00  7.457e+01 8.191e-03 4.777e-01 1.997e-01 9.205e-02 1.244e-02 2.556e-02 3.408e-02 7.255e-01 6.272e-02 6.811e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  1.900e-01 0.000e+00  8.191e+01 7.457e-03 4.779e-01 1.975e-01 9.507e-02 1.138e-02 2.594e-02 3.469e-02 7.185e-01 6.275e-02 6.812e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.000e-01 0.000e+00  8.963e+01 6.817e-03 4.779e-01 1.956e-01 9.784e-02 1.062e-02 2.635e-02 3.533e-02 7.375e-01 6.279e-02 6.814e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.100e-01 0.000e+00  9.770e+01 6.255e-03 4.778e-01 1.938e-01 1.004e-01 1.001e-02 2.678e-02 3.602e-02 7.652e-01 6.283e-02 6.815e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.200e-01 0.000e+00  1.061e+02 5.759e-03 4.777e-01 1.921e-01 1.028e-01 9.433e-03 2.724e-02 3.675e-02 7.777e-01 6.287e-02 6.817e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.300e-01 0.000e+00  1.150e+02 5.319e-03 4.775e-01 1.905e-01 1.049e-01 8.906e-03 2.772e-02 3.753e-02 7.888e-01 6.291e-02 6.818e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.400e-01 0.000e+00  1.241e+02 4.928e-03 4.772e-01 1.890e-01 1.070e-01 8.191e-03 2.824e-02 3.836e-02 8.105e-01 6.295e-02 6.820e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.500e-01 0.000e+00  1.337e+02 4.578e-03 4.770e-01 1.876e-01 1.089e-01 7.907e-03 2.879e-02 3.925e-02 8.203e-01 6.300e-02 6.821e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.600e-01 0.000e+00  1.436e+02 4.264e-03 4.767e-01 1.863e-01 1.106e-01 7.548e-03 2.937e-02 4.018e-02 8.424e-01 6.305e-02 6.823e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.700e-01 0.000e+00  1.538e+02 3.981e-03 4.764e-01 1.851e-01 1.123e-01 7.242e-03 2.998e-02 4.118e-02 8.493e-01 6.309e-02 6.825e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.800e-01 0.000e+00  1.645e+02 3.725e-03 4.761e-01 1.839e-01 1.138e-01 6.863e-03 3.063e-02 4.224e-02 8.852e-01 6.314e-02 6.827e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  2.900e-01 0.000e+00  1.755e+02 3.493e-03 4.757e-01 1.828e-01 1.152e-01 6.623e-03 3.131e-02 4.336e-02 9.034e-01 6.320e-02 6.829e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.000e-01 0.000e+00  1.869e+02 3.283e-03 4.754e-01 1.818e-01 1.166e-01 6.535e-03 3.204e-02 4.456e-02 9.552e-01 6.325e-02 6.831e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.100e-01 0.000e+00  1.986e+02 3.091e-03 4.751e-01 1.808e-01 1.179e-01 6.378e-03 3.280e-02 4.582e-02 9.674e-01 6.331e-02 6.833e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.200e-01 0.000e+00  2.107e+02 2.915e-03 4.747e-01 1.799e-01 1.191e-01 6.267e-03 3.361e-02 4.716e-02 1.022e+00 6.336e-02 6.835e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.300e-01 0.000e+00  2.232e+02 2.754e-03 4.744e-01 1.790e-01 1.202e-01 6.124e-03 3.447e-02 4.859e-02 1.059e+00 6.342e-02 6.837e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.400e-01 0.000e+00  2.360e+02 2.606e-03 4.741e-01 1.782e-01 1.213e-01 5.992e-03 3.537e-02 5.010e-02 1.092e+00 6.348e-02 6.840e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.500e-01 0.000e+00  2.492e+02 2.470e-03 4.738e-01 1.774e-01 1.223e-01 5.784e-03 3.632e-02 5.170e-02 1.103e+00 6.355e-02 6.842e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.600e-01 0.000e+00  2.628e+02 2.344e-03 4.734e-01 1.767e-01 1.233e-01 5.725e-03 3.732e-02 5.340e-02 1.151e+00 6.361e-02 6.844e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.700e-01 0.000e+00  2.767e+02 2.228e-03 4.731e-01 1.759e-01 1.242e-01 5.778e-03 3.838e-02 5.521e-02 1.202e+00 6.368e-02 6.847e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.800e-01 0.000e+00  2.910e+02 2.121e-03 4.728e-01 1.753e-01 1.251e-01 5.723e-03 3.950e-02 5.712e-02 1.251e+00 6.375e-02 6.849e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  3.900e-01 0.000e+00  3.057e+02 2.021e-03 4.725e-01 1.746e-01 1.259e-01 5.595e-03 4.069e-02 5.916e-02 1.290e+00 6.382e-02 6.852e-02 #  p p > zp > l+ l-
3.174e+03 -2.970e-01  4.000e-01 0.000e+00  3.207e+02 1.928e-03 4.722e-01 1.740e-01 1.267e-01 5.557e-03 4.193e-02 6.132e-02 1.367e+00 6.389e-02 6.855e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  0.000e+00 0.000e+00  3.251e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.414e-01 2.232e-02 2.933e-02 1.414e-01 6.374e-02 6.947e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.000e-02 0.000e+00  3.888e+00 1.045e-01 2.172e-01 2.068e-01 1.051e-02 1.175e-01 2.235e-02 2.938e-02 2.442e-01 6.375e-02 6.948e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.000e-02 0.000e+00  4.872e+00 8.332e-02 2.957e-01 2.295e-01 2.881e-04 9.320e-02 2.240e-02 2.945e-02 3.308e-01 6.375e-02 6.948e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.000e-02 0.000e+00  6.205e+00 6.539e-02 3.539e-01 2.391e-01 2.748e-03 7.281e-02 2.246e-02 2.955e-02 3.940e-01 6.376e-02 6.948e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  4.000e-02 0.000e+00  7.886e+00 5.143e-02 3.942e-01 2.410e-01 1.113e-02 5.700e-02 2.254e-02 2.968e-02 4.369e-01 6.377e-02 6.949e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  5.000e-02 0.000e+00  9.915e+00 4.089e-02 4.217e-01 2.390e-01 2.155e-02 4.570e-02 2.263e-02 2.983e-02 4.712e-01 6.379e-02 6.949e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  6.000e-02 0.000e+00  1.229e+01 3.297e-02 4.402e-01 2.351e-01 3.211e-02 3.677e-02 2.274e-02 3.001e-02 4.908e-01 6.380e-02 6.950e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  7.000e-02 0.000e+00  1.502e+01 2.698e-02 4.528e-01 2.305e-01 4.200e-02 3.001e-02 2.287e-02 3.022e-02 5.036e-01 6.382e-02 6.951e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  8.000e-02 0.000e+00  1.809e+01 2.239e-02 4.614e-01 2.259e-01 5.097e-02 2.486e-02 2.301e-02 3.045e-02 5.127e-01 6.384e-02 6.952e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  9.000e-02 0.000e+00  2.151e+01 1.882e-02 4.673e-01 2.213e-01 5.896e-02 2.091e-02 2.317e-02 3.071e-02 5.188e-01 6.386e-02 6.952e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.000e-01 0.000e+00  2.528e+01 1.601e-02 4.713e-01 2.171e-01 6.605e-02 1.781e-02 2.335e-02 3.101e-02 5.242e-01 6.388e-02 6.954e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.100e-01 0.000e+00  2.940e+01 1.377e-02 4.741e-01 2.132e-01 7.233e-02 1.536e-02 2.355e-02 3.133e-02 5.284e-01 6.391e-02 6.955e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.200e-01 0.000e+00  3.387e+01 1.195e-02 4.760e-01 2.096e-01 7.790e-02 1.339e-02 2.377e-02 3.169e-02 5.337e-01 6.394e-02 6.956e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.300e-01 0.000e+00  3.868e+01 1.046e-02 4.772e-01 2.063e-01 8.286e-02 1.176e-02 2.400e-02 3.207e-02 5.379e-01 6.397e-02 6.957e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.400e-01 0.000e+00  4.384e+01 9.231e-03 4.780e-01 2.033e-01 8.729e-02 1.047e-02 2.426e-02 3.249e-02 5.396e-01 6.400e-02 6.959e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.500e-01 0.000e+00  4.935e+01 8.200e-03 4.784e-01 2.006e-01 9.126e-02 9.379e-03 2.453e-02 3.295e-02 5.447e-01 6.403e-02 6.960e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.600e-01 0.000e+00  5.521e+01 7.330e-03 4.786e-01 1.981e-01 9.484e-02 8.306e-03 2.483e-02 3.344e-02 5.515e-01 6.407e-02 6.962e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.700e-01 0.000e+00  6.142e+01 6.590e-03 4.787e-01 1.958e-01 9.808e-02 7.575e-03 2.514e-02 3.396e-02 5.495e-01 6.411e-02 6.964e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.800e-01 0.000e+00  6.797e+01 5.955e-03 4.786e-01 1.937e-01 1.010e-01 6.927e-03 2.548e-02 3.453e-02 5.567e-01 6.415e-02 6.965e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  1.900e-01 0.000e+00  7.487e+01 5.407e-03 4.784e-01 1.917e-01 1.037e-01 6.416e-03 2.584e-02 3.513e-02 5.650e-01 6.419e-02 6.967e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.000e-01 0.000e+00  8.212e+01 4.930e-03 4.781e-01 1.900e-01 1.061e-01 5.899e-03 2.623e-02 3.578e-02 5.737e-01 6.424e-02 6.969e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.100e-01 0.000e+00  8.972e+01 4.514e-03 4.778e-01 1.883e-01 1.084e-01 5.559e-03 2.664e-02 3.647e-02 5.854e-01 6.429e-02 6.971e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.200e-01 0.000e+00  9.767e+01 4.148e-03 4.775e-01 1.868e-01 1.104e-01 5.213e-03 2.708e-02 3.721e-02 5.964e-01 6.434e-02 6.974e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.300e-01 0.000e+00  1.060e+02 3.824e-03 4.772e-01 1.853e-01 1.123e-01 4.972e-03 2.754e-02 3.800e-02 6.158e-01 6.439e-02 6.976e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.400e-01 0.000e+00  1.146e+02 3.537e-03 4.768e-01 1.840e-01 1.141e-01 4.706e-03 2.803e-02 3.883e-02 6.294e-01 6.444e-02 6.978e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.500e-01 0.000e+00  1.236e+02 3.281e-03 4.764e-01 1.828e-01 1.157e-01 4.417e-03 2.855e-02 3.972e-02 6.331e-01 6.450e-02 6.981e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.600e-01 0.000e+00  1.329e+02 3.052e-03 4.760e-01 1.816e-01 1.173e-01 4.196e-03 2.910e-02 4.067e-02 6.505e-01 6.456e-02 6.984e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.700e-01 0.000e+00  1.426e+02 2.846e-03 4.756e-01 1.805e-01 1.187e-01 4.006e-03 2.968e-02 4.167e-02 6.616e-01 6.462e-02 6.986e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.800e-01 0.000e+00  1.527e+02 2.660e-03 4.753e-01 1.795e-01 1.200e-01 3.941e-03 3.030e-02 4.274e-02 6.890e-01 6.468e-02 6.989e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  2.900e-01 0.000e+00  1.630e+02 2.492e-03 4.749e-01 1.786e-01 1.213e-01 3.824e-03 3.095e-02 4.387e-02 7.256e-01 6.475e-02 6.992e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.000e-01 0.000e+00  1.738e+02 2.339e-03 4.745e-01 1.777e-01 1.224e-01 3.725e-03 3.163e-02 4.508e-02 7.298e-01 6.482e-02 6.995e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.100e-01 0.000e+00  1.849e+02 2.200e-03 4.742e-01 1.768e-01 1.235e-01 3.504e-03 3.236e-02 4.635e-02 7.571e-01 6.489e-02 6.998e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.200e-01 0.000e+00  1.963e+02 2.074e-03 4.738e-01 1.760e-01 1.245e-01 3.458e-03 3.312e-02 4.771e-02 7.922e-01 6.496e-02 7.001e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.300e-01 0.000e+00  2.081e+02 1.958e-03 4.735e-01 1.753e-01 1.255e-01 3.442e-03 3.393e-02 4.914e-02 8.284e-01 6.503e-02 7.005e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.400e-01 0.000e+00  2.202e+02 1.851e-03 4.731e-01 1.745e-01 1.264e-01 3.437e-03 3.478e-02 5.067e-02 8.702e-01 6.511e-02 7.008e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.500e-01 0.000e+00  2.327e+02 1.753e-03 4.728e-01 1.739e-01 1.273e-01 3.370e-03 3.568e-02 5.229e-02 9.087e-01 6.519e-02 7.011e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.600e-01 0.000e+00  2.455e+02 1.663e-03 4.725e-01 1.732e-01 1.281e-01 3.377e-03 3.663e-02 5.400e-02 9.502e-01 6.527e-02 7.015e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.700e-01 0.000e+00  2.586e+02 1.580e-03 4.722e-01 1.726e-01 1.289e-01 3.324e-03 3.763e-02 5.582e-02 9.964e-01 6.536e-02 7.019e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.800e-01 0.000e+00  2.722e+02 1.503e-03 4.719e-01 1.720e-01 1.297e-01 3.324e-03 3.868e-02 5.776e-02 1.025e+00 6.544e-02 7.022e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  3.900e-01 0.000e+00  2.860e+02 1.431e-03 4.716e-01 1.714e-01 1.304e-01 3.330e-03 3.979e-02 5.981e-02 1.065e+00 6.553e-02 7.026e-02 #  p p > zp > l+ l-
3.118e+03 -2.475e-01  4.000e-01 0.000e+00  3.002e+02 1.365e-03 4.713e-01 1.709e-01 1.310e-01 3.329e-03 4.096e-02 6.199e-02 1.118e+00 6.562e-02 7.030e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  0.000e+00 0.000e+00  2.004e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 9.726e-02 2.246e-02 2.985e-02 9.726e-02 6.588e-02 7.113e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.000e-02 0.000e+00  2.531e+00 9.896e-02 2.385e-01 2.141e-01 6.358e-03 7.647e-02 2.249e-02 2.990e-02 1.843e-01 6.588e-02 7.113e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.000e-02 0.000e+00  3.391e+00 7.381e-02 3.270e-01 2.357e-01 3.872e-04 5.667e-02 2.252e-02 2.996e-02 2.511e-01 6.589e-02 7.114e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.000e-02 0.000e+00  4.586e+00 5.455e-02 3.853e-01 2.413e-01 8.545e-03 4.165e-02 2.258e-02 3.006e-02 2.942e-01 6.590e-02 7.114e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  4.000e-02 0.000e+00  6.115e+00 4.089e-02 4.215e-01 2.394e-01 2.121e-02 3.108e-02 2.264e-02 3.018e-02 3.204e-01 6.591e-02 7.115e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  5.000e-02 0.000e+00  7.979e+00 3.133e-02 4.438e-01 2.346e-01 3.420e-02 2.373e-02 2.273e-02 3.033e-02 3.363e-01 6.592e-02 7.115e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  6.000e-02 0.000e+00  1.018e+01 2.455e-02 4.576e-01 2.289e-01 4.606e-02 1.854e-02 2.283e-02 3.051e-02 3.457e-01 6.593e-02 7.116e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  7.000e-02 0.000e+00  1.271e+01 1.965e-02 4.663e-01 2.232e-01 5.643e-02 1.482e-02 2.294e-02 3.071e-02 3.516e-01 6.595e-02 7.117e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  8.000e-02 0.000e+00  1.558e+01 1.603e-02 4.717e-01 2.179e-01 6.538e-02 1.207e-02 2.307e-02 3.095e-02 3.551e-01 6.597e-02 7.118e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  9.000e-02 0.000e+00  1.878e+01 1.329e-02 4.751e-01 2.131e-01 7.307e-02 1.001e-02 2.322e-02 3.121e-02 3.577e-01 6.599e-02 7.120e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.000e-01 0.000e+00  2.231e+01 1.119e-02 4.772e-01 2.088e-01 7.971e-02 8.418e-03 2.338e-02 3.150e-02 3.602e-01 6.601e-02 7.121e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.100e-01 0.000e+00  2.618e+01 9.531e-03 4.784e-01 2.049e-01 8.546e-02 7.200e-03 2.356e-02 3.183e-02 3.652e-01 6.603e-02 7.123e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.200e-01 0.000e+00  3.039e+01 8.211e-03 4.791e-01 2.015e-01 9.047e-02 6.308e-03 2.375e-02 3.218e-02 3.674e-01 6.606e-02 7.124e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.300e-01 0.000e+00  3.493e+01 7.144e-03 4.794e-01 1.984e-01 9.488e-02 5.521e-03 2.397e-02 3.257e-02 3.707e-01 6.609e-02 7.126e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.400e-01 0.000e+00  3.980e+01 6.269e-03 4.794e-01 1.956e-01 9.876e-02 4.905e-03 2.420e-02 3.299e-02 3.743e-01 6.612e-02 7.128e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.500e-01 0.000e+00  4.501e+01 5.543e-03 4.793e-01 1.932e-01 1.022e-01 4.379e-03 2.445e-02 3.345e-02 3.776e-01 6.616e-02 7.130e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.600e-01 0.000e+00  5.055e+01 4.936e-03 4.790e-01 1.909e-01 1.053e-01 3.891e-03 2.472e-02 3.395e-02 3.832e-01 6.619e-02 7.132e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.700e-01 0.000e+00  5.643e+01 4.422e-03 4.787e-01 1.889e-01 1.081e-01 3.534e-03 2.500e-02 3.448e-02 3.821e-01 6.623e-02 7.134e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.800e-01 0.000e+00  6.264e+01 3.984e-03 4.783e-01 1.870e-01 1.106e-01 3.236e-03 2.531e-02 3.505e-02 3.874e-01 6.627e-02 7.137e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  1.900e-01 0.000e+00  6.918e+01 3.607e-03 4.778e-01 1.853e-01 1.128e-01 3.016e-03 2.564e-02 3.566e-02 3.956e-01 6.631e-02 7.139e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.000e-01 0.000e+00  7.606e+01 3.282e-03 4.774e-01 1.838e-01 1.149e-01 2.816e-03 2.599e-02 3.632e-02 4.108e-01 6.635e-02 7.142e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.100e-01 0.000e+00  8.328e+01 2.998e-03 4.769e-01 1.823e-01 1.168e-01 2.614e-03 2.636e-02 3.702e-02 4.153e-01 6.640e-02 7.145e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.200e-01 0.000e+00  9.083e+01 2.750e-03 4.765e-01 1.810e-01 1.185e-01 2.478e-03 2.675e-02 3.776e-02 4.301e-01 6.645e-02 7.148e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.300e-01 0.000e+00  9.871e+01 2.531e-03 4.760e-01 1.798e-01 1.201e-01 2.321e-03 2.717e-02 3.856e-02 4.317e-01 6.650e-02 7.151e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.400e-01 0.000e+00  1.069e+02 2.337e-03 4.756e-01 1.787e-01 1.216e-01 2.214e-03 2.762e-02 3.941e-02 4.447e-01 6.655e-02 7.154e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.500e-01 0.000e+00  1.155e+02 2.165e-03 4.751e-01 1.776e-01 1.229e-01 2.107e-03 2.809e-02 4.031e-02 4.560e-01 6.661e-02 7.158e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.600e-01 0.000e+00  1.244e+02 2.011e-03 4.747e-01 1.766e-01 1.242e-01 2.047e-03 2.858e-02 4.127e-02 4.779e-01 6.667e-02 7.161e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.700e-01 0.000e+00  1.336e+02 1.873e-03 4.743e-01 1.757e-01 1.253e-01 1.965e-03 2.910e-02 4.229e-02 4.896e-01 6.673e-02 7.165e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.800e-01 0.000e+00  1.431e+02 1.749e-03 4.739e-01 1.749e-01 1.264e-01 1.898e-03 2.966e-02 4.337e-02 5.095e-01 6.679e-02 7.169e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  2.900e-01 0.000e+00  1.530e+02 1.637e-03 4.735e-01 1.741e-01 1.275e-01 1.851e-03 3.024e-02 4.452e-02 5.346e-01 6.685e-02 7.173e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.000e-01 0.000e+00  1.633e+02 1.535e-03 4.731e-01 1.733e-01 1.284e-01 1.789e-03 3.086e-02 4.574e-02 5.486e-01 6.692e-02 7.177e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.100e-01 0.000e+00  1.738e+02 1.443e-03 4.727e-01 1.726e-01 1.293e-01 1.776e-03 3.150e-02 4.704e-02 5.701e-01 6.699e-02 7.181e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.200e-01 0.000e+00  1.847e+02 1.359e-03 4.724e-01 1.719e-01 1.302e-01 1.740e-03 3.219e-02 4.841e-02 6.101e-01 6.706e-02 7.185e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.300e-01 0.000e+00  1.959e+02 1.282e-03 4.721e-01 1.713e-01 1.310e-01 1.738e-03 3.291e-02 4.987e-02 6.335e-01 6.713e-02 7.190e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.400e-01 0.000e+00  2.075e+02 1.211e-03 4.717e-01 1.707e-01 1.317e-01 1.716e-03 3.366e-02 5.142e-02 6.633e-01 6.721e-02 7.194e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.500e-01 0.000e+00  2.194e+02 1.146e-03 4.714e-01 1.701e-01 1.324e-01 1.700e-03 3.446e-02 5.307e-02 6.940e-01 6.728e-02 7.199e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.600e-01 0.000e+00  2.316e+02 1.087e-03 4.711e-01 1.696e-01 1.331e-01 1.740e-03 3.530e-02 5.481e-02 7.585e-01 6.736e-02 7.204e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.700e-01 0.000e+00  2.442e+02 1.032e-03 4.708e-01 1.691e-01 1.337e-01 1.761e-03 3.619e-02 5.667e-02 7.896e-01 6.744e-02 7.209e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.800e-01 0.000e+00  2.571e+02 9.807e-04 4.705e-01 1.686e-01 1.343e-01 1.769e-03 3.712e-02 5.863e-02 8.321e-01 6.753e-02 7.214e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  3.900e-01 0.000e+00  2.703e+02 9.336e-04 4.703e-01 1.681e-01 1.349e-01 1.784e-03 3.810e-02 6.072e-02 8.806e-01 6.762e-02 7.219e-02 #  p p > zp > l+ l-
3.075e+03 -1.980e-01  4.000e-01 0.000e+00  2.839e+02 8.898e-04 4.700e-01 1.677e-01 1.355e-01 1.755e-03 3.913e-02 6.294e-02 9.026e-01 6.770e-02 7.224e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  0.000e+00 0.000e+00  1.096e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.769e-02 2.254e-02 3.017e-02 5.769e-02 6.721e-02 7.221e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.000e-02 0.000e+00  1.521e+00 8.999e-02 2.713e-01 2.238e-01 1.951e-03 4.124e-02 2.256e-02 3.020e-02 1.244e-01 6.721e-02 7.221e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.000e-02 0.000e+00  2.271e+00 6.025e-02 3.686e-01 2.409e-01 4.855e-03 2.744e-02 2.259e-02 3.026e-02 1.679e-01 6.722e-02 7.222e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.000e-02 0.000e+00  3.345e+00 4.089e-02 4.214e-01 2.399e-01 2.088e-02 1.852e-02 2.264e-02 3.035e-02 1.909e-01 6.722e-02 7.222e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  4.000e-02 0.000e+00  4.743e+00 2.882e-02 4.492e-01 2.333e-01 3.782e-02 1.302e-02 2.270e-02 3.047e-02 2.029e-01 6.723e-02 7.223e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  5.000e-02 0.000e+00  6.464e+00 2.114e-02 4.640e-01 2.257e-01 5.254e-02 9.522e-03 2.278e-02 3.061e-02 2.090e-01 6.725e-02 7.224e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  6.000e-02 0.000e+00  8.511e+00 1.605e-02 4.721e-01 2.187e-01 6.471e-02 7.216e-03 2.287e-02 3.078e-02 2.122e-01 6.726e-02 7.224e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  7.000e-02 0.000e+00  1.088e+01 1.255e-02 4.764e-01 2.124e-01 7.467e-02 5.642e-03 2.298e-02 3.098e-02 2.141e-01 6.728e-02 7.226e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  8.000e-02 0.000e+00  1.358e+01 1.006e-02 4.787e-01 2.070e-01 8.287e-02 4.526e-03 2.310e-02 3.121e-02 2.154e-01 6.729e-02 7.227e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  9.000e-02 0.000e+00  1.659e+01 8.225e-03 4.798e-01 2.024e-01 8.969e-02 3.712e-03 2.324e-02 3.147e-02 2.162e-01 6.732e-02 7.228e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.000e-01 0.000e+00  1.994e+01 6.844e-03 4.801e-01 1.984e-01 9.542e-02 3.103e-03 2.339e-02 3.176e-02 2.174e-01 6.734e-02 7.230e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.100e-01 0.000e+00  2.360e+01 5.780e-03 4.801e-01 1.949e-01 1.003e-01 2.636e-03 2.356e-02 3.208e-02 2.209e-01 6.736e-02 7.232e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.200e-01 0.000e+00  2.759e+01 4.944e-03 4.798e-01 1.919e-01 1.045e-01 2.272e-03 2.375e-02 3.243e-02 2.227e-01 6.739e-02 7.233e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.300e-01 0.000e+00  3.191e+01 4.275e-03 4.794e-01 1.892e-01 1.081e-01 2.011e-03 2.395e-02 3.281e-02 2.258e-01 6.742e-02 7.235e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.400e-01 0.000e+00  3.655e+01 3.732e-03 4.789e-01 1.869e-01 1.112e-01 1.780e-03 2.417e-02 3.323e-02 2.286e-01 6.745e-02 7.238e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.500e-01 0.000e+00  4.151e+01 3.286e-03 4.783e-01 1.848e-01 1.140e-01 1.591e-03 2.441e-02 3.368e-02 2.317e-01 6.749e-02 7.240e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.600e-01 0.000e+00  4.680e+01 2.915e-03 4.777e-01 1.829e-01 1.165e-01 1.438e-03 2.466e-02 3.417e-02 2.359e-01 6.752e-02 7.242e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.700e-01 0.000e+00  5.241e+01 2.603e-03 4.771e-01 1.812e-01 1.187e-01 1.288e-03 2.493e-02 3.470e-02 2.361e-01 6.756e-02 7.245e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.800e-01 0.000e+00  5.835e+01 2.338e-03 4.765e-01 1.797e-01 1.207e-01 1.182e-03 2.523e-02 3.527e-02 2.400e-01 6.760e-02 7.248e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  1.900e-01 0.000e+00  6.460e+01 2.112e-03 4.760e-01 1.783e-01 1.225e-01 1.097e-03 2.554e-02 3.587e-02 2.470e-01 6.765e-02 7.251e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.000e-01 0.000e+00  7.119e+01 1.917e-03 4.754e-01 1.770e-01 1.241e-01 1.025e-03 2.587e-02 3.652e-02 2.532e-01 6.769e-02 7.254e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.100e-01 0.000e+00  7.810e+01 1.748e-03 4.749e-01 1.759e-01 1.256e-01 9.677e-04 2.623e-02 3.722e-02 2.618e-01 6.774e-02 7.257e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.200e-01 0.000e+00  8.533e+01 1.600e-03 4.744e-01 1.748e-01 1.269e-01 9.185e-04 2.660e-02 3.796e-02 2.717e-01 6.779e-02 7.260e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.300e-01 0.000e+00  9.288e+01 1.470e-03 4.739e-01 1.739e-01 1.281e-01 9.035e-04 2.700e-02 3.875e-02 2.906e-01 6.784e-02 7.264e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.400e-01 0.000e+00  1.008e+02 1.356e-03 4.735e-01 1.730e-01 1.293e-01 8.541e-04 2.743e-02 3.959e-02 2.968e-01 6.790e-02 7.268e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.500e-01 0.000e+00  1.090e+02 1.254e-03 4.730e-01 1.721e-01 1.303e-01 8.274e-04 2.787e-02 4.049e-02 3.059e-01 6.795e-02 7.271e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.600e-01 0.000e+00  1.175e+02 1.164e-03 4.726e-01 1.713e-01 1.313e-01 7.898e-04 2.834e-02 4.144e-02 3.178e-01 6.801e-02 7.275e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.700e-01 0.000e+00  1.263e+02 1.083e-03 4.722e-01 1.706e-01 1.322e-01 7.782e-04 2.884e-02 4.246e-02 3.346e-01 6.808e-02 7.280e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.800e-01 0.000e+00  1.355e+02 1.010e-03 4.718e-01 1.700e-01 1.330e-01 7.612e-04 2.937e-02 4.353e-02 3.507e-01 6.814e-02 7.284e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  2.900e-01 0.000e+00  1.450e+02 9.442e-04 4.715e-01 1.693e-01 1.338e-01 7.521e-04 2.992e-02 4.468e-02 3.725e-01 6.821e-02 7.288e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.000e-01 0.000e+00  1.549e+02 8.848e-04 4.711e-01 1.687e-01 1.346e-01 7.400e-04 3.051e-02 4.589e-02 3.979e-01 6.827e-02 7.293e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.100e-01 0.000e+00  1.650e+02 8.309e-04 4.708e-01 1.682e-01 1.353e-01 7.429e-04 3.112e-02 4.718e-02 4.221e-01 6.835e-02 7.298e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.200e-01 0.000e+00  1.755e+02 7.818e-04 4.705e-01 1.676e-01 1.359e-01 7.508e-04 3.177e-02 4.855e-02 4.517e-01 6.842e-02 7.303e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.300e-01 0.000e+00  1.863e+02 7.370e-04 4.702e-01 1.672e-01 1.365e-01 7.522e-04 3.245e-02 5.000e-02 4.778e-01 6.849e-02 7.308e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.400e-01 0.000e+00  1.974e+02 6.960e-04 4.699e-01 1.667e-01 1.371e-01 7.609e-04 3.317e-02 5.154e-02 5.141e-01 6.857e-02 7.313e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.500e-01 0.000e+00  2.088e+02 6.583e-04 4.696e-01 1.662e-01 1.376e-01 7.627e-04 3.393e-02 5.317e-02 5.392e-01 6.865e-02 7.318e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.600e-01 0.000e+00  2.206e+02 6.237e-04 4.694e-01 1.658e-01 1.382e-01 7.555e-04 3.472e-02 5.491e-02 5.808e-01 6.874e-02 7.324e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.700e-01 0.000e+00  2.327e+02 5.918e-04 4.691e-01 1.654e-01 1.386e-01 7.864e-04 3.556e-02 5.675e-02 6.202e-01 6.882e-02 7.330e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.800e-01 0.000e+00  2.451e+02 5.623e-04 4.689e-01 1.651e-01 1.391e-01 8.005e-04 3.644e-02 5.871e-02 6.592e-01 6.891e-02 7.336e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  3.900e-01 0.000e+00  2.579e+02 5.350e-04 4.686e-01 1.647e-01 1.395e-01 7.971e-04 3.737e-02 6.078e-02 6.909e-01 6.900e-02 7.342e-02 #  p p > zp > l+ l-
3.041e+03 -1.485e-01  4.000e-01 0.000e+00  2.709e+02 5.097e-04 4.684e-01 1.644e-01 1.400e-01 7.956e-04 3.834e-02 6.299e-02 7.309e-01 6.909e-02 7.348e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  0.000e+00 0.000e+00  4.773e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.663e-02 2.260e-02 3.038e-02 2.663e-02 6.796e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.000e-02 0.000e+00  8.091e-01 7.370e-02 3.265e-01 2.360e-01 3.208e-04 1.559e-02 2.262e-02 3.041e-02 6.906e-02 6.797e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.000e-02 0.000e+00  1.458e+00 4.089e-02 4.213e-01 2.403e-01 2.055e-02 8.602e-03 2.265e-02 3.046e-02 8.863e-02 6.797e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.000e-02 0.000e+00  2.423e+00 2.458e-02 4.579e-01 2.301e-01 4.497e-02 5.152e-03 2.269e-02 3.055e-02 9.596e-02 6.798e-02 7.299e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  4.000e-02 0.000e+00  3.705e+00 1.607e-02 4.724e-01 2.194e-01 6.404e-02 3.365e-03 2.275e-02 3.066e-02 9.894e-02 6.799e-02 7.299e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  5.000e-02 0.000e+00  5.305e+00 1.122e-02 4.782e-01 2.105e-01 7.823e-02 2.351e-03 2.282e-02 3.079e-02 1.002e-01 6.800e-02 7.300e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  6.000e-02 0.000e+00  7.221e+00 8.240e-03 4.804e-01 2.033e-01 8.891e-02 1.733e-03 2.291e-02 3.096e-02 1.010e-01 6.802e-02 7.301e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  7.000e-02 0.000e+00  9.453e+00 6.292e-03 4.809e-01 1.975e-01 9.713e-02 1.331e-03 2.301e-02 3.115e-02 1.016e-01 6.803e-02 7.302e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  8.000e-02 0.000e+00  1.200e+01 4.954e-03 4.806e-01 1.928e-01 1.036e-01 1.056e-03 2.312e-02 3.137e-02 1.024e-01 6.805e-02 7.304e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  9.000e-02 0.000e+00  1.487e+01 3.998e-03 4.799e-01 1.890e-01 1.089e-01 8.597e-04 2.326e-02 3.162e-02 1.032e-01 6.808e-02 7.305e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.000e-01 0.000e+00  1.805e+01 3.292e-03 4.792e-01 1.857e-01 1.132e-01 7.166e-04 2.340e-02 3.191e-02 1.043e-01 6.810e-02 7.307e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.100e-01 0.000e+00  2.155e+01 2.757e-03 4.783e-01 1.830e-01 1.168e-01 6.095e-04 2.357e-02 3.222e-02 1.057e-01 6.813e-02 7.309e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.200e-01 0.000e+00  2.537e+01 2.342e-03 4.775e-01 1.807e-01 1.198e-01 5.279e-04 2.374e-02 3.256e-02 1.082e-01 6.816e-02 7.311e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.300e-01 0.000e+00  2.950e+01 2.014e-03 4.767e-01 1.787e-01 1.224e-01 4.687e-04 2.394e-02 3.294e-02 1.107e-01 6.819e-02 7.313e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.400e-01 0.000e+00  3.396e+01 1.750e-03 4.759e-01 1.769e-01 1.247e-01 4.181e-04 2.415e-02 3.335e-02 1.139e-01 6.823e-02 7.315e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.500e-01 0.000e+00  3.872e+01 1.534e-03 4.752e-01 1.754e-01 1.267e-01 3.783e-04 2.438e-02 3.380e-02 1.173e-01 6.826e-02 7.317e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.600e-01 0.000e+00  4.381e+01 1.356e-03 4.745e-01 1.740e-01 1.284e-01 3.463e-04 2.463e-02 3.428e-02 1.214e-01 6.831e-02 7.320e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.700e-01 0.000e+00  4.921e+01 1.207e-03 4.739e-01 1.728e-01 1.299e-01 3.146e-04 2.489e-02 3.480e-02 1.236e-01 6.835e-02 7.323e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.800e-01 0.000e+00  5.493e+01 1.082e-03 4.733e-01 1.716e-01 1.313e-01 2.948e-04 2.518e-02 3.536e-02 1.289e-01 6.839e-02 7.326e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  1.900e-01 0.000e+00  6.096e+01 9.749e-04 4.727e-01 1.707e-01 1.326e-01 2.784e-04 2.548e-02 3.596e-02 1.345e-01 6.844e-02 7.329e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.000e-01 0.000e+00  6.731e+01 8.831e-04 4.722e-01 1.698e-01 1.337e-01 2.657e-04 2.580e-02 3.660e-02 1.416e-01 6.849e-02 7.332e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.100e-01 0.000e+00  7.398e+01 8.037e-04 4.717e-01 1.689e-01 1.347e-01 2.534e-04 2.614e-02 3.728e-02 1.489e-01 6.854e-02 7.335e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.200e-01 0.000e+00  8.097e+01 7.345e-04 4.713e-01 1.682e-01 1.356e-01 2.467e-04 2.651e-02 3.801e-02 1.580e-01 6.860e-02 7.339e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.300e-01 0.000e+00  8.827e+01 6.740e-04 4.709e-01 1.675e-01 1.365e-01 2.434e-04 2.690e-02 3.880e-02 1.701e-01 6.866e-02 7.343e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.400e-01 0.000e+00  9.589e+01 6.206e-04 4.705e-01 1.669e-01 1.373e-01 2.410e-04 2.730e-02 3.963e-02 1.828e-01 6.872e-02 7.347e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.500e-01 0.000e+00  1.038e+02 5.734e-04 4.701e-01 1.663e-01 1.380e-01 2.380e-04 2.774e-02 4.051e-02 1.953e-01 6.878e-02 7.351e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.600e-01 0.000e+00  1.121e+02 5.314e-04 4.698e-01 1.657e-01 1.386e-01 2.386e-04 2.819e-02 4.146e-02 2.106e-01 6.885e-02 7.355e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.700e-01 0.000e+00  1.206e+02 4.939e-04 4.694e-01 1.652e-01 1.393e-01 2.408e-04 2.868e-02 4.246e-02 2.267e-01 6.892e-02 7.359e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.800e-01 0.000e+00  1.295e+02 4.602e-04 4.691e-01 1.648e-01 1.398e-01 2.331e-04 2.919e-02 4.352e-02 2.372e-01 6.899e-02 7.364e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  2.900e-01 0.000e+00  1.387e+02 4.299e-04 4.689e-01 1.643e-01 1.404e-01 2.343e-04 2.972e-02 4.465e-02 2.534e-01 6.906e-02 7.369e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.000e-01 0.000e+00  1.483e+02 4.026e-04 4.686e-01 1.639e-01 1.409e-01 2.432e-04 3.029e-02 4.585e-02 2.761e-01 6.914e-02 7.374e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.100e-01 0.000e+00  1.581e+02 3.777e-04 4.683e-01 1.635e-01 1.413e-01 2.406e-04 3.089e-02 4.712e-02 2.979e-01 6.922e-02 7.379e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.200e-01 0.000e+00  1.683e+02 3.552e-04 4.681e-01 1.632e-01 1.418e-01 2.469e-04 3.151e-02 4.847e-02 3.258e-01 6.930e-02 7.384e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.300e-01 0.000e+00  1.787e+02 3.346e-04 4.678e-01 1.628e-01 1.422e-01 2.538e-04 3.217e-02 4.991e-02 3.575e-01 6.938e-02 7.389e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.400e-01 0.000e+00  1.895e+02 3.158e-04 4.676e-01 1.625e-01 1.426e-01 2.605e-04 3.287e-02 5.143e-02 3.852e-01 6.947e-02 7.395e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.500e-01 0.000e+00  2.006e+02 2.985e-04 4.674e-01 1.622e-01 1.430e-01 2.636e-04 3.360e-02 5.305e-02 4.122e-01 6.956e-02 7.401e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.600e-01 0.000e+00  2.120e+02 2.827e-04 4.672e-01 1.619e-01 1.433e-01 2.766e-04 3.437e-02 5.476e-02 4.519e-01 6.965e-02 7.407e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.700e-01 0.000e+00  2.238e+02 2.681e-04 4.670e-01 1.616e-01 1.436e-01 2.828e-04 3.518e-02 5.658e-02 4.945e-01 6.974e-02 7.413e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.800e-01 0.000e+00  2.358e+02 2.546e-04 4.668e-01 1.614e-01 1.439e-01 2.934e-04 3.603e-02 5.851e-02 5.358e-01 6.984e-02 7.419e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  3.900e-01 0.000e+00  2.482e+02 2.421e-04 4.667e-01 1.611e-01 1.442e-01 2.960e-04 3.692e-02 6.056e-02 5.692e-01 6.994e-02 7.425e-02 #  p p > zp > l+ l-
3.018e+03 -9.900e-02  4.000e-01 0.000e+00  2.609e+02 2.306e-04 4.665e-01 1.609e-01 1.445e-01 3.024e-04 3.786e-02 6.274e-02 6.104e-01 7.005e-02 7.432e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  0.000e+00 0.000e+00  1.179e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.817e-03 2.268e-02 3.062e-02 6.817e-03 6.915e-02 7.378e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.000e-02 0.000e+00  3.603e-01 4.089e-02 4.211e-01 2.407e-01 2.023e-02 2.216e-03 2.269e-02 3.064e-02 2.283e-02 6.915e-02 7.378e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.000e-02 0.000e+00  9.150e-01 1.609e-02 4.727e-01 2.202e-01 6.338e-02 8.729e-04 2.271e-02 3.069e-02 2.564e-02 6.916e-02 7.378e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.000e-02 0.000e+00  1.782e+00 8.258e-03 4.809e-01 2.042e-01 8.812e-02 4.513e-04 2.275e-02 3.077e-02 2.628e-02 6.916e-02 7.379e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  4.000e-02 0.000e+00  2.961e+00 4.967e-03 4.813e-01 1.938e-01 1.028e-01 2.751e-04 2.281e-02 3.087e-02 2.666e-02 6.917e-02 7.380e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  5.000e-02 0.000e+00  4.453e+00 3.302e-03 4.800e-01 1.867e-01 1.123e-01 1.866e-04 2.287e-02 3.100e-02 2.711e-02 6.918e-02 7.380e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  6.000e-02 0.000e+00  6.257e+00 2.349e-03 4.784e-01 1.817e-01 1.189e-01 1.362e-04 2.296e-02 3.116e-02 2.774e-02 6.920e-02 7.381e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  7.000e-02 0.000e+00  8.373e+00 1.755e-03 4.769e-01 1.779e-01 1.238e-01 1.052e-04 2.305e-02 3.135e-02 2.856e-02 6.921e-02 7.383e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  8.000e-02 0.000e+00  1.080e+01 1.360e-03 4.755e-01 1.750e-01 1.275e-01 8.471e-05 2.317e-02 3.156e-02 2.960e-02 6.923e-02 7.384e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  9.000e-02 0.000e+00  1.354e+01 1.084e-03 4.743e-01 1.727e-01 1.304e-01 7.060e-05 2.330e-02 3.181e-02 3.087e-02 6.925e-02 7.385e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.000e-01 0.000e+00  1.660e+01 8.847e-04 4.733e-01 1.708e-01 1.328e-01 6.045e-05 2.344e-02 3.209e-02 3.234e-02 6.927e-02 7.387e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.100e-01 0.000e+00  1.996e+01 7.354e-04 4.724e-01 1.692e-01 1.347e-01 5.310e-05 2.360e-02 3.239e-02 3.411e-02 6.930e-02 7.389e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.200e-01 0.000e+00  2.364e+01 6.209e-04 4.716e-01 1.679e-01 1.364e-01 4.768e-05 2.377e-02 3.273e-02 3.635e-02 6.932e-02 7.391e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.300e-01 0.000e+00  2.763e+01 5.312e-04 4.709e-01 1.668e-01 1.377e-01 4.357e-05 2.396e-02 3.311e-02 3.877e-02 6.935e-02 7.393e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.400e-01 0.000e+00  3.193e+01 4.596e-04 4.702e-01 1.658e-01 1.389e-01 4.105e-05 2.417e-02 3.351e-02 4.186e-02 6.938e-02 7.396e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.500e-01 0.000e+00  3.655e+01 4.016e-04 4.697e-01 1.649e-01 1.400e-01 3.876e-05 2.440e-02 3.395e-02 4.532e-02 6.942e-02 7.398e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.600e-01 0.000e+00  4.147e+01 3.539e-04 4.692e-01 1.642e-01 1.409e-01 3.738e-05 2.464e-02 3.443e-02 4.961e-02 6.945e-02 7.401e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.700e-01 0.000e+00  4.671e+01 3.142e-04 4.687e-01 1.635e-01 1.417e-01 3.540e-05 2.490e-02 3.494e-02 5.283e-02 6.949e-02 7.404e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.800e-01 0.000e+00  5.227e+01 2.809e-04 4.683e-01 1.629e-01 1.424e-01 3.475e-05 2.518e-02 3.550e-02 5.792e-02 6.953e-02 7.407e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  1.900e-01 0.000e+00  5.813e+01 2.526e-04 4.680e-01 1.624e-01 1.430e-01 3.459e-05 2.547e-02 3.609e-02 6.396e-02 6.957e-02 7.410e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.000e-01 0.000e+00  6.431e+01 2.284e-04 4.676e-01 1.619e-01 1.436e-01 3.466e-05 2.579e-02 3.673e-02 7.087e-02 6.962e-02 7.414e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.100e-01 0.000e+00  7.079e+01 2.075e-04 4.673e-01 1.615e-01 1.441e-01 3.447e-05 2.613e-02 3.741e-02 7.761e-02 6.967e-02 7.417e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.200e-01 0.000e+00  7.760e+01 1.893e-04 4.670e-01 1.611e-01 1.446e-01 3.508e-05 2.649e-02 3.814e-02 8.643e-02 6.972e-02 7.421e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.300e-01 0.000e+00  8.471e+01 1.735e-04 4.668e-01 1.607e-01 1.451e-01 3.594e-05 2.687e-02 3.892e-02 9.664e-02 6.977e-02 7.425e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.400e-01 0.000e+00  9.213e+01 1.596e-04 4.665e-01 1.604e-01 1.455e-01 3.756e-05 2.727e-02 3.974e-02 1.098e-01 6.982e-02 7.429e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.500e-01 0.000e+00  9.987e+01 1.473e-04 4.663e-01 1.601e-01 1.458e-01 3.890e-05 2.770e-02 4.062e-02 1.231e-01 6.988e-02 7.433e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.600e-01 0.000e+00  1.079e+02 1.363e-04 4.661e-01 1.598e-01 1.462e-01 3.992e-05 2.815e-02 4.156e-02 1.370e-01 6.994e-02 7.438e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.700e-01 0.000e+00  1.163e+02 1.266e-04 4.659e-01 1.595e-01 1.465e-01 4.196e-05 2.863e-02 4.256e-02 1.546e-01 7.000e-02 7.442e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.800e-01 0.000e+00  1.250e+02 1.179e-04 4.657e-01 1.593e-01 1.468e-01 4.360e-05 2.913e-02 4.361e-02 1.724e-01 7.006e-02 7.447e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  2.900e-01 0.000e+00  1.339e+02 1.100e-04 4.655e-01 1.591e-01 1.471e-01 4.279e-05 2.966e-02 4.474e-02 1.807e-01 7.013e-02 7.452e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.000e-01 0.000e+00  1.432e+02 1.029e-04 4.654e-01 1.589e-01 1.473e-01 4.655e-05 3.022e-02 4.593e-02 2.098e-01 7.020e-02 7.458e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.100e-01 0.000e+00  1.529e+02 9.651e-05 4.652e-01 1.587e-01 1.475e-01 4.656e-05 3.081e-02 4.720e-02 2.247e-01 7.027e-02 7.463e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.200e-01 0.000e+00  1.628e+02 9.068e-05 4.651e-01 1.585e-01 1.478e-01 4.875e-05 3.143e-02 4.855e-02 2.501e-01 7.034e-02 7.468e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.300e-01 0.000e+00  1.730e+02 8.538e-05 4.650e-01 1.583e-01 1.480e-01 5.079e-05 3.208e-02 4.998e-02 2.765e-01 7.042e-02 7.474e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.400e-01 0.000e+00  1.836e+02 8.053e-05 4.648e-01 1.581e-01 1.482e-01 5.325e-05 3.276e-02 5.149e-02 3.094e-01 7.049e-02 7.480e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.500e-01 0.000e+00  1.944e+02 7.609e-05 4.647e-01 1.580e-01 1.484e-01 5.534e-05 3.348e-02 5.310e-02 3.384e-01 7.057e-02 7.486e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.600e-01 0.000e+00  2.056e+02 7.201e-05 4.646e-01 1.578e-01 1.485e-01 5.863e-05 3.424e-02 5.481e-02 3.781e-01 7.066e-02 7.492e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.700e-01 0.000e+00  2.171e+02 6.826e-05 4.645e-01 1.577e-01 1.487e-01 6.131e-05 3.504e-02 5.662e-02 4.173e-01 7.074e-02 7.499e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.800e-01 0.000e+00  2.289e+02 6.480e-05 4.644e-01 1.575e-01 1.489e-01 6.370e-05 3.588e-02 5.854e-02 4.560e-01 7.083e-02 7.506e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  3.900e-01 0.000e+00  2.410e+02 6.160e-05 4.643e-01 1.574e-01 1.490e-01 6.535e-05 3.676e-02 6.059e-02 4.921e-01 7.092e-02 7.512e-02 #  p p > zp > l+ l-
3.005e+03 -4.950e-02  4.000e-01 0.000e+00  2.534e+02 5.864e-05 4.642e-01 1.573e-01 1.492e-01 6.742e-05 3.769e-02 6.276e-02 5.336e-01 7.101e-02 7.519e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  0.000e+00 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.267e-02 3.061e-02 0.000e+00 6.915e-02 7.378e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.000e-02 0.000e+00  1.552e-01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.268e-02 3.063e-02 8.035e-05 6.915e-02 7.378e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.000e-02 0.000e+00  6.207e-01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.270e-02 3.067e-02 3.209e-04 6.916e-02 7.378e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.000e-02 0.000e+00  1.397e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.273e-02 3.073e-02 7.251e-04 6.916e-02 7.379e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  4.000e-02 0.000e+00  2.483e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.278e-02 3.083e-02 1.302e-03 6.917e-02 7.379e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  5.000e-02 0.000e+00  3.879e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.285e-02 3.095e-02 2.005e-03 6.918e-02 7.380e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  6.000e-02 0.000e+00  5.586e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.293e-02 3.110e-02 2.893e-03 6.919e-02 7.381e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  7.000e-02 0.000e+00  7.604e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.302e-02 3.128e-02 3.964e-03 6.921e-02 7.382e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  8.000e-02 0.000e+00  9.931e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.313e-02 3.149e-02 5.210e-03 6.922e-02 7.383e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  9.000e-02 0.000e+00  1.257e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.325e-02 3.172e-02 6.662e-03 6.924e-02 7.385e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.000e-01 0.000e+00  1.552e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.339e-02 3.199e-02 8.321e-03 6.926e-02 7.386e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.100e-01 0.000e+00  1.878e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.354e-02 3.229e-02 1.024e-02 6.929e-02 7.388e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.200e-01 0.000e+00  2.235e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.371e-02 3.262e-02 1.243e-02 6.931e-02 7.390e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.300e-01 0.000e+00  2.622e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.390e-02 3.298e-02 1.493e-02 6.934e-02 7.392e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.400e-01 0.000e+00  3.041e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.410e-02 3.337e-02 1.786e-02 6.937e-02 7.395e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.500e-01 0.000e+00  3.491e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.432e-02 3.380e-02 2.147e-02 6.941e-02 7.397e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.600e-01 0.000e+00  3.972e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.455e-02 3.427e-02 2.560e-02 6.944e-02 7.400e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.700e-01 0.000e+00  4.485e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.481e-02 3.477e-02 3.027e-02 6.948e-02 7.403e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.800e-01 0.000e+00  5.028e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.508e-02 3.531e-02 3.443e-02 6.952e-02 7.406e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  1.900e-01 0.000e+00  5.602e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.537e-02 3.589e-02 4.024e-02 6.956e-02 7.409e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.000e-01 0.000e+00  6.207e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.568e-02 3.651e-02 4.718e-02 6.960e-02 7.412e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.100e-01 0.000e+00  6.843e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.601e-02 3.717e-02 5.494e-02 6.965e-02 7.416e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.200e-01 0.000e+00  7.510e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.636e-02 3.788e-02 6.258e-02 6.970e-02 7.420e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.300e-01 0.000e+00  8.209e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.674e-02 3.864e-02 7.246e-02 6.975e-02 7.423e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.400e-01 0.000e+00  8.938e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.713e-02 3.945e-02 8.502e-02 6.980e-02 7.428e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.500e-01 0.000e+00  9.698e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.755e-02 4.031e-02 9.843e-02 6.986e-02 7.432e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.600e-01 0.000e+00  1.049e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.799e-02 4.122e-02 1.126e-01 6.992e-02 7.436e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.700e-01 0.000e+00  1.131e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.846e-02 4.220e-02 1.323e-01 6.998e-02 7.441e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.800e-01 0.000e+00  1.217e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.895e-02 4.323e-02 1.478e-01 7.004e-02 7.446e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  2.900e-01 0.000e+00  1.305e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.947e-02 4.433e-02 1.639e-01 7.010e-02 7.451e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.000e-01 0.000e+00  1.397e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.001e-02 4.550e-02 1.754e-01 7.017e-02 7.456e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.100e-01 0.000e+00  1.491e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.059e-02 4.673e-02 2.069e-01 7.024e-02 7.461e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.200e-01 0.000e+00  1.589e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.120e-02 4.805e-02 2.221e-01 7.031e-02 7.466e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.300e-01 0.000e+00  1.690e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.184e-02 4.944e-02 2.504e-01 7.039e-02 7.472e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.400e-01 0.000e+00  1.794e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.251e-02 5.092e-02 2.806e-01 7.046e-02 7.478e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.500e-01 0.000e+00  1.901e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.321e-02 5.249e-02 3.103e-01 7.054e-02 7.484e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.600e-01 0.000e+00  2.011e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.396e-02 5.416e-02 3.455e-01 7.063e-02 7.490e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.700e-01 0.000e+00  2.124e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.474e-02 5.593e-02 3.880e-01 7.071e-02 7.496e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.800e-01 0.000e+00  2.241e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.556e-02 5.781e-02 4.259e-01 7.080e-02 7.503e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  3.900e-01 0.000e+00  2.360e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.642e-02 5.980e-02 4.693e-01 7.088e-02 7.510e-02 #  p p > zp > l+ l-
3.000e+03 0.000e+00  4.000e-01 0.000e+00  2.483e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.733e-02 6.192e-02 5.124e-01 7.098e-02 7.517e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  0.000e+00 0.000e+00  1.179e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.817e-03 2.268e-02 3.062e-02 6.817e-03 6.915e-02 7.378e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.000e-02 0.000e+00  1.860e-01 7.922e-02 1.159e-01 1.189e-03 2.705e-01 4.318e-03 2.268e-02 3.063e-02 6.315e-03 6.915e-02 7.378e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.000e-02 0.000e+00  5.649e-01 2.606e-02 3.048e-01 5.109e-02 2.536e-01 1.429e-03 2.270e-02 3.066e-02 1.671e-02 6.916e-02 7.378e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.000e-02 0.000e+00  1.255e+00 1.173e-02 3.720e-01 8.414e-02 2.261e-01 6.514e-04 2.273e-02 3.072e-02 2.066e-02 6.916e-02 7.379e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  4.000e-02 0.000e+00  2.255e+00 6.522e-03 4.013e-01 1.021e-01 2.091e-01 3.692e-04 2.277e-02 3.081e-02 2.272e-02 6.917e-02 7.379e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  5.000e-02 0.000e+00  3.567e+00 4.122e-03 4.169e-01 1.130e-01 1.983e-01 2.389e-04 2.283e-02 3.092e-02 2.416e-02 6.918e-02 7.380e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  6.000e-02 0.000e+00  5.189e+00 2.832e-03 4.265e-01 1.203e-01 1.908e-01 1.691e-04 2.291e-02 3.107e-02 2.546e-02 6.919e-02 7.381e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  7.000e-02 0.000e+00  7.123e+00 2.063e-03 4.329e-01 1.254e-01 1.855e-01 1.276e-04 2.300e-02 3.124e-02 2.677e-02 6.920e-02 7.382e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  8.000e-02 0.000e+00  9.367e+00 1.568e-03 4.374e-01 1.292e-01 1.814e-01 1.011e-04 2.310e-02 3.144e-02 2.820e-02 6.922e-02 7.383e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  9.000e-02 0.000e+00  1.192e+01 1.232e-03 4.407e-01 1.321e-01 1.782e-01 8.319e-05 2.322e-02 3.166e-02 2.974e-02 6.924e-02 7.384e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.000e-01 0.000e+00  1.479e+01 9.929e-04 4.433e-01 1.345e-01 1.757e-01 7.055e-05 2.335e-02 3.192e-02 3.147e-02 6.926e-02 7.386e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.100e-01 0.000e+00  1.797e+01 8.172e-04 4.454e-01 1.364e-01 1.736e-01 6.137e-05 2.350e-02 3.221e-02 3.345e-02 6.928e-02 7.388e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.200e-01 0.000e+00  2.145e+01 6.842e-04 4.470e-01 1.379e-01 1.719e-01 5.461e-05 2.367e-02 3.253e-02 3.567e-02 6.931e-02 7.390e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.300e-01 0.000e+00  2.525e+01 5.812e-04 4.484e-01 1.393e-01 1.704e-01 4.959e-05 2.385e-02 3.288e-02 3.842e-02 6.933e-02 7.392e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.400e-01 0.000e+00  2.936e+01 4.999e-04 4.496e-01 1.404e-01 1.692e-01 4.587e-05 2.405e-02 3.327e-02 4.139e-02 6.936e-02 7.394e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.500e-01 0.000e+00  3.378e+01 4.344e-04 4.506e-01 1.414e-01 1.681e-01 4.348e-05 2.426e-02 3.369e-02 4.508e-02 6.940e-02 7.397e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.600e-01 0.000e+00  3.851e+01 3.811e-04 4.514e-01 1.422e-01 1.671e-01 4.146e-05 2.449e-02 3.414e-02 4.909e-02 6.943e-02 7.399e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.700e-01 0.000e+00  4.356e+01 3.370e-04 4.522e-01 1.430e-01 1.663e-01 4.026e-05 2.474e-02 3.463e-02 5.403e-02 6.947e-02 7.402e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.800e-01 0.000e+00  4.891e+01 3.001e-04 4.528e-01 1.436e-01 1.655e-01 3.835e-05 2.501e-02 3.516e-02 5.805e-02 6.951e-02 7.405e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  1.900e-01 0.000e+00  5.457e+01 2.690e-04 4.534e-01 1.442e-01 1.649e-01 3.780e-05 2.529e-02 3.573e-02 6.357e-02 6.955e-02 7.408e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.000e-01 0.000e+00  6.055e+01 2.425e-04 4.539e-01 1.447e-01 1.643e-01 3.775e-05 2.560e-02 3.634e-02 7.051e-02 6.959e-02 7.411e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.100e-01 0.000e+00  6.683e+01 2.198e-04 4.543e-01 1.452e-01 1.637e-01 3.789e-05 2.592e-02 3.699e-02 7.832e-02 6.964e-02 7.415e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.200e-01 0.000e+00  7.343e+01 2.001e-04 4.548e-01 1.457e-01 1.632e-01 3.786e-05 2.627e-02 3.769e-02 8.593e-02 6.969e-02 7.419e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.300e-01 0.000e+00  8.034e+01 1.829e-04 4.551e-01 1.461e-01 1.628e-01 3.857e-05 2.664e-02 3.844e-02 9.593e-02 6.974e-02 7.422e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.400e-01 0.000e+00  8.756e+01 1.679e-04 4.555e-01 1.464e-01 1.624e-01 4.000e-05 2.702e-02 3.923e-02 1.085e-01 6.979e-02 7.426e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.500e-01 0.000e+00  9.508e+01 1.547e-04 4.558e-01 1.468e-01 1.620e-01 4.138e-05 2.743e-02 4.008e-02 1.219e-01 6.984e-02 7.431e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.600e-01 0.000e+00  1.029e+02 1.429e-04 4.561e-01 1.471e-01 1.616e-01 4.244e-05 2.787e-02 4.098e-02 1.357e-01 6.990e-02 7.435e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.700e-01 0.000e+00  1.111e+02 1.325e-04 4.563e-01 1.474e-01 1.613e-01 4.463e-05 2.833e-02 4.193e-02 1.539e-01 6.996e-02 7.440e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.800e-01 0.000e+00  1.195e+02 1.232e-04 4.566e-01 1.476e-01 1.610e-01 4.675e-05 2.881e-02 4.295e-02 1.711e-01 7.002e-02 7.444e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  2.900e-01 0.000e+00  1.283e+02 1.148e-04 4.568e-01 1.479e-01 1.607e-01 4.573e-05 2.933e-02 4.403e-02 1.887e-01 7.009e-02 7.449e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.000e-01 0.000e+00  1.374e+02 1.073e-04 4.570e-01 1.481e-01 1.605e-01 4.680e-05 2.986e-02 4.518e-02 1.988e-01 7.015e-02 7.454e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.100e-01 0.000e+00  1.468e+02 1.005e-04 4.572e-01 1.483e-01 1.602e-01 5.077e-05 3.043e-02 4.640e-02 2.304e-01 7.022e-02 7.460e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.200e-01 0.000e+00  1.565e+02 9.433e-05 4.574e-01 1.485e-01 1.600e-01 5.075e-05 3.103e-02 4.769e-02 2.457e-01 7.029e-02 7.465e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.300e-01 0.000e+00  1.665e+02 8.872e-05 4.576e-01 1.487e-01 1.598e-01 5.316e-05 3.166e-02 4.906e-02 2.740e-01 7.037e-02 7.471e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.400e-01 0.000e+00  1.768e+02 8.360e-05 4.577e-01 1.489e-01 1.596e-01 5.570e-05 3.232e-02 5.052e-02 3.044e-01 7.044e-02 7.476e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.500e-01 0.000e+00  1.875e+02 7.891e-05 4.579e-01 1.490e-01 1.594e-01 5.764e-05 3.302e-02 5.206e-02 3.341e-01 7.052e-02 7.482e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.600e-01 0.000e+00  1.984e+02 7.462e-05 4.580e-01 1.492e-01 1.592e-01 5.902e-05 3.375e-02 5.370e-02 3.618e-01 7.060e-02 7.488e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.700e-01 0.000e+00  2.097e+02 7.067e-05 4.582e-01 1.493e-01 1.590e-01 6.344e-05 3.453e-02 5.545e-02 4.114e-01 7.069e-02 7.495e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.800e-01 0.000e+00  2.213e+02 6.703e-05 4.583e-01 1.495e-01 1.589e-01 6.592e-05 3.534e-02 5.729e-02 4.509e-01 7.077e-02 7.501e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  3.900e-01 0.000e+00  2.331e+02 6.368e-05 4.584e-01 1.496e-01 1.587e-01 6.849e-05 3.619e-02 5.925e-02 4.928e-01 7.086e-02 7.508e-02 #  p p > zp > l+ l-
3.005e+03 4.950e-02  4.000e-01 0.000e+00  2.453e+02 6.057e-05 4.585e-01 1.497e-01 1.586e-01 7.024e-05 3.708e-02 6.134e-02 5.314e-01 7.095e-02 7.515e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  0.000e+00 0.000e+00  4.773e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.663e-02 2.260e-02 3.038e-02 2.663e-02 6.796e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.000e-02 0.000e+00  4.562e-01 1.307e-01 1.435e-03 3.466e-02 1.914e-01 2.773e-02 2.260e-02 3.038e-02 3.045e-04 6.796e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.000e-02 0.000e+00  7.491e-01 7.957e-02 1.165e-01 1.264e-03 2.703e-01 1.683e-02 2.261e-02 3.040e-02 2.465e-02 6.797e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.000e-02 0.000e+00  1.356e+00 4.394e-02 2.356e-01 2.578e-02 2.695e-01 9.287e-03 2.264e-02 3.046e-02 4.981e-02 6.797e-02 7.298e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  4.000e-02 0.000e+00  2.277e+00 2.616e-02 3.063e-01 5.176e-02 2.530e-01 5.532e-03 2.268e-02 3.053e-02 6.478e-02 6.798e-02 7.299e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  5.000e-02 0.000e+00  3.511e+00 1.695e-02 3.477e-01 7.108e-02 2.376e-01 3.597e-03 2.274e-02 3.064e-02 7.380e-02 6.799e-02 7.299e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  6.000e-02 0.000e+00  5.060e+00 1.176e-02 3.735e-01 8.502e-02 2.254e-01 2.508e-03 2.281e-02 3.077e-02 7.965e-02 6.800e-02 7.300e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  7.000e-02 0.000e+00  6.923e+00 8.592e-03 3.907e-01 9.529e-02 2.158e-01 1.847e-03 2.289e-02 3.093e-02 8.399e-02 6.801e-02 7.301e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  8.000e-02 0.000e+00  9.099e+00 6.535e-03 4.028e-01 1.031e-01 2.083e-01 1.418e-03 2.299e-02 3.112e-02 8.736e-02 6.803e-02 7.302e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  9.000e-02 0.000e+00  1.159e+01 5.129e-03 4.116e-01 1.092e-01 2.023e-01 1.126e-03 2.310e-02 3.134e-02 9.034e-02 6.805e-02 7.303e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.000e-01 0.000e+00  1.439e+01 4.129e-03 4.184e-01 1.140e-01 1.974e-01 9.187e-04 2.323e-02 3.158e-02 9.307e-02 6.807e-02 7.305e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.100e-01 0.000e+00  1.751e+01 3.393e-03 4.237e-01 1.180e-01 1.934e-01 7.672e-04 2.338e-02 3.186e-02 9.578e-02 6.810e-02 7.307e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.200e-01 0.000e+00  2.095e+01 2.837e-03 4.279e-01 1.213e-01 1.900e-01 6.537e-04 2.354e-02 3.216e-02 9.857e-02 6.812e-02 7.308e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.300e-01 0.000e+00  2.469e+01 2.406e-03 4.313e-01 1.240e-01 1.871e-01 5.677e-04 2.371e-02 3.250e-02 1.022e-01 6.815e-02 7.310e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.400e-01 0.000e+00  2.875e+01 2.066e-03 4.342e-01 1.264e-01 1.846e-01 5.000e-04 2.390e-02 3.287e-02 1.060e-01 6.819e-02 7.312e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.500e-01 0.000e+00  3.313e+01 1.793e-03 4.366e-01 1.284e-01 1.824e-01 4.520e-04 2.411e-02 3.327e-02 1.103e-01 6.822e-02 7.315e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.600e-01 0.000e+00  3.781e+01 1.571e-03 4.387e-01 1.302e-01 1.805e-01 4.103e-04 2.434e-02 3.371e-02 1.146e-01 6.826e-02 7.317e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.700e-01 0.000e+00  4.282e+01 1.388e-03 4.405e-01 1.318e-01 1.788e-01 3.773e-04 2.458e-02 3.418e-02 1.199e-01 6.830e-02 7.319e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.800e-01 0.000e+00  4.813e+01 1.235e-03 4.420e-01 1.332e-01 1.773e-01 3.459e-04 2.484e-02 3.469e-02 1.238e-01 6.834e-02 7.322e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  1.900e-01 0.000e+00  5.376e+01 1.105e-03 4.434e-01 1.344e-01 1.760e-01 3.223e-04 2.512e-02 3.524e-02 1.289e-01 6.838e-02 7.325e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.000e-01 0.000e+00  5.971e+01 9.956e-04 4.446e-01 1.355e-01 1.748e-01 3.040e-04 2.542e-02 3.583e-02 1.354e-01 6.843e-02 7.328e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.100e-01 0.000e+00  6.597e+01 9.013e-04 4.457e-01 1.365e-01 1.737e-01 2.924e-04 2.573e-02 3.646e-02 1.441e-01 6.848e-02 7.331e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.200e-01 0.000e+00  7.254e+01 8.199e-04 4.467e-01 1.374e-01 1.727e-01 2.800e-04 2.607e-02 3.713e-02 1.523e-01 6.853e-02 7.335e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.300e-01 0.000e+00  7.942e+01 7.490e-04 4.475e-01 1.382e-01 1.718e-01 2.726e-04 2.643e-02 3.785e-02 1.625e-01 6.859e-02 7.338e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.400e-01 0.000e+00  8.662e+01 6.870e-04 4.483e-01 1.390e-01 1.710e-01 2.694e-04 2.681e-02 3.862e-02 1.758e-01 6.865e-02 7.342e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.500e-01 0.000e+00  9.414e+01 6.324e-04 4.490e-01 1.397e-01 1.702e-01 2.670e-04 2.721e-02 3.943e-02 1.898e-01 6.870e-02 7.346e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.600e-01 0.000e+00  1.020e+02 5.841e-04 4.497e-01 1.403e-01 1.695e-01 2.684e-04 2.764e-02 4.030e-02 2.039e-01 6.877e-02 7.350e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.700e-01 0.000e+00  1.101e+02 5.412e-04 4.503e-01 1.409e-01 1.688e-01 2.657e-04 2.808e-02 4.123e-02 2.206e-01 6.883e-02 7.354e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.800e-01 0.000e+00  1.186e+02 5.028e-04 4.508e-01 1.414e-01 1.682e-01 2.644e-04 2.856e-02 4.221e-02 2.388e-01 6.890e-02 7.358e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  2.900e-01 0.000e+00  1.273e+02 4.684e-04 4.513e-01 1.419e-01 1.677e-01 2.622e-04 2.906e-02 4.325e-02 2.482e-01 6.897e-02 7.363e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.000e-01 0.000e+00  1.364e+02 4.375e-04 4.518e-01 1.424e-01 1.672e-01 2.626e-04 2.959e-02 4.436e-02 2.670e-01 6.904e-02 7.368e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.100e-01 0.000e+00  1.458e+02 4.096e-04 4.522e-01 1.428e-01 1.667e-01 2.644e-04 3.014e-02 4.554e-02 2.982e-01 6.912e-02 7.372e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.200e-01 0.000e+00  1.555e+02 3.842e-04 4.526e-01 1.433e-01 1.662e-01 2.660e-04 3.073e-02 4.679e-02 3.131e-01 6.920e-02 7.377e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.300e-01 0.000e+00  1.656e+02 3.612e-04 4.530e-01 1.436e-01 1.658e-01 2.743e-04 3.135e-02 4.811e-02 3.435e-01 6.928e-02 7.383e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.400e-01 0.000e+00  1.759e+02 3.402e-04 4.534e-01 1.440e-01 1.654e-01 2.810e-04 3.199e-02 4.952e-02 3.772e-01 6.936e-02 7.388e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.500e-01 0.000e+00  1.865e+02 3.210e-04 4.537e-01 1.443e-01 1.650e-01 2.885e-04 3.268e-02 5.101e-02 4.061e-01 6.944e-02 7.393e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.600e-01 0.000e+00  1.975e+02 3.035e-04 4.540e-01 1.447e-01 1.646e-01 2.920e-04 3.339e-02 5.259e-02 4.404e-01 6.953e-02 7.399e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.700e-01 0.000e+00  2.088e+02 2.873e-04 4.543e-01 1.450e-01 1.643e-01 2.971e-04 3.415e-02 5.427e-02 4.714e-01 6.962e-02 7.405e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.800e-01 0.000e+00  2.204e+02 2.724e-04 4.546e-01 1.453e-01 1.639e-01 3.119e-04 3.494e-02 5.605e-02 5.213e-01 6.972e-02 7.411e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  3.900e-01 0.000e+00  2.323e+02 2.587e-04 4.548e-01 1.455e-01 1.636e-01 3.220e-04 3.578e-02 5.794e-02 5.628e-01 6.981e-02 7.417e-02 #  p p > zp > l+ l-
3.018e+03 9.900e-02  4.000e-01 0.000e+00  2.445e+02 2.460e-04 4.551e-01 1.458e-01 1.633e-01 3.255e-04 3.665e-02 5.994e-02 6.026e-01 6.991e-02 7.423e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  0.000e+00 0.000e+00  1.096e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.769e-02 2.254e-02 3.017e-02 5.769e-02 6.721e-02 7.221e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.000e-02 0.000e+00  9.812e-01 1.395e-01 9.692e-03 7.380e-02 1.388e-01 6.401e-02 2.253e-02 3.016e-02 4.447e-03 6.721e-02 7.221e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.000e-02 0.000e+00  1.186e+00 1.153e-01 2.585e-02 1.038e-02 2.318e-01 5.272e-02 2.254e-02 3.017e-02 1.182e-02 6.721e-02 7.221e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.000e-02 0.000e+00  1.711e+00 7.992e-02 1.171e-01 1.350e-03 2.701e-01 3.641e-02 2.257e-02 3.022e-02 5.336e-02 6.721e-02 7.221e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  4.000e-02 0.000e+00  2.556e+00 5.349e-02 2.030e-01 1.659e-02 2.730e-01 2.429e-02 2.260e-02 3.029e-02 9.223e-02 6.722e-02 7.222e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  5.000e-02 0.000e+00  3.720e+00 3.673e-02 2.650e-01 3.564e-02 2.638e-01 1.665e-02 2.266e-02 3.038e-02 1.201e-01 6.723e-02 7.222e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  6.000e-02 0.000e+00  5.204e+00 2.625e-02 3.077e-01 5.243e-02 2.524e-01 1.191e-02 2.272e-02 3.051e-02 1.396e-01 6.724e-02 7.223e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  7.000e-02 0.000e+00  7.008e+00 1.949e-02 3.376e-01 6.611e-02 2.417e-01 8.850e-03 2.280e-02 3.066e-02 1.533e-01 6.725e-02 7.224e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  8.000e-02 0.000e+00  9.131e+00 1.495e-02 3.591e-01 7.707e-02 2.324e-01 6.803e-03 2.290e-02 3.084e-02 1.633e-01 6.726e-02 7.225e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  9.000e-02 0.000e+00  1.157e+01 1.179e-02 3.750e-01 8.591e-02 2.246e-01 5.383e-03 2.301e-02 3.104e-02 1.711e-01 6.728e-02 7.226e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.000e-01 0.000e+00  1.434e+01 9.518e-03 3.871e-01 9.312e-02 2.179e-01 4.366e-03 2.313e-02 3.128e-02 1.778e-01 6.730e-02 7.227e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.100e-01 0.000e+00  1.742e+01 7.832e-03 3.966e-01 9.907e-02 2.123e-01 3.616e-03 2.327e-02 3.154e-02 1.829e-01 6.732e-02 7.229e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.200e-01 0.000e+00  2.082e+01 6.552e-03 4.042e-01 1.041e-01 2.075e-01 3.051e-03 2.343e-02 3.183e-02 1.879e-01 6.734e-02 7.230e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.300e-01 0.000e+00  2.454e+01 5.558e-03 4.104e-01 1.083e-01 2.033e-01 2.615e-03 2.360e-02 3.216e-02 1.947e-01 6.737e-02 7.232e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.400e-01 0.000e+00  2.858e+01 4.772e-03 4.155e-01 1.119e-01 1.997e-01 2.271e-03 2.379e-02 3.252e-02 1.999e-01 6.740e-02 7.234e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.500e-01 0.000e+00  3.295e+01 4.140e-03 4.198e-01 1.150e-01 1.965e-01 2.029e-03 2.400e-02 3.291e-02 2.056e-01 6.743e-02 7.236e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.600e-01 0.000e+00  3.763e+01 3.625e-03 4.234e-01 1.178e-01 1.938e-01 1.806e-03 2.422e-02 3.333e-02 2.115e-01 6.746e-02 7.238e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.700e-01 0.000e+00  4.263e+01 3.200e-03 4.265e-01 1.202e-01 1.913e-01 1.630e-03 2.446e-02 3.379e-02 2.170e-01 6.749e-02 7.240e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.800e-01 0.000e+00  4.795e+01 2.845e-03 4.292e-01 1.223e-01 1.891e-01 1.463e-03 2.472e-02 3.428e-02 2.234e-01 6.753e-02 7.243e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  1.900e-01 0.000e+00  5.359e+01 2.546e-03 4.316e-01 1.242e-01 1.871e-01 1.341e-03 2.499e-02 3.481e-02 2.262e-01 6.757e-02 7.246e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.000e-01 0.000e+00  5.955e+01 2.292e-03 4.337e-01 1.259e-01 1.853e-01 1.240e-03 2.529e-02 3.538e-02 2.334e-01 6.761e-02 7.248e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.100e-01 0.000e+00  6.583e+01 2.074e-03 4.355e-01 1.274e-01 1.837e-01 1.165e-03 2.560e-02 3.599e-02 2.425e-01 6.766e-02 7.251e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.200e-01 0.000e+00  7.242e+01 1.885e-03 4.372e-01 1.288e-01 1.822e-01 1.084e-03 2.594e-02 3.665e-02 2.506e-01 6.770e-02 7.254e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.300e-01 0.000e+00  7.934e+01 1.721e-03 4.387e-01 1.301e-01 1.808e-01 1.034e-03 2.629e-02 3.735e-02 2.623e-01 6.775e-02 7.258e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.400e-01 0.000e+00  8.658e+01 1.578e-03 4.400e-01 1.313e-01 1.796e-01 9.846e-04 2.667e-02 3.809e-02 2.745e-01 6.780e-02 7.261e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.500e-01 0.000e+00  9.414e+01 1.452e-03 4.412e-01 1.323e-01 1.784e-01 9.834e-04 2.707e-02 3.889e-02 2.987e-01 6.785e-02 7.265e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.600e-01 0.000e+00  1.020e+02 1.340e-03 4.423e-01 1.333e-01 1.774e-01 9.344e-04 2.749e-02 3.973e-02 3.072e-01 6.791e-02 7.268e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.700e-01 0.000e+00  1.102e+02 1.241e-03 4.433e-01 1.342e-01 1.764e-01 8.945e-04 2.794e-02 4.063e-02 3.165e-01 6.796e-02 7.272e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.800e-01 0.000e+00  1.187e+02 1.153e-03 4.442e-01 1.350e-01 1.755e-01 8.756e-04 2.841e-02 4.158e-02 3.329e-01 6.802e-02 7.276e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  2.900e-01 0.000e+00  1.276e+02 1.073e-03 4.451e-01 1.358e-01 1.747e-01 8.677e-04 2.891e-02 4.260e-02 3.506e-01 6.808e-02 7.280e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.000e-01 0.000e+00  1.367e+02 1.002e-03 4.459e-01 1.365e-01 1.739e-01 8.526e-04 2.944e-02 4.368e-02 3.733e-01 6.815e-02 7.284e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.100e-01 0.000e+00  1.462e+02 9.377e-04 4.466e-01 1.372e-01 1.731e-01 8.451e-04 2.999e-02 4.482e-02 3.975e-01 6.821e-02 7.289e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.200e-01 0.000e+00  1.560e+02 8.794e-04 4.473e-01 1.378e-01 1.724e-01 8.384e-04 3.058e-02 4.603e-02 4.237e-01 6.828e-02 7.294e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.300e-01 0.000e+00  1.661e+02 8.264e-04 4.479e-01 1.384e-01 1.718e-01 8.398e-04 3.119e-02 4.732e-02 4.531e-01 6.835e-02 7.298e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.400e-01 0.000e+00  1.765e+02 7.781e-04 4.485e-01 1.390e-01 1.712e-01 8.445e-04 3.184e-02 4.869e-02 4.870e-01 6.843e-02 7.303e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.500e-01 0.000e+00  1.873e+02 7.340e-04 4.490e-01 1.395e-01 1.706e-01 8.502e-04 3.252e-02 5.014e-02 5.157e-01 6.850e-02 7.308e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.600e-01 0.000e+00  1.984e+02 6.936e-04 4.495e-01 1.400e-01 1.700e-01 8.574e-04 3.324e-02 5.168e-02 5.573e-01 6.858e-02 7.314e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.700e-01 0.000e+00  2.098e+02 6.565e-04 4.500e-01 1.405e-01 1.695e-01 8.536e-04 3.399e-02 5.331e-02 5.842e-01 6.866e-02 7.319e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.800e-01 0.000e+00  2.215e+02 6.223e-04 4.505e-01 1.409e-01 1.690e-01 8.741e-04 3.478e-02 5.504e-02 6.326e-01 6.874e-02 7.324e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  3.900e-01 0.000e+00  2.335e+02 5.908e-04 4.509e-01 1.413e-01 1.686e-01 8.825e-04 3.562e-02 5.688e-02 6.759e-01 6.883e-02 7.330e-02 #  p p > zp > l+ l-
3.041e+03 1.485e-01  4.000e-01 0.000e+00  2.459e+02 5.616e-04 4.513e-01 1.417e-01 1.681e-01 8.960e-04 3.650e-02 5.883e-02 7.192e-01 6.891e-02 7.336e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  0.000e+00 0.000e+00  2.004e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 9.726e-02 2.246e-02 2.985e-02 9.726e-02 6.588e-02 7.113e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.000e-02 0.000e+00  1.790e+00 1.399e-01 2.804e-02 9.721e-02 1.111e-01 1.083e-01 2.245e-02 2.984e-02 2.170e-02 6.588e-02 7.113e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.000e-02 0.000e+00  1.903e+00 1.315e-01 1.460e-03 3.452e-02 1.910e-01 1.012e-01 2.246e-02 2.985e-02 1.124e-03 6.588e-02 7.113e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.000e-02 0.000e+00  2.345e+00 1.067e-01 4.620e-02 3.927e-03 2.463e-01 8.175e-02 2.248e-02 2.988e-02 3.540e-02 6.588e-02 7.113e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  4.000e-02 0.000e+00  3.115e+00 8.026e-02 1.178e-01 1.447e-03 2.699e-01 6.126e-02 2.251e-02 2.994e-02 8.987e-02 6.589e-02 7.114e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  5.000e-02 0.000e+00  4.214e+00 5.932e-02 1.847e-01 1.224e-02 2.737e-01 4.514e-02 2.256e-02 3.003e-02 1.405e-01 6.589e-02 7.114e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  6.000e-02 0.000e+00  5.641e+00 4.430e-02 2.380e-01 2.668e-02 2.686e-01 3.361e-02 2.262e-02 3.014e-02 1.806e-01 6.590e-02 7.115e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  7.000e-02 0.000e+00  7.396e+00 3.377e-02 2.786e-01 4.072e-02 2.604e-01 2.561e-02 2.270e-02 3.028e-02 2.112e-01 6.591e-02 7.115e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  8.000e-02 0.000e+00  9.479e+00 2.634e-02 3.091e-01 5.313e-02 2.518e-01 1.996e-02 2.280e-02 3.045e-02 2.342e-01 6.593e-02 7.116e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  9.000e-02 0.000e+00  1.189e+01 2.099e-02 3.325e-01 6.373e-02 2.436e-01 1.592e-02 2.290e-02 3.065e-02 2.521e-01 6.594e-02 7.117e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.000e-01 0.000e+00  1.463e+01 1.706e-02 3.506e-01 7.271e-02 2.362e-01 1.296e-02 2.303e-02 3.087e-02 2.661e-01 6.596e-02 7.118e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.100e-01 0.000e+00  1.770e+01 1.410e-02 3.649e-01 8.032e-02 2.296e-01 1.071e-02 2.317e-02 3.112e-02 2.776e-01 6.598e-02 7.119e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.200e-01 0.000e+00  2.110e+01 1.183e-02 3.764e-01 8.681e-02 2.238e-01 9.017e-03 2.332e-02 3.140e-02 2.878e-01 6.600e-02 7.121e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.300e-01 0.000e+00  2.482e+01 1.005e-02 3.858e-01 9.237e-02 2.187e-01 7.683e-03 2.349e-02 3.171e-02 2.988e-01 6.603e-02 7.122e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.400e-01 0.000e+00  2.888e+01 8.640e-03 3.936e-01 9.717e-02 2.142e-01 6.676e-03 2.368e-02 3.205e-02 3.069e-01 6.605e-02 7.124e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.500e-01 0.000e+00  3.326e+01 7.502e-03 4.001e-01 1.014e-01 2.102e-01 5.952e-03 2.389e-02 3.243e-02 3.148e-01 6.608e-02 7.125e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.600e-01 0.000e+00  3.797e+01 6.571e-03 4.056e-01 1.050e-01 2.066e-01 5.264e-03 2.411e-02 3.283e-02 3.242e-01 6.611e-02 7.127e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.700e-01 0.000e+00  4.301e+01 5.802e-03 4.103e-01 1.083e-01 2.034e-01 4.714e-03 2.435e-02 3.328e-02 3.334e-01 6.614e-02 7.129e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.800e-01 0.000e+00  4.837e+01 5.159e-03 4.144e-01 1.111e-01 2.006e-01 4.250e-03 2.461e-02 3.375e-02 3.407e-01 6.618e-02 7.131e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  1.900e-01 0.000e+00  5.407e+01 4.616e-03 4.180e-01 1.137e-01 1.980e-01 3.802e-03 2.489e-02 3.426e-02 3.435e-01 6.621e-02 7.134e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.000e-01 0.000e+00  6.009e+01 4.154e-03 4.211e-01 1.160e-01 1.957e-01 3.488e-03 2.518e-02 3.481e-02 3.541e-01 6.625e-02 7.136e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.100e-01 0.000e+00  6.644e+01 3.758e-03 4.239e-01 1.181e-01 1.935e-01 3.239e-03 2.550e-02 3.540e-02 3.644e-01 6.629e-02 7.138e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.200e-01 0.000e+00  7.312e+01 3.415e-03 4.264e-01 1.200e-01 1.916e-01 3.027e-03 2.584e-02 3.604e-02 3.847e-01 6.634e-02 7.141e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.300e-01 0.000e+00  8.013e+01 3.118e-03 4.286e-01 1.217e-01 1.898e-01 2.871e-03 2.620e-02 3.671e-02 3.929e-01 6.638e-02 7.144e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.400e-01 0.000e+00  8.747e+01 2.857e-03 4.305e-01 1.233e-01 1.882e-01 2.740e-03 2.658e-02 3.743e-02 4.077e-01 6.643e-02 7.147e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.500e-01 0.000e+00  9.513e+01 2.628e-03 4.323e-01 1.248e-01 1.866e-01 2.584e-03 2.698e-02 3.820e-02 4.229e-01 6.648e-02 7.150e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.600e-01 0.000e+00  1.031e+02 2.425e-03 4.340e-01 1.261e-01 1.852e-01 2.472e-03 2.741e-02 3.901e-02 4.334e-01 6.653e-02 7.153e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.700e-01 0.000e+00  1.114e+02 2.245e-03 4.354e-01 1.273e-01 1.840e-01 2.363e-03 2.786e-02 3.988e-02 4.501e-01 6.658e-02 7.156e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.800e-01 0.000e+00  1.201e+02 2.085e-03 4.368e-01 1.285e-01 1.827e-01 2.246e-03 2.834e-02 4.081e-02 4.669e-01 6.664e-02 7.160e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  2.900e-01 0.000e+00  1.291e+02 1.941e-03 4.381e-01 1.295e-01 1.816e-01 2.198e-03 2.885e-02 4.179e-02 4.900e-01 6.670e-02 7.163e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.000e-01 0.000e+00  1.384e+02 1.811e-03 4.392e-01 1.305e-01 1.806e-01 2.122e-03 2.938e-02 4.283e-02 5.115e-01 6.676e-02 7.167e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.100e-01 0.000e+00  1.480e+02 1.694e-03 4.403e-01 1.314e-01 1.796e-01 2.091e-03 2.994e-02 4.393e-02 5.353e-01 6.682e-02 7.171e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.200e-01 0.000e+00  1.580e+02 1.588e-03 4.412e-01 1.323e-01 1.787e-01 2.012e-03 3.054e-02 4.511e-02 5.542e-01 6.688e-02 7.174e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.300e-01 0.000e+00  1.683e+02 1.492e-03 4.421e-01 1.331e-01 1.778e-01 2.006e-03 3.116e-02 4.635e-02 5.812e-01 6.695e-02 7.179e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.400e-01 0.000e+00  1.789e+02 1.405e-03 4.430e-01 1.339e-01 1.770e-01 1.979e-03 3.182e-02 4.767e-02 6.218e-01 6.702e-02 7.183e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.500e-01 0.000e+00  1.898e+02 1.325e-03 4.438e-01 1.346e-01 1.762e-01 1.963e-03 3.251e-02 4.908e-02 6.570e-01 6.709e-02 7.187e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.600e-01 0.000e+00  2.011e+02 1.251e-03 4.445e-01 1.352e-01 1.755e-01 1.937e-03 3.324e-02 5.056e-02 6.887e-01 6.716e-02 7.192e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.700e-01 0.000e+00  2.127e+02 1.184e-03 4.452e-01 1.359e-01 1.748e-01 1.918e-03 3.401e-02 5.214e-02 7.190e-01 6.724e-02 7.196e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.800e-01 0.000e+00  2.247e+02 1.122e-03 4.459e-01 1.365e-01 1.741e-01 1.985e-03 3.482e-02 5.381e-02 7.642e-01 6.732e-02 7.201e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  3.900e-01 0.000e+00  2.369e+02 1.065e-03 4.465e-01 1.370e-01 1.735e-01 1.989e-03 3.567e-02 5.559e-02 8.204e-01 6.740e-02 7.206e-02 #  p p > zp > l+ l-
3.075e+03 1.980e-01  4.000e-01 0.000e+00  2.495e+02 1.012e-03 4.471e-01 1.376e-01 1.729e-01 1.988e-03 3.657e-02 5.747e-02 8.706e-01 6.748e-02 7.211e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  0.000e+00 0.000e+00  3.251e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.414e-01 2.232e-02 2.933e-02 1.414e-01 6.374e-02 6.947e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.000e-02 0.000e+00  2.926e+00 1.388e-01 4.324e-02 1.117e-01 9.502e-02 1.561e-01 2.231e-02 2.931e-02 4.862e-02 6.374e-02 6.947e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.000e-02 0.000e+00  2.942e+00 1.380e-01 1.867e-03 5.649e-02 1.603e-01 1.544e-01 2.231e-02 2.931e-02 2.089e-03 6.374e-02 6.947e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.000e-02 0.000e+00  3.297e+00 1.231e-01 1.313e-02 1.801e-02 2.170e-01 1.369e-01 2.233e-02 2.934e-02 1.462e-02 6.374e-02 6.947e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  4.000e-02 0.000e+00  3.993e+00 1.016e-01 6.008e-02 1.650e-03 2.530e-01 1.126e-01 2.236e-02 2.939e-02 6.661e-02 6.375e-02 6.948e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  5.000e-02 0.000e+00  5.029e+00 8.061e-02 1.184e-01 1.556e-03 2.696e-01 8.909e-02 2.241e-02 2.947e-02 1.307e-01 6.376e-02 6.948e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  6.000e-02 0.000e+00  6.406e+00 6.327e-02 1.732e-01 9.847e-03 2.736e-01 6.975e-02 2.247e-02 2.957e-02 1.910e-01 6.376e-02 6.948e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  7.000e-02 0.000e+00  8.122e+00 4.988e-02 2.195e-01 2.122e-02 2.708e-01 5.492e-02 2.255e-02 2.970e-02 2.414e-01 6.377e-02 6.949e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  8.000e-02 0.000e+00  1.018e+01 3.979e-02 2.569e-01 3.297e-02 2.650e-01 4.368e-02 2.264e-02 2.985e-02 2.855e-01 6.379e-02 6.949e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  9.000e-02 0.000e+00  1.258e+01 3.220e-02 2.867e-01 4.397e-02 2.581e-01 3.578e-02 2.275e-02 3.003e-02 3.184e-01 6.380e-02 6.950e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.000e-01 0.000e+00  1.531e+01 2.644e-02 3.105e-01 5.383e-02 2.511e-01 2.934e-02 2.288e-02 3.024e-02 3.452e-01 6.382e-02 6.951e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.100e-01 0.000e+00  1.839e+01 2.201e-02 3.297e-01 6.251e-02 2.445e-01 2.447e-02 2.303e-02 3.047e-02 3.667e-01 6.384e-02 6.952e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.200e-01 0.000e+00  2.181e+01 1.856e-02 3.453e-01 7.011e-02 2.383e-01 2.068e-02 2.319e-02 3.074e-02 3.850e-01 6.386e-02 6.953e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.300e-01 0.000e+00  2.557e+01 1.583e-02 3.582e-01 7.676e-02 2.327e-01 1.769e-02 2.337e-02 3.103e-02 4.005e-01 6.388e-02 6.954e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.400e-01 0.000e+00  2.966e+01 1.364e-02 3.689e-01 8.258e-02 2.276e-01 1.537e-02 2.356e-02 3.135e-02 4.141e-01 6.391e-02 6.955e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.500e-01 0.000e+00  3.410e+01 1.187e-02 3.779e-01 8.771e-02 2.230e-01 1.344e-02 2.378e-02 3.170e-02 4.282e-01 6.394e-02 6.956e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.600e-01 0.000e+00  3.888e+01 1.041e-02 3.855e-01 9.225e-02 2.188e-01 1.187e-02 2.401e-02 3.209e-02 4.411e-01 6.397e-02 6.957e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.700e-01 0.000e+00  4.400e+01 9.198e-03 3.920e-01 9.628e-02 2.151e-01 1.066e-02 2.426e-02 3.251e-02 4.515e-01 6.400e-02 6.959e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.800e-01 0.000e+00  4.946e+01 8.184e-03 3.977e-01 9.987e-02 2.117e-01 9.580e-03 2.454e-02 3.296e-02 4.633e-01 6.403e-02 6.960e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  1.900e-01 0.000e+00  5.526e+01 7.326e-03 4.026e-01 1.031e-01 2.086e-01 8.562e-03 2.483e-02 3.344e-02 4.769e-01 6.407e-02 6.962e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.000e-01 0.000e+00  6.140e+01 6.595e-03 4.070e-01 1.060e-01 2.057e-01 7.830e-03 2.514e-02 3.396e-02 4.846e-01 6.411e-02 6.964e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.100e-01 0.000e+00  6.788e+01 5.966e-03 4.108e-01 1.086e-01 2.032e-01 7.212e-03 2.548e-02 3.452e-02 4.982e-01 6.415e-02 6.965e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.200e-01 0.000e+00  7.470e+01 5.423e-03 4.142e-01 1.110e-01 2.008e-01 6.709e-03 2.583e-02 3.512e-02 5.108e-01 6.419e-02 6.967e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.300e-01 0.000e+00  8.186e+01 4.950e-03 4.172e-01 1.132e-01 1.986e-01 6.225e-03 2.622e-02 3.576e-02 5.250e-01 6.424e-02 6.969e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.400e-01 0.000e+00  8.936e+01 4.536e-03 4.200e-01 1.152e-01 1.966e-01 5.929e-03 2.662e-02 3.644e-02 5.420e-01 6.428e-02 6.971e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.500e-01 0.000e+00  9.720e+01 4.172e-03 4.224e-01 1.170e-01 1.947e-01 5.573e-03 2.705e-02 3.717e-02 5.601e-01 6.433e-02 6.974e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.600e-01 0.000e+00  1.054e+02 3.850e-03 4.247e-01 1.187e-01 1.930e-01 5.336e-03 2.751e-02 3.794e-02 5.841e-01 6.438e-02 6.976e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.700e-01 0.000e+00  1.139e+02 3.563e-03 4.267e-01 1.203e-01 1.914e-01 5.022e-03 2.799e-02 3.877e-02 5.983e-01 6.444e-02 6.978e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.800e-01 0.000e+00  1.228e+02 3.308e-03 4.285e-01 1.217e-01 1.899e-01 4.798e-03 2.850e-02 3.964e-02 6.117e-01 6.449e-02 6.981e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  2.900e-01 0.000e+00  1.320e+02 3.079e-03 4.302e-01 1.231e-01 1.885e-01 4.584e-03 2.904e-02 4.057e-02 6.318e-01 6.455e-02 6.983e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.000e-01 0.000e+00  1.415e+02 2.873e-03 4.318e-01 1.243e-01 1.872e-01 4.474e-03 2.961e-02 4.156e-02 6.551e-01 6.461e-02 6.986e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.100e-01 0.000e+00  1.514e+02 2.687e-03 4.332e-01 1.255e-01 1.860e-01 4.261e-03 3.022e-02 4.260e-02 6.827e-01 6.467e-02 6.989e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.200e-01 0.000e+00  1.616e+02 2.519e-03 4.346e-01 1.266e-01 1.849e-01 4.067e-03 3.086e-02 4.372e-02 7.284e-01 6.474e-02 6.992e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.300e-01 0.000e+00  1.722e+02 2.366e-03 4.358e-01 1.276e-01 1.838e-01 3.980e-03 3.153e-02 4.490e-02 7.297e-01 6.481e-02 6.994e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.400e-01 0.000e+00  1.831e+02 2.226e-03 4.370e-01 1.286e-01 1.828e-01 3.918e-03 3.224e-02 4.615e-02 7.628e-01 6.487e-02 6.998e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.500e-01 0.000e+00  1.943e+02 2.099e-03 4.380e-01 1.295e-01 1.818e-01 3.926e-03 3.299e-02 4.747e-02 8.099e-01 6.495e-02 7.001e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.600e-01 0.000e+00  2.059e+02 1.983e-03 4.390e-01 1.304e-01 1.809e-01 3.899e-03 3.378e-02 4.888e-02 8.519e-01 6.502e-02 7.004e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.700e-01 0.000e+00  2.178e+02 1.876e-03 4.400e-01 1.312e-01 1.801e-01 3.842e-03 3.461e-02 5.037e-02 9.019e-01 6.510e-02 7.007e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.800e-01 0.000e+00  2.301e+02 1.777e-03 4.408e-01 1.319e-01 1.792e-01 3.846e-03 3.549e-02 5.195e-02 9.480e-01 6.517e-02 7.011e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  3.900e-01 0.000e+00  2.427e+02 1.687e-03 4.417e-01 1.326e-01 1.785e-01 3.826e-03 3.642e-02 5.362e-02 9.901e-01 6.525e-02 7.014e-02 #  p p > zp > l+ l-
3.118e+03 2.475e-01  4.000e-01 0.000e+00  2.556e+02 1.603e-03 4.424e-01 1.333e-01 1.777e-01 3.828e-03 3.739e-02 5.540e-02 1.045e+00 6.534e-02 7.018e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  0.000e+00 0.000e+00  4.906e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.879e-01 2.222e-02 2.886e-02 1.879e-01 6.239e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.000e-02 0.000e+00  4.457e+00 1.375e-01 5.488e-02 1.214e-01 8.471e-02 2.055e-01 2.220e-02 2.883e-02 8.202e-02 6.239e-02 6.798e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.000e-02 0.000e+00  4.365e+00 1.403e-01 9.742e-03 7.372e-02 1.383e-01 2.086e-01 2.219e-02 2.883e-02 1.447e-02 6.239e-02 6.798e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.000e-02 0.000e+00  4.628e+00 1.323e-01 1.491e-03 3.439e-02 1.906e-01 1.955e-01 2.221e-02 2.884e-02 2.202e-03 6.239e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  4.000e-02 0.000e+00  5.248e+00 1.166e-01 2.625e-02 1.019e-02 2.313e-01 1.717e-01 2.223e-02 2.889e-02 3.863e-02 6.239e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  5.000e-02 0.000e+00  6.223e+00 9.831e-02 6.992e-02 7.422e-04 2.568e-01 1.442e-01 2.228e-02 2.895e-02 1.026e-01 6.240e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  6.000e-02 0.000e+00  7.554e+00 8.096e-02 1.190e-01 1.676e-03 2.694e-01 1.185e-01 2.234e-02 2.905e-02 1.741e-01 6.241e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  7.000e-02 0.000e+00  9.241e+00 6.616e-02 1.655e-01 8.395e-03 2.732e-01 9.667e-02 2.241e-02 2.916e-02 2.417e-01 6.241e-02 6.799e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  8.000e-02 0.000e+00  1.128e+01 5.416e-02 2.061e-01 1.767e-02 2.718e-01 7.902e-02 2.251e-02 2.931e-02 3.008e-01 6.242e-02 6.800e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  9.000e-02 0.000e+00  1.368e+01 4.466e-02 2.404e-01 2.763e-02 2.677e-01 6.509e-02 2.261e-02 2.947e-02 3.505e-01 6.243e-02 6.800e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.000e-01 0.000e+00  1.644e+01 3.716e-02 2.688e-01 3.733e-02 2.622e-01 5.415e-02 2.274e-02 2.967e-02 3.915e-01 6.245e-02 6.801e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.100e-01 0.000e+00  1.955e+01 3.124e-02 2.924e-01 4.635e-02 2.564e-01 4.551e-02 2.288e-02 2.989e-02 4.257e-01 6.246e-02 6.801e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.200e-01 0.000e+00  2.302e+01 2.654e-02 3.119e-01 5.454e-02 2.505e-01 3.869e-02 2.304e-02 3.014e-02 4.546e-01 6.248e-02 6.802e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.300e-01 0.000e+00  2.684e+01 2.275e-02 3.282e-01 6.191e-02 2.449e-01 3.323e-02 2.322e-02 3.041e-02 4.796e-01 6.250e-02 6.802e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.400e-01 0.000e+00  3.102e+01 1.969e-02 3.419e-01 6.850e-02 2.396e-01 2.886e-02 2.342e-02 3.072e-02 5.004e-01 6.252e-02 6.803e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.500e-01 0.000e+00  3.555e+01 1.718e-02 3.534e-01 7.439e-02 2.347e-01 2.529e-02 2.363e-02 3.105e-02 5.207e-01 6.254e-02 6.804e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.600e-01 0.000e+00  4.044e+01 1.510e-02 3.633e-01 7.966e-02 2.301e-01 2.237e-02 2.387e-02 3.142e-02 5.407e-01 6.256e-02 6.805e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.700e-01 0.000e+00  4.569e+01 1.337e-02 3.719e-01 8.438e-02 2.260e-01 2.030e-02 2.412e-02 3.181e-02 5.681e-01 6.258e-02 6.806e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.800e-01 0.000e+00  5.129e+01 1.191e-02 3.792e-01 8.863e-02 2.222e-01 1.810e-02 2.439e-02 3.224e-02 5.787e-01 6.261e-02 6.807e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  1.900e-01 0.000e+00  5.725e+01 1.067e-02 3.857e-01 9.246e-02 2.187e-01 1.639e-02 2.469e-02 3.270e-02 5.927e-01 6.264e-02 6.808e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.000e-01 0.000e+00  6.356e+01 9.612e-03 3.913e-01 9.593e-02 2.154e-01 1.480e-02 2.500e-02 3.320e-02 6.095e-01 6.267e-02 6.809e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.100e-01 0.000e+00  7.023e+01 8.701e-03 3.963e-01 9.908e-02 2.125e-01 1.358e-02 2.534e-02 3.373e-02 6.158e-01 6.270e-02 6.810e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.200e-01 0.000e+00  7.726e+01 7.912e-03 4.008e-01 1.020e-01 2.097e-01 1.218e-02 2.570e-02 3.430e-02 6.192e-01 6.273e-02 6.811e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.300e-01 0.000e+00  8.464e+01 7.224e-03 4.047e-01 1.046e-01 2.072e-01 1.141e-02 2.608e-02 3.491e-02 6.365e-01 6.277e-02 6.813e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.400e-01 0.000e+00  9.238e+01 6.621e-03 4.083e-01 1.070e-01 2.049e-01 1.100e-02 2.649e-02 3.556e-02 6.716e-01 6.280e-02 6.814e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.500e-01 0.000e+00  1.005e+02 6.090e-03 4.115e-01 1.092e-01 2.027e-01 1.025e-02 2.693e-02 3.626e-02 6.922e-01 6.284e-02 6.816e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.600e-01 0.000e+00  1.089e+02 5.620e-03 4.144e-01 1.113e-01 2.007e-01 9.825e-03 2.739e-02 3.699e-02 7.279e-01 6.288e-02 6.817e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.700e-01 0.000e+00  1.177e+02 5.202e-03 4.171e-01 1.131e-01 1.988e-01 9.368e-03 2.788e-02 3.778e-02 7.499e-01 6.292e-02 6.819e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.800e-01 0.000e+00  1.269e+02 4.829e-03 4.195e-01 1.149e-01 1.970e-01 8.775e-03 2.840e-02 3.862e-02 7.722e-01 6.297e-02 6.820e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  2.900e-01 0.000e+00  1.364e+02 4.494e-03 4.217e-01 1.165e-01 1.954e-01 8.471e-03 2.895e-02 3.950e-02 7.843e-01 6.301e-02 6.822e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.000e-01 0.000e+00  1.463e+02 4.193e-03 4.237e-01 1.181e-01 1.938e-01 8.142e-03 2.953e-02 4.044e-02 8.137e-01 6.306e-02 6.824e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.100e-01 0.000e+00  1.565e+02 3.922e-03 4.256e-01 1.195e-01 1.924e-01 7.747e-03 3.014e-02 4.144e-02 8.320e-01 6.311e-02 6.825e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.200e-01 0.000e+00  1.671e+02 3.676e-03 4.273e-01 1.208e-01 1.910e-01 7.501e-03 3.079e-02 4.250e-02 8.713e-01 6.316e-02 6.827e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.300e-01 0.000e+00  1.780e+02 3.452e-03 4.289e-01 1.221e-01 1.897e-01 7.207e-03 3.147e-02 4.363e-02 9.223e-01 6.321e-02 6.829e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.400e-01 0.000e+00  1.893e+02 3.249e-03 4.304e-01 1.232e-01 1.885e-01 7.232e-03 3.220e-02 4.482e-02 9.585e-01 6.326e-02 6.831e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.500e-01 0.000e+00  2.010e+02 3.063e-03 4.317e-01 1.243e-01 1.874e-01 7.113e-03 3.296e-02 4.608e-02 9.992e-01 6.332e-02 6.833e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.600e-01 0.000e+00  2.130e+02 2.892e-03 4.330e-01 1.254e-01 1.863e-01 6.947e-03 3.377e-02 4.742e-02 1.051e+00 6.337e-02 6.836e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.700e-01 0.000e+00  2.254e+02 2.736e-03 4.342e-01 1.263e-01 1.853e-01 6.887e-03 3.462e-02 4.884e-02 1.098e+00 6.343e-02 6.838e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.800e-01 0.000e+00  2.381e+02 2.592e-03 4.353e-01 1.273e-01 1.843e-01 6.551e-03 3.551e-02 5.035e-02 1.132e+00 6.349e-02 6.840e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  3.900e-01 0.000e+00  2.512e+02 2.459e-03 4.364e-01 1.282e-01 1.834e-01 6.510e-03 3.646e-02 5.194e-02 1.146e+00 6.356e-02 6.842e-02 #  p p > zp > l+ l-
3.174e+03 2.970e-01  4.000e-01 0.000e+00  2.646e+02 2.337e-03 4.374e-01 1.290e-01 1.825e-01 6.524e-03 3.746e-02 5.364e-02 1.202e+00 6.362e-02 6.845e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  0.000e+00 0.000e+00  7.069e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.284e-01 2.212e-02 2.823e-02 2.284e-01 6.013e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.000e-02 0.000e+00  6.478e+00 1.363e-01 6.385e-02 1.283e-01 7.761e-02 2.475e-01 2.209e-02 2.820e-02 1.159e-01 6.013e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.000e-02 0.000e+00  6.264e+00 1.409e-01 1.915e-02 8.693e-02 1.224e-01 2.543e-01 2.208e-02 2.818e-02 3.456e-02 6.013e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.000e-02 0.000e+00  6.426e+00 1.373e-01 4.035e-04 4.957e-02 1.689e-01 2.464e-01 2.209e-02 2.819e-02 7.249e-04 6.013e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  4.000e-02 0.000e+00  6.964e+00 1.266e-01 8.835e-03 2.198e-02 2.096e-01 2.261e-01 2.212e-02 2.823e-02 1.578e-02 6.013e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  5.000e-02 0.000e+00  7.878e+00 1.119e-01 3.767e-02 6.099e-03 2.399e-01 1.989e-01 2.216e-02 2.828e-02 6.687e-02 6.014e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  6.000e-02 0.000e+00  9.169e+00 9.611e-02 7.725e-02 3.886e-04 2.591e-01 1.699e-01 2.223e-02 2.837e-02 1.366e-01 6.014e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  7.000e-02 0.000e+00  1.084e+01 8.130e-02 1.196e-01 1.808e-03 2.691e-01 1.432e-01 2.231e-02 2.847e-02 2.108e-01 6.015e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  8.000e-02 0.000e+00  1.288e+01 6.838e-02 1.600e-01 7.464e-03 2.727e-01 1.203e-01 2.242e-02 2.860e-02 2.814e-01 6.016e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  9.000e-02 0.000e+00  1.530e+01 5.755e-02 1.962e-01 1.524e-02 2.722e-01 1.012e-01 2.254e-02 2.875e-02 3.444e-01 6.017e-02 6.602e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.000e-01 0.000e+00  1.809e+01 4.865e-02 2.276e-01 2.381e-02 2.692e-01 8.545e-02 2.269e-02 2.893e-02 4.019e-01 6.018e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.100e-01 0.000e+00  2.126e+01 4.139e-02 2.544e-01 3.239e-02 2.649e-01 7.256e-02 2.285e-02 2.914e-02 4.501e-01 6.020e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.200e-01 0.000e+00  2.481e+01 3.547e-02 2.773e-01 4.060e-02 2.600e-01 6.224e-02 2.304e-02 2.937e-02 4.882e-01 6.022e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.300e-01 0.000e+00  2.874e+01 3.062e-02 2.967e-01 4.825e-02 2.549e-01 5.422e-02 2.324e-02 2.962e-02 5.288e-01 6.023e-02 6.603e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.400e-01 0.000e+00  3.304e+01 2.663e-02 3.132e-01 5.527e-02 2.498e-01 4.734e-02 2.347e-02 2.991e-02 5.605e-01 6.025e-02 6.604e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.500e-01 0.000e+00  3.771e+01 2.333e-02 3.274e-01 6.168e-02 2.449e-01 4.198e-02 2.372e-02 3.022e-02 5.915e-01 6.027e-02 6.604e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.600e-01 0.000e+00  4.277e+01 2.058e-02 3.395e-01 6.750e-02 2.403e-01 3.722e-02 2.400e-02 3.056e-02 6.180e-01 6.030e-02 6.604e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.700e-01 0.000e+00  4.819e+01 1.826e-02 3.501e-01 7.278e-02 2.360e-01 3.331e-02 2.430e-02 3.093e-02 6.390e-01 6.032e-02 6.605e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.800e-01 0.000e+00  5.400e+01 1.630e-02 3.592e-01 7.758e-02 2.319e-01 3.005e-02 2.462e-02 3.133e-02 6.619e-01 6.035e-02 6.605e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  1.900e-01 0.000e+00  6.018e+01 1.463e-02 3.673e-01 8.195e-02 2.281e-01 2.757e-02 2.497e-02 3.176e-02 6.896e-01 6.038e-02 6.606e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.000e-01 0.000e+00  6.674e+01 1.319e-02 3.743e-01 8.592e-02 2.246e-01 2.435e-02 2.535e-02 3.223e-02 6.911e-01 6.041e-02 6.606e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.100e-01 0.000e+00  7.367e+01 1.195e-02 3.806e-01 8.955e-02 2.213e-01 2.234e-02 2.575e-02 3.273e-02 7.114e-01 6.044e-02 6.607e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.200e-01 0.000e+00  8.098e+01 1.088e-02 3.861e-01 9.287e-02 2.183e-01 2.065e-02 2.619e-02 3.326e-02 7.404e-01 6.047e-02 6.607e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.300e-01 0.000e+00  8.867e+01 9.936e-03 3.911e-01 9.592e-02 2.155e-01 1.944e-02 2.665e-02 3.384e-02 7.569e-01 6.051e-02 6.608e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.400e-01 0.000e+00  9.673e+01 9.111e-03 3.956e-01 9.873e-02 2.128e-01 1.813e-02 2.714e-02 3.445e-02 7.786e-01 6.054e-02 6.609e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.500e-01 0.000e+00  1.052e+02 8.384e-03 3.996e-01 1.013e-01 2.104e-01 1.691e-02 2.767e-02 3.510e-02 8.004e-01 6.058e-02 6.609e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.600e-01 0.000e+00  1.140e+02 7.738e-03 4.032e-01 1.037e-01 2.081e-01 1.594e-02 2.823e-02 3.579e-02 8.228e-01 6.062e-02 6.610e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.700e-01 0.000e+00  1.232e+02 7.164e-03 4.066e-01 1.059e-01 2.060e-01 1.500e-02 2.883e-02 3.653e-02 8.498e-01 6.067e-02 6.610e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.800e-01 0.000e+00  1.327e+02 6.651e-03 4.096e-01 1.080e-01 2.040e-01 1.430e-02 2.947e-02 3.731e-02 8.714e-01 6.071e-02 6.611e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  2.900e-01 0.000e+00  1.427e+02 6.191e-03 4.123e-01 1.099e-01 2.021e-01 1.367e-02 3.014e-02 3.814e-02 9.013e-01 6.076e-02 6.612e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.000e-01 0.000e+00  1.530e+02 5.777e-03 4.149e-01 1.117e-01 2.003e-01 1.304e-02 3.086e-02 3.902e-02 9.286e-01 6.080e-02 6.613e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.100e-01 0.000e+00  1.637e+02 5.403e-03 4.172e-01 1.134e-01 1.987e-01 1.262e-02 3.162e-02 3.996e-02 9.715e-01 6.085e-02 6.614e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.200e-01 0.000e+00  1.748e+02 5.064e-03 4.194e-01 1.149e-01 1.971e-01 1.209e-02 3.243e-02 4.096e-02 1.012e+00 6.090e-02 6.614e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.300e-01 0.000e+00  1.862e+02 4.756e-03 4.213e-01 1.164e-01 1.956e-01 1.179e-02 3.329e-02 4.201e-02 1.051e+00 6.096e-02 6.615e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.400e-01 0.000e+00  1.980e+02 4.475e-03 4.232e-01 1.178e-01 1.942e-01 1.146e-02 3.420e-02 4.312e-02 1.082e+00 6.101e-02 6.616e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.500e-01 0.000e+00  2.102e+02 4.219e-03 4.249e-01 1.191e-01 1.929e-01 1.122e-02 3.517e-02 4.431e-02 1.127e+00 6.107e-02 6.617e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.600e-01 0.000e+00  2.228e+02 3.984e-03 4.265e-01 1.203e-01 1.917e-01 1.105e-02 3.619e-02 4.556e-02 1.170e+00 6.113e-02 6.618e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.700e-01 0.000e+00  2.358e+02 3.768e-03 4.280e-01 1.215e-01 1.905e-01 1.093e-02 3.727e-02 4.689e-02 1.214e+00 6.119e-02 6.619e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.800e-01 0.000e+00  2.491e+02 3.570e-03 4.294e-01 1.226e-01 1.893e-01 1.070e-02 3.842e-02 4.830e-02 1.269e+00 6.125e-02 6.620e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  3.900e-01 0.000e+00  2.628e+02 3.386e-03 4.307e-01 1.236e-01 1.883e-01 1.058e-02 3.964e-02 4.979e-02 1.324e+00 6.131e-02 6.621e-02 #  p p > zp > l+ l-
3.243e+03 3.465e-01  4.000e-01 0.000e+00  2.769e+02 3.217e-03 4.319e-01 1.246e-01 1.873e-01 1.045e-02 4.094e-02 5.137e-02 1.388e+00 6.138e-02 6.622e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  0.000e+00 0.000e+00  9.884e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.616e-01 2.289e-02 2.749e-02 2.616e-01 5.707e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.000e-02 0.000e+00  9.126e+00 1.353e-01 7.089e-02 1.334e-01 7.245e-02 2.813e-01 2.285e-02 2.745e-02 1.474e-01 5.706e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.000e-02 0.000e+00  8.771e+00 1.407e-01 2.819e-02 9.717e-02 1.105e-01 2.903e-01 2.283e-02 2.743e-02 5.816e-02 5.706e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.000e-02 0.000e+00  8.817e+00 1.399e-01 4.115e-03 6.264e-02 1.516e-01 2.871e-01 2.283e-02 2.743e-02 8.443e-03 5.706e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  4.000e-02 0.000e+00  9.266e+00 1.331e-01 1.526e-03 3.427e-02 1.902e-01 2.720e-01 2.285e-02 2.745e-02 3.115e-03 5.707e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  5.000e-02 0.000e+00  1.012e+01 1.218e-01 1.787e-02 1.462e-02 2.221e-01 2.480e-01 2.290e-02 2.750e-02 3.636e-02 5.707e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  6.000e-02 0.000e+00  1.137e+01 1.084e-01 4.716e-02 3.809e-03 2.455e-01 2.196e-01 2.297e-02 2.757e-02 9.559e-02 5.708e-02 6.338e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  7.000e-02 0.000e+00  1.303e+01 9.456e-02 8.295e-02 2.936e-04 2.605e-01 1.911e-01 2.306e-02 2.766e-02 1.676e-01 5.709e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  8.000e-02 0.000e+00  1.508e+01 8.164e-02 1.202e-01 1.951e-03 2.688e-01 1.646e-01 2.317e-02 2.778e-02 2.419e-01 5.710e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  9.000e-02 0.000e+00  1.754e+01 7.018e-02 1.559e-01 6.848e-03 2.722e-01 1.410e-01 2.331e-02 2.792e-02 3.133e-01 5.712e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.000e-01 0.000e+00  2.040e+01 6.032e-02 1.885e-01 1.352e-02 2.722e-01 1.209e-01 2.347e-02 2.808e-02 3.777e-01 5.714e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.100e-01 0.000e+00  2.367e+01 5.199e-02 2.174e-01 2.099e-02 2.701e-01 1.043e-01 2.365e-02 2.827e-02 4.390e-01 5.716e-02 6.339e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.200e-01 0.000e+00  2.734e+01 4.501e-02 2.427e-01 2.864e-02 2.667e-01 9.073e-02 2.386e-02 2.848e-02 4.910e-01 5.718e-02 6.340e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.300e-01 0.000e+00  3.140e+01 3.918e-02 2.647e-01 3.611e-02 2.625e-01 7.956e-02 2.410e-02 2.871e-02 5.374e-01 5.721e-02 6.340e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.400e-01 0.000e+00  3.587e+01 3.429e-02 2.837e-01 4.321e-02 2.581e-01 7.011e-02 2.435e-02 2.897e-02 5.776e-01 5.724e-02 6.341e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.500e-01 0.000e+00  4.075e+01 3.019e-02 3.002e-01 4.985e-02 2.536e-01 6.216e-02 2.464e-02 2.926e-02 6.171e-01 5.727e-02 6.341e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.600e-01 0.000e+00  4.602e+01 2.673e-02 3.145e-01 5.601e-02 2.491e-01 5.534e-02 2.495e-02 2.958e-02 6.516e-01 5.730e-02 6.341e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.700e-01 0.000e+00  5.170e+01 2.380e-02 3.270e-01 6.169e-02 2.448e-01 4.965e-02 2.529e-02 2.992e-02 6.817e-01 5.734e-02 6.342e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.800e-01 0.000e+00  5.778e+01 2.130e-02 3.380e-01 6.691e-02 2.407e-01 4.370e-02 2.566e-02 3.029e-02 6.994e-01 5.738e-02 6.342e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  1.900e-01 0.000e+00  6.426e+01 1.915e-02 3.476e-01 7.170e-02 2.368e-01 4.009e-02 2.606e-02 3.069e-02 7.278e-01 5.742e-02 6.343e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.000e-01 0.000e+00  7.114e+01 1.730e-02 3.561e-01 7.610e-02 2.331e-01 3.618e-02 2.650e-02 3.112e-02 7.431e-01 5.747e-02 6.344e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.100e-01 0.000e+00  7.843e+01 1.570e-02 3.637e-01 8.015e-02 2.296e-01 3.377e-02 2.696e-02 3.158e-02 7.835e-01 5.751e-02 6.344e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.200e-01 0.000e+00  8.612e+01 1.430e-02 3.704e-01 8.388e-02 2.264e-01 3.124e-02 2.746e-02 3.208e-02 8.047e-01 5.756e-02 6.345e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.300e-01 0.000e+00  9.421e+01 1.308e-02 3.765e-01 8.731e-02 2.233e-01 2.897e-02 2.800e-02 3.261e-02 8.304e-01 5.762e-02 6.346e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.400e-01 0.000e+00  1.027e+02 1.200e-02 3.819e-01 9.048e-02 2.205e-01 2.705e-02 2.857e-02 3.317e-02 8.524e-01 5.767e-02 6.346e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.500e-01 0.000e+00  1.116e+02 1.105e-02 3.868e-01 9.342e-02 2.178e-01 2.555e-02 2.918e-02 3.378e-02 8.655e-01 5.773e-02 6.347e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.600e-01 0.000e+00  1.209e+02 1.020e-02 3.912e-01 9.614e-02 2.153e-01 2.415e-02 2.984e-02 3.442e-02 9.137e-01 5.779e-02 6.348e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.700e-01 0.000e+00  1.306e+02 9.449e-03 3.952e-01 9.866e-02 2.129e-01 2.296e-02 3.054e-02 3.510e-02 9.419e-01 5.785e-02 6.349e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.800e-01 0.000e+00  1.407e+02 8.775e-03 3.989e-01 1.010e-01 2.107e-01 2.175e-02 3.129e-02 3.583e-02 9.811e-01 5.792e-02 6.350e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  2.900e-01 0.000e+00  1.512e+02 8.169e-03 4.023e-01 1.032e-01 2.086e-01 2.066e-02 3.208e-02 3.660e-02 1.015e+00 5.799e-02 6.351e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.000e-01 0.000e+00  1.621e+02 7.624e-03 4.054e-01 1.053e-01 2.066e-01 1.990e-02 3.293e-02 3.742e-02 1.036e+00 5.806e-02 6.352e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.100e-01 0.000e+00  1.734e+02 7.131e-03 4.082e-01 1.072e-01 2.048e-01 1.919e-02 3.383e-02 3.828e-02 1.074e+00 5.813e-02 6.353e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.200e-01 0.000e+00  1.851e+02 6.685e-03 4.108e-01 1.090e-01 2.030e-01 1.857e-02 3.479e-02 3.920e-02 1.125e+00 5.821e-02 6.354e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.300e-01 0.000e+00  1.972e+02 6.279e-03 4.132e-01 1.107e-01 2.014e-01 1.791e-02 3.581e-02 4.018e-02 1.167e+00 5.829e-02 6.355e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.400e-01 0.000e+00  2.097e+02 5.908e-03 4.155e-01 1.123e-01 1.998e-01 1.691e-02 3.690e-02 4.121e-02 1.216e+00 5.837e-02 6.356e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.500e-01 0.000e+00  2.227e+02 5.570e-03 4.176e-01 1.137e-01 1.983e-01 1.654e-02 3.806e-02 4.230e-02 1.270e+00 5.846e-02 6.357e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.600e-01 0.000e+00  2.360e+02 5.260e-03 4.195e-01 1.152e-01 1.969e-01 1.617e-02 3.929e-02 4.346e-02 1.308e+00 5.854e-02 6.358e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.700e-01 0.000e+00  2.497e+02 4.975e-03 4.213e-01 1.165e-01 1.956e-01 1.628e-02 4.060e-02 4.468e-02 1.358e+00 5.863e-02 6.359e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.800e-01 0.000e+00  2.638e+02 4.713e-03 4.230e-01 1.178e-01 1.943e-01 1.603e-02 4.199e-02 4.598e-02 1.409e+00 5.873e-02 6.361e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  3.900e-01 0.000e+00  2.783e+02 4.471e-03 4.246e-01 1.190e-01 1.931e-01 1.571e-02 4.347e-02 4.735e-02 1.467e+00 5.882e-02 6.362e-02 #  p p > zp > l+ l-
3.326e+03 3.960e-01  4.000e-01 0.000e+00  2.933e+02 4.247e-03 4.261e-01 1.201e-01 1.920e-01 1.565e-02 4.505e-02 4.880e-02 1.538e+00 5.892e-02 6.363e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  0.000e+00 0.000e+00  1.356e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.829e-01 3.913e-02 2.676e-02 2.829e-01 5.526e-02 6.039e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.000e-02 0.000e+00  1.260e+01 1.344e-01 7.654e-02 1.373e-01 6.854e-02 3.020e-01 3.910e-02 2.671e-02 1.720e-01 5.525e-02 6.038e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.000e-02 0.000e+00  1.208e+01 1.402e-01 3.631e-02 1.052e-01 1.015e-01 3.130e-01 3.909e-02 2.668e-02 8.108e-02 5.525e-02 6.038e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.000e-02 0.000e+00  1.199e+01 1.412e-01 9.796e-03 7.364e-02 1.377e-01 3.134e-01 3.909e-02 2.668e-02 2.174e-02 5.525e-02 6.038e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  4.000e-02 0.000e+00  1.234e+01 1.371e-01 8.322e-05 4.585e-02 1.734e-01 3.029e-01 3.910e-02 2.670e-02 1.841e-04 5.525e-02 6.038e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  5.000e-02 0.000e+00  1.312e+01 1.289e-01 6.810e-03 2.434e-02 2.052e-01 2.834e-01 3.912e-02 2.673e-02 1.496e-02 5.525e-02 6.039e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  6.000e-02 0.000e+00  1.434e+01 1.179e-01 2.667e-02 1.004e-02 2.307e-01 2.583e-01 3.916e-02 2.679e-02 5.834e-02 5.526e-02 6.039e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  7.000e-02 0.000e+00  1.599e+01 1.057e-01 5.504e-02 2.474e-03 2.492e-01 2.309e-01 3.921e-02 2.687e-02 1.202e-01 5.527e-02 6.039e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  8.000e-02 0.000e+00  1.808e+01 9.345e-02 8.754e-02 3.333e-04 2.615e-01 2.038e-01 3.927e-02 2.698e-02 1.906e-01 5.528e-02 6.040e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  9.000e-02 0.000e+00  2.060e+01 8.198e-02 1.209e-01 2.107e-03 2.685e-01 1.785e-01 3.934e-02 2.710e-02 2.630e-01 5.530e-02 6.041e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.000e-01 0.000e+00  2.356e+01 7.167e-02 1.529e-01 6.439e-03 2.717e-01 1.556e-01 3.943e-02 2.725e-02 3.322e-01 5.531e-02 6.042e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.100e-01 0.000e+00  2.696e+01 6.263e-02 1.825e-01 1.228e-02 2.720e-01 1.362e-01 3.954e-02 2.742e-02 3.974e-01 5.533e-02 6.043e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.200e-01 0.000e+00  3.079e+01 5.483e-02 2.092e-01 1.887e-02 2.705e-01 1.195e-01 3.965e-02 2.761e-02 4.572e-01 5.535e-02 6.044e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.300e-01 0.000e+00  3.505e+01 4.816e-02 2.330e-01 2.574e-02 2.678e-01 1.055e-01 3.978e-02 2.782e-02 5.120e-01 5.538e-02 6.045e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.400e-01 0.000e+00  3.975e+01 4.246e-02 2.540e-01 3.255e-02 2.643e-01 9.356e-02 3.992e-02 2.806e-02 5.622e-01 5.541e-02 6.046e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.500e-01 0.000e+00  4.489e+01 3.760e-02 2.725e-01 3.914e-02 2.605e-01 8.318e-02 4.008e-02 2.833e-02 6.016e-01 5.544e-02 6.048e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.600e-01 0.000e+00  5.046e+01 3.345e-02 2.888e-01 4.540e-02 2.565e-01 7.472e-02 4.025e-02 2.861e-02 6.420e-01 5.547e-02 6.049e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.700e-01 0.000e+00  5.647e+01 2.989e-02 3.031e-01 5.128e-02 2.524e-01 6.666e-02 4.044e-02 2.893e-02 6.821e-01 5.550e-02 6.051e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.800e-01 0.000e+00  6.291e+01 2.683e-02 3.158e-01 5.677e-02 2.484e-01 6.044e-02 4.064e-02 2.927e-02 7.092e-01 5.554e-02 6.053e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  1.900e-01 0.000e+00  6.979e+01 2.419e-02 3.270e-01 6.187e-02 2.445e-01 5.506e-02 4.085e-02 2.964e-02 7.420e-01 5.558e-02 6.055e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.000e-01 0.000e+00  7.711e+01 2.190e-02 3.370e-01 6.660e-02 2.408e-01 5.062e-02 4.108e-02 3.004e-02 7.738e-01 5.562e-02 6.057e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.100e-01 0.000e+00  8.485e+01 1.991e-02 3.458e-01 7.099e-02 2.373e-01 4.654e-02 4.133e-02 3.046e-02 8.062e-01 5.566e-02 6.059e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.200e-01 0.000e+00  9.304e+01 1.816e-02 3.538e-01 7.506e-02 2.339e-01 4.316e-02 4.159e-02 3.092e-02 8.398e-01 5.571e-02 6.061e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.300e-01 0.000e+00  1.017e+02 1.663e-02 3.609e-01 7.883e-02 2.307e-01 4.019e-02 4.186e-02 3.141e-02 8.700e-01 5.576e-02 6.064e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.400e-01 0.000e+00  1.107e+02 1.527e-02 3.673e-01 8.233e-02 2.277e-01 3.774e-02 4.215e-02 3.193e-02 9.064e-01 5.581e-02 6.067e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.500e-01 0.000e+00  1.202e+02 1.407e-02 3.731e-01 8.558e-02 2.248e-01 3.548e-02 4.246e-02 3.249e-02 9.419e-01 5.587e-02 6.069e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.600e-01 0.000e+00  1.301e+02 1.300e-02 3.784e-01 8.860e-02 2.221e-01 3.365e-02 4.278e-02 3.308e-02 9.788e-01 5.593e-02 6.072e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.700e-01 0.000e+00  1.405e+02 1.205e-02 3.831e-01 9.142e-02 2.196e-01 3.221e-02 4.312e-02 3.371e-02 1.015e+00 5.599e-02 6.075e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.800e-01 0.000e+00  1.513e+02 1.120e-02 3.875e-01 9.405e-02 2.172e-01 3.080e-02 4.348e-02 3.438e-02 1.024e+00 5.605e-02 6.078e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  2.900e-01 0.000e+00  1.625e+02 1.043e-02 3.915e-01 9.651e-02 2.149e-01 2.903e-02 4.386e-02 3.509e-02 1.061e+00 5.611e-02 6.082e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.000e-01 0.000e+00  1.742e+02 9.734e-03 3.952e-01 9.881e-02 2.128e-01 2.790e-02 4.425e-02 3.584e-02 1.113e+00 5.618e-02 6.085e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.100e-01 0.000e+00  1.863e+02 9.107e-03 3.985e-01 1.010e-01 2.108e-01 2.673e-02 4.466e-02 3.664e-02 1.145e+00 5.625e-02 6.088e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.200e-01 0.000e+00  1.988e+02 8.539e-03 4.017e-01 1.030e-01 2.088e-01 2.641e-02 4.509e-02 3.749e-02 1.224e+00 5.632e-02 6.092e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.300e-01 0.000e+00  2.118e+02 8.021e-03 4.045e-01 1.049e-01 2.070e-01 2.519e-02 4.554e-02 3.838e-02 1.270e+00 5.640e-02 6.096e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.400e-01 0.000e+00  2.252e+02 7.549e-03 4.072e-01 1.067e-01 2.053e-01 2.428e-02 4.601e-02 3.933e-02 1.300e+00 5.648e-02 6.100e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.500e-01 0.000e+00  2.391e+02 7.117e-03 4.097e-01 1.084e-01 2.037e-01 2.376e-02 4.650e-02 4.034e-02 1.338e+00 5.656e-02 6.104e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.600e-01 0.000e+00  2.533e+02 6.722e-03 4.120e-01 1.100e-01 2.021e-01 2.322e-02 4.701e-02 4.140e-02 1.428e+00 5.664e-02 6.108e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.700e-01 0.000e+00  2.681e+02 6.358e-03 4.141e-01 1.115e-01 2.006e-01 2.270e-02 4.754e-02 4.252e-02 1.480e+00 5.673e-02 6.112e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.800e-01 0.000e+00  2.832e+02 6.023e-03 4.162e-01 1.129e-01 1.992e-01 2.262e-02 4.810e-02 4.371e-02 1.540e+00 5.682e-02 6.116e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  3.900e-01 0.000e+00  2.988e+02 5.714e-03 4.180e-01 1.143e-01 1.979e-01 2.237e-02 4.867e-02 4.497e-02 1.610e+00 5.691e-02 6.121e-02 #  p p > zp > l+ l-
3.428e+03 4.455e-01  4.000e-01 0.000e+00  3.148e+02 5.429e-03 4.198e-01 1.156e-01 1.966e-01 2.201e-02 4.928e-02 4.630e-02 1.669e+00 5.700e-02 6.126e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  0.000e+00 0.000e+00  1.841e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.893e-01 2.678e-02 2.598e-02 2.893e-01 5.295e-02 5.751e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.000e-02 0.000e+00  1.720e+01 1.337e-01 8.115e-02 1.404e-01 6.549e-02 3.071e-01 2.672e-02 2.593e-02 1.864e-01 5.294e-02 5.750e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.000e-02 0.000e+00  1.647e+01 1.396e-01 4.346e-02 1.117e-01 9.440e-02 3.182e-01 2.669e-02 2.590e-02 9.910e-02 5.293e-02 5.750e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.000e-02 0.000e+00  1.622e+01 1.417e-01 1.609e-02 8.284e-02 1.265e-01 3.210e-01 2.667e-02 2.589e-02 3.647e-02 5.293e-02 5.750e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  4.000e-02 0.000e+00  1.645e+01 1.396e-01 1.905e-03 5.628e-02 1.593e-01 3.148e-01 2.669e-02 2.590e-02 4.292e-03 5.293e-02 5.750e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  5.000e-02 0.000e+00  1.715e+01 1.338e-01 1.567e-03 3.417e-02 1.898e-01 3.004e-01 2.672e-02 2.593e-02 3.520e-03 5.294e-02 5.750e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  6.000e-02 0.000e+00  1.833e+01 1.252e-01 1.351e-02 1.771e-02 2.160e-01 2.800e-01 2.678e-02 2.598e-02 3.022e-02 5.295e-02 5.751e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  7.000e-02 0.000e+00  2.000e+01 1.147e-01 3.469e-02 7.092e-03 2.367e-01 2.560e-01 2.686e-02 2.605e-02 7.745e-02 5.296e-02 5.751e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  8.000e-02 0.000e+00  2.214e+01 1.036e-01 6.165e-02 1.684e-03 2.519e-01 2.309e-01 2.697e-02 2.614e-02 1.376e-01 5.297e-02 5.752e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  9.000e-02 0.000e+00  2.475e+01 9.263e-02 9.134e-02 4.497e-04 2.621e-01 2.050e-01 2.710e-02 2.625e-02 2.021e-01 5.299e-02 5.753e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.000e-01 0.000e+00  2.785e+01 8.231e-02 1.215e-01 2.275e-03 2.682e-01 1.821e-01 2.726e-02 2.638e-02 2.683e-01 5.301e-02 5.755e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.100e-01 0.000e+00  3.142e+01 7.294e-02 1.505e-01 6.173e-03 2.711e-01 1.617e-01 2.744e-02 2.653e-02 3.338e-01 5.304e-02 5.756e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.200e-01 0.000e+00  3.548e+01 6.460e-02 1.776e-01 1.136e-02 2.717e-01 1.438e-01 2.764e-02 2.671e-02 3.951e-01 5.306e-02 5.758e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.300e-01 0.000e+00  4.001e+01 5.728e-02 2.024e-01 1.725e-02 2.706e-01 1.283e-01 2.788e-02 2.690e-02 4.531e-01 5.309e-02 5.760e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.400e-01 0.000e+00  4.501e+01 5.090e-02 2.248e-01 2.346e-02 2.685e-01 1.146e-01 2.814e-02 2.712e-02 5.076e-01 5.313e-02 5.762e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.500e-01 0.000e+00  5.050e+01 4.537e-02 2.449e-01 2.970e-02 2.656e-01 1.031e-01 2.843e-02 2.736e-02 5.556e-01 5.317e-02 5.765e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.600e-01 0.000e+00  5.647e+01 4.058e-02 2.628e-01 3.582e-02 2.622e-01 9.298e-02 2.874e-02 2.762e-02 6.017e-01 5.321e-02 5.767e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.700e-01 0.000e+00  6.291e+01 3.643e-02 2.788e-01 4.170e-02 2.586e-01 8.289e-02 2.909e-02 2.791e-02 6.441e-01 5.325e-02 5.770e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.800e-01 0.000e+00  6.983e+01 3.282e-02 2.930e-01 4.730e-02 2.550e-01 7.572e-02 2.946e-02 2.822e-02 6.777e-01 5.330e-02 5.773e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  1.900e-01 0.000e+00  7.723e+01 2.968e-02 3.057e-01 5.257e-02 2.513e-01 6.942e-02 2.987e-02 2.856e-02 7.179e-01 5.335e-02 5.776e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.000e-01 0.000e+00  8.511e+01 2.694e-02 3.170e-01 5.753e-02 2.477e-01 6.394e-02 3.031e-02 2.892e-02 7.563e-01 5.340e-02 5.780e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.100e-01 0.000e+00  9.347e+01 2.453e-02 3.272e-01 6.217e-02 2.442e-01 5.910e-02 3.078e-02 2.931e-02 7.933e-01 5.346e-02 5.783e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.200e-01 0.000e+00  1.023e+02 2.242e-02 3.363e-01 6.650e-02 2.408e-01 5.507e-02 3.129e-02 2.973e-02 8.322e-01 5.352e-02 5.787e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.300e-01 0.000e+00  1.116e+02 2.056e-02 3.445e-01 7.055e-02 2.375e-01 5.201e-02 3.184e-02 3.018e-02 8.669e-01 5.358e-02 5.791e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.400e-01 0.000e+00  1.214e+02 1.891e-02 3.520e-01 7.433e-02 2.344e-01 4.902e-02 3.242e-02 3.066e-02 9.071e-01 5.365e-02 5.795e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.500e-01 0.000e+00  1.317e+02 1.744e-02 3.587e-01 7.786e-02 2.314e-01 4.621e-02 3.305e-02 3.117e-02 9.507e-01 5.372e-02 5.800e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.600e-01 0.000e+00  1.424e+02 1.613e-02 3.648e-01 8.116e-02 2.286e-01 4.397e-02 3.371e-02 3.171e-02 9.908e-01 5.380e-02 5.805e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.700e-01 0.000e+00  1.536e+02 1.496e-02 3.704e-01 8.424e-02 2.259e-01 4.147e-02 3.442e-02 3.229e-02 1.032e+00 5.388e-02 5.810e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.800e-01 0.000e+00  1.653e+02 1.391e-02 3.754e-01 8.712e-02 2.234e-01 3.982e-02 3.518e-02 3.290e-02 1.067e+00 5.396e-02 5.815e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  2.900e-01 0.000e+00  1.775e+02 1.296e-02 3.801e-01 8.983e-02 2.210e-01 3.833e-02 3.598e-02 3.355e-02 1.118e+00 5.404e-02 5.820e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.000e-01 0.000e+00  1.902e+02 1.210e-02 3.844e-01 9.237e-02 2.187e-01 3.682e-02 3.684e-02 3.424e-02 1.162e+00 5.413e-02 5.826e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.100e-01 0.000e+00  2.033e+02 1.133e-02 3.883e-01 9.475e-02 2.165e-01 3.566e-02 3.774e-02 3.497e-02 1.204e+00 5.422e-02 5.831e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.200e-01 0.000e+00  2.169e+02 1.062e-02 3.919e-01 9.699e-02 2.145e-01 3.429e-02 3.871e-02 3.575e-02 1.247e+00 5.432e-02 5.837e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.300e-01 0.000e+00  2.310e+02 9.982e-03 3.953e-01 9.910e-02 2.125e-01 3.245e-02 3.974e-02 3.657e-02 1.292e+00 5.441e-02 5.844e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.400e-01 0.000e+00  2.456e+02 9.397e-03 3.984e-01 1.011e-01 2.106e-01 3.183e-02 4.082e-02 3.743e-02 1.325e+00 5.452e-02 5.850e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.500e-01 0.000e+00  2.607e+02 8.861e-03 4.013e-01 1.030e-01 2.089e-01 3.097e-02 4.198e-02 3.835e-02 1.397e+00 5.462e-02 5.857e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.600e-01 0.000e+00  2.762e+02 8.370e-03 4.040e-01 1.048e-01 2.072e-01 3.007e-02 4.321e-02 3.932e-02 1.452e+00 5.473e-02 5.864e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.700e-01 0.000e+00  2.922e+02 7.918e-03 4.065e-01 1.064e-01 2.056e-01 3.002e-02 4.451e-02 4.034e-02 1.552e+00 5.484e-02 5.871e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.800e-01 0.000e+00  3.087e+02 7.502e-03 4.089e-01 1.080e-01 2.040e-01 2.957e-02 4.589e-02 4.142e-02 1.607e+00 5.496e-02 5.878e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  3.900e-01 0.000e+00  3.256e+02 7.117e-03 4.111e-01 1.095e-01 2.026e-01 2.891e-02 4.736e-02 4.257e-02 1.674e+00 5.508e-02 5.886e-02 #  p p > zp > l+ l-
3.550e+03 4.950e-01  4.000e-01 0.000e+00  3.431e+02 6.762e-03 4.131e-01 1.110e-01 2.012e-01 2.841e-02 4.892e-02 4.378e-02 1.744e+00 5.520e-02 5.893e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  0.000e+00 0.000e+00  2.490e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.772e-01 2.224e-02 2.514e-02 2.772e-01 5.128e-02 5.485e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.000e-02 0.000e+00  2.338e+01 1.331e-01 8.499e-02 1.429e-01 6.304e-02 2.928e-01 2.217e-02 2.509e-02 1.870e-01 5.127e-02 5.484e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.000e-02 0.000e+00  2.239e+01 1.389e-01 4.970e-02 1.170e-01 8.873e-02 3.034e-01 2.212e-02 2.506e-02 1.086e-01 5.127e-02 5.483e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.000e-02 0.000e+00  2.193e+01 1.417e-01 2.236e-02 9.058e-02 1.174e-01 3.076e-01 2.209e-02 2.504e-02 4.854e-02 5.127e-02 5.483e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  4.000e-02 0.000e+00  2.201e+01 1.411e-01 5.458e-03 6.549e-02 1.473e-01 3.047e-01 2.210e-02 2.505e-02 1.178e-02 5.127e-02 5.483e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  5.000e-02 0.000e+00  2.262e+01 1.373e-01 7.076e-05 4.352e-02 1.761e-01 2.950e-01 2.213e-02 2.507e-02 1.522e-04 5.127e-02 5.483e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  6.000e-02 0.000e+00  2.377e+01 1.306e-01 5.675e-03 2.590e-02 2.021e-01 2.796e-01 2.218e-02 2.511e-02 1.216e-02 5.127e-02 5.484e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  7.000e-02 0.000e+00  2.545e+01 1.219e-01 2.043e-02 1.316e-02 2.239e-01 2.604e-01 2.227e-02 2.516e-02 4.368e-02 5.128e-02 5.485e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  8.000e-02 0.000e+00  2.767e+01 1.121e-01 4.182e-02 5.134e-03 2.412e-01 2.396e-01 2.238e-02 2.524e-02 8.943e-02 5.129e-02 5.486e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  9.000e-02 0.000e+00  3.042e+01 1.020e-01 6.727e-02 1.227e-03 2.539e-01 2.177e-01 2.251e-02 2.534e-02 1.436e-01 5.131e-02 5.488e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.000e-01 0.000e+00  3.370e+01 9.202e-02 9.456e-02 6.137e-04 2.625e-01 1.968e-01 2.268e-02 2.545e-02 2.021e-01 5.132e-02 5.489e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.100e-01 0.000e+00  3.751e+01 8.265e-02 1.221e-01 2.455e-03 2.679e-01 1.773e-01 2.287e-02 2.558e-02 2.616e-01 5.134e-02 5.491e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.200e-01 0.000e+00  4.187e+01 7.405e-02 1.487e-01 6.010e-03 2.706e-01 1.603e-01 2.309e-02 2.574e-02 3.208e-01 5.136e-02 5.494e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.300e-01 0.000e+00  4.675e+01 6.631e-02 1.737e-01 1.068e-02 2.713e-01 1.445e-01 2.334e-02 2.591e-02 3.774e-01 5.138e-02 5.497e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.400e-01 0.000e+00  5.217e+01 5.942e-02 1.968e-01 1.600e-02 2.706e-01 1.306e-01 2.362e-02 2.610e-02 4.310e-01 5.141e-02 5.499e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.500e-01 0.000e+00  5.812e+01 5.333e-02 2.180e-01 2.165e-02 2.688e-01 1.185e-01 2.394e-02 2.632e-02 4.820e-01 5.144e-02 5.503e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.600e-01 0.000e+00  6.461e+01 4.798e-02 2.371e-01 2.740e-02 2.664e-01 1.080e-01 2.428e-02 2.655e-02 5.300e-01 5.147e-02 5.506e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.700e-01 0.000e+00  7.163e+01 4.328e-02 2.544e-01 3.309e-02 2.635e-01 9.830e-02 2.467e-02 2.681e-02 5.748e-01 5.150e-02 5.510e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.800e-01 0.000e+00  7.919e+01 3.915e-02 2.700e-01 3.862e-02 2.603e-01 8.879e-02 2.508e-02 2.709e-02 6.198e-01 5.154e-02 5.514e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  1.900e-01 0.000e+00  8.728e+01 3.553e-02 2.840e-01 4.393e-02 2.570e-01 8.193e-02 2.554e-02 2.739e-02 6.548e-01 5.158e-02 5.519e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.000e-01 0.000e+00  9.590e+01 3.234e-02 2.966e-01 4.899e-02 2.536e-01 7.608e-02 2.603e-02 2.772e-02 6.953e-01 5.162e-02 5.523e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.100e-01 0.000e+00  1.051e+02 2.953e-02 3.080e-01 5.378e-02 2.502e-01 7.027e-02 2.656e-02 2.807e-02 7.344e-01 5.167e-02 5.528e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.200e-01 0.000e+00  1.147e+02 2.704e-02 3.183e-01 5.831e-02 2.469e-01 6.592e-02 2.714e-02 2.845e-02 7.799e-01 5.171e-02 5.534e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.300e-01 0.000e+00  1.250e+02 2.484e-02 3.275e-01 6.256e-02 2.437e-01 6.331e-02 2.776e-02 2.885e-02 8.204e-01 5.176e-02 5.539e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.400e-01 0.000e+00  1.357e+02 2.287e-02 3.360e-01 6.657e-02 2.406e-01 5.966e-02 2.843e-02 2.928e-02 8.629e-01 5.182e-02 5.545e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.500e-01 0.000e+00  1.470e+02 2.113e-02 3.436e-01 7.032e-02 2.376e-01 5.632e-02 2.915e-02 2.974e-02 8.949e-01 5.187e-02 5.551e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.600e-01 0.000e+00  1.589e+02 1.956e-02 3.506e-01 7.385e-02 2.347e-01 5.400e-02 2.992e-02 3.023e-02 9.408e-01 5.193e-02 5.558e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.700e-01 0.000e+00  1.712e+02 1.816e-02 3.569e-01 7.717e-02 2.319e-01 5.083e-02 3.075e-02 3.074e-02 1.009e+00 5.199e-02 5.565e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.800e-01 0.000e+00  1.841e+02 1.689e-02 3.627e-01 8.028e-02 2.293e-01 4.889e-02 3.164e-02 3.129e-02 1.055e+00 5.205e-02 5.572e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  2.900e-01 0.000e+00  1.975e+02 1.575e-02 3.681e-01 8.321e-02 2.268e-01 4.701e-02 3.260e-02 3.188e-02 1.105e+00 5.212e-02 5.579e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.000e-01 0.000e+00  2.115e+02 1.472e-02 3.730e-01 8.597e-02 2.244e-01 4.591e-02 3.362e-02 3.249e-02 1.143e+00 5.219e-02 5.587e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.100e-01 0.000e+00  2.260e+02 1.379e-02 3.775e-01 8.856e-02 2.221e-01 4.425e-02 3.472e-02 3.315e-02 1.214e+00 5.226e-02 5.595e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.200e-01 0.000e+00  2.410e+02 1.293e-02 3.817e-01 9.101e-02 2.199e-01 4.253e-02 3.590e-02 3.384e-02 1.268e+00 5.233e-02 5.603e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.300e-01 0.000e+00  2.566e+02 1.216e-02 3.856e-01 9.332e-02 2.178e-01 4.154e-02 3.716e-02 3.457e-02 1.320e+00 5.241e-02 5.612e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.400e-01 0.000e+00  2.727e+02 1.145e-02 3.891e-01 9.550e-02 2.158e-01 4.010e-02 3.850e-02 3.534e-02 1.360e+00 5.249e-02 5.621e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.500e-01 0.000e+00  2.893e+02 1.080e-02 3.925e-01 9.756e-02 2.139e-01 3.948e-02 3.995e-02 3.616e-02 1.421e+00 5.257e-02 5.630e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.600e-01 0.000e+00  3.065e+02 1.020e-02 3.956e-01 9.951e-02 2.121e-01 3.890e-02 4.150e-02 3.702e-02 1.456e+00 5.265e-02 5.640e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.700e-01 0.000e+00  3.242e+02 9.653e-03 3.985e-01 1.014e-01 2.104e-01 3.794e-02 4.316e-02 3.794e-02 1.539e+00 5.274e-02 5.650e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.800e-01 0.000e+00  3.424e+02 9.147e-03 4.012e-01 1.031e-01 2.087e-01 3.726e-02 4.494e-02 3.890e-02 1.610e+00 5.283e-02 5.660e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  3.900e-01 0.000e+00  3.612e+02 8.680e-03 4.037e-01 1.048e-01 2.071e-01 3.687e-02 4.684e-02 3.991e-02 1.637e+00 5.292e-02 5.670e-02 #  p p > zp > l+ l-
3.699e+03 5.445e-01  4.000e-01 0.000e+00  3.805e+02 8.248e-03 4.061e-01 1.064e-01 2.056e-01 3.616e-02 4.889e-02 4.099e-02 1.705e+00 5.302e-02 5.681e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  0.000e+00 0.000e+00  3.380e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.512e-01 2.198e-02 2.430e-02 2.512e-01 4.983e-02 5.271e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.000e-02 0.000e+00  3.186e+01 1.325e-01 8.822e-02 1.450e-01 6.103e-02 2.637e-01 2.189e-02 2.424e-02 1.756e-01 4.982e-02 5.270e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.000e-02 0.000e+00  3.053e+01 1.382e-01 5.516e-02 1.214e-01 8.409e-02 2.728e-01 2.183e-02 2.421e-02 1.089e-01 4.982e-02 5.269e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.000e-02 0.000e+00  2.981e+01 1.415e-01 2.834e-02 9.712e-02 1.099e-01 2.773e-01 2.180e-02 2.419e-02 5.554e-02 4.982e-02 5.269e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  4.000e-02 0.000e+00  2.970e+01 1.420e-01 9.854e-03 7.356e-02 1.372e-01 2.767e-01 2.179e-02 2.418e-02 1.920e-02 4.982e-02 5.269e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  5.000e-02 0.000e+00  3.019e+01 1.396e-01 9.246e-04 5.216e-02 1.641e-01 2.708e-01 2.182e-02 2.420e-02 1.798e-03 4.982e-02 5.269e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  6.000e-02 0.000e+00  3.130e+01 1.346e-01 1.614e-03 3.407e-02 1.893e-01 2.603e-01 2.187e-02 2.423e-02 3.118e-03 4.982e-02 5.270e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  7.000e-02 0.000e+00  3.301e+01 1.276e-01 1.092e-02 1.995e-02 2.115e-01 2.463e-01 2.194e-02 2.427e-02 2.107e-02 4.983e-02 5.271e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  8.000e-02 0.000e+00  3.533e+01 1.192e-01 2.710e-02 9.957e-03 2.300e-01 2.299e-01 2.205e-02 2.434e-02 5.234e-02 4.983e-02 5.272e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  9.000e-02 0.000e+00  3.826e+01 1.100e-01 4.814e-02 3.815e-03 2.445e-01 2.119e-01 2.218e-02 2.442e-02 9.277e-02 4.984e-02 5.274e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.000e-01 0.000e+00  4.180e+01 1.007e-01 7.210e-02 9.838e-04 2.553e-01 1.953e-01 2.234e-02 2.452e-02 1.399e-01 4.984e-02 5.276e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.100e-01 0.000e+00  4.595e+01 9.158e-02 9.735e-02 8.100e-04 2.628e-01 1.788e-01 2.254e-02 2.463e-02 1.902e-01 4.985e-02 5.278e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.200e-01 0.000e+00  5.070e+01 8.298e-02 1.227e-01 2.648e-03 2.675e-01 1.631e-01 2.276e-02 2.476e-02 2.410e-01 4.986e-02 5.281e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.300e-01 0.000e+00  5.607e+01 7.503e-02 1.472e-01 5.926e-03 2.701e-01 1.488e-01 2.301e-02 2.491e-02 2.917e-01 4.987e-02 5.284e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.400e-01 0.000e+00  6.204e+01 6.781e-02 1.704e-01 1.017e-02 2.709e-01 1.358e-01 2.330e-02 2.508e-02 3.412e-01 4.989e-02 5.287e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.500e-01 0.000e+00  6.862e+01 6.130e-02 1.921e-01 1.503e-02 2.704e-01 1.231e-01 2.362e-02 2.527e-02 3.896e-01 4.990e-02 5.291e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.600e-01 0.000e+00  7.581e+01 5.549e-02 2.121e-01 2.021e-02 2.690e-01 1.129e-01 2.397e-02 2.548e-02 4.355e-01 4.992e-02 5.295e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.700e-01 0.000e+00  8.361e+01 5.032e-02 2.304e-01 2.552e-02 2.669e-01 1.041e-01 2.436e-02 2.570e-02 4.764e-01 4.993e-02 5.299e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.800e-01 0.000e+00  9.201e+01 4.573e-02 2.470e-01 3.083e-02 2.644e-01 9.645e-02 2.478e-02 2.595e-02 5.208e-01 4.995e-02 5.304e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  1.900e-01 0.000e+00  1.010e+02 4.165e-02 2.622e-01 3.603e-02 2.615e-01 8.964e-02 2.525e-02 2.621e-02 5.632e-01 4.997e-02 5.309e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.000e-01 0.000e+00  1.107e+02 3.804e-02 2.759e-01 4.107e-02 2.585e-01 8.403e-02 2.575e-02 2.650e-02 6.065e-01 4.999e-02 5.314e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.100e-01 0.000e+00  1.209e+02 3.483e-02 2.884e-01 4.592e-02 2.554e-01 7.909e-02 2.630e-02 2.681e-02 6.516e-01 5.001e-02 5.320e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.200e-01 0.000e+00  1.317e+02 3.197e-02 2.998e-01 5.054e-02 2.523e-01 7.466e-02 2.690e-02 2.714e-02 7.002e-01 5.003e-02 5.326e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.300e-01 0.000e+00  1.432e+02 2.942e-02 3.101e-01 5.493e-02 2.492e-01 7.157e-02 2.754e-02 2.749e-02 7.515e-01 5.006e-02 5.333e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.400e-01 0.000e+00  1.552e+02 2.715e-02 3.194e-01 5.909e-02 2.461e-01 6.806e-02 2.823e-02 2.787e-02 7.848e-01 5.008e-02 5.340e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.500e-01 0.000e+00  1.679e+02 2.511e-02 3.280e-01 6.303e-02 2.432e-01 6.492e-02 2.898e-02 2.827e-02 8.338e-01 5.011e-02 5.347e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.600e-01 0.000e+00  1.812e+02 2.328e-02 3.358e-01 6.675e-02 2.403e-01 6.161e-02 2.978e-02 2.870e-02 8.786e-01 5.014e-02 5.354e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.700e-01 0.000e+00  1.951e+02 2.163e-02 3.430e-01 7.026e-02 2.375e-01 5.966e-02 3.065e-02 2.915e-02 9.305e-01 5.017e-02 5.362e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.800e-01 0.000e+00  2.095e+02 2.014e-02 3.495e-01 7.357e-02 2.348e-01 5.757e-02 3.158e-02 2.963e-02 9.809e-01 5.020e-02 5.371e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  2.900e-01 0.000e+00  2.246e+02 1.880e-02 3.555e-01 7.670e-02 2.322e-01 5.568e-02 3.258e-02 3.014e-02 1.044e+00 5.023e-02 5.379e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.000e-01 0.000e+00  2.404e+02 1.758e-02 3.611e-01 7.965e-02 2.297e-01 5.320e-02 3.365e-02 3.068e-02 1.105e+00 5.026e-02 5.388e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.100e-01 0.000e+00  2.567e+02 1.647e-02 3.662e-01 8.244e-02 2.273e-01 5.195e-02 3.480e-02 3.125e-02 1.141e+00 5.030e-02 5.398e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.200e-01 0.000e+00  2.736e+02 1.547e-02 3.709e-01 8.507e-02 2.251e-01 5.117e-02 3.604e-02 3.186e-02 1.210e+00 5.033e-02 5.407e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.300e-01 0.000e+00  2.911e+02 1.454e-02 3.753e-01 8.757e-02 2.229e-01 4.771e-02 3.736e-02 3.250e-02 1.264e+00 5.037e-02 5.417e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.400e-01 0.000e+00  3.093e+02 1.370e-02 3.794e-01 8.993e-02 2.208e-01 4.687e-02 3.879e-02 3.317e-02 1.316e+00 5.041e-02 5.428e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.500e-01 0.000e+00  3.280e+02 1.293e-02 3.832e-01 9.216e-02 2.188e-01 4.628e-02 4.032e-02 3.388e-02 1.386e+00 5.045e-02 5.439e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.600e-01 0.000e+00  3.474e+02 1.222e-02 3.867e-01 9.428e-02 2.169e-01 4.519e-02 4.196e-02 3.463e-02 1.453e+00 5.049e-02 5.450e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.700e-01 0.000e+00  3.673e+02 1.156e-02 3.900e-01 9.629e-02 2.150e-01 4.516e-02 4.372e-02 3.542e-02 1.456e+00 5.053e-02 5.462e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.800e-01 0.000e+00  3.879e+02 1.096e-02 3.931e-01 9.820e-02 2.133e-01 4.460e-02 4.562e-02 3.625e-02 1.539e+00 5.058e-02 5.474e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  3.900e-01 0.000e+00  4.091e+02 1.040e-02 3.959e-01 1.000e-01 2.116e-01 4.371e-02 4.766e-02 3.713e-02 1.622e+00 5.062e-02 5.486e-02 #  p p > zp > l+ l-
3.880e+03 5.940e-01  4.000e-01 0.000e+00  4.309e+02 9.885e-03 3.986e-01 1.017e-01 2.100e-01 4.243e-02 4.985e-02 3.806e-02 1.700e+00 5.067e-02 5.499e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  0.000e+00 0.000e+00  4.635e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.130e-01 3.921e-02 2.349e-02 2.130e-01 4.712e-02 5.135e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.000e-02 0.000e+00  4.385e+01 1.321e-01 9.098e-02 1.467e-01 5.935e-02 2.221e-01 3.919e-02 2.344e-02 1.530e-01 4.710e-02 5.133e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.000e-02 0.000e+00  4.206e+01 1.376e-01 5.995e-02 1.251e-01 8.023e-02 2.291e-01 3.917e-02 2.340e-02 9.981e-02 4.709e-02 5.132e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.000e-02 0.000e+00  4.098e+01 1.412e-01 3.389e-02 1.027e-01 1.036e-01 2.332e-01 3.916e-02 2.338e-02 5.599e-02 4.709e-02 5.132e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  4.000e-02 0.000e+00  4.061e+01 1.424e-01 1.458e-02 8.063e-02 1.285e-01 2.337e-01 3.915e-02 2.337e-02 2.397e-02 4.708e-02 5.131e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  5.000e-02 0.000e+00  4.095e+01 1.411e-01 3.211e-03 6.002e-02 1.537e-01 2.307e-01 3.916e-02 2.338e-02 5.274e-03 4.709e-02 5.132e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  6.000e-02 0.000e+00  4.200e+01 1.376e-01 1.580e-04 4.191e-02 1.778e-01 2.241e-01 3.917e-02 2.340e-02 2.565e-04 4.709e-02 5.132e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  7.000e-02 0.000e+00  4.376e+01 1.320e-01 4.972e-03 2.699e-02 1.998e-01 2.152e-01 3.919e-02 2.344e-02 8.084e-03 4.710e-02 5.133e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  8.000e-02 0.000e+00  4.624e+01 1.249e-01 1.653e-02 1.559e-02 2.188e-01 2.039e-01 3.921e-02 2.349e-02 2.691e-02 4.712e-02 5.135e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  9.000e-02 0.000e+00  4.942e+01 1.168e-01 3.333e-02 7.672e-03 2.346e-01 1.911e-01 3.924e-02 2.356e-02 5.447e-02 4.714e-02 5.136e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.000e-01 0.000e+00  5.331e+01 1.083e-01 5.375e-02 2.924e-03 2.470e-01 1.784e-01 3.928e-02 2.365e-02 8.823e-02 4.716e-02 5.139e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.100e-01 0.000e+00  5.792e+01 9.964e-02 7.632e-02 8.841e-04 2.563e-01 1.651e-01 3.933e-02 2.375e-02 1.265e-01 4.718e-02 5.141e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.200e-01 0.000e+00  6.323e+01 9.125e-02 9.980e-02 1.030e-03 2.629e-01 1.524e-01 3.939e-02 2.386e-02 1.667e-01 4.722e-02 5.144e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.300e-01 0.000e+00  6.925e+01 8.331e-02 1.233e-01 2.853e-03 2.672e-01 1.408e-01 3.945e-02 2.400e-02 2.083e-01 4.725e-02 5.148e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.400e-01 0.000e+00  7.599e+01 7.592e-02 1.460e-01 5.905e-03 2.695e-01 1.296e-01 3.952e-02 2.415e-02 2.494e-01 4.729e-02 5.152e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.500e-01 0.000e+00  8.343e+01 6.914e-02 1.677e-01 9.808e-03 2.704e-01 1.201e-01 3.960e-02 2.432e-02 2.889e-01 4.733e-02 5.156e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.600e-01 0.000e+00  9.159e+01 6.299e-02 1.881e-01 1.427e-02 2.701e-01 1.115e-01 3.968e-02 2.450e-02 3.303e-01 4.738e-02 5.160e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.700e-01 0.000e+00  1.005e+02 5.743e-02 2.070e-01 1.905e-02 2.690e-01 1.040e-01 3.977e-02 2.470e-02 3.725e-01 4.743e-02 5.166e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.800e-01 0.000e+00  1.100e+02 5.244e-02 2.245e-01 2.398e-02 2.672e-01 9.696e-02 3.987e-02 2.492e-02 4.121e-01 4.749e-02 5.171e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  1.900e-01 0.000e+00  1.203e+02 4.796e-02 2.406e-01 2.895e-02 2.650e-01 9.196e-02 3.998e-02 2.516e-02 4.541e-01 4.755e-02 5.177e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.000e-01 0.000e+00  1.313e+02 4.396e-02 2.553e-01 3.385e-02 2.624e-01 8.713e-02 4.009e-02 2.542e-02 4.995e-01 4.761e-02 5.183e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.100e-01 0.000e+00  1.430e+02 4.037e-02 2.687e-01 3.864e-02 2.597e-01 8.257e-02 4.022e-02 2.570e-02 5.457e-01 4.768e-02 5.190e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.200e-01 0.000e+00  1.554e+02 3.715e-02 2.810e-01 4.327e-02 2.569e-01 7.791e-02 4.035e-02 2.600e-02 5.871e-01 4.775e-02 5.197e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.300e-01 0.000e+00  1.686e+02 3.427e-02 2.923e-01 4.772e-02 2.540e-01 7.534e-02 4.049e-02 2.632e-02 6.328e-01 4.783e-02 5.205e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.400e-01 0.000e+00  1.824e+02 3.168e-02 3.025e-01 5.198e-02 2.511e-01 7.151e-02 4.063e-02 2.666e-02 6.699e-01 4.791e-02 5.213e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.500e-01 0.000e+00  1.970e+02 2.935e-02 3.120e-01 5.604e-02 2.482e-01 6.867e-02 4.079e-02 2.702e-02 7.280e-01 4.800e-02 5.221e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.600e-01 0.000e+00  2.122e+02 2.725e-02 3.206e-01 5.989e-02 2.453e-01 6.591e-02 4.095e-02 2.740e-02 7.770e-01 4.809e-02 5.230e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.700e-01 0.000e+00  2.282e+02 2.536e-02 3.285e-01 6.356e-02 2.426e-01 6.349e-02 4.112e-02 2.781e-02 8.327e-01 4.818e-02 5.239e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.800e-01 0.000e+00  2.449e+02 2.364e-02 3.358e-01 6.703e-02 2.399e-01 6.447e-02 4.130e-02 2.825e-02 8.889e-01 4.828e-02 5.249e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  2.900e-01 0.000e+00  2.623e+02 2.208e-02 3.425e-01 7.033e-02 2.373e-01 6.219e-02 4.149e-02 2.871e-02 9.212e-01 4.839e-02 5.259e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.000e-01 0.000e+00  2.804e+02 2.067e-02 3.487e-01 7.345e-02 2.347e-01 6.064e-02 4.169e-02 2.919e-02 1.024e+00 4.849e-02 5.270e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.100e-01 0.000e+00  2.992e+02 1.938e-02 3.544e-01 7.641e-02 2.323e-01 5.921e-02 4.189e-02 2.971e-02 1.060e+00 4.861e-02 5.281e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.200e-01 0.000e+00  3.187e+02 1.821e-02 3.597e-01 7.921e-02 2.300e-01 5.829e-02 4.211e-02 3.025e-02 1.137e+00 4.872e-02 5.292e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.300e-01 0.000e+00  3.389e+02 1.713e-02 3.646e-01 8.187e-02 2.277e-01 5.740e-02 4.233e-02 3.082e-02 1.212e+00 4.884e-02 5.304e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.400e-01 0.000e+00  3.599e+02 1.615e-02 3.692e-01 8.440e-02 2.255e-01 5.611e-02 4.256e-02 3.143e-02 1.260e+00 4.897e-02 5.316e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.500e-01 0.000e+00  3.815e+02 1.524e-02 3.734e-01 8.679e-02 2.235e-01 5.513e-02 4.281e-02 3.207e-02 1.313e+00 4.910e-02 5.329e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.600e-01 0.000e+00  4.039e+02 1.441e-02 3.774e-01 8.907e-02 2.215e-01 5.395e-02 4.306e-02 3.274e-02 1.407e+00 4.924e-02 5.343e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.700e-01 0.000e+00  4.270e+02 1.364e-02 3.811e-01 9.123e-02 2.195e-01 5.296e-02 4.332e-02 3.345e-02 1.435e+00 4.938e-02 5.356e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.800e-01 0.000e+00  4.508e+02 1.293e-02 3.845e-01 9.329e-02 2.177e-01 5.164e-02 4.359e-02 3.419e-02 1.554e+00 4.952e-02 5.370e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  3.900e-01 0.000e+00  4.752e+02 1.228e-02 3.878e-01 9.524e-02 2.159e-01 5.121e-02 4.387e-02 3.498e-02 1.649e+00 4.967e-02 5.385e-02 #  p p > zp > l+ l-
4.105e+03 6.435e-01  4.000e-01 0.000e+00  5.005e+02 1.167e-02 3.908e-01 9.711e-02 2.142e-01 5.073e-02 4.416e-02 3.581e-02 1.715e+00 4.982e-02 5.400e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  0.000e+00 0.000e+00  6.479e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.645e-01 2.350e-02 2.257e-02 1.645e-01 4.928e-02 5.045e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.000e-02 0.000e+00  6.149e+01 1.316e-01 9.337e-02 1.482e-01 5.794e-02 1.841e-01 2.341e-02 2.252e-02 1.306e-01 4.927e-02 5.042e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.000e-02 0.000e+00  5.904e+01 1.370e-01 6.417e-02 1.283e-01 7.699e-02 1.886e-01 2.334e-02 2.249e-02 8.832e-02 4.926e-02 5.041e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.000e-02 0.000e+00  5.745e+01 1.407e-01 3.900e-02 1.075e-01 9.833e-02 1.914e-01 2.329e-02 2.246e-02 5.304e-02 4.926e-02 5.040e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  4.000e-02 0.000e+00  5.671e+01 1.425e-01 1.936e-02 8.682e-02 1.212e-01 1.922e-01 2.327e-02 2.245e-02 2.611e-02 4.925e-02 5.039e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  5.000e-02 0.000e+00  5.683e+01 1.422e-01 6.336e-03 6.711e-02 1.446e-01 1.908e-01 2.327e-02 2.245e-02 8.503e-03 4.925e-02 5.039e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  6.000e-02 0.000e+00  5.781e+01 1.397e-01 4.718e-04 4.928e-02 1.675e-01 1.875e-01 2.330e-02 2.247e-02 6.113e-04 4.926e-02 5.040e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  7.000e-02 0.000e+00  5.964e+01 1.354e-01 1.666e-03 3.398e-02 1.889e-01 1.821e-01 2.335e-02 2.249e-02 2.236e-03 4.926e-02 5.041e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  8.000e-02 0.000e+00  6.233e+01 1.295e-01 9.247e-03 2.164e-02 2.081e-01 1.624e-01 2.343e-02 2.253e-02 1.142e-02 4.927e-02 5.043e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  9.000e-02 0.000e+00  6.587e+01 1.225e-01 2.214e-02 1.236e-02 2.246e-01 1.545e-01 2.353e-02 2.259e-02 2.739e-02 4.929e-02 5.045e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.000e-01 0.000e+00  7.027e+01 1.148e-01 3.906e-02 6.021e-03 2.382e-01 1.458e-01 2.366e-02 2.265e-02 4.870e-02 4.930e-02 5.048e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.100e-01 0.000e+00  7.553e+01 1.068e-01 5.875e-02 2.328e-03 2.490e-01 1.373e-01 2.382e-02 2.273e-02 7.403e-02 4.932e-02 5.051e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.200e-01 0.000e+00  8.164e+01 9.879e-02 8.003e-02 8.853e-04 2.571e-01 1.292e-01 2.400e-02 2.282e-02 1.027e-01 4.934e-02 5.055e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.300e-01 0.000e+00  8.860e+01 9.102e-02 1.020e-01 1.268e-03 2.629e-01 1.228e-01 2.420e-02 2.292e-02 1.342e-01 4.937e-02 5.060e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.400e-01 0.000e+00  9.643e+01 8.363e-02 1.238e-01 3.072e-03 2.668e-01 1.154e-01 2.444e-02 2.304e-02 1.672e-01 4.940e-02 5.065e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.500e-01 0.000e+00  1.051e+02 7.673e-02 1.451e-01 5.934e-03 2.690e-01 1.093e-01 2.470e-02 2.317e-02 2.063e-01 4.943e-02 5.070e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.600e-01 0.000e+00  1.146e+02 7.035e-02 1.655e-01 9.550e-03 2.699e-01 1.033e-01 2.500e-02 2.331e-02 2.433e-01 4.946e-02 5.077e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.700e-01 0.000e+00  1.250e+02 6.451e-02 1.847e-01 1.367e-02 2.697e-01 9.843e-02 2.532e-02 2.347e-02 2.829e-01 4.950e-02 5.083e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.800e-01 0.000e+00  1.363e+02 5.919e-02 2.027e-01 1.811e-02 2.688e-01 9.430e-02 2.567e-02 2.364e-02 3.238e-01 4.954e-02 5.091e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  1.900e-01 0.000e+00  1.484e+02 5.437e-02 2.194e-01 2.272e-02 2.673e-01 9.050e-02 2.606e-02 2.383e-02 3.686e-01 4.958e-02 5.098e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.000e-01 0.000e+00  1.613e+02 5.001e-02 2.348e-01 2.737e-02 2.654e-01 8.719e-02 2.648e-02 2.403e-02 4.134e-01 4.963e-02 5.107e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.100e-01 0.000e+00  1.751e+02 4.608e-02 2.491e-01 3.201e-02 2.631e-01 8.424e-02 2.694e-02 2.425e-02 4.598e-01 4.968e-02 5.116e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.200e-01 0.000e+00  1.898e+02 4.253e-02 2.622e-01 3.656e-02 2.606e-01 7.792e-02 2.743e-02 2.448e-02 4.855e-01 4.973e-02 5.125e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.300e-01 0.000e+00  2.053e+02 3.933e-02 2.743e-01 4.099e-02 2.580e-01 7.501e-02 2.796e-02 2.473e-02 5.238e-01 4.979e-02 5.136e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.400e-01 0.000e+00  2.217e+02 3.643e-02 2.854e-01 4.527e-02 2.553e-01 7.275e-02 2.854e-02 2.499e-02 5.731e-01 4.985e-02 5.146e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.500e-01 0.000e+00  2.389e+02 3.382e-02 2.956e-01 4.939e-02 2.526e-01 7.015e-02 2.915e-02 2.527e-02 6.163e-01 4.991e-02 5.158e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.600e-01 0.000e+00  2.570e+02 3.145e-02 3.051e-01 5.333e-02 2.499e-01 6.833e-02 2.981e-02 2.557e-02 7.228e-01 4.998e-02 5.169e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.700e-01 0.000e+00  2.760e+02 2.931e-02 3.137e-01 5.711e-02 2.472e-01 6.711e-02 3.052e-02 2.589e-02 7.143e-01 5.005e-02 5.182e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.800e-01 0.000e+00  2.958e+02 2.736e-02 3.217e-01 6.071e-02 2.445e-01 6.529e-02 3.127e-02 2.623e-02 8.064e-01 5.012e-02 5.195e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  2.900e-01 0.000e+00  3.164e+02 2.559e-02 3.291e-01 6.413e-02 2.419e-01 6.363e-02 3.208e-02 2.658e-02 8.716e-01 5.020e-02 5.209e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.000e-01 0.000e+00  3.379e+02 2.397e-02 3.359e-01 6.740e-02 2.394e-01 6.452e-02 3.295e-02 2.695e-02 9.234e-01 5.027e-02 5.223e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.100e-01 0.000e+00  3.603e+02 2.250e-02 3.422e-01 7.050e-02 2.369e-01 6.200e-02 3.387e-02 2.735e-02 9.739e-01 5.036e-02 5.238e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.200e-01 0.000e+00  3.835e+02 2.115e-02 3.481e-01 7.346e-02 2.346e-01 6.147e-02 3.486e-02 2.776e-02 1.026e+00 5.044e-02 5.253e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.300e-01 0.000e+00  4.076e+02 1.991e-02 3.535e-01 7.627e-02 2.323e-01 6.093e-02 3.591e-02 2.820e-02 1.095e+00 5.053e-02 5.269e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.400e-01 0.000e+00  4.325e+02 1.878e-02 3.586e-01 7.894e-02 2.301e-01 6.041e-02 3.704e-02 2.866e-02 1.163e+00 5.062e-02 5.286e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.500e-01 0.000e+00  4.583e+02 1.774e-02 3.633e-01 8.148e-02 2.279e-01 5.838e-02 3.824e-02 2.915e-02 1.209e+00 5.072e-02 5.303e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.600e-01 0.000e+00  4.850e+02 1.677e-02 3.677e-01 8.390e-02 2.259e-01 5.782e-02 3.952e-02 2.966e-02 1.287e+00 5.082e-02 5.321e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.700e-01 0.000e+00  5.125e+02 1.589e-02 3.718e-01 8.620e-02 2.239e-01 5.766e-02 4.088e-02 3.019e-02 1.364e+00 5.092e-02 5.340e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.800e-01 0.000e+00  5.408e+02 1.507e-02 3.757e-01 8.840e-02 2.220e-01 5.787e-02 4.234e-02 3.075e-02 1.411e+00 5.102e-02 5.359e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  3.900e-01 0.000e+00  5.701e+02 1.431e-02 3.793e-01 9.049e-02 2.201e-01 5.718e-02 4.390e-02 3.134e-02 1.541e+00 5.113e-02 5.379e-02 #  p p > zp > l+ l-
4.389e+03 6.930e-01  4.000e-01 0.000e+00  6.001e+02 1.361e-02 3.827e-01 9.249e-02 2.183e-01 5.502e-02 4.556e-02 3.196e-02 1.623e+00 5.125e-02 5.400e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  0.000e+00 0.000e+00  9.341e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.132e-01 2.147e-02 2.182e-02 1.132e-01 5.042e-02 5.160e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.000e-02 0.000e+00  8.890e+01 1.313e-01 9.545e-02 1.495e-01 5.672e-02 1.188e-01 2.141e-02 2.177e-02 8.639e-02 5.040e-02 5.155e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.000e-02 0.000e+00  8.546e+01 1.365e-01 6.791e-02 1.310e-01 7.422e-02 1.211e-01 2.136e-02 2.173e-02 6.027e-02 5.038e-02 5.152e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.000e-02 0.000e+00  8.310e+01 1.403e-01 4.368e-02 1.117e-01 9.379e-02 1.228e-01 2.133e-02 2.171e-02 3.826e-02 5.036e-02 5.149e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  4.000e-02 0.000e+00  8.180e+01 1.425e-01 2.402e-02 9.227e-02 1.148e-01 1.235e-01 2.131e-02 2.170e-02 2.083e-02 5.036e-02 5.148e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  5.000e-02 0.000e+00  8.159e+01 1.428e-01 9.917e-03 7.349e-02 1.366e-01 1.231e-01 2.131e-02 2.169e-02 8.395e-03 5.036e-02 5.148e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  6.000e-02 0.000e+00  8.245e+01 1.412e-01 1.965e-03 5.611e-02 1.582e-01 1.214e-01 2.132e-02 2.170e-02 1.679e-03 5.036e-02 5.149e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  7.000e-02 0.000e+00  8.438e+01 1.380e-01 2.801e-04 4.073e-02 1.789e-01 1.190e-01 2.135e-02 2.172e-02 2.400e-04 5.037e-02 5.151e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  8.000e-02 0.000e+00  8.738e+01 1.332e-01 4.510e-03 2.780e-02 1.979e-01 1.155e-01 2.139e-02 2.175e-02 3.905e-03 5.039e-02 5.154e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  9.000e-02 0.000e+00  9.146e+01 1.272e-01 1.392e-02 1.753e-02 2.148e-01 1.116e-01 2.145e-02 2.180e-02 1.217e-02 5.041e-02 5.158e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.000e-01 0.000e+00  9.662e+01 1.204e-01 2.755e-02 9.926e-03 2.292e-01 1.048e-01 2.152e-02 2.185e-02 2.451e-02 5.044e-02 5.164e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.100e-01 0.000e+00  1.028e+02 1.131e-01 4.432e-02 4.822e-03 2.411e-01 1.004e-01 2.160e-02 2.191e-02 4.031e-02 5.047e-02 5.170e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.200e-01 0.000e+00  1.101e+02 1.056e-01 6.322e-02 1.944e-03 2.505e-01 9.576e-02 2.170e-02 2.199e-02 5.884e-02 5.051e-02 5.178e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.300e-01 0.000e+00  1.185e+02 9.811e-02 8.334e-02 9.601e-04 2.577e-01 9.151e-02 2.182e-02 2.208e-02 8.010e-02 5.056e-02 5.187e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.400e-01 0.000e+00  1.280e+02 9.086e-02 1.039e-01 1.523e-03 2.629e-01 8.785e-02 2.195e-02 2.218e-02 1.273e-01 5.061e-02 5.198e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.500e-01 0.000e+00  1.385e+02 8.395e-02 1.244e-01 3.303e-03 2.664e-01 1.089e-01 2.210e-02 2.229e-02 1.634e-01 5.067e-02 5.209e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.600e-01 0.000e+00  1.501e+02 7.747e-02 1.444e-01 6.005e-03 2.684e-01 1.043e-01 2.227e-02 2.241e-02 1.941e-01 5.073e-02 5.222e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.700e-01 0.000e+00  1.628e+02 7.144e-02 1.636e-01 9.379e-03 2.693e-01 1.008e-01 2.245e-02 2.254e-02 2.294e-01 5.080e-02 5.235e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.800e-01 0.000e+00  1.765e+02 6.588e-02 1.818e-01 1.322e-02 2.693e-01 9.635e-02 2.265e-02 2.269e-02 2.672e-01 5.088e-02 5.251e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  1.900e-01 0.000e+00  1.913e+02 6.079e-02 1.989e-01 1.736e-02 2.686e-01 9.323e-02 2.286e-02 2.285e-02 3.043e-01 5.096e-02 5.267e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.000e-01 0.000e+00  2.072e+02 5.614e-02 2.149e-01 2.167e-02 2.673e-01 7.452e-02 2.310e-02 2.302e-02 2.656e-01 5.105e-02 5.284e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.100e-01 0.000e+00  2.242e+02 5.190e-02 2.298e-01 2.606e-02 2.656e-01 7.361e-02 2.335e-02 2.321e-02 3.214e-01 5.114e-02 5.303e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.200e-01 0.000e+00  2.422e+02 4.805e-02 2.436e-01 3.044e-02 2.635e-01 7.219e-02 2.362e-02 2.341e-02 3.629e-01 5.124e-02 5.323e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.300e-01 0.000e+00  2.614e+02 4.455e-02 2.564e-01 3.477e-02 2.613e-01 7.137e-02 2.391e-02 2.362e-02 4.044e-01 5.135e-02 5.344e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.400e-01 0.000e+00  2.815e+02 4.137e-02 2.682e-01 3.901e-02 2.589e-01 6.985e-02 2.422e-02 2.385e-02 4.481e-01 5.146e-02 5.367e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.500e-01 0.000e+00  3.028e+02 3.848e-02 2.792e-01 4.313e-02 2.564e-01 6.700e-02 2.455e-02 2.409e-02 4.777e-01 5.158e-02 5.391e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.600e-01 0.000e+00  3.251e+02 3.585e-02 2.893e-01 4.711e-02 2.538e-01 6.453e-02 2.491e-02 2.435e-02 5.338e-01 5.171e-02 5.416e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.700e-01 0.000e+00  3.486e+02 3.346e-02 2.987e-01 5.095e-02 2.513e-01 7.222e-02 2.529e-02 2.462e-02 6.355e-01 5.184e-02 5.442e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.800e-01 0.000e+00  3.731e+02 3.127e-02 3.073e-01 5.463e-02 2.487e-01 7.024e-02 2.568e-02 2.491e-02 6.948e-01 5.198e-02 5.470e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  2.900e-01 0.000e+00  3.986e+02 2.928e-02 3.154e-01 5.815e-02 2.462e-01 7.003e-02 2.611e-02 2.521e-02 7.490e-01 5.212e-02 5.499e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.000e-01 0.000e+00  4.252e+02 2.747e-02 3.228e-01 6.153e-02 2.437e-01 6.788e-02 2.656e-02 2.553e-02 8.045e-01 5.227e-02 5.530e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.100e-01 0.000e+00  4.530e+02 2.580e-02 3.297e-01 6.475e-02 2.412e-01 6.638e-02 2.703e-02 2.587e-02 8.615e-01 5.243e-02 5.562e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.200e-01 0.000e+00  4.817e+02 2.428e-02 3.361e-01 6.783e-02 2.389e-01 6.684e-02 2.754e-02 2.622e-02 9.294e-01 5.259e-02 5.596e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.300e-01 0.000e+00  5.116e+02 2.288e-02 3.421e-01 7.077e-02 2.366e-01 6.681e-02 2.807e-02 2.660e-02 9.988e-01 5.276e-02 5.631e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.400e-01 0.000e+00  5.425e+02 2.159e-02 3.476e-01 7.357e-02 2.343e-01 6.634e-02 2.863e-02 2.699e-02 1.058e+00 5.294e-02 5.667e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.500e-01 0.000e+00  5.745e+02 2.040e-02 3.528e-01 7.624e-02 2.321e-01 6.534e-02 2.922e-02 2.740e-02 1.124e+00 5.312e-02 5.705e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.600e-01 0.000e+00  6.076e+02 1.930e-02 3.577e-01 7.880e-02 2.300e-01 6.596e-02 2.985e-02 2.783e-02 1.201e+00 5.332e-02 5.744e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.700e-01 0.000e+00  6.418e+02 1.829e-02 3.622e-01 8.123e-02 2.280e-01 6.555e-02 3.051e-02 2.829e-02 1.254e+00 5.351e-02 5.786e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.800e-01 0.000e+00  6.770e+02 1.736e-02 3.665e-01 8.355e-02 2.260e-01 6.376e-02 3.121e-02 2.876e-02 1.369e+00 5.372e-02 5.828e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  3.900e-01 0.000e+00  7.133e+02 1.649e-02 3.704e-01 8.577e-02 2.241e-01 6.360e-02 3.194e-02 2.926e-02 1.443e+00 5.393e-02 5.872e-02 #  p p > zp > l+ l-
4.758e+03 7.425e-01  4.000e-01 0.000e+00  7.507e+02 1.568e-02 3.742e-01 8.789e-02 2.223e-01 6.334e-02 3.271e-02 2.978e-02 1.532e+00 5.415e-02 5.918e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  0.000e+00 0.000e+00  1.415e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.127e-01 2.056e-02 2.126e-02 1.127e-01 5.368e-02 5.338e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.000e-02 0.000e+00  1.350e+02 1.309e-01 9.728e-02 1.506e-01 5.567e-02 1.145e-01 2.051e-02 2.121e-02 8.506e-02 5.363e-02 5.333e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.000e-02 0.000e+00  1.299e+02 1.360e-01 7.124e-02 1.334e-01 7.183e-02 1.152e-01 2.047e-02 2.118e-02 6.037e-02 5.359e-02 5.329e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.000e-02 0.000e+00  1.263e+02 1.398e-01 4.796e-02 1.153e-01 8.987e-02 1.149e-01 2.045e-02 2.115e-02 3.939e-02 5.356e-02 5.325e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  4.000e-02 0.000e+00  1.240e+02 1.423e-01 2.849e-02 9.708e-02 1.093e-01 1.150e-01 2.043e-02 2.113e-02 2.305e-02 5.354e-02 5.324e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  5.000e-02 0.000e+00  1.233e+02 1.431e-01 1.371e-02 7.922e-02 1.296e-01 1.146e-01 2.042e-02 2.113e-02 1.099e-02 5.354e-02 5.323e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  6.000e-02 0.000e+00  1.239e+02 1.423e-01 4.224e-03 6.239e-02 1.500e-01 1.139e-01 2.043e-02 2.113e-02 3.390e-03 5.354e-02 5.323e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  7.000e-02 0.000e+00  1.260e+02 1.399e-01 2.741e-04 4.715e-02 1.698e-01 1.126e-01 2.044e-02 2.115e-02 2.253e-04 5.356e-02 5.325e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  8.000e-02 0.000e+00  1.295e+02 1.361e-01 1.724e-03 3.391e-02 1.884e-01 1.123e-01 2.047e-02 2.117e-02 1.421e-03 5.359e-02 5.328e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  9.000e-02 0.000e+00  1.344e+02 1.311e-01 8.104e-03 2.295e-02 2.053e-01 1.104e-01 2.051e-02 2.121e-02 6.797e-03 5.363e-02 5.332e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.000e-01 0.000e+00  1.408e+02 1.251e-01 1.870e-02 1.436e-02 2.202e-01 1.074e-01 2.056e-02 2.126e-02 1.607e-02 5.368e-02 5.338e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.100e-01 0.000e+00  1.486e+02 1.186e-01 3.267e-02 8.086e-03 2.329e-01 1.040e-01 2.061e-02 2.131e-02 2.867e-02 5.374e-02 5.344e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.200e-01 0.000e+00  1.578e+02 1.116e-01 4.913e-02 3.953e-03 2.434e-01 1.034e-01 2.068e-02 2.138e-02 4.518e-02 5.381e-02 5.352e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.300e-01 0.000e+00  1.684e+02 1.045e-01 6.726e-02 1.715e-03 2.517e-01 1.006e-01 2.077e-02 2.146e-02 6.436e-02 5.390e-02 5.361e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.400e-01 0.000e+00  1.805e+02 9.755e-02 8.632e-02 1.091e-03 2.581e-01 9.759e-02 2.086e-02 2.155e-02 8.563e-02 5.400e-02 5.372e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.500e-01 0.000e+00  1.940e+02 9.076e-02 1.057e-01 1.792e-03 2.628e-01 9.405e-02 2.096e-02 2.165e-02 1.096e-01 5.411e-02 5.383e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.600e-01 0.000e+00  2.090e+02 8.427e-02 1.250e-01 3.547e-03 2.660e-01 9.193e-02 2.108e-02 2.176e-02 1.363e-01 5.423e-02 5.396e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.700e-01 0.000e+00  2.253e+02 7.816e-02 1.438e-01 6.113e-03 2.679e-01 8.771e-02 2.121e-02 2.189e-02 1.621e-01 5.436e-02 5.410e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.800e-01 0.000e+00  2.431e+02 7.244e-02 1.619e-01 9.281e-03 2.688e-01 8.751e-02 2.134e-02 2.202e-02 1.917e-01 5.451e-02 5.426e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  1.900e-01 0.000e+00  2.623e+02 6.715e-02 1.792e-01 1.288e-02 2.689e-01 8.463e-02 2.150e-02 2.217e-02 2.246e-01 5.467e-02 5.443e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.000e-01 0.000e+00  2.830e+02 6.226e-02 1.955e-01 1.676e-02 2.683e-01 8.078e-02 2.166e-02 2.233e-02 2.619e-01 5.484e-02 5.461e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.100e-01 0.000e+00  3.051e+02 5.776e-02 2.109e-01 2.082e-02 2.671e-01 8.009e-02 2.184e-02 2.250e-02 2.902e-01 5.502e-02 5.480e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.200e-01 0.000e+00  3.286e+02 5.365e-02 2.252e-01 2.496e-02 2.656e-01 6.016e-02 2.203e-02 2.268e-02 2.569e-01 5.522e-02 5.500e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.300e-01 0.000e+00  3.535e+02 4.988e-02 2.386e-01 2.912e-02 2.638e-01 6.129e-02 2.223e-02 2.288e-02 2.956e-01 5.542e-02 5.522e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.400e-01 0.000e+00  3.799e+02 4.643e-02 2.511e-01 3.324e-02 2.617e-01 7.026e-02 2.245e-02 2.309e-02 3.232e-01 5.564e-02 5.546e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.500e-01 0.000e+00  4.077e+02 4.328e-02 2.627e-01 3.730e-02 2.595e-01 7.032e-02 2.268e-02 2.331e-02 3.584e-01 5.588e-02 5.570e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.600e-01 0.000e+00  4.369e+02 4.040e-02 2.734e-01 4.126e-02 2.572e-01 6.839e-02 2.292e-02 2.355e-02 4.687e-01 5.612e-02 5.597e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.700e-01 0.000e+00  4.676e+02 3.777e-02 2.834e-01 4.511e-02 2.548e-01 6.855e-02 2.318e-02 2.380e-02 5.142e-01 5.638e-02 5.624e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.800e-01 0.000e+00  4.997e+02 3.536e-02 2.927e-01 4.883e-02 2.524e-01 6.520e-02 2.346e-02 2.406e-02 5.376e-01 5.666e-02 5.653e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  2.900e-01 0.000e+00  5.332e+02 3.316e-02 3.014e-01 5.242e-02 2.500e-01 6.518e-02 2.375e-02 2.435e-02 5.989e-01 5.694e-02 5.683e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.000e-01 0.000e+00  5.681e+02 3.114e-02 3.094e-01 5.587e-02 2.476e-01 6.476e-02 2.405e-02 2.464e-02 7.404e-01 5.724e-02 5.715e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.100e-01 0.000e+00  6.045e+02 2.928e-02 3.169e-01 5.919e-02 2.452e-01 6.425e-02 2.438e-02 2.495e-02 8.054e-01 5.756e-02 5.748e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.200e-01 0.000e+00  6.423e+02 2.758e-02 3.238e-01 6.236e-02 2.428e-01 6.421e-02 2.472e-02 2.528e-02 7.731e-01 5.789e-02 5.783e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.300e-01 0.000e+00  6.815e+02 2.601e-02 3.303e-01 6.541e-02 2.405e-01 7.382e-02 2.508e-02 2.563e-02 8.207e-01 5.823e-02 5.820e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.400e-01 0.000e+00  7.222e+02 2.456e-02 3.364e-01 6.832e-02 2.383e-01 6.937e-02 2.546e-02 2.599e-02 9.494e-01 5.859e-02 5.858e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.500e-01 0.000e+00  7.643e+02 2.323e-02 3.420e-01 7.111e-02 2.361e-01 6.877e-02 2.585e-02 2.637e-02 1.026e+00 5.896e-02 5.897e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.600e-01 0.000e+00  8.078e+02 2.199e-02 3.473e-01 7.378e-02 2.340e-01 6.857e-02 2.627e-02 2.677e-02 1.084e+00 5.935e-02 5.938e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.700e-01 0.000e+00  8.527e+02 2.085e-02 3.523e-01 7.633e-02 2.319e-01 6.597e-02 2.671e-02 2.719e-02 1.207e+00 5.975e-02 5.981e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.800e-01 0.000e+00  8.991e+02 1.979e-02 3.569e-01 7.877e-02 2.299e-01 7.141e-02 2.717e-02 2.763e-02 1.190e+00 6.017e-02 6.026e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  3.900e-01 0.000e+00  9.469e+02 1.881e-02 3.613e-01 8.110e-02 2.279e-01 6.717e-02 2.765e-02 2.809e-02 1.282e+00 6.060e-02 6.072e-02 #  p p > zp > l+ l-
5.262e+03 7.920e-01  4.000e-01 0.000e+00  9.962e+02 1.790e-02 3.654e-01 8.334e-02 2.261e-01 6.637e-02 2.816e-02 2.857e-02 1.434e+00 6.105e-02 6.120e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  0.000e+00 0.000e+00  2.324e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 9.312e-02 2.197e-02 2.221e-02 9.312e-02 5.938e-02 5.962e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.000e-02 0.000e+00  2.222e+02 1.307e-01 9.890e-02 1.516e-01 5.475e-02 9.376e-02 2.185e-02 2.209e-02 7.097e-02 5.927e-02 5.951e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.000e-02 0.000e+00  2.141e+02 1.355e-01 7.422e-02 1.354e-01 6.976e-02 9.354e-02 2.175e-02 2.200e-02 5.122e-02 5.918e-02 5.941e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.000e-02 0.000e+00  2.081e+02 1.394e-01 5.186e-02 1.185e-01 8.646e-02 9.332e-02 2.168e-02 2.194e-02 3.472e-02 5.912e-02 5.935e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  4.000e-02 0.000e+00  2.041e+02 1.420e-01 3.271e-02 1.014e-01 1.045e-01 9.205e-02 2.164e-02 2.190e-02 2.121e-02 5.908e-02 5.930e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  5.000e-02 0.000e+00  2.022e+02 1.433e-01 1.756e-02 8.438e-02 1.234e-01 9.175e-02 2.162e-02 2.187e-02 1.120e-02 5.906e-02 5.928e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  6.000e-02 0.000e+00  2.025e+02 1.431e-01 6.963e-03 6.815e-02 1.426e-01 9.128e-02 2.162e-02 2.188e-02 4.438e-03 5.906e-02 5.928e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  7.000e-02 0.000e+00  2.047e+02 1.414e-01 1.246e-03 5.317e-02 1.615e-01 9.041e-02 2.165e-02 2.190e-02 7.971e-04 5.908e-02 5.931e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  8.000e-02 0.000e+00  2.091e+02 1.384e-01 4.141e-04 3.983e-02 1.796e-01 8.923e-02 2.170e-02 2.195e-02 2.568e-04 5.913e-02 5.936e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  9.000e-02 0.000e+00  2.156e+02 1.343e-01 4.194e-03 2.843e-02 1.964e-01 9.019e-02 2.177e-02 2.202e-02 2.853e-03 5.920e-02 5.943e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.000e-01 0.000e+00  2.241e+02 1.291e-01 1.208e-02 1.911e-02 2.115e-01 9.193e-02 2.187e-02 2.212e-02 8.564e-03 5.929e-02 5.953e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.100e-01 0.000e+00  2.347e+02 1.233e-01 2.342e-02 1.189e-02 2.247e-01 8.866e-02 2.200e-02 2.223e-02 1.707e-02 5.940e-02 5.965e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.200e-01 0.000e+00  2.474e+02 1.169e-01 3.749e-02 6.688e-03 2.359e-01 8.798e-02 2.214e-02 2.237e-02 2.754e-02 5.953e-02 5.979e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.300e-01 0.000e+00  2.621e+02 1.103e-01 5.354e-02 3.332e-03 2.452e-01 5.377e-02 2.232e-02 2.254e-02 4.158e-02 5.969e-02 5.996e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.400e-01 0.000e+00  2.790e+02 1.037e-01 7.092e-02 1.604e-03 2.526e-01 5.372e-02 2.252e-02 2.273e-02 3.721e-02 5.987e-02 6.015e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.500e-01 0.000e+00  2.979e+02 9.709e-02 8.902e-02 1.265e-03 2.584e-01 8.537e-02 2.275e-02 2.295e-02 5.058e-02 6.007e-02 6.037e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.600e-01 0.000e+00  3.189e+02 9.070e-02 1.074e-01 2.074e-03 2.626e-01 7.936e-02 2.301e-02 2.319e-02 9.353e-02 6.029e-02 6.061e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.700e-01 0.000e+00  3.420e+02 8.459e-02 1.256e-01 3.804e-03 2.655e-01 7.816e-02 2.330e-02 2.346e-02 1.178e-01 6.054e-02 6.087e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.800e-01 0.000e+00  3.671e+02 7.880e-02 1.434e-01 6.253e-03 2.673e-01 7.867e-02 2.361e-02 2.376e-02 1.480e-01 6.081e-02 6.117e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  1.900e-01 0.000e+00  3.944e+02 7.337e-02 1.606e-01 9.244e-03 2.682e-01 6.756e-02 2.396e-02 2.408e-02 1.753e-01 6.111e-02 6.148e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.000e-01 0.000e+00  4.237e+02 6.831e-02 1.770e-01 1.263e-02 2.684e-01 6.455e-02 2.434e-02 2.444e-02 1.757e-01 6.143e-02 6.183e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.100e-01 0.000e+00  4.551e+02 6.361e-02 1.926e-01 1.628e-02 2.679e-01 6.483e-02 2.475e-02 2.483e-02 1.923e-01 6.177e-02 6.219e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.200e-01 0.000e+00  4.885e+02 5.927e-02 2.073e-01 2.011e-02 2.669e-01 8.020e-02 2.520e-02 2.525e-02 2.299e-01 6.214e-02 6.259e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.300e-01 0.000e+00  5.241e+02 5.526e-02 2.211e-01 2.404e-02 2.656e-01 7.815e-02 2.568e-02 2.570e-02 3.159e-01 6.253e-02 6.301e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.400e-01 0.000e+00  5.617e+02 5.158e-02 2.341e-01 2.799e-02 2.639e-01 8.006e-02 2.621e-02 2.619e-02 3.503e-01 6.295e-02 6.347e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.500e-01 0.000e+00  6.014e+02 4.819e-02 2.463e-01 3.193e-02 2.620e-01 7.829e-02 2.677e-02 2.671e-02 4.026e-01 6.340e-02 6.395e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.600e-01 0.000e+00  6.432e+02 4.508e-02 2.576e-01 3.582e-02 2.600e-01 7.908e-02 2.737e-02 2.728e-02 4.601e-01 6.387e-02 6.445e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.700e-01 0.000e+00  6.870e+02 4.222e-02 2.682e-01 3.963e-02 2.578e-01 7.032e-02 2.802e-02 2.789e-02 4.984e-01 6.437e-02 6.499e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.800e-01 0.000e+00  7.330e+02 3.960e-02 2.780e-01 4.335e-02 2.556e-01 7.107e-02 2.872e-02 2.853e-02 4.849e-01 6.489e-02 6.556e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  2.900e-01 0.000e+00  7.810e+02 3.718e-02 2.872e-01 4.696e-02 2.533e-01 6.955e-02 2.947e-02 2.923e-02 5.353e-01 6.545e-02 6.616e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.000e-01 0.000e+00  8.311e+02 3.496e-02 2.958e-01 5.046e-02 2.510e-01 6.979e-02 3.027e-02 2.997e-02 5.944e-01 6.603e-02 6.679e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.100e-01 0.000e+00  8.833e+02 3.291e-02 3.038e-01 5.383e-02 2.487e-01 6.935e-02 3.113e-02 3.076e-02 6.259e-01 6.665e-02 6.746e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.200e-01 0.000e+00  9.375e+02 3.103e-02 3.113e-01 5.708e-02 2.464e-01 6.862e-02 3.205e-02 3.161e-02 7.035e-01 6.729e-02 6.816e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.300e-01 0.000e+00  9.939e+02 2.929e-02 3.183e-01 6.020e-02 2.442e-01 6.999e-02 3.303e-02 3.252e-02 7.528e-01 6.797e-02 6.889e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.400e-01 0.000e+00  1.052e+03 2.769e-02 3.249e-01 6.321e-02 2.420e-01 7.789e-02 3.408e-02 3.348e-02 9.166e-01 6.868e-02 6.966e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.500e-01 0.000e+00  1.113e+03 2.620e-02 3.310e-01 6.609e-02 2.398e-01 7.852e-02 3.520e-02 3.451e-02 9.799e-01 6.942e-02 7.046e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.600e-01 0.000e+00  1.175e+03 2.483e-02 3.367e-01 6.886e-02 2.376e-01 7.990e-02 3.640e-02 3.561e-02 1.057e+00 7.019e-02 7.130e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.700e-01 0.000e+00  1.240e+03 2.355e-02 3.421e-01 7.151e-02 2.356e-01 7.940e-02 3.768e-02 3.678e-02 1.102e+00 7.100e-02 7.218e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.800e-01 0.000e+00  1.307e+03 2.237e-02 3.471e-01 7.406e-02 2.335e-01 7.688e-02 3.905e-02 3.803e-02 1.208e+00 7.185e-02 7.310e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  3.900e-01 0.000e+00  1.376e+03 2.127e-02 3.519e-01 7.650e-02 2.316e-01 7.881e-02 4.052e-02 3.936e-02 1.294e+00 7.273e-02 7.406e-02 #  p p > zp > l+ l-
5.995e+03 8.415e-01  4.000e-01 0.000e+00  1.446e+03 2.025e-02 3.563e-01 7.884e-02 2.296e-01 8.010e-02 4.209e-02 4.079e-02 1.387e+00 7.365e-02 7.507e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  0.000e+00 0.000e+00  4.427e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.484e-02 2.379e-02 2.383e-02 8.484e-02 6.091e-02 6.127e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.000e-02 0.000e+00  4.242e+02 1.304e-01 1.003e-01 1.525e-01 5.394e-02 8.160e-02 2.359e-02 2.364e-02 6.280e-02 6.074e-02 6.109e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.000e-02 0.000e+00  4.092e+02 1.351e-01 7.691e-02 1.373e-01 6.793e-02 7.933e-02 2.343e-02 2.349e-02 4.583e-02 6.061e-02 6.094e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.000e-02 0.000e+00  3.977e+02 1.389e-01 5.543e-02 1.214e-01 8.347e-02 7.891e-02 2.330e-02 2.338e-02 3.148e-02 6.050e-02 6.083e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  4.000e-02 0.000e+00  3.897e+02 1.417e-01 3.669e-02 1.052e-01 1.003e-01 9.406e-02 2.322e-02 2.330e-02 2.454e-02 6.043e-02 6.075e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  5.000e-02 0.000e+00  3.853e+02 1.433e-01 2.136e-02 8.903e-02 1.179e-01 9.392e-02 2.317e-02 2.325e-02 1.396e-02 6.039e-02 6.071e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  6.000e-02 0.000e+00  3.844e+02 1.436e-01 9.985e-03 7.343e-02 1.360e-01 9.335e-02 2.316e-02 2.325e-02 6.493e-03 6.038e-02 6.070e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  7.000e-02 0.000e+00  3.871e+02 1.425e-01 2.900e-03 5.879e-02 1.540e-01 9.283e-02 2.319e-02 2.327e-02 1.896e-03 6.041e-02 6.072e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  8.000e-02 0.000e+00  3.933e+02 1.403e-01 2.109e-04 4.551e-02 1.715e-01 9.464e-02 2.326e-02 2.333e-02 1.180e-04 6.046e-02 6.078e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  9.000e-02 0.000e+00  4.030e+02 1.368e-01 1.787e-03 3.385e-02 1.879e-01 7.677e-02 2.336e-02 2.343e-02 1.189e-03 6.055e-02 6.088e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.000e-01 0.000e+00  4.162e+02 1.325e-01 7.290e-03 2.400e-02 2.030e-01 7.773e-02 2.350e-02 2.356e-02 4.301e-03 6.067e-02 6.101e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.100e-01 0.000e+00  4.330e+02 1.273e-01 1.622e-02 1.605e-02 2.166e-01 7.857e-02 2.368e-02 2.373e-02 9.888e-03 6.082e-02 6.117e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.200e-01 0.000e+00  4.533e+02 1.216e-01 2.800e-02 9.956e-03 2.283e-01 8.046e-02 2.390e-02 2.393e-02 1.767e-02 6.101e-02 6.137e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.300e-01 0.000e+00  4.771e+02 1.155e-01 4.199e-02 5.626e-03 2.384e-01 7.921e-02 2.416e-02 2.417e-02 2.836e-02 6.123e-02 6.160e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.400e-01 0.000e+00  5.045e+02 1.092e-01 5.760e-02 2.900e-03 2.467e-01 7.564e-02 2.446e-02 2.445e-02 4.151e-02 6.148e-02 6.187e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.500e-01 0.000e+00  5.354e+02 1.029e-01 7.425e-02 1.584e-03 2.533e-01 7.725e-02 2.481e-02 2.478e-02 5.526e-02 6.176e-02 6.218e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.600e-01 0.000e+00  5.698e+02 9.672e-02 9.148e-02 1.475e-03 2.585e-01 8.916e-02 2.520e-02 2.514e-02 8.398e-02 6.208e-02 6.252e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.700e-01 0.000e+00  6.078e+02 9.068e-02 1.089e-01 2.368e-03 2.624e-01 9.235e-02 2.564e-02 2.554e-02 1.095e-01 6.244e-02 6.290e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.800e-01 0.000e+00  6.492e+02 8.490e-02 1.261e-01 4.074e-03 2.651e-01 9.297e-02 2.613e-02 2.600e-02 1.358e-01 6.283e-02 6.332e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  1.900e-01 0.000e+00  6.943e+02 7.940e-02 1.430e-01 6.421e-03 2.668e-01 8.775e-02 2.667e-02 2.649e-02 1.559e-01 6.325e-02 6.377e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.000e-01 0.000e+00  7.428e+02 7.423e-02 1.594e-01 9.259e-03 2.677e-01 8.829e-02 2.727e-02 2.704e-02 1.895e-01 6.372e-02 6.427e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.100e-01 0.000e+00  7.949e+02 6.938e-02 1.750e-01 1.246e-02 2.678e-01 8.838e-02 2.792e-02 2.764e-02 2.213e-01 6.422e-02 6.481e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.200e-01 0.000e+00  8.505e+02 6.486e-02 1.900e-01 1.592e-02 2.674e-01 8.947e-02 2.864e-02 2.830e-02 2.581e-01 6.475e-02 6.538e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.300e-01 0.000e+00  9.097e+02 6.066e-02 2.041e-01 1.954e-02 2.666e-01 9.085e-02 2.942e-02 2.902e-02 2.837e-01 6.533e-02 6.600e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.400e-01 0.000e+00  9.724e+02 5.677e-02 2.175e-01 2.327e-02 2.654e-01 7.801e-02 3.027e-02 2.980e-02 2.722e-01 6.595e-02 6.667e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.500e-01 0.000e+00  1.039e+03 5.317e-02 2.301e-01 2.704e-02 2.639e-01 7.860e-02 3.120e-02 3.064e-02 3.171e-01 6.660e-02 6.737e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.600e-01 0.000e+00  1.108e+03 4.985e-02 2.419e-01 3.080e-02 2.622e-01 8.040e-02 3.220e-02 3.156e-02 3.805e-01 6.730e-02 6.813e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.700e-01 0.000e+00  1.182e+03 4.678e-02 2.529e-01 3.454e-02 2.603e-01 8.457e-02 3.329e-02 3.255e-02 4.314e-01 6.805e-02 6.893e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.800e-01 0.000e+00  1.258e+03 4.394e-02 2.633e-01 3.821e-02 2.583e-01 8.305e-02 3.448e-02 3.362e-02 4.834e-01 6.884e-02 6.978e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  2.900e-01 0.000e+00  1.339e+03 4.133e-02 2.730e-01 4.180e-02 2.562e-01 8.686e-02 3.576e-02 3.478e-02 5.434e-01 6.967e-02 7.068e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.000e-01 0.000e+00  1.423e+03 3.891e-02 2.821e-01 4.531e-02 2.540e-01 8.545e-02 3.715e-02 3.603e-02 6.049e-01 7.055e-02 7.163e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.100e-01 0.000e+00  1.510e+03 3.668e-02 2.907e-01 4.871e-02 2.519e-01 8.977e-02 3.866e-02 3.739e-02 7.057e-01 7.148e-02 7.263e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.200e-01 0.000e+00  1.601e+03 3.462e-02 2.986e-01 5.200e-02 2.497e-01 8.586e-02 4.029e-02 3.885e-02 7.727e-01 7.246e-02 7.369e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.300e-01 0.000e+00  1.695e+03 3.272e-02 3.061e-01 5.518e-02 2.475e-01 8.799e-02 4.206e-02 4.043e-02 8.302e-01 7.350e-02 7.481e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.400e-01 0.000e+00  1.793e+03 3.095e-02 3.131e-01 5.825e-02 2.453e-01 8.316e-02 4.398e-02 4.214e-02 8.593e-01 7.458e-02 7.599e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.500e-01 0.000e+00  1.895e+03 2.931e-02 3.197e-01 6.121e-02 2.432e-01 8.719e-02 4.606e-02 4.399e-02 9.287e-01 7.573e-02 7.723e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.600e-01 0.000e+00  2.000e+03 2.780e-02 3.258e-01 6.406e-02 2.411e-01 8.491e-02 4.832e-02 4.598e-02 9.895e-01 7.693e-02 7.854e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.700e-01 0.000e+00  2.109e+03 2.639e-02 3.316e-01 6.680e-02 2.390e-01 8.506e-02 5.077e-02 4.814e-02 1.077e+00 7.819e-02 7.991e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.800e-01 0.000e+00  2.221e+03 2.508e-02 3.371e-01 6.944e-02 2.370e-01 8.112e-02 5.342e-02 5.047e-02 1.116e+00 7.952e-02 8.135e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  3.900e-01 0.000e+00  2.336e+03 2.386e-02 3.422e-01 7.197e-02 2.350e-01 8.244e-02 5.631e-02 5.300e-02 1.209e+00 8.091e-02 8.286e-02 #  p p > zp > l+ l-
7.195e+03 8.910e-01  4.000e-01 0.000e+00  2.456e+03 2.272e-02 3.470e-01 7.441e-02 2.330e-01 8.507e-02 5.945e-02 5.573e-02 1.248e+00 8.237e-02 8.445e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  0.000e+00 0.000e+00  1.187e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.018e-01 2.903e-02 2.866e-02 1.018e-01 6.505e-02 6.570e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.000e-02 0.000e+00  1.139e+03 1.302e-01 1.016e-01 1.532e-01 5.322e-02 1.031e-01 2.857e-02 2.824e-02 8.049e-02 6.470e-02 6.533e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.000e-02 0.000e+00  1.100e+03 1.347e-01 7.933e-02 1.389e-01 6.632e-02 1.027e-01 2.819e-02 2.789e-02 6.049e-02 6.442e-02 6.503e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.000e-02 0.000e+00  1.070e+03 1.385e-01 5.871e-02 1.239e-01 8.083e-02 1.037e-01 2.790e-02 2.763e-02 4.394e-02 6.420e-02 6.479e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  4.000e-02 0.000e+00  1.047e+03 1.414e-01 4.042e-02 1.086e-01 9.651e-02 1.023e-01 2.769e-02 2.744e-02 2.933e-02 6.404e-02 6.462e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  5.000e-02 0.000e+00  1.034e+03 1.432e-01 2.507e-02 9.323e-02 1.131e-01 1.019e-01 2.757e-02 2.732e-02 1.786e-02 6.395e-02 6.452e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  6.000e-02 0.000e+00  1.029e+03 1.439e-01 1.315e-02 7.825e-02 1.301e-01 1.014e-01 2.752e-02 2.728e-02 9.337e-03 6.391e-02 6.448e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  7.000e-02 0.000e+00  1.032e+03 1.434e-01 5.018e-03 6.402e-02 1.472e-01 1.010e-01 2.755e-02 2.730e-02 3.566e-03 6.393e-02 6.450e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  8.000e-02 0.000e+00  1.044e+03 1.417e-01 8.281e-04 5.089e-02 1.640e-01 1.010e-01 2.766e-02 2.741e-02 5.962e-04 6.402e-02 6.459e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  9.000e-02 0.000e+00  1.064e+03 1.389e-01 5.517e-04 3.912e-02 1.800e-01 1.019e-01 2.785e-02 2.758e-02 3.851e-04 6.416e-02 6.475e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.000e-01 0.000e+00  1.093e+03 1.353e-01 3.977e-03 2.893e-02 1.950e-01 9.866e-02 2.812e-02 2.783e-02 2.875e-03 6.437e-02 6.497e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.100e-01 0.000e+00  1.130e+03 1.308e-01 1.074e-02 2.041e-02 2.087e-01 9.895e-02 2.848e-02 2.816e-02 8.037e-03 6.464e-02 6.526e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.200e-01 0.000e+00  1.176e+03 1.257e-01 2.038e-02 1.360e-02 2.208e-01 9.860e-02 2.892e-02 2.856e-02 1.584e-02 6.497e-02 6.561e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.300e-01 0.000e+00  1.230e+03 1.201e-01 3.238e-02 8.438e-03 2.314e-01 9.899e-02 2.946e-02 2.905e-02 2.625e-02 6.536e-02 6.603e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.400e-01 0.000e+00  1.293e+03 1.143e-01 4.620e-02 4.826e-03 2.404e-01 9.958e-02 3.009e-02 2.963e-02 3.912e-02 6.582e-02 6.653e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.500e-01 0.000e+00  1.365e+03 1.083e-01 6.133e-02 2.615e-03 2.478e-01 9.992e-02 3.082e-02 3.030e-02 5.591e-02 6.634e-02 6.709e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.600e-01 0.000e+00  1.444e+03 1.023e-01 7.731e-02 1.636e-03 2.539e-01 9.772e-02 3.167e-02 3.107e-02 7.476e-02 6.693e-02 6.773e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.700e-01 0.000e+00  1.533e+03 9.642e-02 9.374e-02 1.714e-03 2.586e-01 9.888e-02 3.262e-02 3.194e-02 9.527e-02 6.759e-02 6.844e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.800e-01 0.000e+00  1.629e+03 9.070e-02 1.103e-01 2.676e-03 2.621e-01 9.856e-02 3.371e-02 3.292e-02 1.194e-01 6.833e-02 6.923e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  1.900e-01 0.000e+00  1.735e+03 8.521e-02 1.267e-01 4.358e-03 2.646e-01 9.697e-02 3.493e-02 3.403e-02 1.423e-01 6.913e-02 7.009e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.000e-01 0.000e+00  1.849e+03 7.998e-02 1.428e-01 6.616e-03 2.662e-01 9.272e-02 3.630e-02 3.526e-02 1.672e-01 7.001e-02 7.104e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.100e-01 0.000e+00  1.971e+03 7.503e-02 1.584e-01 9.320e-03 2.671e-01 9.693e-02 3.783e-02 3.664e-02 2.062e-01 7.097e-02 7.208e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.200e-01 0.000e+00  2.102e+03 7.038e-02 1.733e-01 1.236e-02 2.673e-01 9.580e-02 3.953e-02 3.817e-02 2.361e-01 7.201e-02 7.320e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.300e-01 0.000e+00  2.241e+03 6.602e-02 1.876e-01 1.564e-02 2.670e-01 9.524e-02 4.144e-02 3.987e-02 2.734e-01 7.313e-02 7.442e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.400e-01 0.000e+00  2.389e+03 6.196e-02 2.013e-01 1.909e-02 2.662e-01 9.538e-02 4.356e-02 4.176e-02 2.784e-01 7.434e-02 7.573e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.500e-01 0.000e+00  2.545e+03 5.818e-02 2.142e-01 2.263e-02 2.651e-01 9.489e-02 4.592e-02 4.386e-02 3.206e-01 7.565e-02 7.715e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.600e-01 0.000e+00  2.710e+03 5.466e-02 2.264e-01 2.623e-02 2.638e-01 9.343e-02 4.854e-02 4.618e-02 3.799e-01 7.705e-02 7.866e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.700e-01 0.000e+00  2.883e+03 5.140e-02 2.379e-01 2.984e-02 2.622e-01 9.040e-02 5.147e-02 4.876e-02 4.016e-01 7.855e-02 8.029e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.800e-01 0.000e+00  3.065e+03 4.838e-02 2.487e-01 3.343e-02 2.605e-01 9.069e-02 5.473e-02 5.161e-02 4.481e-01 8.015e-02 8.204e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  2.900e-01 0.000e+00  3.255e+03 4.557e-02 2.589e-01 3.697e-02 2.586e-01 8.389e-02 5.836e-02 5.478e-02 5.006e-01 8.186e-02 8.391e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.000e-01 0.000e+00  3.454e+03 4.297e-02 2.684e-01 4.044e-02 2.566e-01 8.624e-02 6.241e-02 5.830e-02 5.542e-01 8.369e-02 8.590e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.100e-01 0.000e+00  3.661e+03 4.057e-02 2.774e-01 4.384e-02 2.546e-01 8.737e-02 6.693e-02 6.221e-02 6.220e-01 8.565e-02 8.804e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.200e-01 0.000e+00  3.877e+03 3.833e-02 2.858e-01 4.715e-02 2.525e-01 8.595e-02 7.199e-02 6.656e-02 6.698e-01 8.773e-02 9.031e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.300e-01 0.000e+00  4.101e+03 3.626e-02 2.938e-01 5.036e-02 2.504e-01 8.207e-02 7.765e-02 7.140e-02 6.640e-01 8.994e-02 9.274e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.400e-01 0.000e+00  4.334e+03 3.434e-02 3.012e-01 5.348e-02 2.483e-01 8.531e-02 8.400e-02 7.680e-02 7.383e-01 9.230e-02 9.533e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.500e-01 0.000e+00  4.576e+03 3.255e-02 3.082e-01 5.649e-02 2.463e-01 8.318e-02 9.113e-02 8.283e-02 7.774e-01 9.481e-02 9.809e-02 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.600e-01 0.000e+00  4.825e+03 3.089e-02 3.148e-01 5.941e-02 2.442e-01 7.938e-02 9.915e-02 8.957e-02 8.105e-01 9.748e-02 1.010e-01 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.700e-01 0.000e+00  5.084e+03 2.935e-02 3.209e-01 6.222e-02 2.422e-01 7.943e-02 1.082e-01 9.712e-02 8.698e-01 1.003e-01 1.042e-01 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.800e-01 0.000e+00  5.350e+03 2.791e-02 3.268e-01 6.493e-02 2.401e-01 7.904e-02 1.184e-01 1.056e-01 8.843e-01 1.033e-01 1.075e-01 #  p p > zp > l+ l-
9.699e+03 9.405e-01  3.900e-01 0.000e+00  5.626e+03 2.657e-02 3.323e-01 6.754e-02 2.382e-01 7.673e-02 1.299e-01 1.151e-01 9.621e-01 1.066e-01 1.111e-01 #  p p > zp > l+ l-
9.699e+03 9.405e-01  4.000e-01 0.000e+00  5.909e+03 2.532e-02 3.374e-01 7.006e-02 2.362e-01 7.415e-02 1.430e-01 1.258e-01 1.005e+00 1.100e-01 1.149e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  0.000e+00 0.000e+00  1.855e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 7.681e-02 2.557e-01 2.157e-01 7.681e-02 1.332e-01 1.408e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.000e-02 0.000e+00  1.784e+04 1.299e-01 1.028e-01 1.539e-01 5.257e-02 7.858e-02 2.315e-01 1.967e-01 6.217e-02 1.289e-01 1.360e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  2.000e-02 0.000e+00  1.724e+04 1.344e-01 8.154e-02 1.404e-01 6.488e-02 8.007e-02 2.132e-01 1.822e-01 4.859e-02 1.254e-01 1.321e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  3.000e-02 0.000e+00  1.677e+04 1.381e-01 6.171e-02 1.262e-01 7.848e-02 8.115e-02 1.995e-01 1.714e-01 3.626e-02 1.227e-01 1.291e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  4.000e-02 0.000e+00  1.641e+04 1.410e-01 4.390e-02 1.117e-01 9.317e-02 8.183e-02 1.899e-01 1.637e-01 2.546e-02 1.207e-01 1.269e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  5.000e-02 0.000e+00  1.617e+04 1.430e-01 2.864e-02 9.704e-02 1.087e-01 8.215e-02 1.838e-01 1.588e-01 1.645e-02 1.195e-01 1.254e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  6.000e-02 0.000e+00  1.606e+04 1.440e-01 1.637e-02 8.267e-02 1.248e-01 8.214e-02 1.809e-01 1.564e-01 9.350e-03 1.188e-01 1.247e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  7.000e-02 0.000e+00  1.606e+04 1.439e-01 7.442e-03 6.887e-02 1.410e-01 8.172e-02 1.810e-01 1.565e-01 4.222e-03 1.188e-01 1.247e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  8.000e-02 0.000e+00  1.619e+04 1.428e-01 2.047e-03 5.597e-02 1.571e-01 8.095e-02 1.841e-01 1.590e-01 1.163e-03 1.195e-01 1.255e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  9.000e-02 0.000e+00  1.643e+04 1.406e-01 2.235e-04 4.421e-02 1.727e-01 7.979e-02 1.904e-01 1.641e-01 1.279e-04 1.209e-01 1.270e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.000e-01 0.000e+00  1.679e+04 1.376e-01 1.856e-03 3.380e-02 1.874e-01 7.831e-02 2.003e-01 1.720e-01 1.060e-03 1.229e-01 1.293e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.100e-01 0.000e+00  1.728e+04 1.337e-01 6.693e-03 2.487e-02 2.011e-01 7.662e-02 2.142e-01 1.830e-01 3.855e-03 1.256e-01 1.323e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.200e-01 0.000e+00  1.788e+04 1.292e-01 1.438e-02 1.748e-02 2.134e-01 7.473e-02 2.329e-01 1.978e-01 8.321e-03 1.291e-01 1.363e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.300e-01 0.000e+00  1.860e+04 1.241e-01 2.448e-02 1.163e-02 2.244e-01 7.231e-02 2.575e-01 2.171e-01 1.428e-02 1.335e-01 1.412e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.400e-01 0.000e+00  1.944e+04 1.188e-01 3.655e-02 7.248e-03 2.339e-01 6.963e-02 2.895e-01 2.420e-01 2.146e-02 1.387e-01 1.471e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.500e-01 0.000e+00  2.041e+04 1.132e-01 5.013e-02 4.231e-03 2.421e-01 6.661e-02 3.309e-01 2.740e-01 2.962e-02 1.450e-01 1.541e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.600e-01 0.000e+00  2.149e+04 1.075e-01 6.478e-02 2.447e-03 2.488e-01 6.413e-02 3.846e-01 3.150e-01 3.839e-02 1.523e-01 1.625e-01 #  p p > zp > l+ l-
2.358e+04 9.900e-01  1.700e-01 0.000e+00  2.269e+04 1.018e-01 8.013e-02 1.747e-03 2.543e-01 6.108e-02 4.545e-01 3.678e-01 4.753e-02 1.609e-01 1.722e-01 #  p p > zp > l+ l-


==> anc/malaphoric.4000.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
3.144e+04 -9.900e-01  0.000e+00 0.000e+00  2.474e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.440e-02 2.557e-01 2.157e-01 2.440e-02 1.332e-01 1.408e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.333e-02 0.000e+00  2.594e+04 1.191e-01 1.568e-01 1.820e-01 2.809e-02 2.325e-02 2.899e-01 2.424e-01 3.060e-02 1.388e-01 1.471e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.667e-02 0.000e+00  2.746e+04 1.125e-01 1.885e-01 1.953e-01 1.747e-02 2.196e-02 3.395e-01 2.806e-01 3.680e-02 1.462e-01 1.555e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.000e-02 0.000e+00  2.928e+04 1.054e-01 2.192e-01 2.065e-01 9.683e-03 2.051e-02 4.107e-01 3.348e-01 4.265e-02 1.557e-01 1.662e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  5.333e-02 0.000e+00  3.142e+04 9.816e-02 2.480e-01 2.155e-01 4.473e-03 1.897e-02 5.131e-01 4.116e-01 4.794e-02 1.675e-01 1.797e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  6.667e-02 0.000e+00   nan 9.102e-02 2.747e-01 2.225e-01 1.491e-03  nan 6.622e-01 5.215e-01  nan 1.822e-01 1.965e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  8.000e-02 0.000e+00   nan 8.413e-02 2.988e-01 2.277e-01 3.682e-04  nan 8.827e-01 6.808e-01  nan 2.003e-01 2.173e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  9.333e-02 0.000e+00   nan 7.760e-02 3.205e-01 2.315e-01 7.421e-04  nan 1.215e+00 9.159e-01  nan 2.225e-01 2.431e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.067e-01 0.000e+00   nan 7.149e-02 3.397e-01 2.340e-01 2.285e-03  nan 1.728e+00 1.270e+00  nan 2.499e-01 2.750e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.200e-01 0.000e+00   nan 6.584e-02 3.566e-01 2.354e-01 4.712e-03  nan 2.539e+00 1.814e+00  nan 2.836e-01 3.147e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.333e-01 0.000e+00   nan 6.064e-02 3.713e-01 2.360e-01 7.787e-03  nan 3.852e+00 2.671e+00  nan 3.254e-01 3.642e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.467e-01 0.000e+00   nan 5.589e-02 3.842e-01 2.359e-01 1.132e-02  nan 6.036e+00 4.051e+00  nan 3.773e-01 4.263e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.600e-01 0.000e+00   nan 5.156e-02 3.954e-01 2.353e-01 1.514e-02  nan 9.771e+00 6.334e+00  nan 4.421e-01 5.047e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.733e-01 0.000e+00   nan 4.763e-02 4.051e-01 2.343e-01 1.916e-02  nan 1.634e+01 1.020e+01  nan 5.237e-01 6.043e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  1.867e-01 0.000e+00   nan 4.407e-02 4.135e-01 2.330e-01 2.325e-02  nan 2.821e+01 1.694e+01  nan 6.269e-01 7.318e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.000e-01 0.000e+00   nan 4.083e-02 4.208e-01 2.314e-01 2.737e-02  nan 5.033e+01 2.898e+01  nan 7.586e-01 8.963e-01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.133e-01 0.000e+00   nan 3.790e-02 4.270e-01 2.297e-01 3.146e-02  nan 9.273e+01 5.108e+01  nan 9.277e-01 1.110e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.267e-01 0.000e+00   nan 3.523e-02 4.325e-01 2.279e-01 3.548e-02  nan 1.765e+02 9.279e+01  nan 1.147e+00 1.391e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.400e-01 0.000e+00   nan 3.282e-02 4.371e-01 2.260e-01 3.940e-02  nan 3.469e+02 1.737e+02  nan 1.433e+00 1.763e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.533e-01 0.000e+00   nan 3.062e-02 4.412e-01 2.241e-01 4.321e-02  nan 7.043e+02 3.351e+02  nan 1.809e+00 2.259e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.667e-01 0.000e+00   nan 2.862e-02 4.447e-01 2.222e-01 4.690e-02  nan 1.477e+03 6.661e+02  nan 2.309e+00 2.929e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.800e-01 0.000e+00   nan 2.679e-02 4.477e-01 2.203e-01 5.046e-02  nan 3.200e+03 1.364e+03  nan 2.978e+00 3.840e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  2.933e-01 0.000e+00   nan 2.513e-02 4.503e-01 2.183e-01 5.388e-02  nan 7.160e+03 2.880e+03  nan 3.883e+00 5.092e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.067e-01 0.000e+00   nan 2.360e-02 4.525e-01 2.165e-01 5.716e-02  nan 1.655e+04 6.265e+03  nan 5.117e+00 6.829e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.200e-01 0.000e+00   nan 2.221e-02 4.544e-01 2.146e-01 6.031e-02  nan 3.950e+04 1.404e+04  nan 6.815e+00 9.264e+00 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.333e-01 0.000e+00   nan 2.093e-02 4.561e-01 2.128e-01 6.333e-02  nan 9.739e+04 3.244e+04  nan 9.174e+00 1.271e+01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.467e-01 0.000e+00   nan 1.975e-02 4.575e-01 2.110e-01 6.623e-02  nan 2.480e+05 7.722e+04  nan 1.248e+01 1.764e+01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.600e-01 0.000e+00   nan 1.867e-02 4.587e-01 2.093e-01 6.900e-02  nan 6.525e+05 1.894e+05  nan 1.716e+01 2.475e+01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.733e-01 0.000e+00   nan 1.767e-02 4.597e-01 2.077e-01 7.165e-02  nan 1.773e+06 4.788e+05  nan 2.386e+01 3.513e+01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  3.867e-01 0.000e+00   nan 1.675e-02 4.606e-01 2.061e-01 7.419e-02  nan 4.976e+06 1.247e+06  nan 3.351e+01 5.043e+01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.000e-01 0.000e+00   nan 1.590e-02 4.613e-01 2.045e-01 7.662e-02  nan 1.442e+07 3.347e+06  nan 4.758e+01 7.323e+01 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.133e-01 0.000e+00   nan 1.511e-02 4.619e-01 2.030e-01 7.895e-02  nan 4.319e+07 9.259e+06  nan 6.829e+01 1.075e+02 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.267e-01 0.000e+00   nan 1.437e-02 4.624e-01 2.015e-01 8.118e-02  nan 1.336e+08 2.639e+07  nan 9.905e+01 1.597e+02 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.400e-01 0.000e+00   nan 1.369e-02 4.628e-01 2.001e-01 8.332e-02  nan 4.267e+08 7.751e+07  nan 1.452e+02 2.400e+02 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.533e-01 0.000e+00   nan 1.306e-02 4.632e-01 1.987e-01 8.537e-02  nan 1.408e+09 2.346e+08  nan 2.151e+02 3.646e+02 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.667e-01 0.000e+00   nan 1.247e-02 4.634e-01 1.974e-01 8.734e-02  nan 4.799e+09 7.318e+08  nan 3.222e+02 5.603e+02 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.800e-01 0.000e+00   nan 1.192e-02 4.636e-01 1.961e-01 8.922e-02  nan 1.689e+10 2.352e+09  nan 4.877e+02 8.708e+02 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  4.933e-01 0.000e+00   nan 1.140e-02 4.638e-01 1.949e-01 9.103e-02  nan 6.143e+10 7.790e+09  nan 7.461e+02 1.369e+03 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  5.067e-01 0.000e+00   nan 1.092e-02 4.639e-01 1.937e-01 9.277e-02  nan 2.307e+11 2.659e+10  nan 1.154e+03 2.176e+03 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  5.200e-01 0.000e+00   nan 1.047e-02 4.639e-01 1.925e-01 9.444e-02  nan 8.950e+11 9.351e+10  nan 1.803e+03 3.500e+03 #  p p > zp > l+ l-
3.144e+04 -9.900e-01  5.333e-01 0.000e+00   nan 1.005e-02 4.639e-01 1.914e-01 9.605e-02  nan 3.586e+12 3.389e+11  nan 2.848e+03 5.692e+03 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  0.000e+00 0.000e+00  1.583e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.192e-02 2.903e-02 2.866e-02 3.192e-02 6.505e-02 6.570e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.333e-02 0.000e+00  1.665e+03 1.187e-01 1.584e-01 1.828e-01 2.749e-02 3.164e-02 2.964e-02 2.922e-02 4.221e-02 6.549e-02 6.618e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.667e-02 0.000e+00  1.769e+03 1.117e-01 1.917e-01 1.966e-01 1.657e-02 3.142e-02 3.043e-02 2.995e-02 5.380e-02 6.606e-02 6.679e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.000e-02 0.000e+00  1.895e+03 1.042e-01 2.237e-01 2.081e-01 8.748e-03 3.071e-02 3.142e-02 3.085e-02 6.595e-02 6.676e-02 6.754e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  5.333e-02 0.000e+00  2.043e+03 9.658e-02 2.537e-01 2.172e-01 3.707e-03 3.061e-02 3.262e-02 3.194e-02 8.040e-02 6.759e-02 6.844e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  6.667e-02 0.000e+00  2.213e+03 8.912e-02 2.811e-01 2.241e-01 1.036e-03 3.084e-02 3.406e-02 3.324e-02 9.724e-02 6.856e-02 6.948e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  8.000e-02 0.000e+00  2.405e+03 8.198e-02 3.058e-01 2.292e-01 3.066e-04 2.906e-02 3.575e-02 3.477e-02 1.088e-01 6.966e-02 7.067e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  9.333e-02 0.000e+00  2.619e+03 7.526e-02 3.277e-01 2.327e-01 1.110e-03 2.812e-02 3.774e-02 3.656e-02 1.225e-01 7.092e-02 7.202e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.067e-01 0.000e+00  2.855e+03 6.903e-02 3.469e-01 2.349e-01 3.083e-03 2.573e-02 4.007e-02 3.865e-02 1.359e-01 7.233e-02 7.355e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.200e-01 0.000e+00  3.113e+03 6.330e-02 3.637e-01 2.361e-01 5.918e-03 2.565e-02 4.277e-02 4.106e-02 1.475e-01 7.390e-02 7.525e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.333e-01 0.000e+00  3.393e+03 5.808e-02 3.783e-01 2.363e-01 9.363e-03 2.869e-02 4.591e-02 4.385e-02 1.871e-01 7.564e-02 7.714e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.467e-01 0.000e+00  3.694e+03 5.333e-02 3.909e-01 2.360e-01 1.322e-02 2.801e-02 4.955e-02 4.707e-02 2.075e-01 7.757e-02 7.923e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.600e-01 0.000e+00  4.018e+03 4.904e-02 4.017e-01 2.351e-01 1.733e-02 2.627e-02 5.378e-02 5.078e-02 2.151e-01 7.969e-02 8.154e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.733e-01 0.000e+00  4.363e+03 4.516e-02 4.111e-01 2.339e-01 2.158e-02 2.707e-02 5.870e-02 5.508e-02 2.475e-01 8.202e-02 8.408e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  1.867e-01 0.000e+00  4.731e+03 4.166e-02 4.191e-01 2.324e-01 2.587e-02 2.579e-02 6.442e-02 6.004e-02 2.582e-01 8.457e-02 8.686e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.000e-01 0.000e+00  5.120e+03 3.850e-02 4.260e-01 2.307e-01 3.015e-02 2.476e-02 7.110e-02 6.579e-02 2.756e-01 8.736e-02 8.992e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.133e-01 0.000e+00  5.532e+03 3.565e-02 4.320e-01 2.288e-01 3.436e-02 2.437e-02 7.890e-02 7.247e-02 2.950e-01 9.041e-02 9.326e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.267e-01 0.000e+00  5.965e+03 3.307e-02 4.370e-01 2.269e-01 3.847e-02 2.421e-02 8.805e-02 8.023e-02 3.164e-01 9.374e-02 9.691e-02 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.400e-01 0.000e+00  6.420e+03 3.074e-02 4.414e-01 2.249e-01 4.247e-02 2.268e-02 9.881e-02 8.929e-02 3.232e-01 9.737e-02 1.009e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.533e-01 0.000e+00  6.897e+03 2.863e-02 4.452e-01 2.229e-01 4.632e-02 2.250e-02 1.115e-01 9.988e-02 3.392e-01 1.013e-01 1.053e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.667e-01 0.000e+00  7.396e+03 2.671e-02 4.484e-01 2.209e-01 5.004e-02 2.251e-02 1.265e-01 1.123e-01 3.724e-01 1.056e-01 1.100e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.800e-01 0.000e+00  7.917e+03 2.497e-02 4.511e-01 2.189e-01 5.361e-02 2.114e-02 1.444e-01 1.269e-01 3.806e-01 1.103e-01 1.152e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  2.933e-01 0.000e+00  8.460e+03 2.338e-02 4.535e-01 2.170e-01 5.703e-02 2.023e-02 1.656e-01 1.442e-01 3.882e-01 1.154e-01 1.209e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.067e-01 0.000e+00  9.025e+03 2.194e-02 4.555e-01 2.150e-01 6.030e-02 2.011e-02 1.911e-01 1.646e-01 4.076e-01 1.210e-01 1.271e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.200e-01 0.000e+00  9.612e+03 2.062e-02 4.572e-01 2.132e-01 6.343e-02 1.866e-02 2.217e-01 1.890e-01 4.160e-01 1.271e-01 1.339e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.333e-01 0.000e+00  1.022e+04 1.941e-02 4.587e-01 2.113e-01 6.643e-02 1.810e-02 2.587e-01 2.180e-01 4.204e-01 1.337e-01 1.414e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.467e-01 0.000e+00  1.085e+04 1.830e-02 4.599e-01 2.096e-01 6.929e-02 1.718e-02 3.035e-01 2.529e-01 4.279e-01 1.409e-01 1.495e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.600e-01 0.000e+00  1.150e+04 1.728e-02 4.609e-01 2.078e-01 7.202e-02 1.654e-02 3.580e-01 2.947e-01 4.480e-01 1.488e-01 1.584e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.733e-01 0.000e+00  1.218e+04 1.634e-02 4.618e-01 2.062e-01 7.464e-02 1.572e-02 4.247e-01 3.454e-01 4.556e-01 1.574e-01 1.682e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  3.867e-01 0.000e+00  1.288e+04 1.547e-02 4.626e-01 2.046e-01 7.713e-02 1.503e-02 5.066e-01 4.067e-01 4.638e-01 1.668e-01 1.789e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.000e-01 0.000e+00   nan 1.467e-02 4.632e-01 2.030e-01 7.952e-02  nan 6.077e-01 4.815e-01  nan 1.771e-01 1.907e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.133e-01 0.000e+00   nan 1.393e-02 4.637e-01 2.015e-01 8.180e-02  nan 7.330e-01 5.730e-01  nan 1.884e-01 2.036e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.267e-01 0.000e+00   nan 1.325e-02 4.641e-01 2.001e-01 8.398e-02  nan 8.891e-01 6.854e-01  nan 2.008e-01 2.179e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.400e-01 0.000e+00   nan 1.261e-02 4.644e-01 1.987e-01 8.607e-02  nan 1.084e+00 8.240e-01  nan 2.143e-01 2.336e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.533e-01 0.000e+00   nan 1.202e-02 4.646e-01 1.973e-01 8.807e-02  nan 1.330e+00 9.958e-01  nan 2.292e-01 2.509e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.667e-01 0.000e+00   nan 1.147e-02 4.648e-01 1.960e-01 8.998e-02  nan 1.640e+00 1.210e+00  nan 2.456e-01 2.701e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.800e-01 0.000e+00   nan 1.096e-02 4.650e-01 1.947e-01 9.182e-02  nan 2.034e+00 1.477e+00  nan 2.637e-01 2.912e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  4.933e-01 0.000e+00   nan 1.048e-02 4.650e-01 1.935e-01 9.358e-02  nan 2.537e+00 1.813e+00  nan 2.836e-01 3.146e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  5.067e-01 0.000e+00   nan 1.003e-02 4.651e-01 1.923e-01 9.526e-02  nan 3.181e+00 2.237e+00  nan 3.055e-01 3.406e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  5.200e-01 0.000e+00   nan 9.615e-03 4.651e-01 1.912e-01 9.689e-02  nan 4.012e+00 2.773e+00  nan 3.298e-01 3.695e-01 #  p p > zp > l+ l-
1.293e+04 -9.405e-01  5.333e-01 0.000e+00   nan 9.222e-03 4.650e-01 1.901e-01 9.844e-02  nan 5.087e+00 3.457e+00  nan 3.566e-01 4.015e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  0.000e+00 0.000e+00  5.903e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.832e-02 2.379e-02 2.383e-02 2.832e-02 6.091e-02 6.127e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.333e-02 0.000e+00  6.231e+02 1.183e-01 1.602e-01 1.836e-01 2.683e-02 2.773e-02 2.405e-02 2.407e-02 3.755e-02 6.114e-02 6.151e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.667e-02 0.000e+00  6.650e+02 1.108e-01 1.952e-01 1.980e-01 1.560e-02 2.776e-02 2.440e-02 2.440e-02 4.891e-02 6.143e-02 6.182e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.000e-02 0.000e+00  7.160e+02 1.029e-01 2.287e-01 2.098e-01 7.775e-03 2.688e-02 2.483e-02 2.479e-02 5.983e-02 6.178e-02 6.219e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  5.333e-02 0.000e+00  7.761e+02 9.485e-02 2.598e-01 2.189e-01 2.954e-03 2.690e-02 2.534e-02 2.527e-02 7.370e-02 6.220e-02 6.264e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  6.667e-02 0.000e+00  8.452e+02 8.705e-02 2.880e-01 2.258e-01 6.541e-04 2.612e-02 2.595e-02 2.583e-02 8.709e-02 6.268e-02 6.316e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  8.000e-02 0.000e+00  9.234e+02 7.964e-02 3.132e-01 2.307e-01 3.766e-04 2.641e-02 2.665e-02 2.648e-02 1.035e-01 6.324e-02 6.376e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  9.333e-02 0.000e+00  1.011e+03 7.274e-02 3.353e-01 2.339e-01 1.660e-03 2.592e-02 2.746e-02 2.722e-02 1.190e-01 6.386e-02 6.443e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.067e-01 0.000e+00  1.107e+03 6.639e-02 3.545e-01 2.358e-01 4.102e-03 2.558e-02 2.837e-02 2.806e-02 1.367e-01 6.456e-02 6.517e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.200e-01 0.000e+00  1.212e+03 6.061e-02 3.712e-01 2.366e-01 7.373e-03 2.559e-02 2.941e-02 2.901e-02 1.535e-01 6.533e-02 6.600e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.333e-01 0.000e+00  1.327e+03 5.537e-02 3.855e-01 2.366e-01 1.121e-02 2.560e-02 3.059e-02 3.008e-02 1.772e-01 6.617e-02 6.691e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.467e-01 0.000e+00  1.451e+03 5.065e-02 3.977e-01 2.359e-01 1.540e-02 2.515e-02 3.190e-02 3.129e-02 1.957e-01 6.710e-02 6.791e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.600e-01 0.000e+00  1.583e+03 4.641e-02 4.082e-01 2.348e-01 1.980e-02 2.512e-02 3.338e-02 3.263e-02 2.192e-01 6.811e-02 6.899e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.733e-01 0.000e+00  1.725e+03 4.260e-02 4.172e-01 2.333e-01 2.428e-02 2.474e-02 3.504e-02 3.413e-02 2.453e-01 6.920e-02 7.017e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  1.867e-01 0.000e+00  1.876e+03 3.918e-02 4.248e-01 2.316e-01 2.876e-02 2.430e-02 3.689e-02 3.579e-02 2.605e-01 7.038e-02 7.145e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.000e-01 0.000e+00  2.036e+03 3.611e-02 4.313e-01 2.297e-01 3.319e-02 2.447e-02 3.896e-02 3.765e-02 2.939e-01 7.166e-02 7.283e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.133e-01 0.000e+00  2.205e+03 3.335e-02 4.369e-01 2.277e-01 3.751e-02 2.415e-02 4.127e-02 3.972e-02 3.174e-01 7.304e-02 7.432e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.267e-01 0.000e+00  2.383e+03 3.087e-02 4.416e-01 2.257e-01 4.170e-02 2.393e-02 4.386e-02 4.203e-02 3.081e-01 7.451e-02 7.591e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.400e-01 0.000e+00  2.570e+03 2.864e-02 4.456e-01 2.236e-01 4.575e-02 2.378e-02 4.675e-02 4.459e-02 3.650e-01 7.610e-02 7.763e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.533e-01 0.000e+00  2.766e+03 2.662e-02 4.490e-01 2.215e-01 4.964e-02 2.341e-02 4.999e-02 4.745e-02 3.920e-01 7.779e-02 7.948e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.667e-01 0.000e+00  2.972e+03 2.480e-02 4.520e-01 2.194e-01 5.338e-02 2.285e-02 5.362e-02 5.064e-02 4.020e-01 7.961e-02 8.145e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.800e-01 0.000e+00  3.186e+03 2.314e-02 4.544e-01 2.174e-01 5.694e-02 2.099e-02 5.769e-02 5.420e-02 4.277e-01 8.155e-02 8.357e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  2.933e-01 0.000e+00  3.409e+03 2.164e-02 4.565e-01 2.154e-01 6.035e-02 2.159e-02 6.226e-02 5.817e-02 4.647e-01 8.363e-02 8.583e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.067e-01 0.000e+00  3.642e+03 2.028e-02 4.583e-01 2.135e-01 6.361e-02 2.219e-02 6.740e-02 6.262e-02 5.205e-01 8.584e-02 8.825e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.200e-01 0.000e+00  3.884e+03 1.903e-02 4.598e-01 2.116e-01 6.671e-02 2.124e-02 7.320e-02 6.759e-02 5.393e-01 8.821e-02 9.084e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.333e-01 0.000e+00  4.134e+03 1.789e-02 4.611e-01 2.097e-01 6.967e-02 2.165e-02 7.974e-02 7.318e-02 5.362e-01 9.073e-02 9.360e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.467e-01 0.000e+00  4.394e+03 1.685e-02 4.622e-01 2.080e-01 7.249e-02 2.134e-02 8.713e-02 7.945e-02 5.851e-01 9.342e-02 9.656e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.600e-01 0.000e+00  4.663e+03 1.590e-02 4.631e-01 2.062e-01 7.517e-02 2.065e-02 9.550e-02 8.651e-02 5.945e-01 9.628e-02 9.971e-02 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.733e-01 0.000e+00  4.941e+03 1.502e-02 4.638e-01 2.046e-01 7.774e-02 2.012e-02 1.050e-01 9.447e-02 6.095e-01 9.934e-02 1.031e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  3.867e-01 0.000e+00  5.228e+03 1.421e-02 4.644e-01 2.030e-01 8.018e-02 1.999e-02 1.158e-01 1.035e-01 6.488e-01 1.026e-01 1.067e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.000e-01 0.000e+00  5.524e+03 1.347e-02 4.649e-01 2.014e-01 8.251e-02 1.948e-02 1.281e-01 1.136e-01 6.706e-01 1.061e-01 1.105e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.133e-01 0.000e+00  5.829e+03 1.278e-02 4.653e-01 2.000e-01 8.474e-02 1.924e-02 1.422e-01 1.252e-01 7.032e-01 1.098e-01 1.146e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.267e-01 0.000e+00  6.143e+03 1.214e-02 4.656e-01 1.985e-01 8.687e-02 1.853e-02 1.583e-01 1.382e-01 7.201e-01 1.137e-01 1.190e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.400e-01 0.000e+00  6.467e+03 1.155e-02 4.658e-01 1.971e-01 8.890e-02 1.845e-02 1.768e-01 1.532e-01 7.318e-01 1.179e-01 1.237e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.533e-01 0.000e+00  6.799e+03 1.100e-02 4.660e-01 1.958e-01 9.084e-02 1.816e-02 1.980e-01 1.702e-01 7.419e-01 1.224e-01 1.287e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.667e-01 0.000e+00  7.141e+03 1.050e-02 4.661e-01 1.945e-01 9.270e-02 1.745e-02 2.225e-01 1.896e-01 7.464e-01 1.272e-01 1.341e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.800e-01 0.000e+00  7.491e+03 1.002e-02 4.662e-01 1.933e-01 9.448e-02 1.741e-02 2.508e-01 2.118e-01 7.597e-01 1.323e-01 1.398e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  4.933e-01 0.000e+00  7.851e+03 9.578e-03 4.662e-01 1.921e-01 9.619e-02 1.653e-02 2.835e-01 2.374e-01 7.584e-01 1.378e-01 1.460e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  5.067e-01 0.000e+00  8.220e+03 9.165e-03 4.662e-01 1.910e-01 9.782e-02 1.592e-02 3.215e-01 2.668e-01 8.013e-01 1.436e-01 1.526e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  5.200e-01 0.000e+00  8.597e+03 8.779e-03 4.661e-01 1.898e-01 9.939e-02 1.577e-02 3.658e-01 3.007e-01 8.205e-01 1.498e-01 1.596e-01 #  p p > zp > l+ l-
9.593e+03 -8.910e-01  5.333e-01 0.000e+00  8.984e+03 8.417e-03 4.660e-01 1.888e-01 1.009e-01 1.546e-02 4.174e-01 3.399e-01 8.673e-01 1.565e-01 1.672e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  0.000e+00 0.000e+00  3.098e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.405e-02 2.208e-02 2.223e-02 2.405e-02 5.944e-02 5.969e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.333e-02 0.000e+00  3.283e+02 1.179e-01 1.623e-01 1.846e-01 2.611e-02 2.389e-02 2.224e-02 2.239e-02 3.289e-02 5.958e-02 5.984e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.667e-02 0.000e+00  3.521e+02 1.098e-01 1.992e-01 1.996e-01 1.456e-02 2.358e-02 2.246e-02 2.259e-02 4.275e-02 5.978e-02 6.005e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.000e-02 0.000e+00  3.813e+02 1.014e-01 2.343e-01 2.116e-01 6.767e-03 2.323e-02 2.273e-02 2.284e-02 5.359e-02 6.001e-02 6.030e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  5.333e-02 0.000e+00  4.157e+02 9.293e-02 2.666e-01 2.208e-01 2.230e-03 2.304e-02 2.306e-02 2.315e-02 6.612e-02 6.029e-02 6.060e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  6.667e-02 0.000e+00  4.555e+02 8.477e-02 2.956e-01 2.276e-01 3.717e-04 2.253e-02 2.343e-02 2.350e-02 7.863e-02 6.062e-02 6.095e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  8.000e-02 0.000e+00  5.006e+02 7.711e-02 3.212e-01 2.322e-01 6.127e-04 2.223e-02 2.387e-02 2.390e-02 9.293e-02 6.099e-02 6.134e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  9.333e-02 0.000e+00  5.510e+02 7.003e-02 3.434e-01 2.351e-01 2.431e-03 2.222e-02 2.437e-02 2.437e-02 1.093e-01 6.140e-02 6.179e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.067e-01 0.000e+00  6.067e+02 6.358e-02 3.626e-01 2.366e-01 5.384e-03 2.193e-02 2.493e-02 2.489e-02 1.253e-01 6.186e-02 6.228e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.200e-01 0.000e+00  6.678e+02 5.776e-02 3.790e-01 2.370e-01 9.119e-03 2.200e-02 2.556e-02 2.547e-02 1.438e-01 6.238e-02 6.283e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.333e-01 0.000e+00  7.342e+02 5.253e-02 3.929e-01 2.367e-01 1.336e-02 2.218e-02 2.627e-02 2.612e-02 1.645e-01 6.294e-02 6.343e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.467e-01 0.000e+00  8.059e+02 4.786e-02 4.048e-01 2.357e-01 1.790e-02 2.123e-02 2.705e-02 2.684e-02 1.823e-01 6.355e-02 6.409e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.600e-01 0.000e+00  8.829e+02 4.368e-02 4.148e-01 2.343e-01 2.257e-02 2.112e-02 2.792e-02 2.764e-02 1.999e-01 6.421e-02 6.480e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.733e-01 0.000e+00  9.652e+02 3.996e-02 4.233e-01 2.326e-01 2.728e-02 2.092e-02 2.888e-02 2.852e-02 2.139e-01 6.493e-02 6.557e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  1.867e-01 0.000e+00  1.053e+03 3.664e-02 4.305e-01 2.307e-01 3.194e-02 2.043e-02 2.993e-02 2.949e-02 2.412e-01 6.570e-02 6.640e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.000e-01 0.000e+00  1.146e+03 3.367e-02 4.366e-01 2.286e-01 3.650e-02 2.116e-02 3.109e-02 3.055e-02 2.737e-01 6.653e-02 6.730e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.133e-01 0.000e+00  1.244e+03 3.102e-02 4.417e-01 2.265e-01 4.092e-02 2.219e-02 3.237e-02 3.171e-02 3.067e-01 6.742e-02 6.825e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.267e-01 0.000e+00  1.348e+03 2.865e-02 4.460e-01 2.243e-01 4.519e-02 2.113e-02 3.377e-02 3.298e-02 3.371e-01 6.837e-02 6.927e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.400e-01 0.000e+00  1.457e+03 2.652e-02 4.497e-01 2.221e-01 4.928e-02 1.873e-02 3.532e-02 3.438e-02 3.068e-01 6.938e-02 7.037e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.533e-01 0.000e+00  1.571e+03 2.460e-02 4.528e-01 2.200e-01 5.319e-02 1.780e-02 3.701e-02 3.590e-02 3.305e-01 7.046e-02 7.153e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.667e-01 0.000e+00  1.690e+03 2.288e-02 4.554e-01 2.178e-01 5.692e-02 1.808e-02 3.886e-02 3.757e-02 3.484e-01 7.161e-02 7.277e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.800e-01 0.000e+00  1.815e+03 2.132e-02 4.576e-01 2.157e-01 6.048e-02 2.047e-02 4.090e-02 3.940e-02 3.846e-01 7.282e-02 7.408e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  2.933e-01 0.000e+00  1.946e+03 1.990e-02 4.595e-01 2.137e-01 6.386e-02 1.981e-02 4.315e-02 4.140e-02 4.811e-01 7.411e-02 7.548e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.067e-01 0.000e+00  2.081e+03 1.862e-02 4.610e-01 2.118e-01 6.708e-02 1.877e-02 4.561e-02 4.358e-02 4.598e-01 7.548e-02 7.696e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.200e-01 0.000e+00  2.222e+03 1.746e-02 4.624e-01 2.098e-01 7.014e-02 1.965e-02 4.832e-02 4.598e-02 4.891e-01 7.693e-02 7.854e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.333e-01 0.000e+00  2.368e+03 1.639e-02 4.634e-01 2.080e-01 7.305e-02 1.966e-02 5.130e-02 4.861e-02 5.226e-01 7.846e-02 8.020e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.467e-01 0.000e+00  2.520e+03 1.542e-02 4.643e-01 2.062e-01 7.582e-02 1.946e-02 5.458e-02 5.149e-02 5.596e-01 8.008e-02 8.196e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.600e-01 0.000e+00  2.676e+03 1.454e-02 4.651e-01 2.045e-01 7.845e-02 1.908e-02 5.821e-02 5.465e-02 6.030e-01 8.179e-02 8.383e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.733e-01 0.000e+00  2.839e+03 1.372e-02 4.657e-01 2.029e-01 8.096e-02 1.957e-02 6.220e-02 5.812e-02 6.545e-01 8.360e-02 8.580e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  3.867e-01 0.000e+00  3.006e+03 1.297e-02 4.662e-01 2.013e-01 8.334e-02 1.898e-02 6.662e-02 6.194e-02 6.848e-01 8.551e-02 8.789e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.000e-01 0.000e+00  3.179e+03 1.228e-02 4.665e-01 1.998e-01 8.561e-02 1.852e-02 7.150e-02 6.614e-02 7.342e-01 8.753e-02 9.010e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.133e-01 0.000e+00  3.357e+03 1.165e-02 4.668e-01 1.983e-01 8.778e-02 1.858e-02 7.692e-02 7.077e-02 7.546e-01 8.966e-02 9.243e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.267e-01 0.000e+00  3.540e+03 1.106e-02 4.670e-01 1.969e-01 8.984e-02 1.913e-02 8.292e-02 7.588e-02 8.120e-01 9.190e-02 9.490e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.400e-01 0.000e+00  3.729e+03 1.051e-02 4.672e-01 1.955e-01 9.182e-02 1.863e-02 8.958e-02 8.152e-02 8.221e-01 9.427e-02 9.750e-02 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.533e-01 0.000e+00  3.923e+03 1.001e-02 4.673e-01 1.942e-01 9.370e-02 1.850e-02 9.699e-02 8.776e-02 8.374e-01 9.678e-02 1.003e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.667e-01 0.000e+00  4.122e+03 9.541e-03 4.673e-01 1.930e-01 9.550e-02 1.776e-02 1.052e-01 9.467e-02 8.732e-01 9.941e-02 1.032e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.800e-01 0.000e+00  4.327e+03 9.105e-03 4.673e-01 1.918e-01 9.722e-02 1.815e-02 1.145e-01 1.023e-01 9.222e-01 1.022e-01 1.062e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  4.933e-01 0.000e+00  4.537e+03 8.699e-03 4.673e-01 1.906e-01 9.886e-02 1.777e-02 1.247e-01 1.108e-01 9.393e-01 1.051e-01 1.095e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  5.067e-01 0.000e+00  4.752e+03 8.320e-03 4.672e-01 1.895e-01 1.004e-01 1.768e-02 1.362e-01 1.203e-01 9.551e-01 1.082e-01 1.129e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  5.200e-01 0.000e+00  4.973e+03 7.965e-03 4.671e-01 1.884e-01 1.020e-01 1.746e-02 1.491e-01 1.308e-01 1.007e+00 1.115e-01 1.166e-01 #  p p > zp > l+ l-
7.993e+03 -8.415e-01  5.333e-01 0.000e+00  5.199e+03 7.634e-03 4.670e-01 1.874e-01 1.034e-01 1.739e-02 1.636e-01 1.425e-01 1.037e+00 1.150e-01 1.204e-01 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  0.000e+00 0.000e+00  1.886e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.990e-02 2.123e-02 2.145e-02 1.990e-02 5.868e-02 5.888e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.333e-02 0.000e+00  2.008e+02 1.174e-01 1.645e-01 1.856e-01 2.531e-02 1.998e-02 2.136e-02 2.156e-02 2.801e-02 5.879e-02 5.900e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.667e-02 0.000e+00  2.166e+02 1.087e-01 2.036e-01 2.013e-01 1.344e-02 1.923e-02 2.151e-02 2.171e-02 3.601e-02 5.893e-02 5.915e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.000e-02 0.000e+00  2.360e+02 9.972e-02 2.404e-01 2.136e-01 5.731e-03 1.912e-02 2.171e-02 2.189e-02 4.611e-02 5.911e-02 5.934e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  5.333e-02 0.000e+00  2.590e+02 9.079e-02 2.740e-01 2.228e-01 1.556e-03 1.912e-02 2.194e-02 2.211e-02 5.772e-02 5.932e-02 5.956e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  6.667e-02 0.000e+00  2.858e+02 8.227e-02 3.037e-01 2.294e-01 2.234e-04 1.946e-02 2.222e-02 2.237e-02 7.204e-02 5.956e-02 5.982e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  8.000e-02 0.000e+00  3.161e+02 7.434e-02 3.297e-01 2.336e-01 1.058e-03 1.964e-02 2.254e-02 2.266e-02 8.735e-02 5.984e-02 6.012e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  9.333e-02 0.000e+00  3.501e+02 6.710e-02 3.520e-01 2.361e-01 3.471e-03 1.928e-02 2.290e-02 2.300e-02 1.012e-01 6.015e-02 6.045e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.067e-01 0.000e+00  3.877e+02 6.057e-02 3.710e-01 2.372e-01 6.978e-03 1.610e-02 2.330e-02 2.338e-02 9.836e-02 6.050e-02 6.083e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.200e-01 0.000e+00  4.290e+02 5.474e-02 3.870e-01 2.373e-01 1.120e-02 1.666e-02 2.376e-02 2.380e-02 1.180e-01 6.089e-02 6.124e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.333e-01 0.000e+00  4.739e+02 4.954e-02 4.006e-01 2.366e-01 1.586e-02 1.742e-02 2.426e-02 2.426e-02 1.396e-01 6.131e-02 6.169e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.467e-01 0.000e+00  5.225e+02 4.494e-02 4.119e-01 2.353e-01 2.074e-02 1.623e-02 2.482e-02 2.478e-02 1.484e-01 6.177e-02 6.218e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.600e-01 0.000e+00  5.747e+02 4.086e-02 4.214e-01 2.336e-01 2.570e-02 1.751e-02 2.543e-02 2.535e-02 1.798e-01 6.227e-02 6.272e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.733e-01 0.000e+00  6.305e+02 3.724e-02 4.294e-01 2.316e-01 3.062e-02 1.809e-02 2.610e-02 2.597e-02 2.081e-01 6.280e-02 6.329e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  1.867e-01 0.000e+00  6.900e+02 3.404e-02 4.361e-01 2.295e-01 3.544e-02 1.822e-02 2.683e-02 2.664e-02 2.390e-01 6.338e-02 6.391e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.000e-01 0.000e+00  7.531e+02 3.119e-02 4.417e-01 2.273e-01 4.012e-02 1.830e-02 2.764e-02 2.738e-02 2.596e-01 6.400e-02 6.457e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.133e-01 0.000e+00  8.199e+02 2.866e-02 4.464e-01 2.250e-01 4.462e-02 1.847e-02 2.851e-02 2.819e-02 2.883e-01 6.466e-02 6.528e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.267e-01 0.000e+00  8.903e+02 2.640e-02 4.504e-01 2.227e-01 4.893e-02 1.816e-02 2.946e-02 2.906e-02 2.625e-01 6.536e-02 6.604e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.400e-01 0.000e+00  9.643e+02 2.439e-02 4.537e-01 2.204e-01 5.305e-02 1.687e-02 3.050e-02 3.000e-02 3.008e-01 6.611e-02 6.684e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.533e-01 0.000e+00  1.042e+03 2.258e-02 4.564e-01 2.182e-01 5.696e-02 1.666e-02 3.162e-02 3.103e-02 3.276e-01 6.690e-02 6.770e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.667e-01 0.000e+00  1.123e+03 2.096e-02 4.587e-01 2.160e-01 6.068e-02 1.701e-02 3.285e-02 3.214e-02 3.575e-01 6.775e-02 6.860e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.800e-01 0.000e+00  1.208e+03 1.950e-02 4.607e-01 2.139e-01 6.421e-02 1.701e-02 3.418e-02 3.335e-02 3.998e-01 6.864e-02 6.956e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  2.933e-01 0.000e+00  1.297e+03 1.818e-02 4.623e-01 2.119e-01 6.755e-02 1.802e-02 3.562e-02 3.465e-02 4.425e-01 6.958e-02 7.058e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.067e-01 0.000e+00  1.389e+03 1.698e-02 4.636e-01 2.099e-01 7.073e-02 1.821e-02 3.719e-02 3.606e-02 4.958e-01 7.057e-02 7.165e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.200e-01 0.000e+00  1.485e+03 1.590e-02 4.647e-01 2.080e-01 7.373e-02 1.785e-02 3.889e-02 3.759e-02 5.407e-01 7.162e-02 7.278e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.333e-01 0.000e+00  1.585e+03 1.492e-02 4.656e-01 2.061e-01 7.659e-02 1.802e-02 4.074e-02 3.925e-02 5.625e-01 7.272e-02 7.398e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.467e-01 0.000e+00  1.688e+03 1.402e-02 4.663e-01 2.044e-01 7.929e-02 1.704e-02 4.275e-02 4.104e-02 5.864e-01 7.389e-02 7.524e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.600e-01 0.000e+00  1.795e+03 1.320e-02 4.669e-01 2.027e-01 8.186e-02 1.755e-02 4.493e-02 4.298e-02 6.267e-01 7.511e-02 7.656e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.733e-01 0.000e+00  1.905e+03 1.245e-02 4.674e-01 2.011e-01 8.430e-02 1.747e-02 4.731e-02 4.509e-02 6.544e-01 7.640e-02 7.796e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  3.867e-01 0.000e+00  2.019e+03 1.176e-02 4.677e-01 1.995e-01 8.662e-02 1.734e-02 4.990e-02 4.737e-02 6.879e-01 7.775e-02 7.943e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.000e-01 0.000e+00  2.137e+03 1.112e-02 4.680e-01 1.980e-01 8.882e-02 1.761e-02 5.272e-02 4.985e-02 7.527e-01 7.917e-02 8.097e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.133e-01 0.000e+00  2.258e+03 1.054e-02 4.682e-01 1.966e-01 9.092e-02 1.796e-02 5.579e-02 5.254e-02 7.836e-01 8.066e-02 8.259e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.267e-01 0.000e+00  2.383e+03 1.000e-02 4.683e-01 1.952e-01 9.292e-02 1.791e-02 5.914e-02 5.546e-02 8.073e-01 8.223e-02 8.430e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.400e-01 0.000e+00  2.512e+03 9.503e-03 4.684e-01 1.939e-01 9.482e-02 1.725e-02 6.280e-02 5.864e-02 8.666e-01 8.387e-02 8.609e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.533e-01 0.000e+00  2.644e+03 9.041e-03 4.684e-01 1.926e-01 9.664e-02 1.745e-02 6.680e-02 6.210e-02 8.990e-01 8.559e-02 8.798e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.667e-01 0.000e+00  2.780e+03 8.613e-03 4.684e-01 1.914e-01 9.837e-02 1.769e-02 7.118e-02 6.587e-02 9.458e-01 8.740e-02 8.995e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.800e-01 0.000e+00  2.920e+03 8.215e-03 4.683e-01 1.902e-01 1.000e-01 1.753e-02 7.597e-02 6.997e-02 1.005e+00 8.929e-02 9.203e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  4.933e-01 0.000e+00  3.063e+03 7.844e-03 4.682e-01 1.891e-01 1.016e-01 1.748e-02 8.123e-02 7.445e-02 1.032e+00 9.128e-02 9.421e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  5.067e-01 0.000e+00  3.210e+03 7.499e-03 4.681e-01 1.880e-01 1.031e-01 1.751e-02 8.699e-02 7.933e-02 1.101e+00 9.337e-02 9.650e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  5.200e-01 0.000e+00  3.361e+03 7.176e-03 4.680e-01 1.869e-01 1.046e-01 1.687e-02 9.332e-02 8.468e-02 1.145e+00 9.555e-02 9.891e-02 #  p p > zp > l+ l-
7.016e+03 -7.920e-01  5.333e-01 0.000e+00  3.515e+03 6.875e-03 4.678e-01 1.859e-01 1.060e-01 1.691e-02 1.003e-01 9.052e-02 1.168e+00 9.784e-02 1.014e-01 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  0.000e+00 0.000e+00  1.245e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.986e-02 2.074e-02 2.098e-02 1.986e-02 5.822e-02 5.839e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.333e-02 0.000e+00  1.332e+02 1.168e-01 1.671e-01 1.867e-01 2.442e-02 1.811e-02 2.083e-02 2.107e-02 2.592e-02 5.831e-02 5.848e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.667e-02 0.000e+00  1.446e+02 1.075e-01 2.085e-01 2.031e-01 1.224e-02 1.767e-02 2.095e-02 2.118e-02 3.436e-02 5.842e-02 5.860e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.000e-02 0.000e+00  1.588e+02 9.785e-02 2.472e-01 2.157e-01 4.678e-03 1.744e-02 2.111e-02 2.132e-02 4.384e-02 5.856e-02 5.875e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  5.333e-02 0.000e+00  1.756e+02 8.841e-02 2.821e-01 2.249e-01 9.624e-04 1.733e-02 2.129e-02 2.150e-02 5.531e-02 5.873e-02 5.893e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  6.667e-02 0.000e+00  1.952e+02 7.951e-02 3.126e-01 2.312e-01 2.539e-04 1.689e-02 2.151e-02 2.170e-02 6.634e-02 5.893e-02 5.914e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  8.000e-02 0.000e+00  2.175e+02 7.133e-02 3.389e-01 2.350e-01 1.767e-03 1.690e-02 2.176e-02 2.193e-02 8.014e-02 5.915e-02 5.938e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  9.333e-02 0.000e+00  2.426e+02 6.394e-02 3.611e-01 2.371e-01 4.837e-03 1.619e-02 2.204e-02 2.220e-02 9.576e-02 5.940e-02 5.965e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.067e-01 0.000e+00  2.703e+02 5.736e-02 3.798e-01 2.377e-01 8.939e-03 1.587e-02 2.236e-02 2.249e-02 1.060e-01 5.968e-02 5.995e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.200e-01 0.000e+00  3.008e+02 5.154e-02 3.954e-01 2.373e-01 1.368e-02 1.607e-02 2.271e-02 2.282e-02 1.205e-01 5.999e-02 6.028e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.333e-01 0.000e+00  3.340e+02 4.641e-02 4.084e-01 2.362e-01 1.876e-02 1.630e-02 2.310e-02 2.319e-02 1.422e-01 6.033e-02 6.064e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.467e-01 0.000e+00  3.700e+02 4.190e-02 4.192e-01 2.346e-01 2.398e-02 1.573e-02 2.354e-02 2.359e-02 1.577e-01 6.070e-02 6.104e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.600e-01 0.000e+00  4.086e+02 3.794e-02 4.281e-01 2.326e-01 2.920e-02 1.597e-02 2.401e-02 2.403e-02 1.772e-01 6.110e-02 6.147e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.733e-01 0.000e+00  4.500e+02 3.445e-02 4.355e-01 2.304e-01 3.432e-02 1.537e-02 2.453e-02 2.451e-02 1.980e-01 6.153e-02 6.193e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  1.867e-01 0.000e+00  4.941e+02 3.138e-02 4.417e-01 2.281e-01 3.929e-02 1.505e-02 2.509e-02 2.504e-02 2.134e-01 6.200e-02 6.243e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.000e-01 0.000e+00  5.410e+02 2.867e-02 4.468e-01 2.257e-01 4.407e-02 1.230e-02 2.571e-02 2.561e-02 1.949e-01 6.249e-02 6.296e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.133e-01 0.000e+00  5.905e+02 2.627e-02 4.511e-01 2.233e-01 4.863e-02 1.277e-02 2.637e-02 2.622e-02 2.155e-01 6.302e-02 6.352e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.267e-01 0.000e+00  6.428e+02 2.415e-02 4.546e-01 2.209e-01 5.297e-02 1.516e-02 2.710e-02 2.689e-02 2.381e-01 6.358e-02 6.413e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.400e-01 0.000e+00  6.978e+02 2.225e-02 4.575e-01 2.185e-01 5.708e-02 1.516e-02 2.788e-02 2.760e-02 3.123e-01 6.418e-02 6.477e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.533e-01 0.000e+00  7.556e+02 2.056e-02 4.599e-01 2.163e-01 6.098e-02 1.318e-02 2.872e-02 2.838e-02 3.390e-01 6.481e-02 6.545e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.667e-01 0.000e+00  8.160e+02 1.905e-02 4.619e-01 2.140e-01 6.467e-02 1.258e-02 2.963e-02 2.921e-02 3.092e-01 6.548e-02 6.617e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.800e-01 0.000e+00  8.792e+02 1.769e-02 4.635e-01 2.119e-01 6.815e-02 1.416e-02 3.061e-02 3.011e-02 3.668e-01 6.619e-02 6.693e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  2.933e-01 0.000e+00  9.451e+02 1.647e-02 4.649e-01 2.098e-01 7.144e-02 1.425e-02 3.167e-02 3.107e-02 4.018e-01 6.694e-02 6.773e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.067e-01 0.000e+00  1.014e+03 1.537e-02 4.660e-01 2.079e-01 7.455e-02 1.482e-02 3.281e-02 3.211e-02 4.293e-01 6.772e-02 6.858e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.200e-01 0.000e+00  1.085e+03 1.437e-02 4.669e-01 2.060e-01 7.749e-02 1.449e-02 3.404e-02 3.323e-02 4.687e-01 6.855e-02 6.947e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.333e-01 0.000e+00  1.159e+03 1.346e-02 4.676e-01 2.041e-01 8.027e-02 1.470e-02 3.537e-02 3.443e-02 5.156e-01 6.942e-02 7.040e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.467e-01 0.000e+00  1.236e+03 1.264e-02 4.682e-01 2.024e-01 8.291e-02 1.501e-02 3.680e-02 3.572e-02 5.386e-01 7.033e-02 7.139e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.600e-01 0.000e+00  1.316e+03 1.189e-02 4.686e-01 2.007e-01 8.540e-02 1.433e-02 3.834e-02 3.710e-02 5.836e-01 7.129e-02 7.242e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.733e-01 0.000e+00  1.398e+03 1.120e-02 4.689e-01 1.991e-01 8.776e-02 1.431e-02 4.000e-02 3.859e-02 6.051e-01 7.229e-02 7.351e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  3.867e-01 0.000e+00  1.483e+03 1.057e-02 4.692e-01 1.976e-01 9.001e-02 1.523e-02 4.180e-02 4.019e-02 6.511e-01 7.334e-02 7.465e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.000e-01 0.000e+00  1.571e+03 9.994e-03 4.693e-01 1.961e-01 9.213e-02 1.528e-02 4.373e-02 4.192e-02 6.981e-01 7.444e-02 7.584e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.133e-01 0.000e+00  1.661e+03 9.463e-03 4.694e-01 1.947e-01 9.416e-02 1.521e-02 4.582e-02 4.377e-02 7.341e-01 7.560e-02 7.709e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.267e-01 0.000e+00  1.754e+03 8.973e-03 4.695e-01 1.934e-01 9.608e-02 1.516e-02 4.808e-02 4.577e-02 7.975e-01 7.680e-02 7.840e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.400e-01 0.000e+00  1.850e+03 8.520e-03 4.695e-01 1.921e-01 9.791e-02 1.553e-02 5.052e-02 4.792e-02 8.319e-01 7.807e-02 7.977e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.533e-01 0.000e+00  1.949e+03 8.101e-03 4.694e-01 1.909e-01 9.965e-02 1.544e-02 5.316e-02 5.024e-02 8.909e-01 7.938e-02 8.121e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.667e-01 0.000e+00  2.050e+03 7.713e-03 4.693e-01 1.897e-01 1.013e-01 1.506e-02 5.601e-02 5.273e-02 9.432e-01 8.076e-02 8.271e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.800e-01 0.000e+00  2.154e+03 7.353e-03 4.692e-01 1.885e-01 1.029e-01 1.477e-02 5.910e-02 5.543e-02 9.928e-01 8.221e-02 8.428e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  4.933e-01 0.000e+00  2.261e+03 7.018e-03 4.690e-01 1.874e-01 1.044e-01 1.503e-02 6.245e-02 5.833e-02 9.892e-01 8.371e-02 8.592e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  5.067e-01 0.000e+00  2.370e+03 6.706e-03 4.689e-01 1.864e-01 1.059e-01 1.508e-02 6.608e-02 6.147e-02 1.053e+00 8.528e-02 8.764e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  5.200e-01 0.000e+00  2.483e+03 6.414e-03 4.687e-01 1.854e-01 1.073e-01 1.540e-02 7.002e-02 6.487e-02 1.134e+00 8.693e-02 8.944e-02 #  p p > zp > l+ l-
6.345e+03 -7.425e-01  5.333e-01 0.000e+00  2.597e+03 6.142e-03 4.685e-01 1.844e-01 1.086e-01 1.546e-02 7.430e-02 6.854e-02 1.211e+00 8.864e-02 9.132e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  0.000e+00 0.000e+00  8.638e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.069e-02 2.001e-02 2.057e-02 1.069e-02 5.904e-02 5.732e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.333e-02 0.000e+00  9.295e+01 1.161e-01 1.701e-01 1.880e-01 2.342e-02 1.897e-02 2.006e-02 2.063e-02 2.779e-02 5.907e-02 5.738e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.667e-02 0.000e+00  1.017e+02 1.061e-01 2.141e-01 2.052e-01 1.095e-02 1.850e-02 2.013e-02 2.071e-02 3.734e-02 5.911e-02 5.747e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.000e-02 0.000e+00  1.126e+02 9.574e-02 2.549e-01 2.180e-01 3.625e-03 1.803e-02 2.022e-02 2.080e-02 4.799e-02 5.917e-02 5.758e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  5.333e-02 0.000e+00  1.256e+02 8.575e-02 2.911e-01 2.271e-01 4.894e-04 1.748e-02 2.033e-02 2.092e-02 5.897e-02 5.923e-02 5.770e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  6.667e-02 0.000e+00  1.408e+02 7.645e-02 3.223e-01 2.330e-01 5.214e-04 1.676e-02 2.046e-02 2.105e-02 7.062e-02 5.930e-02 5.785e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  8.000e-02 0.000e+00  1.582e+02 6.803e-02 3.487e-01 2.364e-01 2.806e-03 1.620e-02 2.060e-02 2.121e-02 8.293e-02 5.938e-02 5.803e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  9.333e-02 0.000e+00  1.777e+02 6.054e-02 3.707e-01 2.379e-01 6.600e-03 1.557e-02 2.077e-02 2.139e-02 9.514e-02 5.947e-02 5.822e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.067e-01 0.000e+00  1.994e+02 5.394e-02 3.890e-01 2.380e-01 1.134e-02 1.532e-02 2.095e-02 2.159e-02 1.107e-01 5.958e-02 5.843e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.200e-01 0.000e+00  2.233e+02 4.817e-02 4.040e-01 2.371e-01 1.660e-02 1.498e-02 2.116e-02 2.181e-02 1.247e-01 5.969e-02 5.867e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.333e-01 0.000e+00  2.493e+02 4.313e-02 4.163e-01 2.356e-01 2.211e-02 1.461e-02 2.138e-02 2.205e-02 1.376e-01 5.981e-02 5.893e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.467e-01 0.000e+00  2.775e+02 3.875e-02 4.265e-01 2.336e-01 2.766e-02 1.170e-02 2.163e-02 2.232e-02 1.288e-01 5.995e-02 5.922e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.600e-01 0.000e+00  3.078e+02 3.493e-02 4.348e-01 2.313e-01 3.313e-02 1.383e-02 2.190e-02 2.261e-02 1.662e-01 6.009e-02 5.953e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.733e-01 0.000e+00  3.403e+02 3.160e-02 4.416e-01 2.289e-01 3.843e-02 1.080e-02 2.219e-02 2.292e-02 1.513e-01 6.025e-02 5.986e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  1.867e-01 0.000e+00  3.750e+02 2.868e-02 4.472e-01 2.263e-01 4.352e-02 1.095e-02 2.251e-02 2.326e-02 1.706e-01 6.041e-02 6.021e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.000e-01 0.000e+00  4.118e+02 2.613e-02 4.517e-01 2.238e-01 4.836e-02 1.057e-02 2.285e-02 2.363e-02 1.828e-01 6.059e-02 6.059e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.133e-01 0.000e+00  4.508e+02 2.387e-02 4.555e-01 2.213e-01 5.296e-02 1.305e-02 2.321e-02 2.403e-02 2.401e-01 6.078e-02 6.100e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.267e-01 0.000e+00  4.919e+02 2.189e-02 4.586e-01 2.188e-01 5.730e-02 1.261e-02 2.361e-02 2.445e-02 2.676e-01 6.098e-02 6.143e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.400e-01 0.000e+00  5.352e+02 2.012e-02 4.611e-01 2.164e-01 6.139e-02 1.225e-02 2.403e-02 2.491e-02 2.845e-01 6.119e-02 6.188e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.533e-01 0.000e+00  5.807e+02 1.856e-02 4.632e-01 2.141e-01 6.525e-02 1.192e-02 2.448e-02 2.540e-02 3.065e-01 6.141e-02 6.236e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.667e-01 0.000e+00  6.283e+02 1.716e-02 4.648e-01 2.118e-01 6.888e-02 1.191e-02 2.496e-02 2.592e-02 3.351e-01 6.165e-02 6.287e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.800e-01 0.000e+00  6.781e+02 1.591e-02 4.662e-01 2.097e-01 7.230e-02 1.097e-02 2.547e-02 2.647e-02 3.265e-01 6.189e-02 6.341e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  2.933e-01 0.000e+00  7.300e+02 1.479e-02 4.673e-01 2.076e-01 7.553e-02 1.098e-02 2.601e-02 2.706e-02 3.513e-01 6.215e-02 6.397e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.067e-01 0.000e+00  7.842e+02 1.378e-02 4.682e-01 2.057e-01 7.856e-02 1.110e-02 2.659e-02 2.770e-02 3.781e-01 6.242e-02 6.457e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.200e-01 0.000e+00  8.404e+02 1.287e-02 4.689e-01 2.038e-01 8.142e-02 1.099e-02 2.721e-02 2.837e-02 4.039e-01 6.270e-02 6.519e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.333e-01 0.000e+00  8.989e+02 1.204e-02 4.694e-01 2.020e-01 8.412e-02 1.094e-02 2.787e-02 2.908e-02 4.364e-01 6.299e-02 6.584e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.467e-01 0.000e+00  9.595e+02 1.129e-02 4.698e-01 2.003e-01 8.667e-02 1.121e-02 2.856e-02 2.985e-02 4.742e-01 6.329e-02 6.653e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.600e-01 0.000e+00  1.022e+03 1.061e-02 4.701e-01 1.986e-01 8.907e-02 1.174e-02 2.931e-02 3.065e-02 5.021e-01 6.361e-02 6.724e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.733e-01 0.000e+00  1.087e+03 9.989e-03 4.703e-01 1.971e-01 9.135e-02 1.200e-02 3.009e-02 3.151e-02 5.980e-01 6.394e-02 6.799e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  3.867e-01 0.000e+00  1.154e+03 9.420e-03 4.704e-01 1.956e-01 9.351e-02 1.281e-02 3.093e-02 3.243e-02 6.158e-01 6.428e-02 6.877e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.000e-01 0.000e+00  1.223e+03 8.898e-03 4.705e-01 1.941e-01 9.555e-02 1.291e-02 3.181e-02 3.340e-02 6.570e-01 6.464e-02 6.959e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.133e-01 0.000e+00  1.295e+03 8.419e-03 4.705e-01 1.928e-01 9.749e-02 1.279e-02 3.275e-02 3.443e-02 7.014e-01 6.501e-02 7.045e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.267e-01 0.000e+00  1.368e+03 7.977e-03 4.705e-01 1.915e-01 9.934e-02 1.326e-02 3.375e-02 3.553e-02 7.538e-01 6.539e-02 7.134e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.400e-01 0.000e+00  1.444e+03 7.570e-03 4.704e-01 1.902e-01 1.011e-01 1.249e-02 3.481e-02 3.670e-02 8.026e-01 6.579e-02 7.226e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.533e-01 0.000e+00  1.522e+03 7.194e-03 4.703e-01 1.890e-01 1.028e-01 1.279e-02 3.593e-02 3.793e-02 8.457e-01 6.620e-02 7.323e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.667e-01 0.000e+00  1.602e+03 6.845e-03 4.701e-01 1.879e-01 1.043e-01 1.282e-02 3.713e-02 3.925e-02 9.021e-01 6.662e-02 7.424e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.800e-01 0.000e+00  1.684e+03 6.522e-03 4.699e-01 1.868e-01 1.059e-01 1.251e-02 3.839e-02 4.065e-02 9.387e-01 6.706e-02 7.529e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  4.933e-01 0.000e+00  1.769e+03 6.222e-03 4.698e-01 1.857e-01 1.073e-01 1.274e-02 3.974e-02 4.214e-02 9.834e-01 6.751e-02 7.638e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  5.067e-01 0.000e+00  1.855e+03 5.942e-03 4.695e-01 1.847e-01 1.087e-01 1.284e-02 4.116e-02 4.372e-02 1.037e+00 6.798e-02 7.751e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  5.200e-01 0.000e+00  1.944e+03 5.682e-03 4.693e-01 1.838e-01 1.100e-01 1.309e-02 4.268e-02 4.541e-02 1.094e+00 6.846e-02 7.870e-02 #  p p > zp > l+ l-
5.851e+03 -6.930e-01  5.333e-01 0.000e+00  2.035e+03 5.438e-03 4.691e-01 1.828e-01 1.113e-01 1.367e-02 4.429e-02 4.720e-02 1.125e+00 6.895e-02 7.993e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  0.000e+00 0.000e+00  6.180e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.256e-02 1.981e-02 2.048e-02 2.256e-02 5.346e-02 5.398e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.333e-02 0.000e+00  6.695e+01 1.153e-01 1.735e-01 1.895e-01 2.231e-02 2.185e-02 1.985e-02 2.051e-02 3.287e-02 5.351e-02 5.402e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.667e-02 0.000e+00  7.388e+01 1.044e-01 2.205e-01 2.074e-01 9.564e-03 2.035e-02 1.990e-02 2.056e-02 4.297e-02 5.358e-02 5.409e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.000e-02 0.000e+00  8.260e+01 9.333e-02 2.635e-01 2.205e-01 2.601e-03 1.932e-02 1.996e-02 2.062e-02 5.455e-02 5.367e-02 5.417e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  5.333e-02 0.000e+00  9.311e+01 8.275e-02 3.010e-01 2.293e-01 1.942e-04 1.783e-02 2.003e-02 2.069e-02 6.492e-02 5.377e-02 5.426e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  6.667e-02 0.000e+00  1.054e+02 7.307e-02 3.328e-01 2.347e-01 1.103e-03 1.639e-02 2.011e-02 2.078e-02 7.409e-02 5.389e-02 5.437e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  8.000e-02 0.000e+00  1.195e+02 6.443e-02 3.592e-01 2.375e-01 4.262e-03 1.582e-02 2.021e-02 2.087e-02 8.816e-02 5.402e-02 5.450e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  9.333e-02 0.000e+00  1.354e+02 5.686e-02 3.809e-01 2.384e-01 8.846e-03 1.488e-02 2.032e-02 2.098e-02 1.004e-01 5.418e-02 5.465e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.067e-01 0.000e+00  1.530e+02 5.029e-02 3.985e-01 2.379e-01 1.425e-02 1.377e-02 2.044e-02 2.111e-02 1.091e-01 5.435e-02 5.481e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.200e-01 0.000e+00  1.725e+02 4.461e-02 4.128e-01 2.366e-01 2.005e-02 1.318e-02 2.058e-02 2.124e-02 1.213e-01 5.454e-02 5.499e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.333e-01 0.000e+00  1.937e+02 3.972e-02 4.244e-01 2.346e-01 2.598e-02 1.248e-02 2.073e-02 2.139e-02 1.344e-01 5.475e-02 5.519e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.467e-01 0.000e+00  2.167e+02 3.550e-02 4.338e-01 2.323e-01 3.184e-02 1.223e-02 2.089e-02 2.155e-02 1.509e-01 5.498e-02 5.540e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.600e-01 0.000e+00  2.415e+02 3.185e-02 4.413e-01 2.297e-01 3.752e-02 1.169e-02 2.107e-02 2.173e-02 1.632e-01 5.522e-02 5.563e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.733e-01 0.000e+00  2.681e+02 2.870e-02 4.475e-01 2.270e-01 4.297e-02 1.182e-02 2.126e-02 2.192e-02 1.815e-01 5.549e-02 5.588e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  1.867e-01 0.000e+00  2.965e+02 2.595e-02 4.524e-01 2.243e-01 4.814e-02 8.320e-03 2.147e-02 2.213e-02 1.446e-01 5.577e-02 5.615e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.000e-01 0.000e+00  3.266e+02 2.356e-02 4.565e-01 2.216e-01 5.303e-02 8.166e-03 2.169e-02 2.235e-02 1.595e-01 5.607e-02 5.643e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.133e-01 0.000e+00  3.586e+02 2.147e-02 4.597e-01 2.190e-01 5.762e-02 9.428e-03 2.193e-02 2.259e-02 2.112e-01 5.640e-02 5.673e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.267e-01 0.000e+00  3.923e+02 1.963e-02 4.624e-01 2.165e-01 6.194e-02 9.373e-03 2.218e-02 2.284e-02 2.217e-01 5.674e-02 5.706e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.400e-01 0.000e+00  4.278e+02 1.801e-02 4.645e-01 2.140e-01 6.599e-02 9.410e-03 2.245e-02 2.311e-02 2.455e-01 5.711e-02 5.740e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.533e-01 0.000e+00  4.651e+02 1.657e-02 4.662e-01 2.117e-01 6.979e-02 8.660e-03 2.274e-02 2.340e-02 2.453e-01 5.749e-02 5.776e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.667e-01 0.000e+00  5.042e+02 1.530e-02 4.676e-01 2.094e-01 7.335e-02 8.801e-03 2.304e-02 2.370e-02 2.713e-01 5.790e-02 5.814e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.800e-01 0.000e+00  5.451e+02 1.416e-02 4.686e-01 2.073e-01 7.668e-02 1.027e-02 2.337e-02 2.402e-02 3.398e-01 5.832e-02 5.854e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  2.933e-01 0.000e+00  5.877e+02 1.314e-02 4.695e-01 2.052e-01 7.981e-02 1.001e-02 2.371e-02 2.436e-02 3.234e-01 5.877e-02 5.896e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.067e-01 0.000e+00  6.322e+02 1.223e-02 4.701e-01 2.033e-01 8.275e-02 1.020e-02 2.407e-02 2.472e-02 3.832e-01 5.924e-02 5.940e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.200e-01 0.000e+00  6.784e+02 1.140e-02 4.706e-01 2.014e-01 8.552e-02 1.027e-02 2.445e-02 2.511e-02 4.310e-01 5.974e-02 5.986e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.333e-01 0.000e+00  7.265e+02 1.066e-02 4.710e-01 1.997e-01 8.812e-02 8.885e-03 2.486e-02 2.551e-02 4.444e-01 6.026e-02 6.035e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.467e-01 0.000e+00  7.763e+02 9.986e-03 4.713e-01 1.980e-01 9.057e-02 9.426e-03 2.528e-02 2.593e-02 4.940e-01 6.080e-02 6.085e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.600e-01 0.000e+00  8.279e+02 9.373e-03 4.714e-01 1.964e-01 9.288e-02 9.955e-03 2.573e-02 2.638e-02 5.290e-01 6.137e-02 6.138e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.733e-01 0.000e+00  8.812e+02 8.816e-03 4.715e-01 1.949e-01 9.507e-02 1.019e-02 2.620e-02 2.684e-02 5.609e-01 6.196e-02 6.193e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  3.867e-01 0.000e+00  9.364e+02 8.306e-03 4.715e-01 1.934e-01 9.713e-02 1.025e-02 2.670e-02 2.734e-02 5.965e-01 6.258e-02 6.251e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.000e-01 0.000e+00  9.934e+02 7.840e-03 4.715e-01 1.921e-01 9.908e-02 9.899e-03 2.723e-02 2.786e-02 6.386e-01 6.322e-02 6.311e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.133e-01 0.000e+00  1.052e+03 7.412e-03 4.714e-01 1.907e-01 1.009e-01 1.075e-02 2.778e-02 2.840e-02 6.120e-01 6.390e-02 6.374e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.267e-01 0.000e+00  1.113e+03 7.019e-03 4.713e-01 1.895e-01 1.027e-01 1.082e-02 2.836e-02 2.898e-02 6.717e-01 6.459e-02 6.439e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.400e-01 0.000e+00  1.175e+03 6.656e-03 4.711e-01 1.883e-01 1.044e-01 1.100e-02 2.896e-02 2.958e-02 7.152e-01 6.532e-02 6.506e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.533e-01 0.000e+00  1.239e+03 6.322e-03 4.710e-01 1.871e-01 1.059e-01 1.045e-02 2.961e-02 3.021e-02 7.644e-01 6.608e-02 6.577e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.667e-01 0.000e+00  1.305e+03 6.012e-03 4.708e-01 1.860e-01 1.074e-01 1.038e-02 3.028e-02 3.088e-02 8.040e-01 6.687e-02 6.650e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.800e-01 0.000e+00  1.373e+03 5.725e-03 4.705e-01 1.850e-01 1.089e-01 1.068e-02 3.099e-02 3.158e-02 8.591e-01 6.769e-02 6.726e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  4.933e-01 0.000e+00  1.442e+03 5.459e-03 4.703e-01 1.840e-01 1.102e-01 1.043e-02 3.173e-02 3.231e-02 9.031e-01 6.854e-02 6.805e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  5.067e-01 0.000e+00  1.513e+03 5.211e-03 4.701e-01 1.830e-01 1.116e-01 1.046e-02 3.251e-02 3.308e-02 9.433e-01 6.942e-02 6.887e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  5.200e-01 0.000e+00  1.586e+03 4.980e-03 4.698e-01 1.821e-01 1.128e-01 1.058e-02 3.333e-02 3.388e-02 9.912e-01 7.034e-02 6.971e-02 #  p p > zp > l+ l-
5.473e+03 -6.435e-01  5.333e-01 0.000e+00  1.661e+03 4.765e-03 4.696e-01 1.812e-01 1.140e-01 1.092e-02 3.419e-02 3.473e-02 1.028e+00 7.130e-02 7.059e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  0.000e+00 0.000e+00  4.506e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.858e-02 1.994e-02 2.067e-02 1.858e-02 5.224e-02 5.208e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.333e-02 0.000e+00  4.921e+01 1.144e-01 1.774e-01 1.912e-01 2.104e-02 1.704e-02 1.997e-02 2.070e-02 2.643e-02 5.228e-02 5.212e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.667e-02 0.000e+00  5.488e+01 1.025e-01 2.279e-01 2.100e-01 8.087e-03 1.618e-02 2.001e-02 2.074e-02 3.598e-02 5.233e-02 5.216e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.000e-02 0.000e+00  6.208e+01 9.056e-02 2.732e-01 2.231e-01 1.648e-03 1.443e-02 2.007e-02 2.079e-02 4.354e-02 5.239e-02 5.222e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  5.333e-02 0.000e+00  7.080e+01 7.936e-02 3.120e-01 2.316e-01 1.559e-04 1.290e-02 2.014e-02 2.086e-02 5.073e-02 5.246e-02 5.229e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  6.667e-02 0.000e+00  8.104e+01 6.930e-02 3.442e-01 2.364e-01 2.098e-03 1.156e-02 2.022e-02 2.093e-02 5.739e-02 5.255e-02 5.237e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  8.000e-02 0.000e+00  9.280e+01 6.049e-02 3.704e-01 2.385e-01 6.241e-03 1.520e-02 2.032e-02 2.102e-02 9.311e-02 5.266e-02 5.247e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  9.333e-02 0.000e+00  1.061e+02 5.290e-02 3.915e-01 2.386e-01 1.168e-02 1.404e-02 2.042e-02 2.112e-02 1.039e-01 5.278e-02 5.257e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.067e-01 0.000e+00  1.209e+02 4.641e-02 4.084e-01 2.376e-01 1.777e-02 1.323e-02 2.054e-02 2.124e-02 1.161e-01 5.291e-02 5.269e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.200e-01 0.000e+00  1.372e+02 4.088e-02 4.218e-01 2.356e-01 2.411e-02 1.255e-02 2.068e-02 2.136e-02 1.290e-01 5.305e-02 5.283e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.333e-01 0.000e+00  1.551e+02 3.617e-02 4.325e-01 2.332e-01 3.042e-02 1.142e-02 2.082e-02 2.150e-02 1.364e-01 5.321e-02 5.297e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.467e-01 0.000e+00  1.745e+02 3.215e-02 4.410e-01 2.305e-01 3.656e-02 1.107e-02 2.098e-02 2.165e-02 1.518e-01 5.338e-02 5.313e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.600e-01 0.000e+00  1.954e+02 2.871e-02 4.478e-01 2.277e-01 4.243e-02 1.088e-02 2.116e-02 2.181e-02 1.691e-01 5.357e-02 5.330e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.733e-01 0.000e+00  2.178e+02 2.576e-02 4.532e-01 2.248e-01 4.798e-02 1.026e-02 2.135e-02 2.199e-02 1.789e-01 5.377e-02 5.349e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  1.867e-01 0.000e+00  2.418e+02 2.321e-02 4.575e-01 2.219e-01 5.320e-02 9.902e-03 2.155e-02 2.218e-02 1.933e-01 5.399e-02 5.368e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.000e-01 0.000e+00  2.672e+02 2.100e-02 4.609e-01 2.191e-01 5.809e-02 9.813e-03 2.177e-02 2.238e-02 2.074e-01 5.422e-02 5.389e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.133e-01 0.000e+00  2.942e+02 1.908e-02 4.637e-01 2.165e-01 6.265e-02 9.401e-03 2.200e-02 2.260e-02 2.300e-01 5.447e-02 5.412e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.267e-01 0.000e+00  3.228e+02 1.740e-02 4.659e-01 2.139e-01 6.691e-02 7.570e-03 2.225e-02 2.283e-02 2.507e-01 5.473e-02 5.436e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.400e-01 0.000e+00  3.528e+02 1.593e-02 4.676e-01 2.114e-01 7.089e-02 7.843e-03 2.252e-02 2.308e-02 2.303e-01 5.500e-02 5.461e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.533e-01 0.000e+00  3.844e+02 1.462e-02 4.689e-01 2.090e-01 7.459e-02 7.594e-03 2.280e-02 2.334e-02 2.463e-01 5.530e-02 5.488e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.667e-01 0.000e+00  4.175e+02 1.347e-02 4.700e-01 2.068e-01 7.805e-02 7.613e-03 2.310e-02 2.362e-02 2.647e-01 5.560e-02 5.516e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.800e-01 0.000e+00  4.521e+02 1.245e-02 4.708e-01 2.047e-01 8.129e-02 7.460e-03 2.342e-02 2.391e-02 2.885e-01 5.593e-02 5.545e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  2.933e-01 0.000e+00  4.882e+02 1.154e-02 4.714e-01 2.027e-01 8.431e-02 7.478e-03 2.376e-02 2.422e-02 3.111e-01 5.627e-02 5.576e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.067e-01 0.000e+00  5.259e+02 1.072e-02 4.719e-01 2.007e-01 8.714e-02 7.419e-03 2.411e-02 2.455e-02 3.317e-01 5.662e-02 5.608e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.200e-01 0.000e+00  5.650e+02 9.984e-03 4.722e-01 1.989e-01 8.979e-02 7.643e-03 2.449e-02 2.490e-02 3.635e-01 5.700e-02 5.642e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.333e-01 0.000e+00  6.058e+02 9.322e-03 4.724e-01 1.972e-01 9.228e-02 7.403e-03 2.489e-02 2.526e-02 3.839e-01 5.739e-02 5.678e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.467e-01 0.000e+00  6.480e+02 8.723e-03 4.725e-01 1.956e-01 9.462e-02 7.592e-03 2.531e-02 2.565e-02 4.137e-01 5.780e-02 5.715e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.600e-01 0.000e+00  6.917e+02 8.180e-03 4.725e-01 1.940e-01 9.683e-02 7.682e-03 2.575e-02 2.606e-02 4.475e-01 5.822e-02 5.754e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.733e-01 0.000e+00  7.370e+02 7.686e-03 4.725e-01 1.926e-01 9.890e-02 7.773e-03 2.621e-02 2.648e-02 4.805e-01 5.866e-02 5.794e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  3.867e-01 0.000e+00  7.838e+02 7.236e-03 4.724e-01 1.912e-01 1.009e-01 8.748e-03 2.670e-02 2.693e-02 5.086e-01 5.913e-02 5.836e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.000e-01 0.000e+00  8.321e+02 6.825e-03 4.723e-01 1.898e-01 1.027e-01 8.391e-03 2.722e-02 2.740e-02 5.834e-01 5.961e-02 5.879e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.133e-01 0.000e+00  8.820e+02 6.447e-03 4.721e-01 1.886e-01 1.045e-01 8.324e-03 2.776e-02 2.789e-02 6.204e-01 6.011e-02 5.925e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.267e-01 0.000e+00  9.334e+02 6.101e-03 4.719e-01 1.874e-01 1.061e-01 8.990e-03 2.833e-02 2.841e-02 6.114e-01 6.063e-02 5.972e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.400e-01 0.000e+00  9.862e+02 5.782e-03 4.717e-01 1.862e-01 1.077e-01 8.420e-03 2.893e-02 2.896e-02 6.653e-01 6.117e-02 6.021e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.533e-01 0.000e+00  1.041e+03 5.488e-03 4.715e-01 1.851e-01 1.092e-01 8.293e-03 2.956e-02 2.953e-02 7.385e-01 6.173e-02 6.071e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.667e-01 0.000e+00  1.097e+03 5.217e-03 4.713e-01 1.841e-01 1.106e-01 8.559e-03 3.022e-02 3.012e-02 7.592e-01 6.231e-02 6.124e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.800e-01 0.000e+00  1.154e+03 4.965e-03 4.710e-01 1.831e-01 1.120e-01 8.707e-03 3.092e-02 3.075e-02 8.352e-01 6.291e-02 6.178e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  4.933e-01 0.000e+00  1.213e+03 4.732e-03 4.707e-01 1.821e-01 1.133e-01 9.245e-03 3.165e-02 3.141e-02 8.756e-01 6.354e-02 6.234e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  5.067e-01 0.000e+00  1.274e+03 4.515e-03 4.705e-01 1.812e-01 1.145e-01 8.970e-03 3.241e-02 3.210e-02 9.270e-01 6.419e-02 6.293e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  5.200e-01 0.000e+00  1.336e+03 4.314e-03 4.702e-01 1.803e-01 1.157e-01 9.072e-03 3.322e-02 3.282e-02 9.829e-01 6.486e-02 6.353e-02 #  p p > zp > l+ l-
5.173e+03 -5.940e-01  5.333e-01 0.000e+00  1.399e+03 4.126e-03 4.699e-01 1.795e-01 1.168e-01 9.106e-03 3.406e-02 3.357e-02 1.049e+00 6.555e-02 6.416e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  0.000e+00 0.000e+00  3.320e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.291e-02 2.024e-02 2.091e-02 2.291e-02 5.065e-02 5.098e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.333e-02 0.000e+00  3.661e+01 1.133e-01 1.821e-01 1.932e-01 1.961e-02 2.070e-02 2.028e-02 2.094e-02 3.327e-02 5.067e-02 5.101e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.667e-02 0.000e+00  4.135e+01 1.002e-01 2.364e-01 2.128e-01 6.527e-03 1.836e-02 2.032e-02 2.098e-02 4.330e-02 5.071e-02 5.104e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.000e-02 0.000e+00  4.742e+01 8.735e-02 2.842e-01 2.260e-01 8.324e-04 1.606e-02 2.039e-02 2.103e-02 5.225e-02 5.076e-02 5.109e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  5.333e-02 0.000e+00  5.482e+01 7.552e-02 3.242e-01 2.339e-01 4.852e-04 1.394e-02 2.046e-02 2.110e-02 5.984e-02 5.081e-02 5.114e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  6.667e-02 0.000e+00  6.355e+01 6.511e-02 3.566e-01 2.378e-01 3.639e-03 1.219e-02 2.055e-02 2.117e-02 6.675e-02 5.088e-02 5.121e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  8.000e-02 0.000e+00  7.362e+01 5.619e-02 3.824e-01 2.391e-01 8.878e-03 1.128e-02 2.066e-02 2.126e-02 7.669e-02 5.096e-02 5.128e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  9.333e-02 0.000e+00  8.501e+01 4.864e-02 4.026e-01 2.385e-01 1.521e-02 1.007e-02 2.078e-02 2.136e-02 8.358e-02 5.105e-02 5.137e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.067e-01 0.000e+00  9.774e+01 4.230e-02 4.185e-01 2.367e-01 2.201e-02 9.105e-03 2.091e-02 2.148e-02 9.014e-02 5.115e-02 5.146e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.200e-01 0.000e+00  1.118e+02 3.697e-02 4.308e-01 2.342e-01 2.885e-02 8.339e-03 2.106e-02 2.161e-02 9.725e-02 5.125e-02 5.157e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.333e-01 0.000e+00  1.272e+02 3.250e-02 4.405e-01 2.314e-01 3.553e-02 1.061e-02 2.123e-02 2.175e-02 1.439e-01 5.137e-02 5.168e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.467e-01 0.000e+00  1.439e+02 2.872e-02 4.480e-01 2.283e-01 4.189e-02 9.887e-03 2.141e-02 2.190e-02 1.538e-01 5.150e-02 5.181e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.600e-01 0.000e+00  1.619e+02 2.552e-02 4.540e-01 2.252e-01 4.789e-02 9.546e-03 2.160e-02 2.207e-02 1.660e-01 5.165e-02 5.195e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.733e-01 0.000e+00  1.813e+02 2.280e-02 4.586e-01 2.222e-01 5.350e-02 8.971e-03 2.181e-02 2.225e-02 1.799e-01 5.180e-02 5.209e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  1.867e-01 0.000e+00  2.020e+02 2.046e-02 4.622e-01 2.192e-01 5.872e-02 6.414e-03 2.204e-02 2.244e-02 1.446e-01 5.196e-02 5.225e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.000e-01 0.000e+00  2.241e+02 1.845e-02 4.651e-01 2.163e-01 6.357e-02 6.230e-03 2.229e-02 2.265e-02 1.576e-01 5.213e-02 5.242e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.133e-01 0.000e+00  2.475e+02 1.672e-02 4.673e-01 2.135e-01 6.806e-02 6.585e-03 2.255e-02 2.287e-02 1.715e-01 5.232e-02 5.260e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.267e-01 0.000e+00  2.722e+02 1.520e-02 4.690e-01 2.109e-01 7.223e-02 6.567e-03 2.284e-02 2.311e-02 2.069e-01 5.252e-02 5.279e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.400e-01 0.000e+00  2.982e+02 1.388e-02 4.704e-01 2.085e-01 7.609e-02 6.420e-03 2.314e-02 2.336e-02 2.198e-01 5.272e-02 5.299e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.533e-01 0.000e+00  3.256e+02 1.272e-02 4.714e-01 2.061e-01 7.968e-02 6.246e-03 2.346e-02 2.363e-02 2.308e-01 5.294e-02 5.320e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.667e-01 0.000e+00  3.543e+02 1.170e-02 4.721e-01 2.039e-01 8.302e-02 6.066e-03 2.380e-02 2.392e-02 2.475e-01 5.317e-02 5.342e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.800e-01 0.000e+00  3.843e+02 1.079e-02 4.727e-01 2.018e-01 8.612e-02 6.130e-03 2.417e-02 2.422e-02 3.114e-01 5.342e-02 5.365e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  2.933e-01 0.000e+00  4.156e+02 9.985e-03 4.730e-01 1.999e-01 8.902e-02 7.063e-03 2.455e-02 2.454e-02 3.327e-01 5.367e-02 5.390e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.067e-01 0.000e+00  4.483e+02 9.264e-03 4.733e-01 1.980e-01 9.172e-02 6.609e-03 2.496e-02 2.488e-02 3.415e-01 5.394e-02 5.415e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.200e-01 0.000e+00  4.824e+02 8.618e-03 4.734e-01 1.962e-01 9.424e-02 6.476e-03 2.540e-02 2.524e-02 3.585e-01 5.421e-02 5.442e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.333e-01 0.000e+00  5.177e+02 8.037e-03 4.735e-01 1.946e-01 9.661e-02 6.535e-03 2.585e-02 2.562e-02 3.927e-01 5.451e-02 5.470e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.467e-01 0.000e+00  5.544e+02 7.513e-03 4.735e-01 1.930e-01 9.882e-02 6.562e-03 2.634e-02 2.601e-02 4.169e-01 5.481e-02 5.500e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.600e-01 0.000e+00  5.924e+02 7.038e-03 4.734e-01 1.915e-01 1.009e-01 6.559e-03 2.685e-02 2.643e-02 4.477e-01 5.513e-02 5.530e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.733e-01 0.000e+00  6.318e+02 6.607e-03 4.732e-01 1.901e-01 1.029e-01 6.719e-03 2.739e-02 2.687e-02 4.799e-01 5.546e-02 5.562e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  3.867e-01 0.000e+00  6.724e+02 6.215e-03 4.731e-01 1.888e-01 1.047e-01 6.548e-03 2.795e-02 2.733e-02 5.096e-01 5.580e-02 5.595e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.000e-01 0.000e+00  7.144e+02 5.857e-03 4.729e-01 1.875e-01 1.065e-01 6.859e-03 2.855e-02 2.782e-02 5.457e-01 5.616e-02 5.629e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.133e-01 0.000e+00  7.578e+02 5.529e-03 4.726e-01 1.863e-01 1.081e-01 6.756e-03 2.919e-02 2.833e-02 5.632e-01 5.653e-02 5.665e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.267e-01 0.000e+00  8.024e+02 5.229e-03 4.724e-01 1.852e-01 1.097e-01 6.548e-03 2.985e-02 2.886e-02 6.133e-01 5.691e-02 5.702e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.400e-01 0.000e+00  8.484e+02 4.953e-03 4.721e-01 1.841e-01 1.111e-01 6.564e-03 3.055e-02 2.943e-02 6.386e-01 5.731e-02 5.740e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.533e-01 0.000e+00  8.958e+02 4.698e-03 4.719e-01 1.830e-01 1.125e-01 6.458e-03 3.129e-02 3.002e-02 6.901e-01 5.772e-02 5.779e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.667e-01 0.000e+00  9.444e+02 4.463e-03 4.716e-01 1.820e-01 1.139e-01 6.526e-03 3.207e-02 3.064e-02 7.002e-01 5.815e-02 5.820e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.800e-01 0.000e+00  9.944e+02 4.246e-03 4.713e-01 1.811e-01 1.151e-01 6.642e-03 3.289e-02 3.128e-02 7.463e-01 5.859e-02 5.863e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  4.933e-01 0.000e+00  1.046e+03 4.045e-03 4.710e-01 1.802e-01 1.163e-01 6.823e-03 3.376e-02 3.196e-02 7.753e-01 5.905e-02 5.907e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  5.067e-01 0.000e+00  1.098e+03 3.858e-03 4.707e-01 1.793e-01 1.175e-01 6.755e-03 3.467e-02 3.268e-02 7.957e-01 5.952e-02 5.952e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  5.200e-01 0.000e+00  1.152e+03 3.684e-03 4.704e-01 1.785e-01 1.186e-01 6.940e-03 3.562e-02 3.343e-02 8.854e-01 6.001e-02 5.999e-02 #  p p > zp > l+ l-
4.931e+03 -5.445e-01  5.333e-01 0.000e+00  1.208e+03 3.522e-03 4.701e-01 1.777e-01 1.196e-01 7.070e-03 3.663e-02 3.421e-02 9.424e-01 6.051e-02 6.048e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  0.000e+00 0.000e+00  2.454e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.560e-02 2.063e-02 2.117e-02 2.560e-02 5.000e-02 5.081e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.333e-02 0.000e+00  2.738e+01 1.120e-01 1.876e-01 1.954e-01 1.797e-02 2.297e-02 2.067e-02 2.120e-02 3.849e-02 5.001e-02 5.084e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.667e-02 0.000e+00  3.141e+01 9.754e-02 2.464e-01 2.160e-01 4.910e-03 2.000e-02 2.073e-02 2.124e-02 5.051e-02 5.004e-02 5.088e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.000e-02 0.000e+00  3.662e+01 8.361e-02 2.969e-01 2.289e-01 2.572e-04 1.719e-02 2.080e-02 2.130e-02 6.111e-02 5.006e-02 5.094e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  5.333e-02 0.000e+00  4.302e+01 7.114e-02 3.379e-01 2.361e-01 1.338e-03 1.468e-02 2.090e-02 2.136e-02 6.973e-02 5.010e-02 5.100e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  6.667e-02 0.000e+00  5.061e+01 6.045e-02 3.701e-01 2.390e-01 5.901e-03 1.258e-02 2.101e-02 2.144e-02 7.704e-02 5.014e-02 5.109e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  8.000e-02 0.000e+00  5.938e+01 5.150e-02 3.950e-01 2.393e-01 1.234e-02 1.112e-02 2.114e-02 2.153e-02 8.650e-02 5.018e-02 5.118e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  9.333e-02 0.000e+00  6.934e+01 4.409e-02 4.141e-01 2.378e-01 1.961e-02 9.721e-03 2.128e-02 2.163e-02 9.280e-02 5.023e-02 5.129e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.067e-01 0.000e+00  8.048e+01 3.797e-02 4.287e-01 2.353e-01 2.708e-02 8.575e-03 2.145e-02 2.175e-02 9.682e-02 5.029e-02 5.141e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.200e-01 0.000e+00  9.281e+01 3.292e-02 4.398e-01 2.323e-01 3.440e-02 7.681e-03 2.164e-02 2.188e-02 1.023e-01 5.036e-02 5.155e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.333e-01 0.000e+00  1.063e+02 2.873e-02 4.483e-01 2.290e-01 4.136e-02 7.021e-03 2.184e-02 2.202e-02 1.096e-01 5.043e-02 5.169e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.467e-01 0.000e+00  1.210e+02 2.524e-02 4.548e-01 2.256e-01 4.789e-02 6.478e-03 2.207e-02 2.218e-02 1.167e-01 5.051e-02 5.185e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.600e-01 0.000e+00  1.369e+02 2.231e-02 4.598e-01 2.223e-01 5.396e-02 7.834e-03 2.231e-02 2.235e-02 1.255e-01 5.059e-02 5.203e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.733e-01 0.000e+00  1.540e+02 1.984e-02 4.636e-01 2.191e-01 5.957e-02 7.535e-03 2.258e-02 2.254e-02 1.723e-01 5.068e-02 5.222e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  1.867e-01 0.000e+00  1.723e+02 1.774e-02 4.666e-01 2.160e-01 6.473e-02 7.016e-03 2.287e-02 2.273e-02 1.787e-01 5.078e-02 5.242e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.000e-01 0.000e+00  1.917e+02 1.594e-02 4.688e-01 2.131e-01 6.949e-02 6.694e-03 2.318e-02 2.295e-02 1.940e-01 5.088e-02 5.264e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.133e-01 0.000e+00  2.124e+02 1.440e-02 4.705e-01 2.103e-01 7.386e-02 6.493e-03 2.351e-02 2.318e-02 1.720e-01 5.099e-02 5.287e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.267e-01 0.000e+00  2.342e+02 1.306e-02 4.718e-01 2.077e-01 7.790e-02 6.132e-03 2.387e-02 2.342e-02 1.881e-01 5.111e-02 5.311e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.400e-01 0.000e+00  2.572e+02 1.190e-02 4.727e-01 2.052e-01 8.162e-02 5.162e-03 2.426e-02 2.369e-02 2.052e-01 5.123e-02 5.337e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.533e-01 0.000e+00  2.814e+02 1.088e-02 4.734e-01 2.029e-01 8.506e-02 5.170e-03 2.467e-02 2.396e-02 2.208e-01 5.136e-02 5.365e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.667e-01 0.000e+00  3.068e+02 9.987e-03 4.739e-01 2.008e-01 8.824e-02 4.754e-03 2.511e-02 2.426e-02 2.257e-01 5.150e-02 5.394e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.800e-01 0.000e+00  3.333e+02 9.197e-03 4.742e-01 1.987e-01 9.119e-02 5.346e-03 2.558e-02 2.457e-02 2.693e-01 5.164e-02 5.424e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  2.933e-01 0.000e+00  3.611e+02 8.496e-03 4.744e-01 1.968e-01 9.393e-02 5.230e-03 2.608e-02 2.490e-02 2.903e-01 5.179e-02 5.456e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.067e-01 0.000e+00  3.900e+02 7.872e-03 4.744e-01 1.951e-01 9.649e-02 5.261e-03 2.661e-02 2.525e-02 3.157e-01 5.195e-02 5.489e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.200e-01 0.000e+00  4.202e+02 7.314e-03 4.744e-01 1.934e-01 9.887e-02 5.192e-03 2.718e-02 2.562e-02 3.394e-01 5.211e-02 5.525e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.333e-01 0.000e+00  4.515e+02 6.813e-03 4.743e-01 1.918e-01 1.011e-01 5.038e-03 2.778e-02 2.601e-02 3.478e-01 5.229e-02 5.561e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.467e-01 0.000e+00  4.840e+02 6.362e-03 4.742e-01 1.903e-01 1.032e-01 5.149e-03 2.841e-02 2.642e-02 3.800e-01 5.246e-02 5.600e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.600e-01 0.000e+00  5.177e+02 5.954e-03 4.740e-01 1.889e-01 1.051e-01 5.245e-03 2.909e-02 2.686e-02 4.050e-01 5.265e-02 5.640e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.733e-01 0.000e+00  5.525e+02 5.585e-03 4.738e-01 1.875e-01 1.070e-01 5.172e-03 2.980e-02 2.731e-02 4.345e-01 5.284e-02 5.682e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  3.867e-01 0.000e+00  5.886e+02 5.249e-03 4.735e-01 1.863e-01 1.087e-01 5.208e-03 3.056e-02 2.779e-02 4.763e-01 5.304e-02 5.725e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.000e-01 0.000e+00  6.258e+02 4.943e-03 4.732e-01 1.851e-01 1.103e-01 5.317e-03 3.136e-02 2.829e-02 5.002e-01 5.325e-02 5.771e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.133e-01 0.000e+00  6.643e+02 4.663e-03 4.730e-01 1.839e-01 1.118e-01 5.106e-03 3.222e-02 2.882e-02 5.237e-01 5.346e-02 5.818e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.267e-01 0.000e+00  7.039e+02 4.407e-03 4.727e-01 1.828e-01 1.133e-01 5.084e-03 3.312e-02 2.938e-02 5.239e-01 5.369e-02 5.867e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.400e-01 0.000e+00  7.447e+02 4.171e-03 4.724e-01 1.818e-01 1.147e-01 5.163e-03 3.407e-02 2.996e-02 5.878e-01 5.392e-02 5.918e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.533e-01 0.000e+00  7.867e+02 3.955e-03 4.721e-01 1.808e-01 1.160e-01 5.196e-03 3.508e-02 3.058e-02 6.039e-01 5.415e-02 5.971e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.667e-01 0.000e+00  8.299e+02 3.755e-03 4.718e-01 1.799e-01 1.172e-01 5.349e-03 3.615e-02 3.122e-02 6.644e-01 5.440e-02 6.025e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.800e-01 0.000e+00  8.742e+02 3.570e-03 4.714e-01 1.790e-01 1.184e-01 5.505e-03 3.729e-02 3.189e-02 7.123e-01 5.465e-02 6.082e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  4.933e-01 0.000e+00  9.198e+02 3.399e-03 4.711e-01 1.782e-01 1.195e-01 5.569e-03 3.849e-02 3.260e-02 7.640e-01 5.491e-02 6.141e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  5.067e-01 0.000e+00  9.665e+02 3.241e-03 4.708e-01 1.774e-01 1.205e-01 5.480e-03 3.977e-02 3.334e-02 8.071e-01 5.518e-02 6.202e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  5.200e-01 0.000e+00  1.014e+03 3.093e-03 4.705e-01 1.766e-01 1.215e-01 5.633e-03 4.112e-02 3.412e-02 8.425e-01 5.546e-02 6.266e-02 #  p p > zp > l+ l-
4.734e+03 -4.950e-01  5.333e-01 0.000e+00  1.064e+03 2.956e-03 4.702e-01 1.759e-01 1.225e-01 5.803e-03 4.255e-02 3.494e-02 8.839e-01 5.575e-02 6.331e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  0.000e+00 0.000e+00  1.808e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.741e-02 2.102e-02 2.143e-02 2.741e-02 4.929e-02 5.051e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.333e-02 0.000e+00  2.047e+01 1.103e-01 1.944e-01 1.981e-01 1.607e-02 2.407e-02 2.107e-02 2.146e-02 4.241e-02 4.931e-02 5.053e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.667e-02 0.000e+00  2.394e+01 9.429e-02 2.582e-01 2.195e-01 3.288e-03 2.055e-02 2.114e-02 2.150e-02 5.628e-02 4.934e-02 5.057e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.000e-02 0.000e+00  2.848e+01 7.921e-02 3.113e-01 2.320e-01 8.253e-05 1.727e-02 2.123e-02 2.156e-02 6.787e-02 4.938e-02 5.062e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  5.333e-02 0.000e+00  3.409e+01 6.613e-02 3.530e-01 2.380e-01 2.932e-03 1.453e-02 2.134e-02 2.162e-02 7.752e-02 4.943e-02 5.067e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  6.667e-02 0.000e+00  4.078e+01 5.525e-02 3.846e-01 2.397e-01 9.111e-03 1.225e-02 2.147e-02 2.170e-02 8.526e-02 4.949e-02 5.074e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  8.000e-02 0.000e+00  4.855e+01 4.640e-02 4.082e-01 2.388e-01 1.683e-02 1.033e-02 2.163e-02 2.179e-02 9.090e-02 4.955e-02 5.082e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  9.333e-02 0.000e+00  5.739e+01 3.924e-02 4.258e-01 2.364e-01 2.503e-02 8.917e-03 2.181e-02 2.190e-02 9.677e-02 4.963e-02 5.092e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.067e-01 0.000e+00  6.731e+01 3.345e-02 4.388e-01 2.332e-01 3.313e-02 7.782e-03 2.201e-02 2.202e-02 1.021e-01 4.971e-02 5.102e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.200e-01 0.000e+00  7.830e+01 2.875e-02 4.485e-01 2.296e-01 4.084e-02 7.217e-03 2.224e-02 2.215e-02 1.080e-01 4.981e-02 5.113e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.333e-01 0.000e+00  9.037e+01 2.490e-02 4.557e-01 2.259e-01 4.802e-02 6.531e-03 2.250e-02 2.230e-02 1.195e-01 4.991e-02 5.126e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.467e-01 0.000e+00  1.035e+02 2.174e-02 4.611e-01 2.223e-01 5.463e-02 6.014e-03 2.278e-02 2.246e-02 1.276e-01 5.003e-02 5.140e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.600e-01 0.000e+00  1.177e+02 1.912e-02 4.652e-01 2.188e-01 6.068e-02 5.633e-03 2.308e-02 2.263e-02 1.365e-01 5.015e-02 5.155e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.733e-01 0.000e+00  1.330e+02 1.692e-02 4.682e-01 2.155e-01 6.621e-02 5.330e-03 2.342e-02 2.282e-02 1.473e-01 5.028e-02 5.171e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  1.867e-01 0.000e+00  1.494e+02 1.507e-02 4.704e-01 2.123e-01 7.125e-02 5.563e-03 2.378e-02 2.303e-02 1.596e-01 5.042e-02 5.188e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.000e-01 0.000e+00  1.668e+02 1.350e-02 4.721e-01 2.094e-01 7.586e-02 4.841e-03 2.417e-02 2.325e-02 1.672e-01 5.057e-02 5.206e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.133e-01 0.000e+00  1.854e+02 1.215e-02 4.733e-01 2.066e-01 8.007e-02 4.613e-03 2.460e-02 2.348e-02 1.820e-01 5.074e-02 5.226e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.267e-01 0.000e+00  2.050e+02 1.099e-02 4.741e-01 2.041e-01 8.393e-02 4.791e-03 2.505e-02 2.374e-02 1.921e-01 5.091e-02 5.247e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.400e-01 0.000e+00  2.256e+02 9.991e-03 4.747e-01 2.017e-01 8.746e-02 4.277e-03 2.554e-02 2.400e-02 2.062e-01 5.109e-02 5.269e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.533e-01 0.000e+00  2.474e+02 9.118e-03 4.750e-01 1.995e-01 9.072e-02 4.452e-03 2.607e-02 2.429e-02 2.116e-01 5.128e-02 5.293e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.667e-01 0.000e+00  2.702e+02 8.352e-03 4.752e-01 1.974e-01 9.372e-02 4.097e-03 2.663e-02 2.460e-02 2.328e-01 5.148e-02 5.317e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.800e-01 0.000e+00  2.941e+02 7.679e-03 4.753e-01 1.954e-01 9.649e-02 4.053e-03 2.724e-02 2.492e-02 2.515e-01 5.169e-02 5.343e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  2.933e-01 0.000e+00  3.191e+02 7.083e-03 4.753e-01 1.936e-01 9.906e-02 4.012e-03 2.789e-02 2.526e-02 2.644e-01 5.192e-02 5.371e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.067e-01 0.000e+00  3.451e+02 6.553e-03 4.752e-01 1.919e-01 1.014e-01 3.885e-03 2.858e-02 2.562e-02 2.811e-01 5.215e-02 5.399e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.200e-01 0.000e+00  3.722e+02 6.081e-03 4.750e-01 1.903e-01 1.037e-01 3.872e-03 2.931e-02 2.600e-02 3.025e-01 5.240e-02 5.429e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.333e-01 0.000e+00  4.004e+02 5.658e-03 4.748e-01 1.888e-01 1.057e-01 3.892e-03 3.010e-02 2.641e-02 3.224e-01 5.265e-02 5.460e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.467e-01 0.000e+00  4.297e+02 5.278e-03 4.746e-01 1.874e-01 1.077e-01 3.966e-03 3.094e-02 2.683e-02 3.460e-01 5.292e-02 5.493e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.600e-01 0.000e+00  4.601e+02 4.935e-03 4.743e-01 1.860e-01 1.095e-01 3.818e-03 3.183e-02 2.728e-02 3.681e-01 5.319e-02 5.527e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.733e-01 0.000e+00  4.915e+02 4.625e-03 4.740e-01 1.848e-01 1.112e-01 3.855e-03 3.279e-02 2.775e-02 3.972e-01 5.348e-02 5.563e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  3.867e-01 0.000e+00  5.240e+02 4.343e-03 4.737e-01 1.836e-01 1.128e-01 3.784e-03 3.380e-02 2.825e-02 4.171e-01 5.378e-02 5.600e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.000e-01 0.000e+00  5.576e+02 4.087e-03 4.734e-01 1.825e-01 1.143e-01 3.852e-03 3.489e-02 2.877e-02 4.529e-01 5.409e-02 5.638e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.133e-01 0.000e+00  5.922e+02 3.853e-03 4.731e-01 1.814e-01 1.157e-01 3.827e-03 3.604e-02 2.932e-02 4.817e-01 5.442e-02 5.678e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.267e-01 0.000e+00  6.279e+02 3.639e-03 4.727e-01 1.804e-01 1.170e-01 3.880e-03 3.727e-02 2.990e-02 5.079e-01 5.475e-02 5.720e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.400e-01 0.000e+00  6.647e+02 3.442e-03 4.724e-01 1.795e-01 1.183e-01 3.902e-03 3.858e-02 3.050e-02 5.451e-01 5.510e-02 5.763e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.533e-01 0.000e+00  7.026e+02 3.262e-03 4.721e-01 1.786e-01 1.195e-01 3.980e-03 3.998e-02 3.114e-02 5.739e-01 5.546e-02 5.808e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.667e-01 0.000e+00  7.416e+02 3.095e-03 4.717e-01 1.777e-01 1.206e-01 4.043e-03 4.147e-02 3.181e-02 6.076e-01 5.584e-02 5.854e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.800e-01 0.000e+00  7.816e+02 2.942e-03 4.714e-01 1.769e-01 1.217e-01 4.105e-03 4.305e-02 3.251e-02 6.496e-01 5.622e-02 5.902e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  4.933e-01 0.000e+00  8.227e+02 2.800e-03 4.711e-01 1.761e-01 1.227e-01 4.095e-03 4.475e-02 3.325e-02 6.609e-01 5.662e-02 5.952e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  5.067e-01 0.000e+00  8.649e+02 2.668e-03 4.707e-01 1.753e-01 1.236e-01 4.186e-03 4.656e-02 3.402e-02 7.141e-01 5.704e-02 6.003e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  5.200e-01 0.000e+00  9.081e+02 2.545e-03 4.704e-01 1.746e-01 1.246e-01 4.194e-03 4.849e-02 3.484e-02 7.642e-01 5.746e-02 6.056e-02 #  p p > zp > l+ l-
4.570e+03 -4.455e-01  5.333e-01 0.000e+00  9.525e+02 2.432e-03 4.701e-01 1.739e-01 1.254e-01 4.363e-03 5.055e-02 3.569e-02 8.287e-01 5.790e-02 6.111e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  0.000e+00 0.000e+00  1.318e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.680e-02 2.158e-02 2.169e-02 2.680e-02 4.894e-02 5.008e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.333e-02 0.000e+00  1.520e+01 1.083e-01 2.027e-01 2.014e-01 1.388e-02 2.313e-02 2.164e-02 2.172e-02 4.330e-02 4.895e-02 5.009e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.667e-02 0.000e+00  1.822e+01 9.031e-02 2.724e-01 2.234e-01 1.766e-03 1.916e-02 2.171e-02 2.176e-02 5.779e-02 4.897e-02 5.011e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.000e-02 0.000e+00  2.222e+01 7.400e-02 3.280e-01 2.351e-01 5.587e-04 1.567e-02 2.181e-02 2.181e-02 6.947e-02 4.899e-02 5.014e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  5.333e-02 0.000e+00  2.721e+01 6.039e-02 3.697e-01 2.396e-01 5.579e-03 1.270e-02 2.194e-02 2.188e-02 7.834e-02 4.902e-02 5.017e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  6.667e-02 0.000e+00  3.319e+01 4.949e-02 4.000e-01 2.398e-01 1.357e-02 1.050e-02 2.209e-02 2.196e-02 8.488e-02 4.906e-02 5.021e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  8.000e-02 0.000e+00  4.016e+01 4.089e-02 4.218e-01 2.376e-01 2.261e-02 8.793e-03 2.227e-02 2.205e-02 9.071e-02 4.910e-02 5.026e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  9.333e-02 0.000e+00  4.811e+01 3.411e-02 4.375e-01 2.342e-01 3.169e-02 7.500e-03 2.248e-02 2.216e-02 9.617e-02 4.915e-02 5.032e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.067e-01 0.000e+00  5.706e+01 2.876e-02 4.487e-01 2.303e-01 4.032e-02 6.432e-03 2.271e-02 2.228e-02 1.004e-01 4.920e-02 5.038e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.200e-01 0.000e+00  6.699e+01 2.449e-02 4.568e-01 2.262e-01 4.830e-02 5.603e-03 2.297e-02 2.242e-02 1.040e-01 4.926e-02 5.045e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.333e-01 0.000e+00  7.792e+01 2.105e-02 4.626e-01 2.222e-01 5.557e-02 4.970e-03 2.326e-02 2.257e-02 1.088e-01 4.932e-02 5.052e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.467e-01 0.000e+00  8.983e+01 1.826e-02 4.669e-01 2.183e-01 6.215e-02 4.491e-03 2.359e-02 2.273e-02 1.152e-01 4.939e-02 5.061e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.600e-01 0.000e+00  1.027e+02 1.597e-02 4.699e-01 2.147e-01 6.810e-02 4.251e-03 2.394e-02 2.291e-02 1.255e-01 4.947e-02 5.070e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.733e-01 0.000e+00  1.166e+02 1.407e-02 4.721e-01 2.113e-01 7.346e-02 3.960e-03 2.433e-02 2.311e-02 1.302e-01 4.955e-02 5.079e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  1.867e-01 0.000e+00  1.315e+02 1.248e-02 4.737e-01 2.082e-01 7.831e-02 3.649e-03 2.475e-02 2.332e-02 1.388e-01 4.964e-02 5.090e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.000e-01 0.000e+00  1.474e+02 1.114e-02 4.747e-01 2.053e-01 8.270e-02 3.490e-03 2.521e-02 2.355e-02 1.482e-01 4.974e-02 5.101e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.133e-01 0.000e+00  1.642e+02 9.997e-03 4.754e-01 2.026e-01 8.669e-02 3.368e-03 2.571e-02 2.380e-02 1.593e-01 4.984e-02 5.113e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.267e-01 0.000e+00  1.821e+02 9.021e-03 4.759e-01 2.001e-01 9.032e-02 3.052e-03 2.624e-02 2.406e-02 1.709e-01 4.994e-02 5.125e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.400e-01 0.000e+00  2.009e+02 8.179e-03 4.761e-01 1.978e-01 9.364e-02 2.987e-03 2.682e-02 2.434e-02 1.737e-01 5.006e-02 5.138e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.533e-01 0.000e+00  2.207e+02 7.448e-03 4.762e-01 1.957e-01 9.668e-02 2.910e-03 2.745e-02 2.463e-02 1.868e-01 5.018e-02 5.153e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.667e-01 0.000e+00  2.415e+02 6.810e-03 4.762e-01 1.937e-01 9.946e-02 2.794e-03 2.811e-02 2.495e-02 1.970e-01 5.030e-02 5.167e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.800e-01 0.000e+00  2.633e+02 6.251e-03 4.760e-01 1.918e-01 1.020e-01 2.763e-03 2.883e-02 2.529e-02 2.095e-01 5.043e-02 5.183e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  2.933e-01 0.000e+00  2.861e+02 5.757e-03 4.759e-01 1.901e-01 1.044e-01 2.729e-03 2.960e-02 2.564e-02 2.344e-01 5.057e-02 5.199e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.067e-01 0.000e+00  3.099e+02 5.319e-03 4.756e-01 1.885e-01 1.066e-01 2.687e-03 3.043e-02 2.602e-02 2.573e-01 5.072e-02 5.216e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.200e-01 0.000e+00  3.347e+02 4.930e-03 4.753e-01 1.870e-01 1.086e-01 2.789e-03 3.131e-02 2.642e-02 2.716e-01 5.087e-02 5.234e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.333e-01 0.000e+00  3.604e+02 4.582e-03 4.750e-01 1.856e-01 1.105e-01 2.701e-03 3.226e-02 2.684e-02 2.942e-01 5.103e-02 5.252e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.467e-01 0.000e+00  3.872e+02 4.270e-03 4.747e-01 1.843e-01 1.123e-01 2.700e-03 3.328e-02 2.728e-02 3.054e-01 5.119e-02 5.272e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.600e-01 0.000e+00  4.149e+02 3.989e-03 4.743e-01 1.831e-01 1.140e-01 2.738e-03 3.436e-02 2.775e-02 3.261e-01 5.136e-02 5.292e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.733e-01 0.000e+00  4.436e+02 3.735e-03 4.740e-01 1.819e-01 1.155e-01 2.740e-03 3.552e-02 2.824e-02 3.459e-01 5.154e-02 5.313e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  3.867e-01 0.000e+00  4.733e+02 3.504e-03 4.736e-01 1.808e-01 1.169e-01 2.714e-03 3.677e-02 2.876e-02 3.688e-01 5.172e-02 5.335e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.000e-01 0.000e+00  5.040e+02 3.295e-03 4.733e-01 1.798e-01 1.183e-01 2.746e-03 3.810e-02 2.931e-02 3.923e-01 5.191e-02 5.357e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.133e-01 0.000e+00  5.357e+02 3.104e-03 4.729e-01 1.788e-01 1.196e-01 2.827e-03 3.952e-02 2.989e-02 4.292e-01 5.211e-02 5.381e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.267e-01 0.000e+00  5.684e+02 2.930e-03 4.725e-01 1.779e-01 1.208e-01 2.740e-03 4.104e-02 3.049e-02 4.553e-01 5.232e-02 5.405e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.400e-01 0.000e+00  6.021e+02 2.770e-03 4.722e-01 1.770e-01 1.219e-01 2.812e-03 4.267e-02 3.113e-02 4.902e-01 5.253e-02 5.430e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.533e-01 0.000e+00  6.367e+02 2.623e-03 4.718e-01 1.762e-01 1.230e-01 2.772e-03 4.442e-02 3.180e-02 5.175e-01 5.275e-02 5.456e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.667e-01 0.000e+00  6.724e+02 2.488e-03 4.715e-01 1.754e-01 1.240e-01 2.862e-03 4.629e-02 3.250e-02 5.512e-01 5.297e-02 5.483e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.800e-01 0.000e+00  7.090e+02 2.364e-03 4.712e-01 1.746e-01 1.250e-01 2.920e-03 4.830e-02 3.324e-02 5.913e-01 5.321e-02 5.510e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  4.933e-01 0.000e+00  7.466e+02 2.248e-03 4.708e-01 1.739e-01 1.259e-01 3.008e-03 5.045e-02 3.402e-02 6.291e-01 5.345e-02 5.539e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  5.067e-01 0.000e+00  7.853e+02 2.142e-03 4.705e-01 1.732e-01 1.268e-01 3.092e-03 5.275e-02 3.483e-02 6.742e-01 5.370e-02 5.568e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  5.200e-01 0.000e+00  8.249e+02 2.043e-03 4.702e-01 1.726e-01 1.276e-01 3.116e-03 5.523e-02 3.569e-02 7.214e-01 5.395e-02 5.599e-02 #  p p > zp > l+ l-
4.435e+03 -3.960e-01  5.333e-01 0.000e+00  8.654e+02 1.951e-03 4.699e-01 1.720e-01 1.284e-01 3.125e-03 5.788e-02 3.659e-02 7.620e-01 5.422e-02 5.630e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  0.000e+00 0.000e+00  9.425e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.456e-02 2.295e-02 2.197e-02 2.456e-02 4.886e-02 5.022e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.333e-02 0.000e+00  1.114e+01 1.056e-01 2.133e-01 2.053e-01 1.135e-02 2.065e-02 2.300e-02 2.200e-02 4.170e-02 4.886e-02 5.024e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.667e-02 0.000e+00  1.379e+01 8.535e-02 2.896e-01 2.278e-01 5.493e-04 1.666e-02 2.308e-02 2.204e-02 5.653e-02 4.888e-02 5.025e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.000e-02 0.000e+00  1.735e+01 6.778e-02 3.472e-01 2.379e-01 2.081e-03 1.325e-02 2.318e-02 2.210e-02 6.780e-02 4.889e-02 5.027e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  5.333e-02 0.000e+00  2.183e+01 5.384e-02 3.881e-01 2.404e-01 9.713e-03 1.049e-02 2.331e-02 2.217e-02 7.565e-02 4.891e-02 5.030e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  6.667e-02 0.000e+00  2.723e+01 4.314e-02 4.163e-01 2.388e-01 1.966e-02 8.469e-03 2.347e-02 2.225e-02 8.172e-02 4.893e-02 5.034e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  8.000e-02 0.000e+00  3.356e+01 3.499e-02 4.356e-01 2.353e-01 2.998e-02 6.939e-03 2.366e-02 2.235e-02 8.636e-02 4.896e-02 5.038e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  9.333e-02 0.000e+00  4.080e+01 2.877e-02 4.489e-01 2.309e-01 3.981e-02 5.827e-03 2.388e-02 2.247e-02 9.079e-02 4.899e-02 5.042e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.067e-01 0.000e+00  4.896e+01 2.397e-02 4.580e-01 2.263e-01 4.880e-02 4.911e-03 2.412e-02 2.260e-02 9.802e-02 4.902e-02 5.047e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.200e-01 0.000e+00  5.805e+01 2.021e-02 4.644e-01 2.218e-01 5.689e-02 4.494e-03 2.440e-02 2.275e-02 1.026e-01 4.906e-02 5.053e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.333e-01 0.000e+00  6.806e+01 1.724e-02 4.688e-01 2.175e-01 6.411e-02 3.898e-03 2.471e-02 2.291e-02 1.063e-01 4.911e-02 5.059e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.467e-01 0.000e+00  7.899e+01 1.485e-02 4.718e-01 2.136e-01 7.053e-02 3.494e-03 2.505e-02 2.309e-02 1.115e-01 4.915e-02 5.066e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.600e-01 0.000e+00  9.083e+01 1.292e-02 4.739e-01 2.099e-01 7.625e-02 2.868e-03 2.543e-02 2.328e-02 1.080e-01 4.920e-02 5.074e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.733e-01 0.000e+00  1.036e+02 1.133e-02 4.753e-01 2.066e-01 8.135e-02 2.715e-03 2.584e-02 2.349e-02 1.140e-01 4.926e-02 5.082e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  1.867e-01 0.000e+00  1.173e+02 1.001e-02 4.762e-01 2.035e-01 8.592e-02 2.529e-03 2.629e-02 2.373e-02 1.200e-01 4.931e-02 5.090e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.000e-01 0.000e+00  1.319e+02 8.899e-03 4.767e-01 2.007e-01 9.003e-02 2.383e-03 2.677e-02 2.397e-02 1.279e-01 4.938e-02 5.100e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.133e-01 0.000e+00  1.474e+02 7.964e-03 4.770e-01 1.981e-01 9.374e-02 2.277e-03 2.730e-02 2.424e-02 1.364e-01 4.944e-02 5.109e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.267e-01 0.000e+00  1.639e+02 7.167e-03 4.771e-01 1.958e-01 9.709e-02 2.190e-03 2.787e-02 2.453e-02 1.467e-01 4.951e-02 5.120e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.400e-01 0.000e+00  1.813e+02 6.483e-03 4.770e-01 1.936e-01 1.001e-01 2.032e-03 2.849e-02 2.483e-02 1.547e-01 4.959e-02 5.131e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.533e-01 0.000e+00  1.996e+02 5.892e-03 4.768e-01 1.916e-01 1.029e-01 1.978e-03 2.915e-02 2.516e-02 1.592e-01 4.967e-02 5.143e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.667e-01 0.000e+00  2.188e+02 5.377e-03 4.766e-01 1.897e-01 1.055e-01 1.915e-03 2.986e-02 2.550e-02 1.705e-01 4.975e-02 5.155e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.800e-01 0.000e+00  2.389e+02 4.927e-03 4.763e-01 1.880e-01 1.078e-01 1.885e-03 3.063e-02 2.587e-02 1.820e-01 4.983e-02 5.168e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  2.933e-01 0.000e+00  2.600e+02 4.532e-03 4.760e-01 1.864e-01 1.100e-01 1.822e-03 3.145e-02 2.626e-02 1.925e-01 4.993e-02 5.181e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.067e-01 0.000e+00  2.819e+02 4.182e-03 4.756e-01 1.849e-01 1.119e-01 1.923e-03 3.233e-02 2.668e-02 2.055e-01 5.002e-02 5.196e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.200e-01 0.000e+00  3.048e+02 3.871e-03 4.752e-01 1.836e-01 1.138e-01 1.891e-03 3.328e-02 2.711e-02 2.235e-01 5.012e-02 5.211e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.333e-01 0.000e+00  3.287e+02 3.594e-03 4.748e-01 1.823e-01 1.155e-01 1.863e-03 3.429e-02 2.758e-02 2.376e-01 5.022e-02 5.226e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.467e-01 0.000e+00  3.534e+02 3.345e-03 4.745e-01 1.811e-01 1.171e-01 1.882e-03 3.537e-02 2.807e-02 2.652e-01 5.033e-02 5.242e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.600e-01 0.000e+00  3.791e+02 3.122e-03 4.741e-01 1.800e-01 1.186e-01 1.883e-03 3.653e-02 2.858e-02 2.887e-01 5.044e-02 5.259e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.733e-01 0.000e+00  4.056e+02 2.921e-03 4.737e-01 1.789e-01 1.199e-01 1.865e-03 3.777e-02 2.913e-02 2.986e-01 5.056e-02 5.276e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  3.867e-01 0.000e+00  4.331e+02 2.739e-03 4.733e-01 1.779e-01 1.212e-01 1.877e-03 3.910e-02 2.971e-02 3.238e-01 5.068e-02 5.294e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.000e-01 0.000e+00  4.616e+02 2.573e-03 4.729e-01 1.770e-01 1.225e-01 1.907e-03 4.052e-02 3.031e-02 3.506e-01 5.080e-02 5.313e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.133e-01 0.000e+00  4.909e+02 2.423e-03 4.725e-01 1.761e-01 1.236e-01 1.940e-03 4.205e-02 3.095e-02 3.778e-01 5.093e-02 5.333e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.267e-01 0.000e+00  5.212e+02 2.285e-03 4.721e-01 1.752e-01 1.247e-01 1.983e-03 4.368e-02 3.163e-02 4.050e-01 5.106e-02 5.353e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.400e-01 0.000e+00  5.524e+02 2.160e-03 4.718e-01 1.744e-01 1.257e-01 2.001e-03 4.542e-02 3.234e-02 4.357e-01 5.120e-02 5.373e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.533e-01 0.000e+00  5.845e+02 2.044e-03 4.714e-01 1.737e-01 1.267e-01 1.988e-03 4.729e-02 3.309e-02 4.646e-01 5.134e-02 5.395e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.667e-01 0.000e+00  6.175e+02 1.938e-03 4.711e-01 1.730e-01 1.276e-01 2.021e-03 4.930e-02 3.387e-02 5.060e-01 5.149e-02 5.417e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.800e-01 0.000e+00  6.514e+02 1.840e-03 4.707e-01 1.723e-01 1.284e-01 2.067e-03 5.145e-02 3.470e-02 5.377e-01 5.164e-02 5.440e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  4.933e-01 0.000e+00  6.863e+02 1.749e-03 4.704e-01 1.717e-01 1.293e-01 2.112e-03 5.375e-02 3.557e-02 5.738e-01 5.180e-02 5.464e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  5.067e-01 0.000e+00  7.221e+02 1.666e-03 4.701e-01 1.710e-01 1.300e-01 2.177e-03 5.623e-02 3.649e-02 6.096e-01 5.196e-02 5.488e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  5.200e-01 0.000e+00  7.588e+02 1.588e-03 4.698e-01 1.705e-01 1.308e-01 2.214e-03 5.888e-02 3.746e-02 6.557e-01 5.212e-02 5.513e-02 #  p p > zp > l+ l-
4.324e+03 -3.465e-01  5.333e-01 0.000e+00  7.964e+02 1.516e-03 4.695e-01 1.699e-01 1.315e-01 2.008e-03 6.173e-02 3.848e-02 6.191e-01 5.229e-02 5.539e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  0.000e+00 0.000e+00  6.541e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.090e-02 2.869e-02 2.220e-02 2.090e-02 4.848e-02 5.061e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.333e-02 0.000e+00  8.002e+00 1.021e-01 2.270e-01 2.101e-01 8.426e-03 1.696e-02 2.873e-02 2.222e-02 3.771e-02 4.849e-02 5.062e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.667e-02 0.000e+00  1.033e+01 7.905e-02 3.106e-01 2.324e-01 3.369e-05 1.307e-02 2.879e-02 2.227e-02 5.137e-02 4.850e-02 5.063e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.000e-02 0.000e+00  1.352e+01 6.034e-02 3.693e-01 2.401e-01 5.275e-03 9.947e-03 2.886e-02 2.232e-02 6.087e-02 4.851e-02 5.065e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  5.333e-02 0.000e+00  1.759e+01 4.638e-02 4.079e-01 2.401e-01 1.594e-02 7.653e-03 2.896e-02 2.240e-02 6.731e-02 4.852e-02 5.067e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  6.667e-02 0.000e+00  2.252e+01 3.621e-02 4.328e-01 2.365e-01 2.787e-02 6.047e-03 2.909e-02 2.248e-02 7.233e-02 4.854e-02 5.070e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  8.000e-02 0.000e+00  2.831e+01 2.878e-02 4.490e-01 2.315e-01 3.930e-02 4.854e-03 2.923e-02 2.259e-02 7.574e-02 4.856e-02 5.073e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  9.333e-02 0.000e+00  3.497e+01 2.329e-02 4.595e-01 2.262e-01 4.963e-02 3.980e-03 2.940e-02 2.271e-02 7.852e-02 4.858e-02 5.077e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.067e-01 0.000e+00  4.251e+01 1.916e-02 4.664e-01 2.211e-01 5.875e-02 3.354e-03 2.959e-02 2.285e-02 8.162e-02 4.861e-02 5.082e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.200e-01 0.000e+00  5.090e+01 1.600e-02 4.709e-01 2.163e-01 6.673e-02 2.807e-03 2.980e-02 2.300e-02 8.260e-02 4.864e-02 5.087e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.333e-01 0.000e+00  6.017e+01 1.353e-02 4.738e-01 2.119e-01 7.369e-02 2.468e-03 3.004e-02 2.317e-02 8.531e-02 4.867e-02 5.092e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.467e-01 0.000e+00  7.030e+01 1.158e-02 4.757e-01 2.080e-01 7.979e-02 2.163e-03 3.030e-02 2.336e-02 9.170e-02 4.870e-02 5.098e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.600e-01 0.000e+00  8.130e+01 1.001e-02 4.768e-01 2.044e-01 8.516e-02 1.932e-03 3.059e-02 2.357e-02 9.224e-02 4.874e-02 5.104e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.733e-01 0.000e+00  9.317e+01 8.740e-03 4.775e-01 2.012e-01 8.989e-02 1.825e-03 3.090e-02 2.379e-02 9.936e-02 4.878e-02 5.111e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  1.867e-01 0.000e+00  1.059e+02 7.691e-03 4.778e-01 1.982e-01 9.409e-02 1.728e-03 3.124e-02 2.404e-02 1.073e-01 4.883e-02 5.119e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.000e-01 0.000e+00  1.195e+02 6.817e-03 4.779e-01 1.956e-01 9.784e-02 1.616e-03 3.160e-02 2.430e-02 1.114e-01 4.887e-02 5.127e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.133e-01 0.000e+00  1.340e+02 6.083e-03 4.778e-01 1.932e-01 1.012e-01 1.408e-03 3.200e-02 2.458e-02 1.103e-01 4.892e-02 5.135e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.267e-01 0.000e+00  1.493e+02 5.460e-03 4.775e-01 1.910e-01 1.042e-01 1.356e-03 3.242e-02 2.489e-02 1.183e-01 4.898e-02 5.144e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.400e-01 0.000e+00  1.655e+02 4.928e-03 4.772e-01 1.890e-01 1.070e-01 1.305e-03 3.287e-02 2.521e-02 1.261e-01 4.903e-02 5.154e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.533e-01 0.000e+00  1.826e+02 4.469e-03 4.769e-01 1.872e-01 1.095e-01 1.219e-03 3.335e-02 2.556e-02 1.344e-01 4.909e-02 5.164e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.667e-01 0.000e+00  2.005e+02 4.072e-03 4.765e-01 1.855e-01 1.117e-01 1.199e-03 3.387e-02 2.593e-02 1.361e-01 4.915e-02 5.174e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.800e-01 0.000e+00  2.193e+02 3.725e-03 4.761e-01 1.839e-01 1.138e-01 1.124e-03 3.442e-02 2.632e-02 1.458e-01 4.922e-02 5.185e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  2.933e-01 0.000e+00  2.390e+02 3.421e-03 4.756e-01 1.825e-01 1.157e-01 1.110e-03 3.500e-02 2.674e-02 1.545e-01 4.929e-02 5.197e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.067e-01 0.000e+00  2.595e+02 3.153e-03 4.752e-01 1.811e-01 1.175e-01 1.147e-03 3.562e-02 2.718e-02 1.653e-01 4.936e-02 5.209e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.200e-01 0.000e+00  2.809e+02 2.915e-03 4.747e-01 1.799e-01 1.191e-01 1.134e-03 3.628e-02 2.765e-02 1.797e-01 4.944e-02 5.222e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.333e-01 0.000e+00  3.032e+02 2.703e-03 4.743e-01 1.787e-01 1.206e-01 1.152e-03 3.698e-02 2.815e-02 1.983e-01 4.951e-02 5.235e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.467e-01 0.000e+00  3.263e+02 2.514e-03 4.739e-01 1.777e-01 1.220e-01 1.143e-03 3.772e-02 2.868e-02 2.130e-01 4.959e-02 5.249e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.600e-01 0.000e+00  3.504e+02 2.344e-03 4.734e-01 1.767e-01 1.233e-01 1.138e-03 3.850e-02 2.923e-02 2.307e-01 4.968e-02 5.264e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.733e-01 0.000e+00  3.752e+02 2.192e-03 4.730e-01 1.757e-01 1.245e-01 1.127e-03 3.933e-02 2.982e-02 2.300e-01 4.977e-02 5.279e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  3.867e-01 0.000e+00  4.010e+02 2.053e-03 4.726e-01 1.748e-01 1.256e-01 1.116e-03 4.020e-02 3.044e-02 2.621e-01 4.986e-02 5.294e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.000e-01 0.000e+00  4.276e+02 1.928e-03 4.722e-01 1.740e-01 1.267e-01 1.188e-03 4.113e-02 3.110e-02 2.952e-01 4.995e-02 5.310e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.133e-01 0.000e+00  4.551e+02 1.814e-03 4.718e-01 1.732e-01 1.277e-01 1.201e-03 4.210e-02 3.179e-02 3.073e-01 5.005e-02 5.327e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.267e-01 0.000e+00  4.834e+02 1.710e-03 4.715e-01 1.725e-01 1.286e-01 1.236e-03 4.314e-02 3.252e-02 3.351e-01 5.015e-02 5.344e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.400e-01 0.000e+00  5.126e+02 1.615e-03 4.711e-01 1.718e-01 1.295e-01 1.222e-03 4.423e-02 3.329e-02 3.529e-01 5.025e-02 5.362e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.533e-01 0.000e+00  5.427e+02 1.528e-03 4.708e-01 1.711e-01 1.304e-01 1.265e-03 4.538e-02 3.410e-02 3.867e-01 5.036e-02 5.381e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.667e-01 0.000e+00  5.736e+02 1.448e-03 4.704e-01 1.705e-01 1.312e-01 1.207e-03 4.660e-02 3.495e-02 4.025e-01 5.047e-02 5.400e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.800e-01 0.000e+00  6.054e+02 1.374e-03 4.701e-01 1.699e-01 1.319e-01 1.242e-03 4.788e-02 3.585e-02 4.325e-01 5.058e-02 5.419e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  4.933e-01 0.000e+00  6.381e+02 1.306e-03 4.698e-01 1.693e-01 1.326e-01 1.299e-03 4.924e-02 3.680e-02 4.732e-01 5.070e-02 5.440e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  5.067e-01 0.000e+00  6.717e+02 1.243e-03 4.695e-01 1.688e-01 1.333e-01 1.339e-03 5.067e-02 3.781e-02 5.128e-01 5.082e-02 5.461e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  5.200e-01 0.000e+00  7.061e+02 1.184e-03 4.692e-01 1.683e-01 1.339e-01 1.499e-03 5.218e-02 3.886e-02 5.928e-01 5.094e-02 5.482e-02 #  p p > zp > l+ l-
4.232e+03 -2.970e-01  5.333e-01 0.000e+00  7.414e+02 1.130e-03 4.689e-01 1.678e-01 1.346e-01 1.455e-03 5.378e-02 3.998e-02 6.264e-01 5.107e-02 5.504e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  0.000e+00 0.000e+00  4.335e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.634e-02 3.741e-02 2.239e-02 1.634e-02 4.733e-02 5.085e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.333e-02 0.000e+00  5.570e+00 9.722e-02 2.455e-01 2.162e-01 5.169e-03 1.261e-02 3.743e-02 2.241e-02 3.186e-02 4.734e-02 5.085e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.667e-02 0.000e+00  7.630e+00 7.092e-02 3.367e-01 2.370e-01 9.978e-04 9.150e-03 3.745e-02 2.245e-02 4.344e-02 4.735e-02 5.086e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.000e-02 0.000e+00  1.051e+01 5.143e-02 3.942e-01 2.410e-01 1.113e-02 6.605e-03 3.748e-02 2.251e-02 5.063e-02 4.736e-02 5.088e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  5.333e-02 0.000e+00  1.423e+01 3.800e-02 4.286e-01 2.378e-01 2.511e-02 4.868e-03 3.752e-02 2.258e-02 5.492e-02 4.737e-02 5.090e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  6.667e-02 0.000e+00  1.876e+01 2.880e-02 4.491e-01 2.321e-01 3.880e-02 3.686e-03 3.757e-02 2.267e-02 5.749e-02 4.739e-02 5.093e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  8.000e-02 0.000e+00  2.412e+01 2.239e-02 4.614e-01 2.259e-01 5.097e-02 2.872e-03 3.763e-02 2.278e-02 5.918e-02 4.742e-02 5.096e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  9.333e-02 0.000e+00  3.031e+01 1.781e-02 4.688e-01 2.199e-01 6.142e-02 2.300e-03 3.770e-02 2.290e-02 6.036e-02 4.744e-02 5.099e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.067e-01 0.000e+00  3.732e+01 1.446e-02 4.733e-01 2.144e-01 7.032e-02 1.890e-03 3.778e-02 2.304e-02 6.178e-02 4.747e-02 5.103e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.200e-01 0.000e+00  4.515e+01 1.195e-02 4.760e-01 2.096e-01 7.790e-02 1.587e-03 3.786e-02 2.320e-02 6.311e-02 4.750e-02 5.108e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.333e-01 0.000e+00  5.381e+01 1.003e-02 4.775e-01 2.053e-01 8.439e-02 1.354e-03 3.796e-02 2.338e-02 6.467e-02 4.754e-02 5.113e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.467e-01 0.000e+00  6.330e+01 8.524e-03 4.783e-01 2.015e-01 8.998e-02 1.183e-03 3.807e-02 2.357e-02 6.638e-02 4.758e-02 5.118e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.600e-01 0.000e+00  7.361e+01 7.330e-03 4.786e-01 1.981e-01 9.484e-02 1.053e-03 3.818e-02 2.378e-02 6.864e-02 4.762e-02 5.124e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.733e-01 0.000e+00  8.475e+01 6.367e-03 4.786e-01 1.951e-01 9.908e-02 9.470e-04 3.831e-02 2.402e-02 7.084e-02 4.767e-02 5.131e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  1.867e-01 0.000e+00  9.671e+01 5.581e-03 4.785e-01 1.924e-01 1.028e-01 8.873e-04 3.844e-02 2.427e-02 7.590e-02 4.772e-02 5.138e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.000e-01 0.000e+00  1.095e+02 4.930e-03 4.781e-01 1.900e-01 1.061e-01 8.236e-04 3.859e-02 2.454e-02 7.972e-02 4.778e-02 5.145e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.133e-01 0.000e+00  1.231e+02 4.386e-03 4.777e-01 1.878e-01 1.091e-01 7.846e-04 3.874e-02 2.484e-02 8.373e-02 4.783e-02 5.153e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.267e-01 0.000e+00  1.375e+02 3.928e-03 4.773e-01 1.858e-01 1.117e-01 7.552e-04 3.891e-02 2.515e-02 9.171e-02 4.790e-02 5.161e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.400e-01 0.000e+00  1.528e+02 3.537e-03 4.768e-01 1.840e-01 1.141e-01 7.260e-04 3.908e-02 2.549e-02 9.770e-02 4.796e-02 5.170e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.533e-01 0.000e+00  1.689e+02 3.202e-03 4.763e-01 1.824e-01 1.163e-01 6.949e-04 3.927e-02 2.585e-02 1.062e-01 4.803e-02 5.180e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.667e-01 0.000e+00  1.858e+02 2.912e-03 4.758e-01 1.809e-01 1.182e-01 6.808e-04 3.947e-02 2.624e-02 1.111e-01 4.810e-02 5.189e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.800e-01 0.000e+00  2.035e+02 2.660e-03 4.753e-01 1.795e-01 1.200e-01 6.813e-04 3.967e-02 2.665e-02 1.212e-01 4.818e-02 5.200e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  2.933e-01 0.000e+00  2.221e+02 2.439e-03 4.748e-01 1.783e-01 1.217e-01 6.754e-04 3.989e-02 2.708e-02 1.324e-01 4.826e-02 5.211e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.067e-01 0.000e+00  2.415e+02 2.245e-03 4.743e-01 1.771e-01 1.232e-01 7.035e-04 4.012e-02 2.754e-02 1.430e-01 4.834e-02 5.222e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.200e-01 0.000e+00  2.617e+02 2.074e-03 4.738e-01 1.760e-01 1.245e-01 7.044e-04 4.036e-02 2.804e-02 1.541e-01 4.843e-02 5.234e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.333e-01 0.000e+00  2.827e+02 1.921e-03 4.733e-01 1.750e-01 1.258e-01 6.925e-04 4.061e-02 2.856e-02 1.679e-01 4.852e-02 5.246e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.467e-01 0.000e+00  3.046e+02 1.785e-03 4.729e-01 1.741e-01 1.270e-01 6.777e-04 4.087e-02 2.911e-02 1.802e-01 4.861e-02 5.259e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.600e-01 0.000e+00  3.273e+02 1.663e-03 4.725e-01 1.732e-01 1.281e-01 7.242e-04 4.115e-02 2.969e-02 2.042e-01 4.871e-02 5.273e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.733e-01 0.000e+00  3.508e+02 1.553e-03 4.721e-01 1.724e-01 1.292e-01 7.109e-04 4.143e-02 3.031e-02 2.165e-01 4.881e-02 5.287e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  3.867e-01 0.000e+00  3.752e+02 1.454e-03 4.717e-01 1.716e-01 1.301e-01 7.064e-04 4.173e-02 3.096e-02 2.326e-01 4.892e-02 5.301e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.000e-01 0.000e+00  4.003e+02 1.365e-03 4.713e-01 1.709e-01 1.310e-01 7.281e-04 4.204e-02 3.165e-02 2.534e-01 4.903e-02 5.316e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.133e-01 0.000e+00  4.263e+02 1.283e-03 4.709e-01 1.702e-01 1.319e-01 7.509e-04 4.236e-02 3.237e-02 2.766e-01 4.914e-02 5.332e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.267e-01 0.000e+00  4.531e+02 1.209e-03 4.705e-01 1.696e-01 1.327e-01 7.920e-04 4.270e-02 3.314e-02 3.032e-01 4.926e-02 5.348e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.400e-01 0.000e+00  4.808e+02 1.141e-03 4.702e-01 1.690e-01 1.334e-01 7.977e-04 4.305e-02 3.395e-02 3.291e-01 4.938e-02 5.365e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.533e-01 0.000e+00  5.092e+02 1.079e-03 4.699e-01 1.684e-01 1.341e-01 8.136e-04 4.341e-02 3.481e-02 3.508e-01 4.950e-02 5.382e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.667e-01 0.000e+00  5.385e+02 1.022e-03 4.696e-01 1.679e-01 1.348e-01 8.285e-04 4.379e-02 3.571e-02 3.835e-01 4.963e-02 5.400e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.800e-01 0.000e+00  5.686e+02 9.694e-04 4.693e-01 1.674e-01 1.355e-01 8.415e-04 4.418e-02 3.666e-02 4.134e-01 4.977e-02 5.418e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  4.933e-01 0.000e+00  5.996e+02 9.210e-04 4.690e-01 1.669e-01 1.361e-01 8.793e-04 4.458e-02 3.767e-02 4.509e-01 4.990e-02 5.437e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  5.067e-01 0.000e+00  6.313e+02 8.762e-04 4.687e-01 1.664e-01 1.366e-01 9.179e-04 4.500e-02 3.873e-02 4.844e-01 5.004e-02 5.456e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  5.200e-01 0.000e+00  6.639e+02 8.348e-04 4.684e-01 1.660e-01 1.372e-01 9.408e-04 4.544e-02 3.985e-02 5.276e-01 5.019e-02 5.476e-02 #  p p > zp > l+ l-
4.158e+03 -2.475e-01  5.333e-01 0.000e+00  6.973e+02 7.963e-04 4.682e-01 1.656e-01 1.377e-01 9.561e-04 4.589e-02 4.103e-02 5.610e-01 5.034e-02 5.497e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  0.000e+00 0.000e+00  2.673e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.148e-02 3.877e-02 2.256e-02 1.148e-02 4.687e-02 5.110e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.333e-02 0.000e+00  3.707e+00 9.005e-02 2.716e-01 2.237e-01 1.911e-03 8.210e-03 3.878e-02 2.258e-02 2.476e-02 4.687e-02 5.110e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.667e-02 0.000e+00  5.534e+00 6.028e-02 3.688e-01 2.406e-01 4.990e-03 5.463e-03 3.880e-02 2.262e-02 3.343e-02 4.688e-02 5.111e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.000e-02 0.000e+00  8.154e+00 4.089e-02 4.215e-01 2.394e-01 2.121e-02 3.691e-03 3.882e-02 2.268e-02 3.805e-02 4.690e-02 5.113e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  5.333e-02 0.000e+00  1.157e+01 2.881e-02 4.492e-01 2.327e-01 3.831e-02 2.595e-03 3.886e-02 2.275e-02 4.046e-02 4.692e-02 5.115e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  6.667e-02 0.000e+00  1.577e+01 2.112e-02 4.638e-01 2.250e-01 5.314e-02 1.911e-03 3.890e-02 2.284e-02 4.197e-02 4.694e-02 5.117e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  8.000e-02 0.000e+00  2.077e+01 1.603e-02 4.717e-01 2.179e-01 6.537e-02 1.456e-03 3.895e-02 2.294e-02 4.283e-02 4.697e-02 5.120e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  9.333e-02 0.000e+00  2.656e+01 1.253e-02 4.759e-01 2.116e-01 7.539e-02 1.144e-03 3.901e-02 2.307e-02 4.360e-02 4.700e-02 5.123e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.067e-01 0.000e+00  3.314e+01 1.004e-02 4.781e-01 2.062e-01 8.363e-02 9.314e-04 3.908e-02 2.321e-02 4.434e-02 4.704e-02 5.127e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.200e-01 0.000e+00  4.052e+01 8.211e-03 4.791e-01 2.015e-01 9.047e-02 7.785e-04 3.915e-02 2.337e-02 4.517e-02 4.708e-02 5.131e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.333e-01 0.000e+00  4.869e+01 6.833e-03 4.794e-01 1.975e-01 9.622e-02 6.635e-04 3.924e-02 2.355e-02 4.645e-02 4.713e-02 5.136e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.467e-01 0.000e+00  5.765e+01 5.770e-03 4.793e-01 1.940e-01 1.011e-01 5.791e-04 3.933e-02 2.374e-02 4.797e-02 4.718e-02 5.141e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.600e-01 0.000e+00  6.740e+01 4.936e-03 4.790e-01 1.909e-01 1.053e-01 5.123e-04 3.943e-02 2.396e-02 4.968e-02 4.724e-02 5.147e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.733e-01 0.000e+00  7.795e+01 4.268e-03 4.785e-01 1.882e-01 1.089e-01 4.630e-04 3.954e-02 2.419e-02 5.184e-02 4.730e-02 5.153e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  1.867e-01 0.000e+00  8.929e+01 3.727e-03 4.780e-01 1.859e-01 1.121e-01 4.258e-04 3.966e-02 2.445e-02 5.459e-02 4.737e-02 5.159e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.000e-01 0.000e+00  1.014e+02 3.282e-03 4.774e-01 1.838e-01 1.149e-01 3.970e-04 3.978e-02 2.473e-02 5.768e-02 4.744e-02 5.166e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.133e-01 0.000e+00  1.143e+02 2.912e-03 4.768e-01 1.819e-01 1.174e-01 3.756e-04 3.992e-02 2.503e-02 6.114e-02 4.751e-02 5.174e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.267e-01 0.000e+00  1.281e+02 2.601e-03 4.761e-01 1.802e-01 1.196e-01 3.660e-04 4.006e-02 2.535e-02 6.631e-02 4.759e-02 5.181e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.400e-01 0.000e+00  1.426e+02 2.337e-03 4.755e-01 1.787e-01 1.216e-01 3.508e-04 4.021e-02 2.569e-02 7.172e-02 4.768e-02 5.190e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.533e-01 0.000e+00  1.579e+02 2.112e-03 4.750e-01 1.773e-01 1.233e-01 3.491e-04 4.038e-02 2.606e-02 7.835e-02 4.777e-02 5.199e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.667e-01 0.000e+00  1.740e+02 1.917e-03 4.744e-01 1.760e-01 1.250e-01 3.444e-04 4.055e-02 2.645e-02 8.507e-02 4.786e-02 5.208e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.800e-01 0.000e+00  1.909e+02 1.749e-03 4.739e-01 1.749e-01 1.264e-01 3.423e-04 4.073e-02 2.687e-02 9.240e-02 4.796e-02 5.218e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  2.933e-01 0.000e+00  2.085e+02 1.602e-03 4.734e-01 1.738e-01 1.278e-01 3.405e-04 4.092e-02 2.732e-02 1.015e-01 4.807e-02 5.228e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.067e-01 0.000e+00  2.270e+02 1.473e-03 4.729e-01 1.728e-01 1.290e-01 3.543e-04 4.111e-02 2.779e-02 1.113e-01 4.818e-02 5.239e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.200e-01 0.000e+00  2.463e+02 1.359e-03 4.724e-01 1.719e-01 1.302e-01 3.607e-04 4.132e-02 2.829e-02 1.233e-01 4.829e-02 5.250e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.333e-01 0.000e+00  2.663e+02 1.257e-03 4.719e-01 1.711e-01 1.312e-01 3.665e-04 4.154e-02 2.882e-02 1.382e-01 4.841e-02 5.262e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.467e-01 0.000e+00  2.872e+02 1.167e-03 4.715e-01 1.703e-01 1.322e-01 3.670e-04 4.177e-02 2.939e-02 1.373e-01 4.854e-02 5.274e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.600e-01 0.000e+00  3.088e+02 1.087e-03 4.711e-01 1.696e-01 1.331e-01 3.764e-04 4.200e-02 2.998e-02 1.617e-01 4.867e-02 5.287e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.733e-01 0.000e+00  3.313e+02 1.014e-03 4.707e-01 1.689e-01 1.339e-01 3.886e-04 4.225e-02 3.062e-02 1.799e-01 4.880e-02 5.300e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  3.867e-01 0.000e+00  3.545e+02 9.489e-04 4.704e-01 1.683e-01 1.347e-01 4.061e-04 4.251e-02 3.128e-02 1.993e-01 4.894e-02 5.314e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.000e-01 0.000e+00  3.785e+02 8.898e-04 4.700e-01 1.677e-01 1.355e-01 4.148e-04 4.278e-02 3.199e-02 2.162e-01 4.909e-02 5.328e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.133e-01 0.000e+00  4.033e+02 8.362e-04 4.697e-01 1.671e-01 1.361e-01 4.206e-04 4.306e-02 3.274e-02 2.366e-01 4.924e-02 5.342e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.267e-01 0.000e+00  4.289e+02 7.874e-04 4.693e-01 1.666e-01 1.368e-01 4.279e-04 4.335e-02 3.352e-02 2.574e-01 4.939e-02 5.358e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.400e-01 0.000e+00  4.553e+02 7.428e-04 4.690e-01 1.661e-01 1.374e-01 4.508e-04 4.365e-02 3.436e-02 2.827e-01 4.955e-02 5.373e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.533e-01 0.000e+00  4.825e+02 7.020e-04 4.687e-01 1.657e-01 1.380e-01 4.648e-04 4.396e-02 3.524e-02 3.099e-01 4.972e-02 5.390e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.667e-01 0.000e+00  5.105e+02 6.646e-04 4.685e-01 1.652e-01 1.385e-01 4.811e-04 4.428e-02 3.616e-02 3.361e-01 4.989e-02 5.407e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.800e-01 0.000e+00  5.393e+02 6.302e-04 4.682e-01 1.648e-01 1.390e-01 4.906e-04 4.462e-02 3.714e-02 3.650e-01 5.007e-02 5.424e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  4.933e-01 0.000e+00  5.689e+02 5.985e-04 4.679e-01 1.644e-01 1.395e-01 5.043e-04 4.496e-02 3.818e-02 3.981e-01 5.025e-02 5.442e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  5.067e-01 0.000e+00  5.992e+02 5.692e-04 4.677e-01 1.640e-01 1.400e-01 5.391e-04 4.532e-02 3.927e-02 4.338e-01 5.044e-02 5.460e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  5.200e-01 0.000e+00  6.304e+02 5.420e-04 4.675e-01 1.637e-01 1.404e-01 5.455e-04 4.569e-02 4.043e-02 4.729e-01 5.063e-02 5.479e-02 #  p p > zp > l+ l-
4.099e+03 -1.980e-01  5.333e-01 0.000e+00  6.623e+02 5.169e-04 4.672e-01 1.633e-01 1.408e-01 5.715e-04 4.608e-02 4.164e-02 5.237e-01 5.083e-02 5.499e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  0.000e+00 0.000e+00  1.461e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.941e-03 3.883e-02 2.268e-02 6.941e-03 4.711e-02 5.130e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.333e-02 0.000e+00  2.314e+00 7.888e-02 3.099e-01 2.328e-01 9.181e-06 4.346e-03 3.884e-02 2.270e-02 1.707e-02 4.712e-02 5.130e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.667e-02 0.000e+00  3.934e+00 4.635e-02 4.074e-01 2.412e-01 1.511e-02 2.539e-03 3.886e-02 2.273e-02 2.232e-02 4.713e-02 5.131e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.000e-02 0.000e+00  6.323e+00 2.882e-02 4.492e-01 2.333e-01 3.782e-02 1.573e-03 3.889e-02 2.278e-02 2.452e-02 4.714e-02 5.132e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  5.333e-02 0.000e+00  9.481e+00 1.921e-02 4.673e-01 2.233e-01 5.687e-02 1.047e-03 3.892e-02 2.285e-02 2.543e-02 4.715e-02 5.134e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  6.667e-02 0.000e+00  1.341e+01 1.358e-02 4.752e-01 2.144e-01 7.156e-02 7.414e-04 3.897e-02 2.294e-02 2.589e-02 4.717e-02 5.136e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  8.000e-02 0.000e+00  1.810e+01 1.006e-02 4.787e-01 2.070e-01 8.287e-02 5.526e-04 3.902e-02 2.304e-02 2.625e-02 4.719e-02 5.139e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  9.333e-02 0.000e+00  2.356e+01 7.722e-03 4.799e-01 2.010e-01 9.171e-02 4.257e-04 3.908e-02 2.316e-02 2.646e-02 4.721e-02 5.142e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.067e-01 0.000e+00  2.979e+01 6.106e-03 4.801e-01 1.960e-01 9.875e-02 3.448e-04 3.915e-02 2.330e-02 2.712e-02 4.724e-02 5.146e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.200e-01 0.000e+00  3.679e+01 4.943e-03 4.798e-01 1.919e-01 1.045e-01 2.879e-04 3.923e-02 2.346e-02 2.793e-02 4.727e-02 5.150e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.333e-01 0.000e+00  4.456e+01 4.081e-03 4.792e-01 1.884e-01 1.092e-01 2.449e-04 3.932e-02 2.363e-02 2.868e-02 4.731e-02 5.154e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.467e-01 0.000e+00  5.309e+01 3.425e-03 4.785e-01 1.854e-01 1.131e-01 2.148e-04 3.942e-02 2.383e-02 2.994e-02 4.735e-02 5.159e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.600e-01 0.000e+00  6.240e+01 2.914e-03 4.777e-01 1.829e-01 1.165e-01 1.909e-04 3.952e-02 2.404e-02 3.132e-02 4.739e-02 5.164e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.733e-01 0.000e+00  7.247e+01 2.510e-03 4.769e-01 1.807e-01 1.194e-01 1.739e-04 3.964e-02 2.428e-02 3.303e-02 4.744e-02 5.170e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  1.867e-01 0.000e+00  8.331e+01 2.184e-03 4.762e-01 1.788e-01 1.219e-01 1.626e-04 3.976e-02 2.453e-02 3.534e-02 4.749e-02 5.176e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.000e-01 0.000e+00  9.492e+01 1.917e-03 4.754e-01 1.770e-01 1.241e-01 1.527e-04 3.990e-02 2.480e-02 3.792e-02 4.754e-02 5.183e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.133e-01 0.000e+00  1.073e+02 1.696e-03 4.747e-01 1.755e-01 1.260e-01 1.437e-04 4.004e-02 2.510e-02 4.069e-02 4.760e-02 5.190e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.267e-01 0.000e+00  1.204e+02 1.512e-03 4.741e-01 1.742e-01 1.277e-01 1.434e-04 4.019e-02 2.542e-02 4.396e-02 4.766e-02 5.197e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.400e-01 0.000e+00  1.344e+02 1.356e-03 4.735e-01 1.730e-01 1.293e-01 1.439e-04 4.036e-02 2.576e-02 4.961e-02 4.772e-02 5.205e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.533e-01 0.000e+00  1.490e+02 1.223e-03 4.729e-01 1.719e-01 1.307e-01 1.423e-04 4.053e-02 2.612e-02 5.479e-02 4.779e-02 5.214e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.667e-01 0.000e+00  1.645e+02 1.109e-03 4.724e-01 1.709e-01 1.319e-01 1.448e-04 4.071e-02 2.651e-02 6.134e-02 4.786e-02 5.223e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.800e-01 0.000e+00  1.807e+02 1.010e-03 4.718e-01 1.700e-01 1.330e-01 1.487e-04 4.090e-02 2.693e-02 6.761e-02 4.794e-02 5.232e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  2.933e-01 0.000e+00  1.977e+02 9.237e-04 4.714e-01 1.691e-01 1.341e-01 1.518e-04 4.110e-02 2.737e-02 7.562e-02 4.801e-02 5.242e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.067e-01 0.000e+00  2.154e+02 8.483e-04 4.709e-01 1.684e-01 1.350e-01 1.546e-04 4.131e-02 2.784e-02 8.429e-02 4.810e-02 5.252e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.200e-01 0.000e+00  2.340e+02 7.818e-04 4.705e-01 1.677e-01 1.359e-01 1.576e-04 4.153e-02 2.834e-02 9.509e-02 4.818e-02 5.263e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.333e-01 0.000e+00  2.533e+02 7.229e-04 4.701e-01 1.670e-01 1.367e-01 1.684e-04 4.177e-02 2.886e-02 1.076e-01 4.827e-02 5.274e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.467e-01 0.000e+00  2.733e+02 6.705e-04 4.697e-01 1.664e-01 1.375e-01 1.719e-04 4.201e-02 2.942e-02 1.210e-01 4.837e-02 5.286e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.600e-01 0.000e+00  2.941e+02 6.237e-04 4.694e-01 1.658e-01 1.382e-01 1.616e-04 4.226e-02 3.002e-02 1.217e-01 4.846e-02 5.298e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.733e-01 0.000e+00  3.157e+02 5.817e-04 4.690e-01 1.653e-01 1.388e-01 1.825e-04 4.253e-02 3.064e-02 1.496e-01 4.856e-02 5.311e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  3.867e-01 0.000e+00  3.381e+02 5.439e-04 4.687e-01 1.648e-01 1.394e-01 1.927e-04 4.280e-02 3.131e-02 1.663e-01 4.867e-02 5.324e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.000e-01 0.000e+00  3.612e+02 5.097e-04 4.684e-01 1.644e-01 1.400e-01 1.981e-04 4.309e-02 3.201e-02 1.785e-01 4.878e-02 5.337e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.133e-01 0.000e+00  3.851e+02 4.787e-04 4.681e-01 1.639e-01 1.405e-01 2.093e-04 4.339e-02 3.275e-02 2.040e-01 4.889e-02 5.351e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.267e-01 0.000e+00  4.098e+02 4.505e-04 4.679e-01 1.635e-01 1.410e-01 2.119e-04 4.370e-02 3.353e-02 2.139e-01 4.901e-02 5.366e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.400e-01 0.000e+00  4.352e+02 4.248e-04 4.676e-01 1.631e-01 1.414e-01 2.198e-04 4.402e-02 3.436e-02 2.417e-01 4.913e-02 5.381e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.533e-01 0.000e+00  4.615e+02 4.013e-04 4.674e-01 1.628e-01 1.419e-01 2.279e-04 4.436e-02 3.523e-02 2.648e-01 4.925e-02 5.397e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.667e-01 0.000e+00  4.884e+02 3.797e-04 4.671e-01 1.624e-01 1.423e-01 2.436e-04 4.470e-02 3.616e-02 3.004e-01 4.938e-02 5.413e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.800e-01 0.000e+00  5.162e+02 3.599e-04 4.669e-01 1.621e-01 1.427e-01 2.515e-04 4.506e-02 3.713e-02 3.246e-01 4.951e-02 5.429e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  4.933e-01 0.000e+00  5.447e+02 3.417e-04 4.667e-01 1.618e-01 1.431e-01 2.588e-04 4.544e-02 3.816e-02 3.546e-01 4.965e-02 5.447e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  5.067e-01 0.000e+00  5.740e+02 3.248e-04 4.665e-01 1.615e-01 1.434e-01 2.748e-04 4.582e-02 3.924e-02 3.966e-01 4.979e-02 5.464e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  5.200e-01 0.000e+00  6.040e+02 3.093e-04 4.663e-01 1.613e-01 1.437e-01 2.842e-04 4.622e-02 4.039e-02 4.289e-01 4.993e-02 5.482e-02 #  p p > zp > l+ l-
4.055e+03 -1.485e-01  5.333e-01 0.000e+00  6.348e+02 2.948e-04 4.661e-01 1.610e-01 1.441e-01 3.016e-04 4.663e-02 4.160e-02 4.765e-01 5.008e-02 5.501e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  0.000e+00 0.000e+00  6.364e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.241e-03 3.878e-02 2.281e-02 3.241e-03 4.746e-02 5.151e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.333e-02 0.000e+00  1.320e+00 6.022e-02 3.683e-01 2.411e-01 4.724e-03 1.549e-03 3.879e-02 2.283e-02 9.472e-03 4.746e-02 5.151e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.667e-02 0.000e+00  2.755e+00 2.884e-02 4.492e-01 2.339e-01 3.734e-02 7.375e-04 3.881e-02 2.286e-02 1.149e-02 4.747e-02 5.152e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.000e-02 0.000e+00  4.941e+00 1.607e-02 4.724e-01 2.194e-01 6.404e-02 4.101e-04 3.884e-02 2.291e-02 1.205e-02 4.748e-02 5.153e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  5.333e-02 0.000e+00  7.877e+00 1.007e-02 4.792e-01 2.079e-01 8.212e-02 2.575e-04 3.887e-02 2.298e-02 1.224e-02 4.749e-02 5.155e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  6.667e-02 0.000e+00  1.157e+01 6.858e-03 4.808e-01 1.993e-01 9.461e-02 1.759e-04 3.892e-02 2.306e-02 1.233e-02 4.750e-02 5.157e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  8.000e-02 0.000e+00  1.600e+01 4.954e-03 4.806e-01 1.928e-01 1.036e-01 1.281e-04 3.898e-02 2.316e-02 1.241e-02 4.752e-02 5.160e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  9.333e-02 0.000e+00  2.119e+01 3.740e-03 4.797e-01 1.878e-01 1.104e-01 9.974e-05 3.904e-02 2.328e-02 1.280e-02 4.754e-02 5.162e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.067e-01 0.000e+00  2.714e+01 2.920e-03 4.786e-01 1.839e-01 1.156e-01 8.060e-05 3.912e-02 2.342e-02 1.319e-02 4.757e-02 5.166e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.200e-01 0.000e+00  3.383e+01 2.342e-03 4.775e-01 1.807e-01 1.198e-01 6.751e-05 3.920e-02 2.357e-02 1.375e-02 4.760e-02 5.170e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.333e-01 0.000e+00  4.127e+01 1.919e-03 4.764e-01 1.781e-01 1.232e-01 5.892e-05 3.930e-02 2.374e-02 1.461e-02 4.763e-02 5.174e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.467e-01 0.000e+00  4.947e+01 1.601e-03 4.754e-01 1.759e-01 1.260e-01 5.289e-05 3.940e-02 2.394e-02 1.567e-02 4.766e-02 5.179e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.600e-01 0.000e+00  5.841e+01 1.356e-03 4.745e-01 1.740e-01 1.284e-01 4.854e-05 3.952e-02 2.415e-02 1.697e-02 4.770e-02 5.184e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.733e-01 0.000e+00  6.811e+01 1.163e-03 4.737e-01 1.724e-01 1.304e-01 4.668e-05 3.964e-02 2.438e-02 1.894e-02 4.774e-02 5.189e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  1.867e-01 0.000e+00  7.855e+01 1.009e-03 4.729e-01 1.710e-01 1.322e-01 4.355e-05 3.977e-02 2.463e-02 2.045e-02 4.778e-02 5.195e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.000e-01 0.000e+00  8.975e+01 8.831e-04 4.722e-01 1.698e-01 1.337e-01 4.185e-05 3.992e-02 2.491e-02 2.239e-02 4.783e-02 5.201e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.133e-01 0.000e+00  1.017e+02 7.796e-04 4.716e-01 1.687e-01 1.350e-01 4.136e-05 4.007e-02 2.520e-02 2.528e-02 4.788e-02 5.208e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.267e-01 0.000e+00  1.144e+02 6.933e-04 4.710e-01 1.677e-01 1.362e-01 4.308e-05 4.024e-02 2.552e-02 2.943e-02 4.793e-02 5.216e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.400e-01 0.000e+00  1.279e+02 6.206e-04 4.705e-01 1.669e-01 1.373e-01 4.216e-05 4.042e-02 2.586e-02 3.176e-02 4.799e-02 5.223e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.533e-01 0.000e+00  1.421e+02 5.589e-04 4.700e-01 1.661e-01 1.382e-01 4.546e-05 4.060e-02 2.622e-02 3.787e-02 4.805e-02 5.231e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.667e-01 0.000e+00  1.570e+02 5.059e-04 4.696e-01 1.654e-01 1.391e-01 4.690e-05 4.080e-02 2.661e-02 4.343e-02 4.811e-02 5.240e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.800e-01 0.000e+00  1.727e+02 4.602e-04 4.691e-01 1.648e-01 1.398e-01 4.852e-05 4.101e-02 2.703e-02 4.921e-02 4.818e-02 5.249e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  2.933e-01 0.000e+00  1.892e+02 4.205e-04 4.688e-01 1.642e-01 1.405e-01 4.925e-05 4.123e-02 2.747e-02 5.433e-02 4.825e-02 5.259e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.067e-01 0.000e+00  2.064e+02 3.857e-04 4.684e-01 1.636e-01 1.412e-01 5.407e-05 4.146e-02 2.794e-02 6.558e-02 4.832e-02 5.269e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.200e-01 0.000e+00  2.243e+02 3.552e-04 4.681e-01 1.632e-01 1.418e-01 5.281e-05 4.170e-02 2.844e-02 6.958e-02 4.839e-02 5.279e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.333e-01 0.000e+00  2.430e+02 3.281e-04 4.678e-01 1.627e-01 1.423e-01 6.003e-05 4.195e-02 2.897e-02 8.500e-02 4.847e-02 5.290e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.467e-01 0.000e+00  2.625e+02 3.041e-04 4.675e-01 1.623e-01 1.428e-01 6.353e-05 4.222e-02 2.953e-02 9.551e-02 4.856e-02 5.301e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.600e-01 0.000e+00  2.827e+02 2.827e-04 4.672e-01 1.619e-01 1.433e-01 6.506e-05 4.250e-02 3.013e-02 1.076e-01 4.864e-02 5.313e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.733e-01 0.000e+00  3.037e+02 2.635e-04 4.669e-01 1.615e-01 1.437e-01 7.031e-05 4.279e-02 3.075e-02 1.222e-01 4.873e-02 5.325e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  3.867e-01 0.000e+00  3.254e+02 2.462e-04 4.667e-01 1.612e-01 1.441e-01 7.029e-05 4.309e-02 3.142e-02 1.331e-01 4.882e-02 5.338e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.000e-01 0.000e+00  3.479e+02 2.306e-04 4.665e-01 1.609e-01 1.445e-01 7.513e-05 4.340e-02 3.212e-02 1.537e-01 4.892e-02 5.351e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.133e-01 0.000e+00  3.711e+02 2.164e-04 4.663e-01 1.606e-01 1.449e-01 7.921e-05 4.373e-02 3.287e-02 1.685e-01 4.902e-02 5.365e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.267e-01 0.000e+00  3.950e+02 2.036e-04 4.661e-01 1.603e-01 1.452e-01 8.198e-05 4.407e-02 3.365e-02 1.877e-01 4.912e-02 5.379e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.400e-01 0.000e+00  4.198e+02 1.919e-04 4.659e-01 1.601e-01 1.455e-01 8.636e-05 4.443e-02 3.448e-02 2.106e-01 4.923e-02 5.394e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.533e-01 0.000e+00  4.452e+02 1.812e-04 4.657e-01 1.598e-01 1.458e-01 9.098e-05 4.480e-02 3.536e-02 2.288e-01 4.934e-02 5.409e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.667e-01 0.000e+00  4.714e+02 1.714e-04 4.655e-01 1.596e-01 1.461e-01 9.778e-05 4.518e-02 3.629e-02 2.599e-01 4.945e-02 5.424e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.800e-01 0.000e+00  4.984e+02 1.624e-04 4.654e-01 1.594e-01 1.464e-01 1.034e-04 4.557e-02 3.726e-02 2.938e-01 4.957e-02 5.440e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  4.933e-01 0.000e+00  5.261e+02 1.541e-04 4.652e-01 1.592e-01 1.466e-01 1.072e-04 4.599e-02 3.830e-02 3.173e-01 4.969e-02 5.457e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  5.067e-01 0.000e+00  5.546e+02 1.464e-04 4.651e-01 1.590e-01 1.469e-01 1.115e-04 4.641e-02 3.939e-02 3.540e-01 4.981e-02 5.474e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  5.200e-01 0.000e+00  5.838e+02 1.394e-04 4.649e-01 1.588e-01 1.471e-01 1.182e-04 4.685e-02 4.054e-02 3.935e-01 4.994e-02 5.492e-02 #  p p > zp > l+ l-
4.024e+03 -9.900e-02  5.333e-01 0.000e+00  6.138e+02 1.328e-04 4.648e-01 1.586e-01 1.473e-01 1.255e-04 4.731e-02 4.175e-02 4.397e-01 5.007e-02 5.510e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  0.000e+00 0.000e+00  1.572e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.359e-04 3.873e-02 2.284e-02 8.359e-04 4.745e-02 5.156e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.333e-02 0.000e+00  6.807e-01 2.885e-02 4.492e-01 2.345e-01 3.687e-02 1.916e-04 3.874e-02 2.285e-02 2.983e-03 4.745e-02 5.156e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.667e-02 0.000e+00  1.944e+00 1.009e-02 4.797e-01 2.088e-01 8.136e-02 6.699e-05 3.875e-02 2.288e-02 3.184e-03 4.746e-02 5.157e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.000e-02 0.000e+00  3.948e+00 4.967e-03 4.813e-01 1.938e-01 1.028e-01 3.320e-05 3.878e-02 2.293e-02 3.217e-03 4.746e-02 5.158e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  5.333e-02 0.000e+00  6.693e+00 2.929e-03 4.795e-01 1.849e-01 1.148e-01 1.988e-05 3.881e-02 2.299e-02 3.251e-03 4.748e-02 5.160e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  6.667e-02 0.000e+00  1.018e+01 1.925e-03 4.773e-01 1.791e-01 1.223e-01 1.336e-05 3.886e-02 2.307e-02 3.311e-03 4.749e-02 5.162e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  8.000e-02 0.000e+00  1.440e+01 1.360e-03 4.755e-01 1.750e-01 1.275e-01 9.735e-06 3.891e-02 2.317e-02 3.400e-03 4.751e-02 5.164e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  9.333e-02 0.000e+00  1.937e+01 1.011e-03 4.739e-01 1.720e-01 1.313e-01 8.092e-06 3.898e-02 2.328e-02 3.789e-03 4.753e-02 5.167e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.067e-01 0.000e+00  2.507e+01 7.807e-04 4.726e-01 1.697e-01 1.341e-01 6.938e-06 3.905e-02 2.341e-02 4.194e-03 4.756e-02 5.170e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.200e-01 0.000e+00  3.152e+01 6.209e-04 4.716e-01 1.679e-01 1.364e-01 6.332e-06 3.914e-02 2.357e-02 4.803e-03 4.759e-02 5.174e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.333e-01 0.000e+00  3.871e+01 5.056e-04 4.706e-01 1.664e-01 1.382e-01 5.920e-06 3.923e-02 2.373e-02 5.512e-03 4.762e-02 5.178e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.467e-01 0.000e+00  4.663e+01 4.196e-04 4.699e-01 1.652e-01 1.396e-01 5.794e-06 3.934e-02 2.392e-02 6.492e-03 4.765e-02 5.182e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.600e-01 0.000e+00  5.530e+01 3.539e-04 4.692e-01 1.642e-01 1.409e-01 5.824e-06 3.945e-02 2.413e-02 7.716e-03 4.769e-02 5.187e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.733e-01 0.000e+00  6.471e+01 3.025e-04 4.686e-01 1.633e-01 1.419e-01 5.787e-06 3.957e-02 2.436e-02 9.024e-03 4.773e-02 5.193e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  1.867e-01 0.000e+00  7.485e+01 2.615e-04 4.681e-01 1.626e-01 1.428e-01 6.075e-06 3.971e-02 2.461e-02 1.086e-02 4.778e-02 5.199e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.000e-01 0.000e+00  8.574e+01 2.284e-04 4.676e-01 1.619e-01 1.436e-01 6.149e-06 3.985e-02 2.487e-02 1.261e-02 4.782e-02 5.205e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.133e-01 0.000e+00  9.737e+01 2.011e-04 4.672e-01 1.614e-01 1.443e-01 6.583e-06 4.001e-02 2.516e-02 1.540e-02 4.788e-02 5.211e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.267e-01 0.000e+00  1.097e+02 1.785e-04 4.669e-01 1.609e-01 1.449e-01 7.119e-06 4.018e-02 2.548e-02 1.862e-02 4.793e-02 5.219e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.400e-01 0.000e+00  1.228e+02 1.596e-04 4.665e-01 1.604e-01 1.455e-01 7.802e-06 4.035e-02 2.581e-02 2.277e-02 4.799e-02 5.226e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.533e-01 0.000e+00  1.367e+02 1.435e-04 4.662e-01 1.600e-01 1.459e-01 8.234e-06 4.054e-02 2.617e-02 2.675e-02 4.805e-02 5.234e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.667e-01 0.000e+00  1.513e+02 1.297e-04 4.660e-01 1.596e-01 1.464e-01 8.894e-06 4.074e-02 2.655e-02 3.193e-02 4.811e-02 5.243e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.800e-01 0.000e+00  1.666e+02 1.179e-04 4.657e-01 1.593e-01 1.468e-01 9.329e-06 4.095e-02 2.696e-02 3.676e-02 4.818e-02 5.251e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  2.933e-01 0.000e+00  1.827e+02 1.076e-04 4.655e-01 1.590e-01 1.471e-01 9.903e-06 4.117e-02 2.740e-02 4.272e-02 4.825e-02 5.261e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.067e-01 0.000e+00  1.995e+02 9.858e-05 4.653e-01 1.587e-01 1.475e-01 1.118e-05 4.140e-02 2.786e-02 5.244e-02 4.833e-02 5.270e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.200e-01 0.000e+00  2.170e+02 9.068e-05 4.651e-01 1.585e-01 1.478e-01 1.149e-05 4.164e-02 2.835e-02 5.849e-02 4.841e-02 5.281e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.333e-01 0.000e+00  2.353e+02 8.371e-05 4.649e-01 1.582e-01 1.480e-01 1.285e-05 4.190e-02 2.887e-02 7.138e-02 4.849e-02 5.291e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.467e-01 0.000e+00  2.544e+02 7.753e-05 4.647e-01 1.580e-01 1.483e-01 1.356e-05 4.217e-02 2.943e-02 8.152e-02 4.857e-02 5.302e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.600e-01 0.000e+00  2.741e+02 7.201e-05 4.646e-01 1.578e-01 1.485e-01 1.313e-05 4.245e-02 3.001e-02 9.362e-02 4.866e-02 5.314e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.733e-01 0.000e+00  2.947e+02 6.708e-05 4.645e-01 1.576e-01 1.488e-01 1.561e-05 4.274e-02 3.063e-02 1.050e-01 4.876e-02 5.326e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  3.867e-01 0.000e+00  3.159e+02 6.264e-05 4.643e-01 1.575e-01 1.490e-01 1.538e-05 4.304e-02 3.129e-02 1.140e-01 4.885e-02 5.339e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.000e-01 0.000e+00  3.379e+02 5.864e-05 4.642e-01 1.573e-01 1.492e-01 1.691e-05 4.336e-02 3.198e-02 1.338e-01 4.895e-02 5.351e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.133e-01 0.000e+00  3.606e+02 5.501e-05 4.641e-01 1.571e-01 1.493e-01 1.782e-05 4.369e-02 3.271e-02 1.508e-01 4.905e-02 5.365e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.267e-01 0.000e+00  3.841e+02 5.172e-05 4.640e-01 1.570e-01 1.495e-01 1.910e-05 4.404e-02 3.349e-02 1.690e-01 4.916e-02 5.379e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.400e-01 0.000e+00  4.083e+02 4.873e-05 4.639e-01 1.569e-01 1.497e-01 1.991e-05 4.440e-02 3.430e-02 1.892e-01 4.927e-02 5.393e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.533e-01 0.000e+00  4.333e+02 4.599e-05 4.638e-01 1.567e-01 1.498e-01 2.181e-05 4.477e-02 3.517e-02 2.197e-01 4.938e-02 5.408e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.667e-01 0.000e+00  4.590e+02 4.349e-05 4.637e-01 1.566e-01 1.500e-01 2.274e-05 4.515e-02 3.608e-02 2.413e-01 4.950e-02 5.423e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.800e-01 0.000e+00  4.854e+02 4.119e-05 4.636e-01 1.565e-01 1.501e-01 2.412e-05 4.555e-02 3.704e-02 2.711e-01 4.962e-02 5.439e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  4.933e-01 0.000e+00  5.126e+02 3.907e-05 4.635e-01 1.564e-01 1.502e-01 2.558e-05 4.597e-02 3.806e-02 3.037e-01 4.975e-02 5.456e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  5.067e-01 0.000e+00  5.405e+02 3.712e-05 4.634e-01 1.563e-01 1.503e-01 2.666e-05 4.640e-02 3.913e-02 3.327e-01 4.987e-02 5.472e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  5.200e-01 0.000e+00  5.691e+02 3.532e-05 4.633e-01 1.562e-01 1.504e-01 2.834e-05 4.685e-02 4.027e-02 3.770e-01 5.001e-02 5.490e-02 #  p p > zp > l+ l-
4.006e+03 -4.950e-02  5.333e-01 0.000e+00  5.985e+02 3.365e-05 4.633e-01 1.561e-01 1.506e-01 3.025e-05 4.731e-02 4.146e-02 4.168e-01 5.014e-02 5.507e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  0.000e+00 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.865e-02 2.288e-02 0.000e+00 4.759e-02 5.162e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.333e-02 0.000e+00  3.678e-01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.865e-02 2.288e-02 8.912e-06 4.759e-02 5.162e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.667e-02 0.000e+00  1.471e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.866e-02 2.291e-02 3.568e-05 4.760e-02 5.163e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.000e-02 0.000e+00  3.310e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.869e-02 2.295e-02 8.109e-05 4.760e-02 5.164e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  5.333e-02 0.000e+00  5.885e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.872e-02 2.301e-02 1.464e-04 4.762e-02 5.165e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  6.667e-02 0.000e+00  9.196e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.877e-02 2.309e-02 2.304e-04 4.763e-02 5.167e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  8.000e-02 0.000e+00  1.324e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.882e-02 2.318e-02 3.368e-04 4.765e-02 5.169e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  9.333e-02 0.000e+00  1.802e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.889e-02 2.329e-02 7.805e-04 4.767e-02 5.172e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.067e-01 0.000e+00  2.354e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.896e-02 2.342e-02 1.172e-03 4.769e-02 5.175e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.200e-01 0.000e+00  2.979e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.905e-02 2.357e-02 1.820e-03 4.772e-02 5.179e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.333e-01 0.000e+00  3.678e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.914e-02 2.374e-02 2.504e-03 4.775e-02 5.183e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.467e-01 0.000e+00  4.451e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.925e-02 2.392e-02 3.185e-03 4.778e-02 5.187e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.600e-01 0.000e+00  5.297e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.937e-02 2.413e-02 4.508e-03 4.782e-02 5.192e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.733e-01 0.000e+00  6.216e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.949e-02 2.435e-02 5.932e-03 4.786e-02 5.197e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  1.867e-01 0.000e+00  7.209e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.963e-02 2.459e-02 7.655e-03 4.790e-02 5.203e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.000e-01 0.000e+00  8.276e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.978e-02 2.486e-02 9.518e-03 4.795e-02 5.209e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.133e-01 0.000e+00  9.416e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.994e-02 2.515e-02 1.175e-02 4.800e-02 5.216e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.267e-01 0.000e+00  1.063e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.011e-02 2.545e-02 1.496e-02 4.805e-02 5.223e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.400e-01 0.000e+00  1.192e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.029e-02 2.579e-02 1.948e-02 4.811e-02 5.230e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.533e-01 0.000e+00  1.328e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.048e-02 2.614e-02 2.315e-02 4.817e-02 5.238e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.667e-01 0.000e+00  1.471e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.068e-02 2.652e-02 2.875e-02 4.823e-02 5.246e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.800e-01 0.000e+00  1.622e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.090e-02 2.692e-02 3.403e-02 4.830e-02 5.255e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  2.933e-01 0.000e+00  1.780e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.112e-02 2.736e-02 3.812e-02 4.837e-02 5.264e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.067e-01 0.000e+00  1.946e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.136e-02 2.782e-02 4.773e-02 4.844e-02 5.274e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.200e-01 0.000e+00  2.119e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.161e-02 2.830e-02 5.517e-02 4.852e-02 5.284e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.333e-01 0.000e+00  2.299e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.187e-02 2.882e-02 6.587e-02 4.860e-02 5.294e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.467e-01 0.000e+00  2.486e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.215e-02 2.937e-02 7.617e-02 4.868e-02 5.305e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.600e-01 0.000e+00  2.681e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.244e-02 2.995e-02 7.746e-02 4.877e-02 5.316e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.733e-01 0.000e+00  2.884e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.274e-02 3.056e-02 1.020e-01 4.886e-02 5.328e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  3.867e-01 0.000e+00  3.093e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.305e-02 3.121e-02 1.090e-01 4.895e-02 5.341e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.000e-01 0.000e+00  3.310e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.338e-02 3.190e-02 1.282e-01 4.905e-02 5.353e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.133e-01 0.000e+00  3.535e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.372e-02 3.263e-02 1.453e-01 4.915e-02 5.367e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.267e-01 0.000e+00  3.767e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.407e-02 3.340e-02 1.641e-01 4.925e-02 5.380e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.400e-01 0.000e+00  4.006e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.444e-02 3.421e-02 1.845e-01 4.936e-02 5.394e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.533e-01 0.000e+00  4.252e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.483e-02 3.507e-02 2.056e-01 4.947e-02 5.409e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.667e-01 0.000e+00  4.506e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.523e-02 3.597e-02 2.306e-01 4.958e-02 5.424e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.800e-01 0.000e+00  4.767e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.564e-02 3.693e-02 2.633e-01 4.970e-02 5.440e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  4.933e-01 0.000e+00  5.036e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.607e-02 3.794e-02 2.929e-01 4.982e-02 5.456e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  5.067e-01 0.000e+00  5.311e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.652e-02 3.901e-02 3.272e-01 4.995e-02 5.472e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  5.200e-01 0.000e+00  5.595e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.698e-02 4.013e-02 3.579e-01 5.008e-02 5.490e-02 #  p p > zp > l+ l-
4.000e+03 0.000e+00  5.333e-01 0.000e+00  5.885e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.746e-02 4.132e-02 4.058e-01 5.021e-02 5.507e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  0.000e+00 0.000e+00  1.572e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.359e-04 3.873e-02 2.284e-02 8.359e-04 4.745e-02 5.156e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.333e-02 0.000e+00  3.703e-01 5.303e-02 2.008e-01 1.594e-02 2.736e-01 3.534e-04 3.873e-02 2.284e-02 1.339e-03 4.745e-02 5.156e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.667e-02 0.000e+00  1.320e+00 1.486e-02 3.560e-01 7.540e-02 2.339e-01 9.934e-05 3.874e-02 2.287e-02 2.380e-03 4.745e-02 5.157e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.000e-02 0.000e+00  3.007e+00 6.522e-03 4.013e-01 1.021e-01 2.091e-01 4.401e-05 3.877e-02 2.291e-02 2.708e-03 4.746e-02 5.158e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  5.333e-02 0.000e+00  5.431e+00 3.609e-03 4.206e-01 1.158e-01 1.955e-01 2.481e-05 3.880e-02 2.296e-02 2.886e-03 4.747e-02 5.159e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  6.667e-02 0.000e+00  8.592e+00 2.280e-03 4.310e-01 1.239e-01 1.871e-01 1.607e-05 3.884e-02 2.303e-02 3.036e-03 4.748e-02 5.161e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  8.000e-02 0.000e+00  1.249e+01 1.568e-03 4.374e-01 1.292e-01 1.814e-01 1.141e-05 3.889e-02 2.312e-02 3.181e-03 4.750e-02 5.163e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  9.333e-02 0.000e+00  1.712e+01 1.143e-03 4.417e-01 1.330e-01 1.773e-01 9.271e-06 3.895e-02 2.323e-02 3.574e-03 4.752e-02 5.166e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.067e-01 0.000e+00  2.250e+01 8.702e-04 4.447e-01 1.358e-01 1.743e-01 8.011e-06 3.902e-02 2.335e-02 4.088e-03 4.755e-02 5.169e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.200e-01 0.000e+00  2.860e+01 6.842e-04 4.470e-01 1.379e-01 1.719e-01 7.213e-06 3.910e-02 2.350e-02 4.698e-03 4.757e-02 5.172e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.333e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.624e-06 3.919e-02 2.366e-02 5.384e-03 4.745e-02 5.156e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.467e-01 0.000e+00  4.303e+01 4.547e-04 4.502e-01 1.411e-01 1.684e-01 6.380e-06 3.929e-02 2.384e-02 6.319e-03 4.764e-02 5.180e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.600e-01 0.000e+00  5.135e+01 3.811e-04 4.514e-01 1.422e-01 1.671e-01 6.395e-06 3.940e-02 2.404e-02 7.567e-03 4.767e-02 5.185e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.733e-01 0.000e+00  6.041e+01 3.240e-04 4.524e-01 1.432e-01 1.660e-01 6.496e-06 3.952e-02 2.425e-02 9.067e-03 4.771e-02 5.190e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  1.867e-01 0.000e+00  7.020e+01 2.788e-04 4.532e-01 1.440e-01 1.651e-01 6.556e-06 3.965e-02 2.449e-02 1.058e-02 4.776e-02 5.196e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.000e-01 0.000e+00  8.073e+01 2.425e-04 4.539e-01 1.448e-01 1.643e-01 6.801e-06 3.979e-02 2.475e-02 1.273e-02 4.780e-02 5.202e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.133e-01 0.000e+00  9.200e+01 2.129e-04 4.545e-01 1.454e-01 1.636e-01 7.056e-06 3.994e-02 2.503e-02 1.494e-02 4.785e-02 5.208e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.267e-01 0.000e+00  1.040e+02 1.884e-04 4.550e-01 1.459e-01 1.629e-01 7.439e-06 4.010e-02 2.533e-02 1.802e-02 4.790e-02 5.215e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.400e-01 0.000e+00  1.167e+02 1.679e-04 4.555e-01 1.464e-01 1.624e-01 8.185e-06 4.027e-02 2.565e-02 2.219e-02 4.796e-02 5.223e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.533e-01 0.000e+00  1.302e+02 1.506e-04 4.559e-01 1.469e-01 1.619e-01 8.694e-06 4.045e-02 2.600e-02 2.629e-02 4.802e-02 5.230e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.667e-01 0.000e+00  1.444e+02 1.359e-04 4.563e-01 1.473e-01 1.614e-01 9.576e-06 4.064e-02 2.637e-02 3.187e-02 4.808e-02 5.239e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.800e-01 0.000e+00  1.594e+02 1.232e-04 4.566e-01 1.476e-01 1.610e-01 1.015e-05 4.085e-02 2.677e-02 3.750e-02 4.815e-02 5.247e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  2.933e-01 0.000e+00  1.751e+02 1.122e-04 4.569e-01 1.479e-01 1.606e-01 1.030e-05 4.106e-02 2.719e-02 4.192e-02 4.822e-02 5.256e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.067e-01 0.000e+00  1.915e+02 1.027e-04 4.571e-01 1.482e-01 1.603e-01 1.088e-05 4.129e-02 2.764e-02 5.125e-02 4.829e-02 5.266e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.200e-01 0.000e+00  2.087e+02 9.433e-05 4.574e-01 1.485e-01 1.600e-01 1.217e-05 4.153e-02 2.811e-02 5.889e-02 4.837e-02 5.276e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.333e-01 0.000e+00  2.266e+02 8.696e-05 4.576e-01 1.488e-01 1.597e-01 1.316e-05 4.178e-02 2.862e-02 6.942e-02 4.845e-02 5.286e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.467e-01 0.000e+00  2.452e+02 8.043e-05 4.578e-01 1.490e-01 1.595e-01 1.404e-05 4.204e-02 2.916e-02 8.002e-02 4.853e-02 5.297e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.600e-01 0.000e+00  2.646e+02 7.462e-05 4.580e-01 1.492e-01 1.592e-01 1.507e-05 4.231e-02 2.973e-02 9.222e-02 4.862e-02 5.308e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.733e-01 0.000e+00  2.847e+02 6.943e-05 4.582e-01 1.494e-01 1.590e-01 1.600e-05 4.260e-02 3.033e-02 1.056e-01 4.871e-02 5.320e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  3.867e-01 0.000e+00  3.055e+02 6.477e-05 4.584e-01 1.496e-01 1.588e-01 1.637e-05 4.289e-02 3.096e-02 1.159e-01 4.880e-02 5.332e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.000e-01 0.000e+00  3.271e+02 6.057e-05 4.585e-01 1.497e-01 1.586e-01 1.734e-05 4.321e-02 3.164e-02 1.331e-01 4.890e-02 5.345e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.133e-01 0.000e+00  3.494e+02 5.678e-05 4.587e-01 1.499e-01 1.584e-01 1.842e-05 4.353e-02 3.235e-02 1.489e-01 4.900e-02 5.358e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.267e-01 0.000e+00  3.725e+02 5.334e-05 4.588e-01 1.501e-01 1.582e-01 1.996e-05 4.387e-02 3.310e-02 1.724e-01 4.911e-02 5.372e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.400e-01 0.000e+00  3.963e+02 5.021e-05 4.589e-01 1.502e-01 1.581e-01 2.079e-05 4.422e-02 3.390e-02 1.893e-01 4.921e-02 5.386e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.533e-01 0.000e+00  4.208e+02 4.735e-05 4.590e-01 1.503e-01 1.579e-01 2.194e-05 4.458e-02 3.473e-02 2.100e-01 4.933e-02 5.401e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.667e-01 0.000e+00  4.461e+02 4.474e-05 4.591e-01 1.505e-01 1.578e-01 2.343e-05 4.496e-02 3.562e-02 2.396e-01 4.944e-02 5.416e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.800e-01 0.000e+00  4.721e+02 4.235e-05 4.592e-01 1.506e-01 1.576e-01 2.450e-05 4.535e-02 3.656e-02 2.682e-01 4.956e-02 5.431e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  4.933e-01 0.000e+00  4.988e+02 4.015e-05 4.593e-01 1.507e-01 1.575e-01 2.589e-05 4.576e-02 3.754e-02 2.967e-01 4.968e-02 5.447e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  5.067e-01 0.000e+00  5.263e+02 3.812e-05 4.594e-01 1.508e-01 1.574e-01 2.746e-05 4.618e-02 3.858e-02 3.310e-01 4.981e-02 5.464e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  5.200e-01 0.000e+00  5.545e+02 3.625e-05 4.595e-01 1.509e-01 1.573e-01 2.855e-05 4.662e-02 3.968e-02 3.631e-01 4.994e-02 5.481e-02 #  p p > zp > l+ l-
4.006e+03 4.950e-02  5.333e-01 0.000e+00  5.835e+02 3.451e-05 4.596e-01 1.510e-01 1.572e-01 3.035e-05 4.707e-02 4.085e-02 4.033e-01 5.007e-02 5.498e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  0.000e+00 0.000e+00  6.364e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.241e-03 3.878e-02 2.281e-02 3.241e-03 4.746e-02 5.151e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.333e-02 0.000e+00  6.919e-01 1.149e-01 2.571e-02 1.046e-02 2.320e-01 2.960e-03 3.878e-02 2.281e-02 6.624e-04 4.746e-02 5.151e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.667e-02 0.000e+00  1.492e+00 5.326e-02 2.019e-01 1.626e-02 2.733e-01 1.366e-03 3.879e-02 2.283e-02 5.178e-03 4.746e-02 5.151e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.000e-02 0.000e+00  3.036e+00 2.615e-02 3.063e-01 5.176e-02 2.530e-01 6.699e-04 3.881e-02 2.287e-02 7.838e-03 4.747e-02 5.152e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  5.333e-02 0.000e+00  5.324e+00 1.491e-02 3.576e-01 7.623e-02 2.332e-01 3.824e-04 3.884e-02 2.292e-02 9.167e-03 4.748e-02 5.153e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  6.667e-02 0.000e+00  8.356e+00 9.492e-03 3.856e-01 9.220e-02 2.187e-01 2.447e-04 3.888e-02 2.299e-02 9.934e-03 4.749e-02 5.155e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  8.000e-02 0.000e+00  1.213e+01 6.535e-03 4.028e-01 1.031e-01 2.083e-01 1.697e-04 3.893e-02 2.307e-02 1.045e-02 4.751e-02 5.157e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  9.333e-02 0.000e+00  1.665e+01 4.759e-03 4.141e-01 1.109e-01 2.006e-01 1.249e-04 3.898e-02 2.318e-02 1.086e-02 4.752e-02 5.160e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.067e-01 0.000e+00  2.192e+01 3.615e-03 4.220e-01 1.168e-01 1.946e-01 1.009e-04 3.905e-02 2.330e-02 1.176e-02 4.755e-02 5.163e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.200e-01 0.000e+00  2.793e+01 2.837e-03 4.279e-01 1.213e-01 1.900e-01 8.241e-05 3.913e-02 2.343e-02 1.243e-02 4.757e-02 5.166e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.333e-01 0.000e+00  3.468e+01 2.284e-03 4.324e-01 1.249e-01 1.862e-01 7.061e-05 3.921e-02 2.359e-02 1.335e-02 4.760e-02 5.170e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.467e-01 0.000e+00  4.218e+01 1.878e-03 4.359e-01 1.278e-01 1.831e-01 6.256e-05 3.931e-02 2.377e-02 1.447e-02 4.763e-02 5.174e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.600e-01 0.000e+00  5.042e+01 1.571e-03 4.387e-01 1.302e-01 1.805e-01 5.577e-05 3.941e-02 2.396e-02 1.558e-02 4.766e-02 5.179e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.733e-01 0.000e+00  5.941e+01 1.334e-03 4.410e-01 1.323e-01 1.783e-01 5.255e-05 3.953e-02 2.417e-02 1.736e-02 4.770e-02 5.184e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  1.867e-01 0.000e+00  6.914e+01 1.146e-03 4.430e-01 1.340e-01 1.764e-01 5.057e-05 3.965e-02 2.441e-02 1.928e-02 4.774e-02 5.190e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.000e-01 0.000e+00  7.961e+01 9.956e-04 4.446e-01 1.355e-01 1.748e-01 4.858e-05 3.979e-02 2.466e-02 2.170e-02 4.779e-02 5.196e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.133e-01 0.000e+00  9.083e+01 8.729e-04 4.460e-01 1.368e-01 1.734e-01 4.654e-05 3.993e-02 2.493e-02 2.403e-02 4.783e-02 5.202e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.267e-01 0.000e+00  1.028e+02 7.716e-04 4.472e-01 1.380e-01 1.721e-01 4.699e-05 4.009e-02 2.523e-02 2.728e-02 4.788e-02 5.209e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.400e-01 0.000e+00  1.155e+02 6.870e-04 4.483e-01 1.390e-01 1.710e-01 4.968e-05 4.025e-02 2.555e-02 3.205e-02 4.794e-02 5.216e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.533e-01 0.000e+00  1.289e+02 6.157e-04 4.492e-01 1.399e-01 1.700e-01 4.777e-05 4.043e-02 2.589e-02 3.473e-02 4.799e-02 5.224e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.667e-01 0.000e+00  1.431e+02 5.549e-04 4.501e-01 1.407e-01 1.691e-01 5.110e-05 4.062e-02 2.625e-02 4.119e-02 4.805e-02 5.232e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.800e-01 0.000e+00  1.581e+02 5.028e-04 4.508e-01 1.414e-01 1.682e-01 5.361e-05 4.081e-02 2.664e-02 4.780e-02 4.811e-02 5.241e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  2.933e-01 0.000e+00  1.738e+02 4.578e-04 4.515e-01 1.421e-01 1.675e-01 5.551e-05 4.102e-02 2.706e-02 5.428e-02 4.818e-02 5.250e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.067e-01 0.000e+00  1.902e+02 4.186e-04 4.521e-01 1.427e-01 1.668e-01 5.594e-05 4.124e-02 2.750e-02 5.948e-02 4.825e-02 5.259e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.200e-01 0.000e+00  2.074e+02 3.842e-04 4.526e-01 1.433e-01 1.662e-01 6.129e-05 4.147e-02 2.797e-02 7.212e-02 4.832e-02 5.269e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.333e-01 0.000e+00  2.253e+02 3.540e-04 4.531e-01 1.438e-01 1.656e-01 5.978e-05 4.171e-02 2.847e-02 7.636e-02 4.840e-02 5.280e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.467e-01 0.000e+00  2.439e+02 3.272e-04 4.536e-01 1.442e-01 1.651e-01 6.712e-05 4.197e-02 2.900e-02 9.329e-02 4.848e-02 5.290e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.600e-01 0.000e+00  2.633e+02 3.035e-04 4.540e-01 1.447e-01 1.646e-01 6.975e-05 4.223e-02 2.956e-02 1.053e-01 4.856e-02 5.302e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.733e-01 0.000e+00  2.835e+02 2.822e-04 4.544e-01 1.451e-01 1.642e-01 7.372e-05 4.251e-02 3.015e-02 1.175e-01 4.864e-02 5.313e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  3.867e-01 0.000e+00  3.044e+02 2.632e-04 4.548e-01 1.455e-01 1.637e-01 7.722e-05 4.280e-02 3.078e-02 1.334e-01 4.873e-02 5.326e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.000e-01 0.000e+00  3.260e+02 2.460e-04 4.551e-01 1.458e-01 1.633e-01 7.896e-05 4.310e-02 3.144e-02 1.460e-01 4.883e-02 5.338e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.133e-01 0.000e+00  3.484e+02 2.305e-04 4.554e-01 1.461e-01 1.630e-01 8.303e-05 4.341e-02 3.214e-02 1.674e-01 4.892e-02 5.351e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.267e-01 0.000e+00  3.715e+02 2.165e-04 4.557e-01 1.464e-01 1.626e-01 8.817e-05 4.374e-02 3.288e-02 1.830e-01 4.902e-02 5.365e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.400e-01 0.000e+00  3.954e+02 2.037e-04 4.560e-01 1.467e-01 1.623e-01 9.278e-05 4.408e-02 3.367e-02 2.025e-01 4.912e-02 5.379e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.533e-01 0.000e+00  4.200e+02 1.921e-04 4.562e-01 1.470e-01 1.620e-01 9.590e-05 4.443e-02 3.449e-02 2.258e-01 4.923e-02 5.394e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.667e-01 0.000e+00  4.454e+02 1.814e-04 4.564e-01 1.472e-01 1.617e-01 9.865e-05 4.480e-02 3.537e-02 2.462e-01 4.934e-02 5.409e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.800e-01 0.000e+00  4.715e+02 1.717e-04 4.567e-01 1.475e-01 1.614e-01 1.056e-04 4.518e-02 3.629e-02 2.791e-01 4.945e-02 5.424e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  4.933e-01 0.000e+00  4.983e+02 1.627e-04 4.569e-01 1.477e-01 1.612e-01 1.126e-04 4.557e-02 3.726e-02 3.149e-01 4.957e-02 5.440e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  5.067e-01 0.000e+00  5.259e+02 1.544e-04 4.571e-01 1.479e-01 1.609e-01 1.177e-04 4.598e-02 3.829e-02 3.407e-01 4.969e-02 5.457e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  5.200e-01 0.000e+00  5.543e+02 1.468e-04 4.573e-01 1.481e-01 1.607e-01 1.208e-04 4.641e-02 3.937e-02 3.780e-01 4.981e-02 5.474e-02 #  p p > zp > l+ l-
4.024e+03 9.900e-02  5.333e-01 0.000e+00  5.833e+02 1.398e-04 4.574e-01 1.483e-01 1.605e-01 1.285e-04 4.685e-02 4.052e-02 4.192e-01 4.994e-02 5.491e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  0.000e+00 0.000e+00  1.461e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.941e-03 3.883e-02 2.268e-02 6.941e-03 4.711e-02 5.130e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.333e-02 0.000e+00  1.352e+00 1.350e-01 4.818e-05 4.617e-02 1.747e-01 7.440e-03 3.883e-02 2.268e-02 2.655e-06 4.711e-02 5.130e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.667e-02 0.000e+00  2.001e+00 9.114e-02 8.484e-02 5.301e-05 2.628e-01 4.994e-03 3.884e-02 2.269e-02 4.649e-03 4.712e-02 5.130e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.000e-02 0.000e+00  3.408e+00 5.349e-02 2.030e-01 1.659e-02 2.730e-01 2.917e-03 3.886e-02 2.272e-02 1.107e-02 4.712e-02 5.131e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  5.333e-02 0.000e+00  5.572e+00 3.269e-02 2.810e-01 4.158e-02 2.600e-01 1.781e-03 3.888e-02 2.277e-02 1.531e-02 4.713e-02 5.132e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  6.667e-02 0.000e+00  8.495e+00 2.144e-02 3.287e-01 6.188e-02 2.451e-01 1.168e-03 3.891e-02 2.283e-02 1.788e-02 4.715e-02 5.134e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  8.000e-02 0.000e+00  1.217e+01 1.495e-02 3.591e-01 7.707e-02 2.324e-01 8.167e-04 3.896e-02 2.291e-02 1.958e-02 4.716e-02 5.136e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  9.333e-02 0.000e+00  1.661e+01 1.095e-02 3.794e-01 8.847e-02 2.222e-01 6.016e-04 3.901e-02 2.301e-02 2.079e-02 4.718e-02 5.138e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.067e-01 0.000e+00  2.181e+01 8.342e-03 3.937e-01 9.721e-02 2.141e-01 4.698e-04 3.906e-02 2.313e-02 2.218e-02 4.721e-02 5.141e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.200e-01 0.000e+00  2.776e+01 6.552e-03 4.042e-01 1.041e-01 2.075e-01 3.785e-04 3.913e-02 2.326e-02 2.330e-02 4.723e-02 5.144e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.333e-01 0.000e+00  3.447e+01 5.275e-03 4.122e-01 1.096e-01 2.021e-01 3.150e-04 3.921e-02 2.341e-02 2.466e-02 4.726e-02 5.148e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.467e-01 0.000e+00  4.194e+01 4.336e-03 4.184e-01 1.140e-01 1.976e-01 2.704e-04 3.929e-02 2.358e-02 2.603e-02 4.730e-02 5.153e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.600e-01 0.000e+00  5.017e+01 3.625e-03 4.234e-01 1.178e-01 1.938e-01 2.377e-04 3.939e-02 2.376e-02 2.766e-02 4.734e-02 5.157e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.733e-01 0.000e+00  5.915e+01 3.075e-03 4.275e-01 1.209e-01 1.905e-01 2.140e-04 3.949e-02 2.397e-02 2.970e-02 4.738e-02 5.162e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  1.867e-01 0.000e+00  6.890e+01 2.640e-03 4.308e-01 1.236e-01 1.877e-01 1.946e-04 3.960e-02 2.419e-02 3.171e-02 4.742e-02 5.168e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.000e-01 0.000e+00  7.940e+01 2.292e-03 4.337e-01 1.259e-01 1.853e-01 1.818e-04 3.972e-02 2.444e-02 3.443e-02 4.747e-02 5.174e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.133e-01 0.000e+00  9.065e+01 2.008e-03 4.361e-01 1.279e-01 1.832e-01 1.716e-04 3.985e-02 2.470e-02 3.723e-02 4.752e-02 5.180e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.267e-01 0.000e+00  1.027e+02 1.773e-03 4.382e-01 1.297e-01 1.813e-01 1.624e-04 3.999e-02 2.499e-02 4.068e-02 4.758e-02 5.187e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.400e-01 0.000e+00  1.154e+02 1.578e-03 4.400e-01 1.313e-01 1.796e-01 1.619e-04 4.014e-02 2.530e-02 4.515e-02 4.763e-02 5.195e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.533e-01 0.000e+00  1.290e+02 1.413e-03 4.416e-01 1.327e-01 1.781e-01 1.627e-04 4.029e-02 2.563e-02 5.034e-02 4.770e-02 5.202e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.667e-01 0.000e+00  1.433e+02 1.273e-03 4.430e-01 1.339e-01 1.767e-01 1.647e-04 4.046e-02 2.598e-02 5.638e-02 4.776e-02 5.210e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.800e-01 0.000e+00  1.583e+02 1.153e-03 4.442e-01 1.350e-01 1.755e-01 1.653e-04 4.064e-02 2.636e-02 6.296e-02 4.783e-02 5.219e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  2.933e-01 0.000e+00  1.741e+02 1.049e-03 4.453e-01 1.361e-01 1.744e-01 1.684e-04 4.082e-02 2.676e-02 7.060e-02 4.790e-02 5.228e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.067e-01 0.000e+00  1.907e+02 9.585e-04 4.463e-01 1.370e-01 1.734e-01 1.733e-04 4.102e-02 2.719e-02 7.886e-02 4.798e-02 5.238e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.200e-01 0.000e+00  2.080e+02 8.794e-04 4.473e-01 1.379e-01 1.724e-01 1.768e-04 4.122e-02 2.764e-02 8.884e-02 4.806e-02 5.248e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.333e-01 0.000e+00  2.261e+02 8.098e-04 4.481e-01 1.386e-01 1.716e-01 1.714e-04 4.144e-02 2.812e-02 9.410e-02 4.815e-02 5.258e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.467e-01 0.000e+00  2.449e+02 7.483e-04 4.488e-01 1.394e-01 1.708e-01 1.884e-04 4.167e-02 2.863e-02 1.137e-01 4.823e-02 5.269e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.600e-01 0.000e+00  2.645e+02 6.936e-04 4.495e-01 1.400e-01 1.700e-01 1.935e-04 4.190e-02 2.918e-02 1.268e-01 4.832e-02 5.281e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.733e-01 0.000e+00  2.849e+02 6.448e-04 4.502e-01 1.406e-01 1.694e-01 1.971e-04 4.215e-02 2.975e-02 1.382e-01 4.842e-02 5.293e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  3.867e-01 0.000e+00  3.060e+02 6.010e-04 4.507e-01 1.412e-01 1.687e-01 1.992e-04 4.241e-02 3.036e-02 1.505e-01 4.852e-02 5.305e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.000e-01 0.000e+00  3.278e+02 5.616e-04 4.513e-01 1.417e-01 1.681e-01 2.184e-04 4.268e-02 3.100e-02 1.751e-01 4.862e-02 5.318e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.133e-01 0.000e+00  3.505e+02 5.261e-04 4.518e-01 1.422e-01 1.676e-01 2.197e-04 4.296e-02 3.168e-02 1.901e-01 4.873e-02 5.331e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.267e-01 0.000e+00  3.738e+02 4.939e-04 4.522e-01 1.427e-01 1.671e-01 2.280e-04 4.325e-02 3.240e-02 2.083e-01 4.884e-02 5.345e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.400e-01 0.000e+00  3.980e+02 4.646e-04 4.527e-01 1.431e-01 1.666e-01 2.378e-04 4.355e-02 3.316e-02 2.390e-01 4.895e-02 5.359e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.533e-01 0.000e+00  4.229e+02 4.379e-04 4.531e-01 1.436e-01 1.661e-01 2.466e-04 4.386e-02 3.396e-02 2.566e-01 4.907e-02 5.374e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.667e-01 0.000e+00  4.485e+02 4.135e-04 4.535e-01 1.439e-01 1.657e-01 2.548e-04 4.419e-02 3.480e-02 2.756e-01 4.919e-02 5.389e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.800e-01 0.000e+00  4.749e+02 3.912e-04 4.538e-01 1.443e-01 1.653e-01 2.682e-04 4.453e-02 3.569e-02 3.083e-01 4.931e-02 5.405e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  4.933e-01 0.000e+00  5.021e+02 3.707e-04 4.542e-01 1.447e-01 1.649e-01 2.833e-04 4.488e-02 3.663e-02 3.386e-01 4.944e-02 5.421e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  5.067e-01 0.000e+00  5.300e+02 3.518e-04 4.545e-01 1.450e-01 1.645e-01 2.802e-04 4.524e-02 3.763e-02 3.719e-01 4.958e-02 5.438e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  5.200e-01 0.000e+00  5.587e+02 3.343e-04 4.548e-01 1.453e-01 1.642e-01 2.963e-04 4.562e-02 3.867e-02 4.069e-01 4.971e-02 5.455e-02 #  p p > zp > l+ l-
4.055e+03 1.485e-01  5.333e-01 0.000e+00  5.882e+02 3.182e-04 4.550e-01 1.456e-01 1.638e-01 3.091e-04 4.601e-02 3.978e-02 4.439e-01 4.986e-02 5.473e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  0.000e+00 0.000e+00  2.673e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.148e-02 3.877e-02 2.256e-02 1.148e-02 4.687e-02 5.110e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.333e-02 0.000e+00  2.388e+00 1.398e-01 9.708e-03 7.378e-02 1.386e-01 1.274e-02 3.876e-02 2.255e-02 8.849e-04 4.686e-02 5.110e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.667e-02 0.000e+00  2.882e+00 1.158e-01 2.598e-02 1.031e-02 2.317e-01 1.048e-02 3.877e-02 2.256e-02 2.352e-03 4.687e-02 5.110e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.000e-02 0.000e+00  4.154e+00 8.026e-02 1.178e-01 1.448e-03 2.699e-01 7.229e-03 3.878e-02 2.259e-02 1.060e-02 4.687e-02 5.111e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  5.333e-02 0.000e+00  6.204e+00 5.371e-02 2.041e-01 1.694e-02 2.726e-01 4.820e-03 3.880e-02 2.263e-02 1.831e-02 4.689e-02 5.112e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  6.667e-02 0.000e+00  9.033e+00 3.688e-02 2.663e-01 3.619e-02 2.633e-01 3.303e-03 3.883e-02 2.269e-02 2.386e-02 4.690e-02 5.113e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  8.000e-02 0.000e+00  1.264e+01 2.634e-02 3.091e-01 5.313e-02 2.518e-01 2.360e-03 3.887e-02 2.277e-02 2.770e-02 4.692e-02 5.115e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  9.333e-02 0.000e+00  1.702e+01 1.955e-02 3.390e-01 6.690e-02 2.410e-01 1.773e-03 3.891e-02 2.286e-02 3.075e-02 4.695e-02 5.118e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.067e-01 0.000e+00  2.219e+01 1.500e-02 3.605e-01 7.793e-02 2.317e-01 1.366e-03 3.897e-02 2.297e-02 3.278e-02 4.698e-02 5.121e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.200e-01 0.000e+00  2.813e+01 1.183e-02 3.764e-01 8.681e-02 2.238e-01 1.103e-03 3.903e-02 2.310e-02 3.499e-02 4.701e-02 5.124e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.333e-01 0.000e+00  3.485e+01 9.546e-03 3.886e-01 9.405e-02 2.171e-01 9.163e-04 3.910e-02 2.325e-02 3.723e-02 4.705e-02 5.128e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.467e-01 0.000e+00  4.235e+01 7.855e-03 3.980e-01 1.000e-01 2.115e-01 7.687e-04 3.917e-02 2.341e-02 3.885e-02 4.709e-02 5.132e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.600e-01 0.000e+00  5.062e+01 6.571e-03 4.056e-01 1.050e-01 2.066e-01 6.701e-04 3.926e-02 2.359e-02 4.129e-02 4.714e-02 5.137e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.733e-01 0.000e+00  5.968e+01 5.575e-03 4.118e-01 1.093e-01 2.024e-01 5.913e-04 3.935e-02 2.379e-02 4.358e-02 4.720e-02 5.142e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  1.867e-01 0.000e+00  6.951e+01 4.787e-03 4.169e-01 1.129e-01 1.988e-01 5.336e-04 3.945e-02 2.401e-02 4.640e-02 4.725e-02 5.148e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.000e-01 0.000e+00  8.012e+01 4.154e-03 4.211e-01 1.160e-01 1.957e-01 4.913e-04 3.956e-02 2.424e-02 4.947e-02 4.731e-02 5.154e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.133e-01 0.000e+00  9.151e+01 3.638e-03 4.247e-01 1.188e-01 1.929e-01 4.576e-04 3.968e-02 2.450e-02 5.326e-02 4.738e-02 5.160e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.267e-01 0.000e+00  1.037e+02 3.212e-03 4.279e-01 1.212e-01 1.904e-01 4.257e-04 3.981e-02 2.478e-02 5.695e-02 4.745e-02 5.167e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.400e-01 0.000e+00  1.166e+02 2.857e-03 4.305e-01 1.233e-01 1.882e-01 4.177e-04 3.994e-02 2.508e-02 6.184e-02 4.753e-02 5.175e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.533e-01 0.000e+00  1.303e+02 2.558e-03 4.329e-01 1.252e-01 1.862e-01 4.067e-04 4.009e-02 2.540e-02 6.795e-02 4.761e-02 5.183e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.667e-01 0.000e+00  1.448e+02 2.303e-03 4.350e-01 1.269e-01 1.844e-01 3.985e-04 4.024e-02 2.575e-02 7.517e-02 4.769e-02 5.191e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.800e-01 0.000e+00  1.601e+02 2.085e-03 4.368e-01 1.285e-01 1.827e-01 3.865e-04 4.040e-02 2.611e-02 8.251e-02 4.778e-02 5.200e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  2.933e-01 0.000e+00  1.762e+02 1.896e-03 4.384e-01 1.299e-01 1.813e-01 3.954e-04 4.057e-02 2.651e-02 9.098e-02 4.788e-02 5.209e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.067e-01 0.000e+00  1.930e+02 1.732e-03 4.399e-01 1.311e-01 1.799e-01 3.915e-04 4.075e-02 2.693e-02 9.964e-02 4.798e-02 5.219e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.200e-01 0.000e+00  2.106e+02 1.588e-03 4.412e-01 1.323e-01 1.787e-01 3.917e-04 4.094e-02 2.737e-02 1.100e-01 4.808e-02 5.229e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.333e-01 0.000e+00  2.290e+02 1.462e-03 4.424e-01 1.334e-01 1.775e-01 4.089e-04 4.114e-02 2.784e-02 1.216e-01 4.819e-02 5.240e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.467e-01 0.000e+00  2.482e+02 1.351e-03 4.435e-01 1.343e-01 1.765e-01 4.099e-04 4.134e-02 2.834e-02 1.355e-01 4.830e-02 5.251e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.600e-01 0.000e+00  2.682e+02 1.251e-03 4.445e-01 1.352e-01 1.755e-01 4.264e-04 4.156e-02 2.887e-02 1.523e-01 4.842e-02 5.263e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.733e-01 0.000e+00  2.889e+02 1.163e-03 4.454e-01 1.361e-01 1.746e-01 4.014e-04 4.179e-02 2.943e-02 1.526e-01 4.855e-02 5.275e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  3.867e-01 0.000e+00  3.104e+02 1.084e-03 4.463e-01 1.369e-01 1.737e-01 4.462e-04 4.202e-02 3.003e-02 1.817e-01 4.868e-02 5.288e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.000e-01 0.000e+00  3.327e+02 1.012e-03 4.471e-01 1.376e-01 1.729e-01 4.538e-04 4.227e-02 3.066e-02 1.997e-01 4.881e-02 5.301e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.133e-01 0.000e+00  3.557e+02 9.480e-04 4.478e-01 1.383e-01 1.722e-01 4.598e-04 4.252e-02 3.132e-02 2.221e-01 4.895e-02 5.314e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.267e-01 0.000e+00  3.796e+02 8.897e-04 4.484e-01 1.389e-01 1.715e-01 4.811e-04 4.279e-02 3.202e-02 2.424e-01 4.909e-02 5.328e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.400e-01 0.000e+00  4.042e+02 8.368e-04 4.491e-01 1.395e-01 1.708e-01 4.760e-04 4.307e-02 3.276e-02 2.634e-01 4.924e-02 5.343e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.533e-01 0.000e+00  4.296e+02 7.885e-04 4.496e-01 1.400e-01 1.702e-01 5.097e-04 4.335e-02 3.355e-02 2.860e-01 4.939e-02 5.358e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.667e-01 0.000e+00  4.558e+02 7.444e-04 4.502e-01 1.406e-01 1.697e-01 5.170e-04 4.365e-02 3.437e-02 3.109e-01 4.955e-02 5.374e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.800e-01 0.000e+00  4.827e+02 7.040e-04 4.507e-01 1.411e-01 1.691e-01 5.420e-04 4.396e-02 3.524e-02 3.454e-01 4.972e-02 5.390e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  4.933e-01 0.000e+00  5.105e+02 6.669e-04 4.512e-01 1.415e-01 1.686e-01 5.506e-04 4.428e-02 3.616e-02 3.730e-01 4.989e-02 5.407e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  5.067e-01 0.000e+00  5.390e+02 6.328e-04 4.516e-01 1.420e-01 1.681e-01 5.671e-04 4.461e-02 3.713e-02 4.044e-01 5.006e-02 5.424e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  5.200e-01 0.000e+00  5.683e+02 6.013e-04 4.520e-01 1.424e-01 1.676e-01 5.827e-04 4.496e-02 3.816e-02 4.388e-01 5.025e-02 5.441e-02 #  p p > zp > l+ l-
4.099e+03 1.980e-01  5.333e-01 0.000e+00  5.983e+02 5.722e-04 4.524e-01 1.428e-01 1.672e-01 6.060e-04 4.531e-02 3.924e-02 4.790e-01 5.043e-02 5.460e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  0.000e+00 0.000e+00  4.335e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.634e-02 3.741e-02 2.239e-02 1.634e-02 4.733e-02 5.085e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.333e-02 0.000e+00  3.858e+00 1.403e-01 2.368e-02 9.241e-02 1.164e-01 1.819e-02 3.741e-02 2.238e-02 3.070e-03 4.733e-02 5.084e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.667e-02 0.000e+00  4.188e+00 1.292e-01 4.153e-03 2.833e-02 2.001e-01 1.663e-02 3.741e-02 2.238e-02 5.343e-04 4.733e-02 5.084e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.000e-02 0.000e+00  5.324e+00 1.016e-01 6.008e-02 1.651e-03 2.530e-01 1.300e-02 3.742e-02 2.241e-02 7.686e-03 4.734e-02 5.085e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  5.333e-02 0.000e+00  7.267e+00 7.438e-02 1.375e-01 3.715e-03 2.720e-01 9.475e-03 3.744e-02 2.244e-02 1.751e-02 4.734e-02 5.086e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  6.667e-02 0.000e+00  1.002e+01 5.394e-02 2.051e-01 1.730e-02 2.722e-01 6.853e-03 3.747e-02 2.250e-02 2.606e-02 4.736e-02 5.088e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  8.000e-02 0.000e+00  1.357e+01 3.979e-02 2.569e-01 3.298e-02 2.650e-01 5.049e-03 3.751e-02 2.257e-02 3.259e-02 4.737e-02 5.090e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  9.333e-02 0.000e+00  1.793e+01 3.010e-02 2.952e-01 4.739e-02 2.558e-01 3.823e-03 3.756e-02 2.265e-02 3.749e-02 4.739e-02 5.092e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.067e-01 0.000e+00  2.310e+01 2.336e-02 3.238e-01 5.975e-02 2.466e-01 3.002e-03 3.762e-02 2.276e-02 4.160e-02 4.741e-02 5.095e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.200e-01 0.000e+00  2.908e+01 1.856e-02 3.453e-01 7.011e-02 2.383e-01 2.410e-03 3.769e-02 2.288e-02 4.486e-02 4.744e-02 5.099e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.333e-01 0.000e+00  3.586e+01 1.505e-02 3.619e-01 7.879e-02 2.309e-01 1.991e-03 3.776e-02 2.301e-02 4.790e-02 4.746e-02 5.103e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.467e-01 0.000e+00  4.345e+01 1.242e-02 3.750e-01 8.608e-02 2.245e-01 1.680e-03 3.785e-02 2.316e-02 5.072e-02 4.750e-02 5.107e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.600e-01 0.000e+00  5.184e+01 1.041e-02 3.855e-01 9.225e-02 2.188e-01 1.447e-03 3.794e-02 2.334e-02 5.356e-02 4.753e-02 5.112e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.733e-01 0.000e+00  6.104e+01 8.840e-03 3.940e-01 9.752e-02 2.139e-01 1.278e-03 3.804e-02 2.352e-02 5.693e-02 4.757e-02 5.117e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  1.867e-01 0.000e+00  7.105e+01 7.596e-03 4.011e-01 1.021e-01 2.096e-01 1.140e-03 3.815e-02 2.373e-02 6.005e-02 4.761e-02 5.123e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.000e-01 0.000e+00  8.186e+01 6.595e-03 4.070e-01 1.060e-01 2.057e-01 1.044e-03 3.828e-02 2.396e-02 6.488e-02 4.766e-02 5.129e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.133e-01 0.000e+00  9.348e+01 5.777e-03 4.120e-01 1.095e-01 2.024e-01 9.748e-04 3.841e-02 2.420e-02 6.798e-02 4.771e-02 5.136e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.267e-01 0.000e+00  1.059e+02 5.101e-03 4.163e-01 1.125e-01 1.993e-01 9.061e-04 3.855e-02 2.447e-02 7.231e-02 4.776e-02 5.143e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.400e-01 0.000e+00  1.191e+02 4.536e-03 4.200e-01 1.152e-01 1.966e-01 8.775e-04 3.870e-02 2.475e-02 8.066e-02 4.782e-02 5.151e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.533e-01 0.000e+00  1.332e+02 4.060e-03 4.232e-01 1.176e-01 1.942e-01 8.405e-04 3.886e-02 2.506e-02 8.779e-02 4.788e-02 5.159e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.667e-01 0.000e+00  1.480e+02 3.655e-03 4.260e-01 1.198e-01 1.919e-01 8.182e-04 3.903e-02 2.538e-02 9.562e-02 4.794e-02 5.167e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.800e-01 0.000e+00  1.637e+02 3.308e-03 4.285e-01 1.217e-01 1.899e-01 7.926e-04 3.921e-02 2.573e-02 1.035e-01 4.801e-02 5.177e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  2.933e-01 0.000e+00  1.801e+02 3.008e-03 4.308e-01 1.235e-01 1.881e-01 7.770e-04 3.940e-02 2.611e-02 1.108e-01 4.808e-02 5.186e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.067e-01 0.000e+00  1.974e+02 2.747e-03 4.328e-01 1.251e-01 1.864e-01 7.716e-04 3.960e-02 2.650e-02 1.218e-01 4.815e-02 5.196e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.200e-01 0.000e+00  2.155e+02 2.519e-03 4.346e-01 1.266e-01 1.849e-01 7.989e-04 3.981e-02 2.692e-02 1.340e-01 4.823e-02 5.207e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.333e-01 0.000e+00  2.344e+02 2.318e-03 4.362e-01 1.280e-01 1.834e-01 8.032e-04 4.004e-02 2.737e-02 1.484e-01 4.831e-02 5.218e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.467e-01 0.000e+00  2.540e+02 2.140e-03 4.377e-01 1.292e-01 1.821e-01 8.279e-04 4.027e-02 2.785e-02 1.640e-01 4.839e-02 5.229e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.600e-01 0.000e+00  2.745e+02 1.983e-03 4.390e-01 1.304e-01 1.809e-01 8.083e-04 4.051e-02 2.835e-02 1.733e-01 4.848e-02 5.242e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.733e-01 0.000e+00  2.958e+02 1.842e-03 4.403e-01 1.314e-01 1.798e-01 7.804e-04 4.077e-02 2.888e-02 1.862e-01 4.857e-02 5.254e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  3.867e-01 0.000e+00  3.179e+02 1.716e-03 4.414e-01 1.324e-01 1.787e-01 8.422e-04 4.103e-02 2.945e-02 2.138e-01 4.867e-02 5.267e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.000e-01 0.000e+00  3.408e+02 1.603e-03 4.424e-01 1.333e-01 1.777e-01 8.544e-04 4.131e-02 3.004e-02 2.333e-01 4.877e-02 5.281e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.133e-01 0.000e+00  3.646e+02 1.501e-03 4.434e-01 1.342e-01 1.768e-01 8.256e-04 4.160e-02 3.067e-02 2.459e-01 4.887e-02 5.295e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.267e-01 0.000e+00  3.891e+02 1.408e-03 4.443e-01 1.350e-01 1.759e-01 8.391e-04 4.190e-02 3.134e-02 2.657e-01 4.898e-02 5.310e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.400e-01 0.000e+00  4.144e+02 1.324e-03 4.451e-01 1.357e-01 1.751e-01 8.909e-04 4.222e-02 3.204e-02 2.949e-01 4.909e-02 5.325e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.533e-01 0.000e+00  4.406e+02 1.247e-03 4.459e-01 1.365e-01 1.744e-01 9.106e-04 4.254e-02 3.278e-02 3.220e-01 4.920e-02 5.340e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.667e-01 0.000e+00  4.675e+02 1.177e-03 4.466e-01 1.371e-01 1.736e-01 9.238e-04 4.288e-02 3.356e-02 3.476e-01 4.932e-02 5.357e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.800e-01 0.000e+00  4.952e+02 1.113e-03 4.473e-01 1.377e-01 1.730e-01 9.649e-04 4.323e-02 3.439e-02 3.846e-01 4.944e-02 5.373e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  4.933e-01 0.000e+00  5.238e+02 1.054e-03 4.479e-01 1.383e-01 1.723e-01 9.645e-04 4.360e-02 3.525e-02 4.078e-01 4.957e-02 5.391e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  5.067e-01 0.000e+00  5.532e+02 1.000e-03 4.485e-01 1.389e-01 1.717e-01 9.766e-04 4.398e-02 3.617e-02 4.397e-01 4.970e-02 5.408e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  5.200e-01 0.000e+00  5.833e+02 9.501e-04 4.491e-01 1.394e-01 1.711e-01 1.011e-03 4.437e-02 3.714e-02 4.805e-01 4.983e-02 5.427e-02 #  p p > zp > l+ l-
4.158e+03 2.475e-01  5.333e-01 0.000e+00  6.143e+02 9.039e-04 4.496e-01 1.399e-01 1.706e-01 1.043e-03 4.478e-02 3.816e-02 5.181e-01 4.997e-02 5.446e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  0.000e+00 0.000e+00  6.541e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.090e-02 2.869e-02 2.220e-02 2.090e-02 4.848e-02 5.061e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.333e-02 0.000e+00  5.849e+00 1.397e-01 3.619e-02 1.053e-01 1.019e-01 2.315e-02 2.868e-02 2.219e-02 5.998e-03 4.848e-02 5.060e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.667e-02 0.000e+00  6.001e+00 1.361e-01 6.084e-05 4.600e-02 1.741e-01 2.238e-02 2.868e-02 2.219e-02 9.982e-06 4.848e-02 5.060e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.000e-02 0.000e+00  6.997e+00 1.166e-01 2.625e-02 1.019e-02 2.313e-01 1.907e-02 2.870e-02 2.221e-02 4.293e-03 4.849e-02 5.061e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  5.333e-02 0.000e+00  8.836e+00 9.230e-02 8.620e-02 1.489e-04 2.622e-01 1.503e-02 2.875e-02 2.224e-02 1.404e-02 4.849e-02 5.062e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  6.667e-02 0.000e+00  1.152e+01 7.077e-02 1.506e-01 5.745e-03 2.727e-01 1.150e-02 2.882e-02 2.229e-02 2.447e-02 4.850e-02 5.064e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  8.000e-02 0.000e+00  1.505e+01 5.416e-02 2.061e-01 1.767e-02 2.718e-01 8.796e-03 2.890e-02 2.235e-02 3.350e-02 4.851e-02 5.066e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  9.333e-02 0.000e+00  1.942e+01 4.196e-02 2.505e-01 3.092e-02 2.659e-01 6.850e-03 2.901e-02 2.243e-02 4.113e-02 4.853e-02 5.068e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.067e-01 0.000e+00  2.463e+01 3.307e-02 2.850e-01 4.343e-02 2.583e-01 5.521e-03 2.914e-02 2.252e-02 4.760e-02 4.855e-02 5.071e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.200e-01 0.000e+00  3.069e+01 2.654e-02 3.119e-01 5.455e-02 2.505e-01 4.501e-03 2.929e-02 2.263e-02 5.301e-02 4.857e-02 5.075e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.333e-01 0.000e+00  3.759e+01 2.166e-02 3.330e-01 6.419e-02 2.431e-01 3.777e-03 2.946e-02 2.276e-02 5.791e-02 4.859e-02 5.079e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.467e-01 0.000e+00  4.533e+01 1.796e-02 3.498e-01 7.250e-02 2.363e-01 3.210e-03 2.966e-02 2.290e-02 6.208e-02 4.862e-02 5.083e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.600e-01 0.000e+00  5.392e+01 1.510e-02 3.633e-01 7.966e-02 2.301e-01 2.758e-03 2.988e-02 2.306e-02 6.545e-02 4.865e-02 5.088e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.733e-01 0.000e+00  6.336e+01 1.285e-02 3.744e-01 8.585e-02 2.247e-01 2.417e-03 3.012e-02 2.323e-02 6.977e-02 4.868e-02 5.094e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  1.867e-01 0.000e+00  7.363e+01 1.106e-02 3.836e-01 9.123e-02 2.198e-01 2.182e-03 3.039e-02 2.342e-02 7.787e-02 4.872e-02 5.100e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.000e-01 0.000e+00  8.475e+01 9.612e-03 3.913e-01 9.593e-02 2.154e-01 1.973e-03 3.068e-02 2.363e-02 8.357e-02 4.875e-02 5.106e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.133e-01 0.000e+00  9.672e+01 8.426e-03 3.979e-01 1.001e-01 2.115e-01 1.925e-03 3.099e-02 2.386e-02 9.161e-02 4.880e-02 5.113e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.267e-01 0.000e+00  1.095e+02 7.443e-03 4.035e-01 1.037e-01 2.080e-01 1.800e-03 3.133e-02 2.411e-02 9.703e-02 4.884e-02 5.121e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.400e-01 0.000e+00  1.232e+02 6.621e-03 4.083e-01 1.070e-01 2.049e-01 1.711e-03 3.170e-02 2.437e-02 1.042e-01 4.889e-02 5.129e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.533e-01 0.000e+00  1.377e+02 5.927e-03 4.125e-01 1.099e-01 2.020e-01 1.526e-03 3.210e-02 2.466e-02 1.031e-01 4.894e-02 5.137e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.667e-01 0.000e+00  1.530e+02 5.336e-03 4.162e-01 1.125e-01 1.994e-01 1.469e-03 3.252e-02 2.496e-02 1.138e-01 4.899e-02 5.146e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.800e-01 0.000e+00  1.692e+02 4.829e-03 4.195e-01 1.149e-01 1.970e-01 1.405e-03 3.297e-02 2.529e-02 1.241e-01 4.905e-02 5.156e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  2.933e-01 0.000e+00  1.862e+02 4.391e-03 4.224e-01 1.171e-01 1.948e-01 1.349e-03 3.346e-02 2.563e-02 1.331e-01 4.911e-02 5.166e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.067e-01 0.000e+00  2.041e+02 4.009e-03 4.250e-01 1.190e-01 1.929e-01 1.262e-03 3.397e-02 2.600e-02 1.333e-01 4.917e-02 5.176e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.200e-01 0.000e+00  2.228e+02 3.676e-03 4.273e-01 1.208e-01 1.910e-01 1.265e-03 3.452e-02 2.639e-02 1.440e-01 4.923e-02 5.187e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.333e-01 0.000e+00  2.424e+02 3.382e-03 4.294e-01 1.225e-01 1.893e-01 1.304e-03 3.510e-02 2.681e-02 1.570e-01 4.930e-02 5.199e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.467e-01 0.000e+00  2.628e+02 3.123e-03 4.313e-01 1.240e-01 1.878e-01 1.294e-03 3.572e-02 2.725e-02 1.711e-01 4.937e-02 5.211e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.600e-01 0.000e+00  2.840e+02 2.892e-03 4.330e-01 1.254e-01 1.863e-01 1.280e-03 3.637e-02 2.772e-02 1.868e-01 4.945e-02 5.224e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.733e-01 0.000e+00  3.061e+02 2.687e-03 4.346e-01 1.267e-01 1.850e-01 1.299e-03 3.707e-02 2.821e-02 2.060e-01 4.952e-02 5.237e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  3.867e-01 0.000e+00  3.290e+02 2.502e-03 4.361e-01 1.279e-01 1.837e-01 1.308e-03 2.853e-02 2.208e-02 2.257e-01 4.960e-02 5.251e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.000e-01 0.000e+00  3.528e+02 2.337e-03 4.374e-01 1.290e-01 1.825e-01 1.311e-03 3.858e-02 2.929e-02 2.459e-01 4.969e-02 5.265e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.133e-01 0.000e+00  3.774e+02 2.187e-03 4.386e-01 1.300e-01 1.814e-01 1.376e-03 3.940e-02 2.987e-02 2.669e-01 4.977e-02 5.280e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.267e-01 0.000e+00  4.029e+02 2.052e-03 4.398e-01 1.310e-01 1.804e-01 1.353e-03 4.027e-02 3.049e-02 2.826e-01 4.986e-02 5.295e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.400e-01 0.000e+00  4.292e+02 1.929e-03 4.408e-01 1.319e-01 1.794e-01 1.419e-03 4.118e-02 3.114e-02 3.213e-01 4.996e-02 5.311e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.533e-01 0.000e+00  4.563e+02 1.817e-03 4.418e-01 1.328e-01 1.785e-01 1.399e-03 4.215e-02 3.182e-02 3.375e-01 5.005e-02 5.328e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.667e-01 0.000e+00  4.843e+02 1.715e-03 4.427e-01 1.336e-01 1.776e-01 1.446e-03 4.317e-02 3.254e-02 3.698e-01 5.015e-02 5.345e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.800e-01 0.000e+00  5.132e+02 1.621e-03 4.436e-01 1.344e-01 1.768e-01 1.427e-03 4.425e-02 3.330e-02 3.868e-01 5.025e-02 5.363e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  4.933e-01 0.000e+00  5.428e+02 1.535e-03 4.444e-01 1.351e-01 1.760e-01 1.435e-03 4.539e-02 3.410e-02 4.269e-01 5.036e-02 5.381e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  5.067e-01 0.000e+00  5.734e+02 1.456e-03 4.451e-01 1.358e-01 1.753e-01 1.423e-03 4.659e-02 3.495e-02 4.426e-01 5.047e-02 5.400e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  5.200e-01 0.000e+00  6.047e+02 1.383e-03 4.458e-01 1.364e-01 1.746e-01 1.467e-03 4.785e-02 3.583e-02 4.749e-01 5.058e-02 5.419e-02 #  p p > zp > l+ l-
4.232e+03 2.970e-01  5.333e-01 0.000e+00  6.369e+02 1.316e-03 4.465e-01 1.370e-01 1.739e-01 1.502e-03 4.919e-02 3.677e-02 5.244e-01 5.070e-02 5.439e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  0.000e+00 0.000e+00  9.425e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.456e-02 2.295e-02 2.197e-02 2.456e-02 4.886e-02 5.022e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.333e-02 0.000e+00  8.487e+00 1.387e-01 4.653e-02 1.145e-01 9.183e-02 2.700e-02 2.293e-02 2.196e-02 9.055e-03 4.885e-02 5.022e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.667e-02 0.000e+00  8.440e+00 1.394e-01 3.495e-03 6.116e-02 1.537e-01 2.692e-02 2.293e-02 2.196e-02 6.749e-04 4.885e-02 5.022e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.000e-02 0.000e+00  9.285e+00 1.266e-01 8.835e-03 2.198e-02 2.096e-01 2.431e-02 2.295e-02 2.197e-02 1.697e-03 4.886e-02 5.022e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  5.333e-02 0.000e+00  1.102e+01 1.066e-01 5.013e-02 3.207e-03 2.474e-01 2.040e-02 2.300e-02 2.200e-02 9.590e-03 4.886e-02 5.023e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  6.667e-02 0.000e+00  1.365e+01 8.605e-02 1.056e-01 7.364e-04 2.666e-01 1.646e-02 2.308e-02 2.204e-02 2.019e-02 4.888e-02 5.025e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  8.000e-02 0.000e+00  1.717e+01 6.838e-02 1.600e-01 7.466e-03 2.727e-01 1.313e-02 2.318e-02 2.209e-02 3.067e-02 4.889e-02 5.027e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  9.333e-02 0.000e+00  2.158e+01 5.439e-02 2.072e-01 1.806e-02 2.714e-01 1.053e-02 2.331e-02 2.216e-02 3.988e-02 4.891e-02 5.030e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.067e-01 0.000e+00  2.689e+01 4.365e-02 2.460e-01 2.956e-02 2.664e-01 8.502e-03 2.346e-02 2.225e-02 4.780e-02 4.893e-02 5.033e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.200e-01 0.000e+00  3.308e+01 3.547e-02 2.773e-01 4.060e-02 2.600e-01 7.011e-03 2.365e-02 2.234e-02 5.485e-02 4.896e-02 5.037e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.333e-01 0.000e+00  4.017e+01 2.921e-02 3.025e-01 5.066e-02 2.532e-01 5.910e-03 2.386e-02 2.246e-02 6.103e-02 4.899e-02 5.042e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.467e-01 0.000e+00  4.815e+01 2.436e-02 3.229e-01 5.961e-02 2.465e-01 5.040e-03 2.410e-02 2.259e-02 6.813e-02 4.902e-02 5.047e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.600e-01 0.000e+00  5.702e+01 2.057e-02 3.395e-01 6.750e-02 2.403e-01 4.638e-03 2.437e-02 2.273e-02 7.590e-02 4.906e-02 5.052e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.733e-01 0.000e+00  6.678e+01 1.757e-02 3.533e-01 7.444e-02 2.346e-01 4.031e-03 2.467e-02 2.289e-02 8.145e-02 4.910e-02 5.058e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  1.867e-01 0.000e+00  7.744e+01 1.515e-02 3.647e-01 8.054e-02 2.293e-01 3.645e-03 2.500e-02 2.306e-02 8.805e-02 4.914e-02 5.065e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.000e-01 0.000e+00  8.899e+01 1.319e-02 3.743e-01 8.593e-02 2.246e-01 3.146e-03 2.537e-02 2.325e-02 8.612e-02 4.919e-02 5.072e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.133e-01 0.000e+00  1.014e+02 1.158e-02 3.825e-01 9.069e-02 2.203e-01 2.900e-03 2.577e-02 2.346e-02 9.536e-02 4.925e-02 5.080e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.267e-01 0.000e+00  1.148e+02 1.024e-02 3.895e-01 9.494e-02 2.164e-01 2.723e-03 2.620e-02 2.368e-02 1.033e-01 4.930e-02 5.089e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.400e-01 0.000e+00  1.290e+02 9.111e-03 3.956e-01 9.873e-02 2.128e-01 2.584e-03 2.668e-02 2.392e-02 1.099e-01 4.936e-02 5.098e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.533e-01 0.000e+00  1.441e+02 8.160e-03 4.009e-01 1.021e-01 2.096e-01 2.479e-03 2.719e-02 2.418e-02 1.212e-01 4.943e-02 5.107e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.667e-01 0.000e+00  1.601e+02 7.348e-03 4.055e-01 1.052e-01 2.067e-01 2.402e-03 2.774e-02 2.446e-02 1.332e-01 4.950e-02 5.118e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.800e-01 0.000e+00  1.770e+02 6.651e-03 4.096e-01 1.080e-01 2.040e-01 2.257e-03 2.834e-02 2.476e-02 1.426e-01 4.957e-02 5.128e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  2.933e-01 0.000e+00  1.948e+02 6.048e-03 4.132e-01 1.105e-01 2.015e-01 2.197e-03 2.898e-02 2.507e-02 1.508e-01 4.965e-02 5.140e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.067e-01 0.000e+00  2.135e+02 5.523e-03 4.164e-01 1.128e-01 1.992e-01 2.167e-03 2.967e-02 2.541e-02 1.629e-01 4.973e-02 5.152e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.200e-01 0.000e+00  2.330e+02 5.064e-03 4.194e-01 1.149e-01 1.971e-01 2.148e-03 3.040e-02 2.576e-02 1.769e-01 4.981e-02 5.164e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.333e-01 0.000e+00  2.535e+02 4.659e-03 4.220e-01 1.169e-01 1.951e-01 2.079e-03 3.120e-02 2.614e-02 1.982e-01 4.990e-02 5.177e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.467e-01 0.000e+00  2.749e+02 4.302e-03 4.243e-01 1.187e-01 1.933e-01 2.149e-03 3.205e-02 2.654e-02 2.150e-01 4.999e-02 5.191e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.600e-01 0.000e+00  2.971e+02 3.984e-03 4.265e-01 1.203e-01 1.917e-01 2.189e-03 3.295e-02 2.696e-02 2.251e-01 5.009e-02 5.205e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.733e-01 0.000e+00  3.202e+02 3.700e-03 4.285e-01 1.218e-01 1.901e-01 2.174e-03 3.393e-02 2.741e-02 2.449e-01 5.019e-02 5.221e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  3.867e-01 0.000e+00  3.443e+02 3.446e-03 4.303e-01 1.233e-01 1.886e-01 2.191e-03 3.497e-02 2.789e-02 2.684e-01 5.029e-02 5.236e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.000e-01 0.000e+00  3.692e+02 3.217e-03 4.319e-01 1.246e-01 1.873e-01 2.203e-03 3.608e-02 2.838e-02 2.948e-01 5.040e-02 5.252e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.133e-01 0.000e+00  3.950e+02 3.011e-03 4.335e-01 1.258e-01 1.860e-01 2.191e-03 3.727e-02 2.891e-02 3.110e-01 5.051e-02 5.269e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.267e-01 0.000e+00  4.217e+02 2.824e-03 4.349e-01 1.270e-01 1.848e-01 2.229e-03 3.854e-02 2.947e-02 3.397e-01 5.063e-02 5.287e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.400e-01 0.000e+00  4.493e+02 2.655e-03 4.362e-01 1.281e-01 1.836e-01 2.293e-03 3.990e-02 3.005e-02 3.706e-01 5.075e-02 5.305e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.533e-01 0.000e+00  4.778e+02 2.500e-03 4.374e-01 1.291e-01 1.826e-01 2.299e-03 4.136e-02 3.067e-02 3.969e-01 5.087e-02 5.324e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.667e-01 0.000e+00  5.072e+02 2.359e-03 4.385e-01 1.300e-01 1.816e-01 2.366e-03 4.292e-02 3.131e-02 4.308e-01 5.100e-02 5.343e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.800e-01 0.000e+00  5.375e+02 2.230e-03 4.396e-01 1.309e-01 1.806e-01 2.388e-03 4.458e-02 3.200e-02 4.653e-01 5.114e-02 5.364e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  4.933e-01 0.000e+00  5.686e+02 2.111e-03 4.406e-01 1.318e-01 1.797e-01 2.421e-03 4.636e-02 3.272e-02 5.005e-01 5.127e-02 5.384e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  5.067e-01 0.000e+00  6.007e+02 2.002e-03 4.415e-01 1.326e-01 1.789e-01 2.386e-03 4.827e-02 3.347e-02 5.436e-01 5.142e-02 5.406e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  5.200e-01 0.000e+00  6.336e+02 1.902e-03 4.424e-01 1.333e-01 1.780e-01 2.462e-03 5.031e-02 3.426e-02 5.753e-01 5.156e-02 5.428e-02 #  p p > zp > l+ l-
4.324e+03 3.465e-01  5.333e-01 0.000e+00  6.675e+02 1.809e-03 4.432e-01 1.341e-01 1.773e-01 2.507e-03 5.250e-02 3.510e-02 6.121e-01 5.171e-02 5.451e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  0.000e+00 0.000e+00  1.318e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.680e-02 2.158e-02 2.169e-02 2.680e-02 4.894e-02 5.008e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.333e-02 0.000e+00  1.195e+01 1.377e-01 5.497e-02 1.214e-01 8.450e-02 2.937e-02 2.155e-02 2.167e-02 1.172e-02 4.893e-02 5.007e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.667e-02 0.000e+00  1.168e+01 1.409e-01 9.777e-03 7.367e-02 1.379e-01 2.980e-02 2.155e-02 2.167e-02 2.068e-03 4.893e-02 5.007e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.000e-02 0.000e+00  1.235e+01 1.331e-01 1.526e-03 3.428e-02 1.902e-01 2.787e-02 2.156e-02 2.168e-02 3.198e-04 4.894e-02 5.007e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  5.333e-02 0.000e+00  1.399e+01 1.175e-01 2.653e-02 1.009e-02 2.309e-01 2.451e-02 2.161e-02 2.170e-02 5.536e-03 4.895e-02 5.008e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  6.667e-02 0.000e+00  1.657e+01 9.911e-02 7.065e-02 7.866e-04 2.563e-01 2.058e-02 2.167e-02 2.173e-02 1.466e-02 4.896e-02 5.010e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  8.000e-02 0.000e+00  2.011e+01 8.164e-02 1.202e-01 1.954e-03 2.688e-01 1.698e-02 2.176e-02 2.178e-02 2.494e-02 4.898e-02 5.012e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  9.333e-02 0.000e+00  2.460e+01 6.671e-02 1.672e-01 8.936e-03 2.725e-01 1.392e-02 2.187e-02 2.184e-02 3.486e-02 4.901e-02 5.015e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.067e-01 0.000e+00  3.005e+01 5.461e-02 2.082e-01 1.846e-02 2.710e-01 1.136e-02 2.201e-02 2.192e-02 4.327e-02 4.904e-02 5.019e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.200e-01 0.000e+00  3.645e+01 4.501e-02 2.427e-01 2.864e-02 2.667e-01 9.537e-03 2.217e-02 2.200e-02 5.134e-02 4.908e-02 5.024e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.333e-01 0.000e+00  4.380e+01 3.745e-02 2.713e-01 3.853e-02 2.611e-01 8.172e-03 2.236e-02 2.210e-02 5.901e-02 4.912e-02 5.029e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.467e-01 0.000e+00  5.210e+01 3.148e-02 2.949e-01 4.770e-02 2.551e-01 6.984e-03 2.258e-02 2.221e-02 6.567e-02 4.917e-02 5.034e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.600e-01 0.000e+00  6.136e+01 2.673e-02 3.145e-01 5.602e-02 2.491e-01 6.079e-03 2.282e-02 2.234e-02 7.180e-02 4.922e-02 5.041e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.733e-01 0.000e+00  7.157e+01 2.292e-02 3.308e-01 6.348e-02 2.434e-01 5.401e-03 2.309e-02 2.248e-02 7.793e-02 4.929e-02 5.048e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  1.867e-01 0.000e+00  8.274e+01 1.983e-02 3.445e-01 7.015e-02 2.380e-01 4.899e-03 2.339e-02 2.264e-02 8.751e-02 4.935e-02 5.056e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.000e-01 0.000e+00  9.486e+01 1.730e-02 3.561e-01 7.611e-02 2.331e-01 4.631e-03 2.372e-02 2.280e-02 9.523e-02 4.942e-02 5.064e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.133e-01 0.000e+00  1.079e+02 1.521e-02 3.660e-01 8.143e-02 2.285e-01 4.306e-03 2.409e-02 2.299e-02 1.019e-01 4.950e-02 5.073e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.267e-01 0.000e+00  1.220e+02 1.347e-02 3.745e-01 8.620e-02 2.243e-01 4.087e-03 2.448e-02 2.319e-02 1.114e-01 4.958e-02 5.083e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.400e-01 0.000e+00  1.369e+02 1.200e-02 3.819e-01 9.049e-02 2.205e-01 3.888e-03 2.491e-02 2.340e-02 1.215e-01 4.967e-02 5.093e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.533e-01 0.000e+00  1.529e+02 1.075e-02 3.883e-01 9.435e-02 2.169e-01 3.694e-03 2.537e-02 2.363e-02 1.328e-01 4.977e-02 5.105e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.667e-01 0.000e+00  1.698e+02 9.690e-03 3.939e-01 9.785e-02 2.137e-01 3.587e-03 2.587e-02 2.388e-02 1.462e-01 4.987e-02 5.117e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.800e-01 0.000e+00  1.876e+02 8.775e-03 3.989e-01 1.010e-01 2.107e-01 3.307e-03 2.641e-02 2.414e-02 1.589e-01 4.998e-02 5.129e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  2.933e-01 0.000e+00  2.064e+02 7.981e-03 4.033e-01 1.039e-01 2.079e-01 3.259e-03 2.699e-02 2.442e-02 1.763e-01 5.009e-02 5.142e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.067e-01 0.000e+00  2.261e+02 7.290e-03 4.073e-01 1.066e-01 2.054e-01 3.206e-03 2.762e-02 2.472e-02 1.808e-01 5.021e-02 5.156e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.200e-01 0.000e+00  2.468e+02 6.685e-03 4.108e-01 1.090e-01 2.030e-01 3.080e-03 2.829e-02 2.503e-02 2.022e-01 5.033e-02 5.171e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.333e-01 0.000e+00  2.685e+02 6.151e-03 4.140e-01 1.112e-01 2.009e-01 3.095e-03 2.901e-02 2.537e-02 2.205e-01 5.047e-02 5.186e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.467e-01 0.000e+00  2.911e+02 5.679e-03 4.169e-01 1.133e-01 1.988e-01 3.091e-03 2.977e-02 2.572e-02 2.423e-01 5.060e-02 5.203e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.600e-01 0.000e+00  3.146e+02 5.260e-03 4.195e-01 1.152e-01 1.969e-01 3.082e-03 3.060e-02 2.610e-02 2.570e-01 5.075e-02 5.219e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.733e-01 0.000e+00  3.392e+02 4.885e-03 4.219e-01 1.169e-01 1.952e-01 3.108e-03 2.126e-02 2.151e-02 2.689e-01 5.090e-02 5.237e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  3.867e-01 0.000e+00  3.646e+02 4.549e-03 4.241e-01 1.186e-01 1.935e-01 3.145e-03 3.242e-02 2.691e-02 2.936e-01 5.105e-02 5.255e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.000e-01 0.000e+00  3.910e+02 4.247e-03 4.261e-01 1.201e-01 1.920e-01 3.149e-03 3.343e-02 2.735e-02 3.198e-01 5.121e-02 5.275e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.133e-01 0.000e+00  4.184e+02 3.975e-03 4.279e-01 1.215e-01 1.905e-01 3.180e-03 3.450e-02 2.781e-02 3.470e-01 5.138e-02 5.294e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.267e-01 0.000e+00  4.467e+02 3.728e-03 4.296e-01 1.229e-01 1.891e-01 3.041e-03 3.565e-02 2.830e-02 3.570e-01 5.156e-02 5.315e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.400e-01 0.000e+00  4.760e+02 3.504e-03 4.312e-01 1.241e-01 1.879e-01 3.222e-03 3.688e-02 2.881e-02 3.911e-01 5.174e-02 5.337e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.533e-01 0.000e+00  5.062e+02 3.300e-03 4.327e-01 1.253e-01 1.866e-01 3.249e-03 3.819e-02 2.935e-02 4.232e-01 5.193e-02 5.359e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.667e-01 0.000e+00  5.374e+02 3.113e-03 4.340e-01 1.264e-01 1.855e-01 3.323e-03 3.960e-02 2.992e-02 4.715e-01 5.212e-02 5.382e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.800e-01 0.000e+00  5.696e+02 2.942e-03 4.353e-01 1.274e-01 1.844e-01 3.376e-03 4.110e-02 3.051e-02 4.977e-01 5.232e-02 5.406e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  4.933e-01 0.000e+00  6.027e+02 2.786e-03 4.365e-01 1.284e-01 1.834e-01 3.428e-03 4.270e-02 3.114e-02 5.357e-01 5.253e-02 5.430e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  5.067e-01 0.000e+00  6.367e+02 2.641e-03 4.376e-01 1.293e-01 1.824e-01 3.435e-03 4.442e-02 3.180e-02 5.658e-01 5.275e-02 5.456e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  5.200e-01 0.000e+00  6.717e+02 2.508e-03 4.387e-01 1.302e-01 1.815e-01 3.479e-03 4.626e-02 3.249e-02 6.037e-01 5.297e-02 5.482e-02 #  p p > zp > l+ l-
4.435e+03 3.960e-01  5.333e-01 0.000e+00  7.077e+02 2.386e-03 4.396e-01 1.311e-01 1.806e-01 3.552e-03 4.822e-02 3.321e-02 6.487e-01 5.320e-02 5.509e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  0.000e+00 0.000e+00  1.808e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.741e-02 2.102e-02 2.143e-02 2.741e-02 4.929e-02 5.051e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.333e-02 0.000e+00  1.650e+01 1.368e-01 6.192e-02 1.268e-01 7.896e-02 2.967e-02 2.099e-02 2.142e-02 1.342e-02 4.928e-02 5.049e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.667e-02 0.000e+00  1.596e+01 1.414e-01 1.685e-02 8.391e-02 1.255e-01 3.040e-02 2.098e-02 2.141e-02 3.623e-03 4.928e-02 5.049e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.000e-02 0.000e+00  1.645e+01 1.371e-01 8.322e-05 4.586e-02 1.734e-01 2.928e-02 2.099e-02 2.142e-02 1.769e-05 4.928e-02 5.049e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  5.333e-02 0.000e+00  1.797e+01 1.255e-01 1.219e-02 1.878e-02 2.144e-01 2.672e-02 2.102e-02 2.143e-02 2.594e-03 4.929e-02 5.051e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  6.667e-02 0.000e+00  2.052e+01 1.098e-01 4.493e-02 4.322e-03 2.438e-01 2.332e-02 2.107e-02 2.146e-02 9.533e-03 4.931e-02 5.053e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  8.000e-02 0.000e+00  2.411e+01 9.345e-02 8.754e-02 3.355e-04 2.615e-01 1.990e-02 2.114e-02 2.150e-02 1.863e-02 4.935e-02 5.057e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  9.333e-02 0.000e+00  2.872e+01 7.840e-02 1.317e-01 3.328e-03 2.699e-01 1.677e-02 2.123e-02 2.156e-02 2.816e-02 4.938e-02 5.062e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.067e-01 0.000e+00  3.437e+01 6.550e-02 1.729e-01 1.022e-02 2.721e-01 1.415e-02 2.134e-02 2.163e-02 3.737e-02 4.943e-02 5.068e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.200e-01 0.000e+00  4.105e+01 5.483e-02 2.092e-01 1.888e-02 2.705e-01 1.206e-02 2.148e-02 2.170e-02 4.542e-02 4.949e-02 5.075e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.333e-01 0.000e+00  4.876e+01 4.615e-02 2.403e-01 2.803e-02 2.667e-01 1.022e-02 2.163e-02 2.180e-02 5.321e-02 4.956e-02 5.083e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.467e-01 0.000e+00  5.751e+01 3.913e-02 2.666e-01 3.698e-02 2.618e-01 8.931e-03 2.181e-02 2.190e-02 6.065e-02 4.963e-02 5.092e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.600e-01 0.000e+00  6.728e+01 3.345e-02 2.888e-01 4.540e-02 2.564e-01 7.860e-03 2.201e-02 2.202e-02 6.780e-02 4.971e-02 5.102e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.733e-01 0.000e+00  7.809e+01 2.882e-02 3.075e-01 5.315e-02 2.511e-01 7.329e-03 2.224e-02 2.215e-02 7.497e-02 4.981e-02 5.113e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  1.867e-01 0.000e+00  8.993e+01 2.503e-02 3.234e-01 6.021e-02 2.458e-01 6.698e-03 2.249e-02 2.229e-02 8.685e-02 4.991e-02 5.125e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.000e-01 0.000e+00  1.028e+02 2.190e-02 3.370e-01 6.661e-02 2.408e-01 6.235e-03 2.276e-02 2.245e-02 9.589e-02 5.002e-02 5.139e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.133e-01 0.000e+00  1.167e+02 1.930e-02 3.486e-01 7.238e-02 2.361e-01 5.864e-03 2.306e-02 2.262e-02 1.056e-01 5.014e-02 5.153e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.267e-01 0.000e+00  1.316e+02 1.712e-02 3.586e-01 7.761e-02 2.317e-01 5.610e-03 2.339e-02 2.280e-02 1.176e-01 5.027e-02 5.169e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.400e-01 0.000e+00  1.476e+02 1.527e-02 3.673e-01 8.233e-02 2.277e-01 5.932e-03 2.374e-02 2.300e-02 1.296e-01 5.041e-02 5.186e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.533e-01 0.000e+00  1.646e+02 1.370e-02 3.749e-01 8.661e-02 2.239e-01 5.075e-03 2.412e-02 2.322e-02 1.411e-01 5.055e-02 5.204e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.667e-01 0.000e+00  1.827e+02 1.236e-02 3.816e-01 9.051e-02 2.204e-01 4.975e-03 2.453e-02 2.345e-02 1.563e-01 5.071e-02 5.223e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.800e-01 0.000e+00  2.017e+02 1.120e-02 3.875e-01 9.405e-02 2.172e-01 5.208e-03 2.498e-02 2.369e-02 1.690e-01 5.088e-02 5.244e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  2.933e-01 0.000e+00  2.218e+02 1.019e-02 3.928e-01 9.730e-02 2.142e-01 4.806e-03 2.545e-02 2.395e-02 1.847e-01 5.105e-02 5.265e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.067e-01 0.000e+00  2.429e+02 9.309e-03 3.975e-01 1.003e-01 2.114e-01 4.646e-03 2.596e-02 2.423e-02 1.969e-01 5.124e-02 5.288e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.200e-01 0.000e+00  2.651e+02 8.539e-03 4.017e-01 1.030e-01 2.088e-01 4.630e-03 2.651e-02 2.453e-02 2.144e-01 5.144e-02 5.312e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.333e-01 0.000e+00  2.883e+02 7.859e-03 4.054e-01 1.055e-01 2.064e-01 4.586e-03 2.709e-02 2.484e-02 2.357e-01 5.164e-02 5.337e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.467e-01 0.000e+00  3.125e+02 7.257e-03 4.089e-01 1.078e-01 2.042e-01 4.593e-03 2.771e-02 2.517e-02 2.530e-01 5.186e-02 5.363e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.600e-01 0.000e+00  3.378e+02 6.722e-03 4.120e-01 1.100e-01 2.021e-01 4.440e-03 2.838e-02 2.552e-02 2.739e-01 5.209e-02 5.391e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.733e-01 0.000e+00  3.641e+02 6.243e-03 4.148e-01 1.120e-01 2.002e-01 4.537e-03 2.909e-02 2.589e-02 2.948e-01 5.232e-02 5.420e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  3.867e-01 0.000e+00  3.914e+02 5.814e-03 4.174e-01 1.138e-01 1.983e-01 4.503e-03 2.985e-02 2.628e-02 3.217e-01 5.257e-02 5.450e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.000e-01 0.000e+00  4.198e+02 5.429e-03 4.198e-01 1.156e-01 1.966e-01 4.521e-03 3.065e-02 2.669e-02 3.289e-01 5.283e-02 5.482e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.133e-01 0.000e+00  4.491e+02 5.080e-03 4.220e-01 1.172e-01 1.950e-01 4.548e-03 3.151e-02 2.712e-02 3.758e-01 5.309e-02 5.515e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.267e-01 0.000e+00  4.796e+02 4.765e-03 4.240e-01 1.187e-01 1.935e-01 4.444e-03 3.242e-02 2.757e-02 4.104e-01 5.337e-02 5.549e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.400e-01 0.000e+00  5.110e+02 4.478e-03 4.259e-01 1.201e-01 1.920e-01 4.422e-03 3.339e-02 2.805e-02 4.275e-01 5.366e-02 5.585e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.533e-01 0.000e+00  5.435e+02 4.217e-03 4.276e-01 1.214e-01 1.907e-01 4.524e-03 3.443e-02 2.855e-02 4.649e-01 5.396e-02 5.622e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.667e-01 0.000e+00  5.770e+02 3.978e-03 4.292e-01 1.227e-01 1.894e-01 4.591e-03 3.553e-02 2.908e-02 4.913e-01 5.428e-02 5.661e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.800e-01 0.000e+00  6.116e+02 3.760e-03 4.307e-01 1.239e-01 1.882e-01 4.684e-03 3.670e-02 2.963e-02 5.380e-01 5.460e-02 5.701e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  4.933e-01 0.000e+00  6.471e+02 3.559e-03 4.321e-01 1.250e-01 1.870e-01 4.653e-03 3.795e-02 3.021e-02 5.809e-01 5.494e-02 5.742e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  5.067e-01 0.000e+00  6.837e+02 3.375e-03 4.334e-01 1.261e-01 1.859e-01 4.746e-03 3.927e-02 3.082e-02 6.235e-01 5.528e-02 5.785e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  5.200e-01 0.000e+00  7.214e+02 3.204e-03 4.347e-01 1.271e-01 1.849e-01 4.827e-03 4.069e-02 3.146e-02 6.534e-01 5.564e-02 5.830e-02 #  p p > zp > l+ l-
4.570e+03 4.455e-01  5.333e-01 0.000e+00  7.601e+02 3.047e-03 4.358e-01 1.280e-01 1.839e-01 4.564e-03 4.219e-02 3.213e-02 6.969e-01 5.601e-02 5.876e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  0.000e+00 0.000e+00  2.454e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.560e-02 2.063e-02 2.117e-02 2.560e-02 5.000e-02 5.081e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.333e-02 0.000e+00  2.254e+01 1.360e-01 6.768e-02 1.310e-01 7.463e-02 2.755e-02 2.060e-02 2.115e-02 1.371e-02 4.999e-02 5.078e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.667e-02 0.000e+00  2.167e+01 1.414e-01 2.385e-02 9.233e-02 1.156e-01 2.838e-02 2.059e-02 2.114e-02 4.787e-03 4.998e-02 5.077e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.000e-02 0.000e+00  2.193e+01 1.396e-01 1.905e-03 5.628e-02 1.593e-01 2.784e-02 2.059e-02 2.115e-02 3.799e-04 4.999e-02 5.078e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  5.333e-02 0.000e+00  2.332e+01 1.312e-01 4.313e-03 2.802e-02 1.991e-01 2.605e-02 2.061e-02 2.116e-02 8.555e-04 4.999e-02 5.079e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  6.667e-02 0.000e+00  2.585e+01 1.183e-01 2.681e-02 1.001e-02 2.304e-01 2.360e-02 2.065e-02 2.119e-02 5.346e-03 5.001e-02 5.082e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  8.000e-02 0.000e+00  2.951e+01 1.036e-01 6.165e-02 1.686e-03 2.519e-01 2.071e-02 2.070e-02 2.122e-02 1.233e-02 5.003e-02 5.086e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  9.333e-02 0.000e+00  3.431e+01 8.910e-02 1.014e-01 7.734e-04 2.646e-01 1.789e-02 2.077e-02 2.127e-02 2.037e-02 5.005e-02 5.091e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.067e-01 0.000e+00  4.024e+01 7.595e-02 1.410e-01 4.699e-03 2.704e-01 1.537e-02 2.086e-02 2.133e-02 2.847e-02 5.008e-02 5.097e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.200e-01 0.000e+00  4.730e+01 6.460e-02 1.776e-01 1.136e-02 2.717e-01 1.328e-02 2.096e-02 2.141e-02 3.644e-02 5.012e-02 5.105e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.333e-01 0.000e+00  5.550e+01 5.505e-02 2.102e-01 1.931e-02 2.700e-01 1.185e-02 2.108e-02 2.149e-02 4.522e-02 5.016e-02 5.114e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.467e-01 0.000e+00  6.483e+01 4.713e-02 2.385e-01 2.763e-02 2.666e-01 1.031e-02 2.122e-02 2.159e-02 5.283e-02 5.021e-02 5.124e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.600e-01 0.000e+00  7.529e+01 4.058e-02 2.628e-01 3.582e-02 2.622e-01 9.200e-03 2.137e-02 2.170e-02 5.902e-02 5.027e-02 5.135e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.733e-01 0.000e+00  8.689e+01 3.517e-02 2.837e-01 4.361e-02 2.574e-01 8.304e-03 2.155e-02 2.182e-02 6.620e-02 5.033e-02 5.148e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  1.867e-01 0.000e+00  9.962e+01 3.068e-02 3.016e-01 5.085e-02 2.525e-01 7.489e-03 2.174e-02 2.195e-02 7.514e-02 5.039e-02 5.162e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.000e-01 0.000e+00  1.135e+02 2.694e-02 3.170e-01 5.753e-02 2.477e-01 6.981e-03 2.195e-02 2.210e-02 8.438e-02 5.047e-02 5.177e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.133e-01 0.000e+00  1.285e+02 2.380e-02 3.303e-01 6.365e-02 2.430e-01 6.596e-03 2.218e-02 2.226e-02 1.144e-01 5.055e-02 5.194e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.267e-01 0.000e+00  1.446e+02 2.115e-02 3.419e-01 6.924e-02 2.386e-01 7.959e-03 2.243e-02 2.243e-02 1.272e-01 5.063e-02 5.211e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.400e-01 0.000e+00  1.619e+02 1.891e-02 3.520e-01 7.434e-02 2.344e-01 7.641e-03 2.270e-02 2.262e-02 1.412e-01 5.072e-02 5.231e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.533e-01 0.000e+00  1.803e+02 1.698e-02 3.608e-01 7.899e-02 2.305e-01 7.252e-03 2.299e-02 2.282e-02 1.558e-01 5.082e-02 5.251e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.667e-01 0.000e+00  1.998e+02 1.533e-02 3.686e-01 8.324e-02 2.268e-01 7.009e-03 2.331e-02 2.304e-02 1.684e-01 5.093e-02 5.273e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.800e-01 0.000e+00  2.205e+02 1.391e-02 3.754e-01 8.713e-02 2.234e-01 6.751e-03 2.365e-02 2.327e-02 1.552e-01 5.104e-02 5.296e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  2.933e-01 0.000e+00  2.423e+02 1.266e-02 3.816e-01 9.070e-02 2.202e-01 5.746e-03 2.401e-02 2.352e-02 1.739e-01 5.115e-02 5.320e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.067e-01 0.000e+00  2.652e+02 1.158e-02 3.870e-01 9.398e-02 2.172e-01 5.784e-03 2.440e-02 2.378e-02 1.894e-01 5.128e-02 5.346e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.200e-01 0.000e+00  2.893e+02 1.062e-02 3.919e-01 9.700e-02 2.145e-01 5.582e-03 2.481e-02 2.405e-02 2.060e-01 5.140e-02 5.374e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.333e-01 0.000e+00  3.145e+02 9.781e-03 3.964e-01 9.978e-02 2.119e-01 5.422e-03 2.525e-02 2.435e-02 2.230e-01 5.154e-02 5.402e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.467e-01 0.000e+00  3.408e+02 9.034e-03 4.004e-01 1.024e-01 2.094e-01 5.994e-03 2.572e-02 2.466e-02 2.577e-01 5.168e-02 5.433e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.600e-01 0.000e+00  3.683e+02 8.370e-03 4.040e-01 1.048e-01 2.072e-01 5.987e-03 2.621e-02 2.499e-02 2.812e-01 5.183e-02 5.464e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.733e-01 0.000e+00  3.969e+02 7.775e-03 4.073e-01 1.070e-01 2.050e-01 6.027e-03 2.674e-02 2.534e-02 3.123e-01 5.199e-02 5.497e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  3.867e-01 0.000e+00  4.266e+02 7.242e-03 4.104e-01 1.091e-01 2.030e-01 5.779e-03 2.730e-02 2.570e-02 3.409e-01 5.215e-02 5.532e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.000e-01 0.000e+00  4.575e+02 6.762e-03 4.131e-01 1.110e-01 2.012e-01 5.933e-03 2.789e-02 2.609e-02 3.549e-01 5.232e-02 5.568e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.133e-01 0.000e+00  4.895e+02 6.328e-03 4.157e-01 1.128e-01 1.994e-01 6.060e-03 2.852e-02 2.649e-02 3.936e-01 5.249e-02 5.606e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.267e-01 0.000e+00  5.226e+02 5.935e-03 4.180e-01 1.145e-01 1.977e-01 5.979e-03 2.919e-02 2.692e-02 4.204e-01 5.268e-02 5.646e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.400e-01 0.000e+00  5.569e+02 5.578e-03 4.202e-01 1.161e-01 1.962e-01 5.966e-03 2.989e-02 2.737e-02 4.606e-01 5.287e-02 5.687e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.533e-01 0.000e+00  5.923e+02 5.253e-03 4.222e-01 1.176e-01 1.947e-01 6.066e-03 3.064e-02 2.784e-02 4.940e-01 5.306e-02 5.730e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.667e-01 0.000e+00  6.288e+02 4.956e-03 4.241e-01 1.190e-01 1.933e-01 6.202e-03 3.143e-02 2.833e-02 5.377e-01 5.327e-02 5.774e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.800e-01 0.000e+00  6.665e+02 4.683e-03 4.259e-01 1.203e-01 1.919e-01 5.900e-03 3.226e-02 2.885e-02 5.390e-01 5.348e-02 5.821e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  4.933e-01 0.000e+00  7.053e+02 4.433e-03 4.275e-01 1.215e-01 1.907e-01 5.949e-03 3.315e-02 2.940e-02 5.766e-01 5.369e-02 5.869e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  5.067e-01 0.000e+00  7.452e+02 4.203e-03 4.290e-01 1.227e-01 1.895e-01 6.112e-03 3.408e-02 2.997e-02 6.286e-01 5.392e-02 5.918e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  5.200e-01 0.000e+00  7.863e+02 3.991e-03 4.305e-01 1.239e-01 1.883e-01 6.096e-03 3.507e-02 3.057e-02 6.561e-01 5.415e-02 5.970e-02 #  p p > zp > l+ l-
4.734e+03 4.950e-01  5.333e-01 0.000e+00  8.285e+02 3.795e-03 4.318e-01 1.249e-01 1.872e-01 6.284e-03 3.612e-02 3.120e-02 7.128e-01 5.439e-02 6.024e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  0.000e+00 0.000e+00  3.320e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.291e-02 2.024e-02 2.091e-02 2.291e-02 5.065e-02 5.098e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.333e-02 0.000e+00  3.065e+01 1.353e-01 7.253e-02 1.344e-01 7.117e-02 2.438e-02 2.022e-02 2.088e-02 1.307e-02 5.063e-02 5.096e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.667e-02 0.000e+00  2.937e+01 1.411e-01 3.042e-02 9.934e-02 1.076e-01 2.519e-02 2.020e-02 2.087e-02 5.429e-03 5.062e-02 5.095e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.000e-02 0.000e+00  2.935e+01 1.411e-01 5.458e-03 6.549e-02 1.473e-01 2.502e-02 2.020e-02 2.087e-02 9.725e-04 5.062e-02 5.095e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  5.333e-02 0.000e+00  3.060e+01 1.353e-01 7.867e-04 3.712e-02 1.852e-01 2.389e-02 2.021e-02 2.088e-02 1.392e-04 5.063e-02 5.096e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  6.667e-02 0.000e+00  3.311e+01 1.250e-01 1.465e-02 1.686e-02 2.172e-01 2.216e-02 2.024e-02 2.090e-02 2.598e-03 5.065e-02 5.098e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  8.000e-02 0.000e+00  3.689e+01 1.121e-01 4.182e-02 5.136e-03 2.412e-01 1.991e-02 2.028e-02 2.094e-02 7.434e-03 5.068e-02 5.101e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  9.333e-02 0.000e+00  4.193e+01 9.861e-02 7.625e-02 7.020e-04 2.572e-01 1.762e-02 2.033e-02 2.098e-02 1.361e-02 5.071e-02 5.105e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.067e-01 0.000e+00  4.824e+01 8.569e-02 1.130e-01 1.620e-03 2.664e-01 1.548e-02 2.040e-02 2.104e-02 2.039e-02 5.076e-02 5.109e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.200e-01 0.000e+00  5.582e+01 7.405e-02 1.487e-01 6.013e-03 2.706e-01 1.350e-02 2.047e-02 2.110e-02 2.715e-02 5.082e-02 5.115e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.333e-01 0.000e+00  6.466e+01 6.392e-02 1.816e-01 1.240e-02 2.712e-01 1.189e-02 2.057e-02 2.118e-02 3.396e-02 5.089e-02 5.122e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.467e-01 0.000e+00  7.477e+01 5.527e-02 2.111e-01 1.975e-02 2.695e-01 1.118e-02 2.067e-02 2.127e-02 4.237e-02 5.097e-02 5.129e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.600e-01 0.000e+00  8.615e+01 4.798e-02 2.371e-01 2.740e-02 2.664e-01 1.003e-02 2.079e-02 2.137e-02 4.974e-02 5.106e-02 5.138e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.733e-01 0.000e+00  9.879e+01 4.184e-02 2.598e-01 3.496e-02 2.624e-01 9.203e-03 2.092e-02 2.149e-02 5.727e-02 5.115e-02 5.147e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  1.867e-01 0.000e+00  1.127e+02 3.668e-02 2.795e-01 4.219e-02 2.581e-01 8.331e-03 2.107e-02 2.161e-02 6.507e-02 5.126e-02 5.158e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.000e-01 0.000e+00  1.279e+02 3.234e-02 2.966e-01 4.900e-02 2.536e-01 1.071e-02 2.123e-02 2.175e-02 7.363e-02 5.138e-02 5.169e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.133e-01 0.000e+00  1.443e+02 2.866e-02 3.115e-01 5.533e-02 2.491e-01 1.017e-02 2.141e-02 2.190e-02 1.112e-01 5.151e-02 5.181e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.267e-01 0.000e+00  1.620e+02 2.554e-02 3.245e-01 6.118e-02 2.447e-01 9.705e-03 2.160e-02 2.207e-02 1.264e-01 5.165e-02 5.195e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.400e-01 0.000e+00  1.810e+02 2.287e-02 3.360e-01 6.657e-02 2.406e-01 9.391e-03 2.181e-02 2.224e-02 1.390e-01 5.179e-02 5.209e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.533e-01 0.000e+00  2.012e+02 2.058e-02 3.460e-01 7.153e-02 2.366e-01 6.899e-03 2.203e-02 2.243e-02 1.162e-01 5.195e-02 5.224e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.667e-01 0.000e+00  2.227e+02 1.861e-02 3.549e-01 7.609e-02 2.328e-01 7.185e-03 2.227e-02 2.263e-02 1.309e-01 5.212e-02 5.241e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.800e-01 0.000e+00  2.455e+02 1.689e-02 3.627e-01 8.029e-02 2.293e-01 7.150e-03 2.253e-02 2.285e-02 1.487e-01 5.230e-02 5.258e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  2.933e-01 0.000e+00  2.695e+02 1.540e-02 3.698e-01 8.416e-02 2.259e-01 7.132e-03 2.281e-02 2.308e-02 1.612e-01 5.249e-02 5.277e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.067e-01 0.000e+00  2.948e+02 1.409e-02 3.760e-01 8.772e-02 2.228e-01 7.146e-03 2.310e-02 2.333e-02 1.919e-01 5.270e-02 5.296e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.200e-01 0.000e+00  3.214e+02 1.293e-02 3.817e-01 9.102e-02 2.199e-01 7.142e-03 2.341e-02 2.359e-02 2.171e-01 5.291e-02 5.316e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.333e-01 0.000e+00  3.492e+02 1.191e-02 3.868e-01 9.406e-02 2.171e-01 6.953e-03 2.374e-02 2.387e-02 2.261e-01 5.313e-02 5.338e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.467e-01 0.000e+00  3.783e+02 1.101e-02 3.914e-01 9.689e-02 2.145e-01 6.916e-03 2.410e-02 2.416e-02 2.846e-01 5.337e-02 5.361e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.600e-01 0.000e+00  4.087e+02 1.020e-02 3.956e-01 9.952e-02 2.121e-01 7.922e-03 2.447e-02 2.447e-02 3.066e-01 5.361e-02 5.384e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.733e-01 0.000e+00  4.403e+02 9.480e-03 3.994e-01 1.020e-01 2.098e-01 7.579e-03 2.486e-02 2.480e-02 3.187e-01 5.387e-02 5.409e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  3.867e-01 0.000e+00  4.732e+02 8.832e-03 4.029e-01 1.042e-01 2.077e-01 7.502e-03 2.528e-02 2.514e-02 3.549e-01 5.414e-02 5.435e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.000e-01 0.000e+00  5.074e+02 8.247e-03 4.061e-01 1.064e-01 2.056e-01 7.567e-03 2.572e-02 2.550e-02 3.766e-01 5.442e-02 5.462e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.133e-01 0.000e+00  5.428e+02 7.719e-03 4.090e-01 1.084e-01 2.037e-01 7.677e-03 2.618e-02 2.589e-02 4.073e-01 5.471e-02 5.490e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.267e-01 0.000e+00  5.795e+02 7.241e-03 4.117e-01 1.102e-01 2.019e-01 7.709e-03 2.667e-02 2.629e-02 4.466e-01 5.502e-02 5.520e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.400e-01 0.000e+00  6.174e+02 6.806e-03 4.142e-01 1.120e-01 2.002e-01 7.464e-03 2.719e-02 2.671e-02 4.844e-01 5.534e-02 5.550e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.533e-01 0.000e+00  6.567e+02 6.409e-03 4.166e-01 1.136e-01 1.986e-01 7.553e-03 2.773e-02 2.715e-02 5.215e-01 5.567e-02 5.582e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.667e-01 0.000e+00  6.972e+02 6.046e-03 4.187e-01 1.152e-01 1.971e-01 7.293e-03 2.831e-02 2.762e-02 5.661e-01 5.601e-02 5.615e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.800e-01 0.000e+00  7.389e+02 5.714e-03 4.207e-01 1.167e-01 1.956e-01 8.208e-03 2.891e-02 2.811e-02 5.754e-01 5.636e-02 5.649e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  4.933e-01 0.000e+00  7.819e+02 5.409e-03 4.226e-01 1.180e-01 1.942e-01 7.754e-03 2.954e-02 2.862e-02 6.292e-01 5.673e-02 5.685e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  5.067e-01 0.000e+00  8.262e+02 5.128e-03 4.243e-01 1.194e-01 1.929e-01 7.794e-03 3.021e-02 2.915e-02 6.831e-01 5.711e-02 5.721e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  5.200e-01 0.000e+00  8.718e+02 4.869e-03 4.260e-01 1.206e-01 1.917e-01 7.848e-03 3.092e-02 2.972e-02 7.117e-01 5.751e-02 5.759e-02 #  p p > zp > l+ l-
4.931e+03 5.445e-01  5.333e-01 0.000e+00  9.186e+02 4.630e-03 4.275e-01 1.218e-01 1.905e-01 7.846e-03 3.166e-02 3.031e-02 7.585e-01 5.792e-02 5.799e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  0.000e+00 0.000e+00  4.506e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.858e-02 1.994e-02 2.067e-02 1.858e-02 5.224e-02 5.208e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.333e-02 0.000e+00  4.180e+01 1.347e-01 7.666e-02 1.373e-01 6.834e-02 1.971e-02 1.991e-02 2.064e-02 1.122e-02 5.221e-02 5.206e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.667e-02 0.000e+00  3.998e+01 1.407e-01 3.644e-02 1.052e-01 1.011e-01 2.037e-02 1.990e-02 2.063e-02 5.276e-03 5.219e-02 5.204e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.000e-02 0.000e+00  3.960e+01 1.420e-01 9.854e-03 7.356e-02 1.372e-01 2.042e-02 1.989e-02 2.063e-02 1.418e-03 5.219e-02 5.204e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  5.333e-02 0.000e+00  4.066e+01 1.382e-01 1.156e-04 4.572e-02 1.728e-01 1.979e-02 1.990e-02 2.063e-02 1.712e-05 5.220e-02 5.205e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  6.667e-02 0.000e+00  4.316e+01 1.301e-01 6.956e-03 2.420e-02 2.045e-01 1.867e-02 1.992e-02 2.065e-02 9.996e-04 5.222e-02 5.207e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  8.000e-02 0.000e+00  4.711e+01 1.192e-01 2.710e-02 9.959e-03 2.300e-01 1.720e-02 1.995e-02 2.068e-02 3.900e-03 5.226e-02 5.210e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  9.333e-02 0.000e+00  5.250e+01 1.069e-01 5.589e-02 2.538e-03 2.485e-01 1.557e-02 2.000e-02 2.072e-02 8.520e-03 5.230e-02 5.214e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.067e-01 0.000e+00  5.933e+01 9.457e-02 8.887e-02 6.167e-04 2.606e-01 1.395e-02 2.005e-02 2.077e-02 1.378e-02 5.236e-02 5.220e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.200e-01 0.000e+00  6.761e+01 8.298e-02 1.227e-01 2.652e-03 2.675e-01 1.322e-02 2.012e-02 2.083e-02 1.952e-02 5.244e-02 5.226e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.333e-01 0.000e+00  7.732e+01 7.254e-02 1.551e-01 7.258e-03 2.705e-01 1.191e-02 2.019e-02 2.091e-02 2.544e-02 5.252e-02 5.234e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.467e-01 0.000e+00  8.848e+01 6.339e-02 1.851e-01 1.336e-02 2.707e-01 1.079e-02 2.028e-02 2.099e-02 3.163e-02 5.262e-02 5.243e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.600e-01 0.000e+00  1.011e+02 5.549e-02 2.121e-01 2.021e-02 2.690e-01 1.438e-02 2.038e-02 2.109e-02 5.512e-02 5.273e-02 5.253e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.733e-01 0.000e+00  1.151e+02 4.873e-02 2.361e-01 2.730e-02 2.661e-01 1.362e-02 2.050e-02 2.119e-02 6.621e-02 5.286e-02 5.265e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  1.867e-01 0.000e+00  1.306e+02 4.296e-02 2.573e-01 3.432e-02 2.625e-01 1.281e-02 2.062e-02 2.131e-02 7.723e-02 5.299e-02 5.277e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.000e-01 0.000e+00  1.475e+02 3.804e-02 2.759e-01 4.108e-02 2.585e-01 1.230e-02 2.076e-02 2.144e-02 8.586e-02 5.314e-02 5.291e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.133e-01 0.000e+00  1.659e+02 3.384e-02 2.923e-01 4.749e-02 2.544e-01 1.169e-02 2.091e-02 2.158e-02 1.013e-01 5.331e-02 5.306e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.267e-01 0.000e+00  1.857e+02 3.024e-02 3.067e-01 5.350e-02 2.502e-01 1.147e-02 2.108e-02 2.173e-02 1.160e-01 5.349e-02 5.322e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.400e-01 0.000e+00  2.070e+02 2.715e-02 3.194e-01 5.910e-02 2.461e-01 1.110e-02 2.126e-02 2.190e-02 1.307e-01 5.368e-02 5.340e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.533e-01 0.000e+00  2.297e+02 2.448e-02 3.307e-01 6.430e-02 2.422e-01 1.083e-02 2.145e-02 2.208e-02 1.415e-01 5.388e-02 5.358e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.667e-01 0.000e+00  2.538e+02 2.216e-02 3.406e-01 6.912e-02 2.384e-01 1.044e-02 2.165e-02 2.227e-02 1.585e-01 5.410e-02 5.378e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.800e-01 0.000e+00  2.794e+02 2.014e-02 3.495e-01 7.358e-02 2.348e-01 1.011e-02 2.187e-02 2.248e-02 1.758e-01 5.433e-02 5.400e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  2.933e-01 0.000e+00  3.064e+02 1.838e-02 3.574e-01 7.771e-02 2.314e-01 8.447e-03 2.211e-02 2.270e-02 1.940e-01 5.458e-02 5.422e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.067e-01 0.000e+00  3.349e+02 1.683e-02 3.645e-01 8.153e-02 2.281e-01 8.600e-03 2.236e-02 2.293e-02 1.738e-01 5.484e-02 5.446e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.200e-01 0.000e+00  3.648e+02 1.547e-02 3.709e-01 8.508e-02 2.251e-01 8.506e-03 2.262e-02 2.317e-02 2.122e-01 5.512e-02 5.471e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.333e-01 0.000e+00  3.961e+02 1.425e-02 3.767e-01 8.837e-02 2.222e-01 8.725e-03 2.291e-02 2.344e-02 2.259e-01 5.541e-02 5.498e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.467e-01 0.000e+00  4.289e+02 1.318e-02 3.819e-01 9.143e-02 2.194e-01 8.736e-03 2.321e-02 2.371e-02 2.525e-01 5.571e-02 5.525e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.600e-01 0.000e+00  4.632e+02 1.222e-02 3.867e-01 9.428e-02 2.169e-01 8.694e-03 2.352e-02 2.401e-02 2.753e-01 5.603e-02 5.555e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.733e-01 0.000e+00  4.988e+02 1.136e-02 3.910e-01 9.694e-02 2.144e-01 8.760e-03 2.386e-02 2.432e-02 3.056e-01 5.637e-02 5.585e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  3.867e-01 0.000e+00  5.360e+02 1.058e-02 3.950e-01 9.942e-02 2.122e-01 8.633e-03 2.421e-02 2.464e-02 3.731e-01 5.672e-02 5.617e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.000e-01 0.000e+00  5.745e+02 9.885e-03 3.986e-01 1.017e-01 2.100e-01 8.992e-03 2.458e-02 2.498e-02 3.584e-01 5.709e-02 5.651e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.133e-01 0.000e+00  6.145e+02 9.253e-03 4.020e-01 1.039e-01 2.080e-01 8.628e-03 2.497e-02 2.534e-02 3.891e-01 5.747e-02 5.686e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.267e-01 0.000e+00  6.560e+02 8.681e-03 4.051e-01 1.060e-01 2.060e-01 8.823e-03 2.539e-02 2.572e-02 4.247e-01 5.787e-02 5.722e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.400e-01 0.000e+00  6.989e+02 8.160e-03 4.079e-01 1.079e-01 2.042e-01 9.642e-03 2.582e-02 2.612e-02 4.637e-01 5.829e-02 5.760e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.533e-01 0.000e+00  7.432e+02 7.685e-03 4.105e-01 1.097e-01 2.025e-01 9.219e-03 2.628e-02 2.654e-02 4.956e-01 5.873e-02 5.799e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.667e-01 0.000e+00  7.890e+02 7.251e-03 4.130e-01 1.114e-01 2.008e-01 9.323e-03 2.676e-02 2.698e-02 5.307e-01 5.918e-02 5.840e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.800e-01 0.000e+00  8.362e+02 6.853e-03 4.153e-01 1.130e-01 1.992e-01 9.708e-03 2.726e-02 2.744e-02 6.134e-01 5.965e-02 5.883e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  4.933e-01 0.000e+00  8.848e+02 6.487e-03 4.174e-01 1.145e-01 1.978e-01 9.450e-03 2.779e-02 2.792e-02 6.575e-01 6.014e-02 5.927e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  5.067e-01 0.000e+00  9.349e+02 6.151e-03 4.194e-01 1.160e-01 1.963e-01 9.433e-03 2.835e-02 2.843e-02 6.380e-01 6.064e-02 5.973e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  5.200e-01 0.000e+00  9.865e+02 5.840e-03 4.213e-01 1.173e-01 1.950e-01 9.491e-03 2.893e-02 2.896e-02 6.955e-01 6.117e-02 6.021e-02 #  p p > zp > l+ l-
5.173e+03 5.940e-01  5.333e-01 0.000e+00  1.039e+03 5.553e-03 4.230e-01 1.186e-01 1.937e-01 9.581e-03 2.955e-02 2.951e-02 7.736e-01 6.172e-02 6.070e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  0.000e+00 0.000e+00  6.180e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.256e-02 1.981e-02 2.048e-02 2.256e-02 5.346e-02 5.398e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.333e-02 0.000e+00  5.756e+01 1.341e-01 8.021e-02 1.397e-01 6.598e-02 2.299e-02 1.979e-02 2.045e-02 1.375e-02 5.342e-02 5.394e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.667e-02 0.000e+00  5.501e+01 1.402e-01 4.190e-02 1.102e-01 9.561e-02 2.349e-02 1.977e-02 2.043e-02 7.019e-03 5.340e-02 5.392e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.000e-02 0.000e+00  5.414e+01 1.424e-01 1.458e-02 8.063e-02 1.285e-01 2.362e-02 1.976e-02 2.043e-02 2.425e-03 5.339e-02 5.391e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  5.333e-02 0.000e+00  5.496e+01 1.402e-01 1.275e-03 5.367e-02 1.619e-01 2.339e-02 1.977e-02 2.043e-02 2.126e-04 5.340e-02 5.392e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  6.667e-02 0.000e+00  5.746e+01 1.340e-01 2.552e-03 3.159e-02 1.927e-01 2.237e-02 1.979e-02 2.045e-02 4.265e-04 5.342e-02 5.394e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  8.000e-02 0.000e+00  6.165e+01 1.249e-01 1.653e-02 1.560e-02 2.188e-01 2.167e-02 1.981e-02 2.048e-02 2.861e-03 5.346e-02 5.398e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  9.333e-02 0.000e+00  6.752e+01 1.140e-01 3.981e-02 5.760e-03 2.391e-01 2.078e-02 1.985e-02 2.052e-02 7.310e-03 5.352e-02 5.403e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.067e-01 0.000e+00  7.507e+01 1.025e-01 6.864e-02 1.298e-03 2.536e-01 1.939e-02 1.990e-02 2.057e-02 1.303e-02 5.359e-02 5.410e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.200e-01 0.000e+00  8.431e+01 9.125e-02 9.980e-02 1.033e-03 2.629e-01 1.835e-02 1.997e-02 2.063e-02 1.975e-02 5.368e-02 5.418e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.333e-01 0.000e+00  9.523e+01 8.078e-02 1.310e-01 3.758e-03 2.681e-01 1.763e-02 2.004e-02 2.071e-02 2.825e-02 5.379e-02 5.428e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.467e-01 0.000e+00  1.078e+02 7.133e-02 1.607e-01 8.436e-03 2.702e-01 1.658e-02 2.013e-02 2.079e-02 3.607e-02 5.391e-02 5.440e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.600e-01 0.000e+00  1.221e+02 6.299e-02 1.881e-01 1.427e-02 2.701e-01 1.552e-02 2.023e-02 2.089e-02 4.653e-02 5.405e-02 5.453e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.733e-01 0.000e+00  1.381e+02 5.571e-02 2.130e-01 2.069e-02 2.684e-01 1.473e-02 2.034e-02 2.100e-02 5.539e-02 5.420e-02 5.467e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  1.867e-01 0.000e+00  1.558e+02 4.940e-02 2.354e-01 2.730e-02 2.658e-01 1.365e-02 2.046e-02 2.112e-02 6.560e-02 5.438e-02 5.484e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.000e-01 0.000e+00  1.751e+02 4.395e-02 2.553e-01 3.386e-02 2.624e-01 1.351e-02 2.060e-02 2.126e-02 7.536e-02 5.457e-02 5.501e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.133e-01 0.000e+00  1.961e+02 3.925e-02 2.729e-01 4.021e-02 2.588e-01 1.295e-02 2.074e-02 2.141e-02 9.037e-02 5.477e-02 5.521e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.267e-01 0.000e+00  2.188e+02 3.519e-02 2.886e-01 4.626e-02 2.549e-01 1.275e-02 2.090e-02 2.157e-02 1.029e-01 5.500e-02 5.542e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.400e-01 0.000e+00  2.432e+02 3.168e-02 3.025e-01 5.198e-02 2.511e-01 1.234e-02 2.108e-02 2.174e-02 1.225e-01 5.524e-02 5.565e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.533e-01 0.000e+00  2.693e+02 2.863e-02 3.149e-01 5.735e-02 2.472e-01 1.278e-02 2.127e-02 2.193e-02 1.372e-01 5.550e-02 5.589e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.667e-01 0.000e+00  2.971e+02 2.597e-02 3.259e-01 6.236e-02 2.435e-01 9.117e-03 2.147e-02 2.213e-02 1.148e-01 5.578e-02 5.615e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.800e-01 0.000e+00  3.265e+02 2.364e-02 3.358e-01 6.704e-02 2.399e-01 1.136e-02 2.169e-02 2.235e-02 1.310e-01 5.607e-02 5.643e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  2.933e-01 0.000e+00  3.576e+02 2.160e-02 3.446e-01 7.139e-02 2.364e-01 1.048e-02 2.192e-02 2.258e-02 1.740e-01 5.639e-02 5.672e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.067e-01 0.000e+00  3.904e+02 1.980e-02 3.526e-01 7.545e-02 2.331e-01 1.038e-02 2.216e-02 2.283e-02 2.021e-01 5.672e-02 5.704e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.200e-01 0.000e+00  4.249e+02 1.821e-02 3.597e-01 7.922e-02 2.300e-01 1.027e-02 2.243e-02 2.309e-02 2.102e-01 5.708e-02 5.737e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.333e-01 0.000e+00  4.611e+02 1.679e-02 3.662e-01 8.273e-02 2.270e-01 1.005e-02 2.271e-02 2.337e-02 2.203e-01 5.745e-02 5.772e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.467e-01 0.000e+00  4.990e+02 1.554e-02 3.721e-01 8.601e-02 2.241e-01 1.016e-02 2.300e-02 2.366e-02 2.410e-01 5.784e-02 5.809e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.600e-01 0.000e+00  5.385e+02 1.441e-02 3.774e-01 8.907e-02 2.215e-01 1.146e-02 2.331e-02 2.397e-02 2.968e-01 5.825e-02 5.847e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.733e-01 0.000e+00  5.798e+02 1.340e-02 3.823e-01 9.193e-02 2.189e-01 1.155e-02 2.364e-02 2.430e-02 3.117e-01 5.869e-02 5.888e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  3.867e-01 0.000e+00  6.227e+02 1.249e-02 3.867e-01 9.461e-02 2.165e-01 1.156e-02 2.399e-02 2.465e-02 3.106e-01 5.914e-02 5.930e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.000e-01 0.000e+00  6.673e+02 1.167e-02 3.908e-01 9.711e-02 2.142e-01 1.086e-02 2.436e-02 2.501e-02 3.711e-01 5.962e-02 5.975e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.133e-01 0.000e+00  7.136e+02 1.093e-02 3.946e-01 9.947e-02 2.121e-01 1.098e-02 2.475e-02 2.540e-02 4.016e-01 6.012e-02 6.022e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.267e-01 0.000e+00  7.615e+02 1.025e-02 3.981e-01 1.017e-01 2.100e-01 1.093e-02 2.516e-02 2.580e-02 4.772e-01 6.064e-02 6.070e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.400e-01 0.000e+00  8.112e+02 9.641e-03 4.013e-01 1.038e-01 2.081e-01 1.110e-02 2.559e-02 2.623e-02 5.092e-01 6.118e-02 6.121e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.533e-01 0.000e+00  8.625e+02 9.081e-03 4.042e-01 1.057e-01 2.062e-01 1.204e-02 2.604e-02 2.668e-02 5.354e-01 6.175e-02 6.174e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.667e-01 0.000e+00  9.155e+02 8.569e-03 4.070e-01 1.076e-01 2.045e-01 1.219e-02 2.651e-02 2.715e-02 5.818e-01 6.234e-02 6.229e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.800e-01 0.000e+00  9.702e+02 8.100e-03 4.096e-01 1.093e-01 2.028e-01 1.191e-02 2.701e-02 2.765e-02 6.345e-01 6.296e-02 6.287e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  4.933e-01 0.000e+00  1.027e+03 7.668e-03 4.120e-01 1.110e-01 2.012e-01 1.156e-02 2.754e-02 2.817e-02 6.038e-01 6.360e-02 6.346e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  5.067e-01 0.000e+00  1.085e+03 7.270e-03 4.142e-01 1.125e-01 1.997e-01 1.163e-02 2.809e-02 2.871e-02 6.594e-01 6.427e-02 6.409e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  5.200e-01 0.000e+00  1.144e+03 6.904e-03 4.163e-01 1.140e-01 1.983e-01 1.308e-02 2.867e-02 2.928e-02 7.106e-01 6.497e-02 6.473e-02 #  p p > zp > l+ l-
5.473e+03 6.435e-01  5.333e-01 0.000e+00  1.206e+03 6.565e-03 4.182e-01 1.154e-01 1.969e-01 1.257e-02 2.927e-02 2.988e-02 7.759e-01 6.569e-02 6.540e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  0.000e+00 0.000e+00  8.638e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.069e-02 2.001e-02 2.057e-02 1.069e-02 5.904e-02 5.732e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.333e-02 0.000e+00  8.077e+01 1.336e-01 8.329e-02 1.417e-01 6.400e-02 1.113e-02 1.996e-02 2.052e-02 6.939e-03 5.902e-02 5.726e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.667e-02 0.000e+00  7.718e+01 1.397e-01 4.684e-02 1.145e-01 9.100e-02 1.136e-02 1.993e-02 2.049e-02 3.806e-03 5.900e-02 5.723e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.000e-02 0.000e+00  7.562e+01 1.425e-01 1.936e-02 8.682e-02 1.212e-01 1.132e-02 1.992e-02 2.048e-02 1.541e-03 5.899e-02 5.721e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  5.333e-02 0.000e+00  7.609e+01 1.416e-01 3.578e-03 6.093e-02 1.523e-01 1.122e-02 1.992e-02 2.048e-02 2.843e-04 5.899e-02 5.722e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  6.667e-02 0.000e+00  7.858e+01 1.370e-01 5.147e-04 3.877e-02 1.819e-01 1.099e-02 1.994e-02 2.050e-02 4.124e-05 5.901e-02 5.724e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  8.000e-02 0.000e+00  8.311e+01 1.295e-01 9.247e-03 2.164e-02 2.081e-01 1.053e-02 1.998e-02 2.054e-02 7.528e-04 5.903e-02 5.729e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  9.333e-02 0.000e+00  8.966e+01 1.200e-01 2.740e-02 9.932e-03 2.295e-01 1.849e-02 2.003e-02 2.060e-02 4.265e-03 5.906e-02 5.735e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.067e-01 0.000e+00  9.824e+01 1.095e-01 5.195e-02 3.291e-03 2.457e-01 1.810e-02 2.010e-02 2.067e-02 8.600e-03 5.910e-02 5.743e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.200e-01 0.000e+00  1.089e+02 9.879e-02 8.003e-02 8.886e-04 2.571e-01 1.782e-02 1.931e-02 1.983e-02 1.448e-02 5.915e-02 5.754e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.333e-01 0.000e+00  1.215e+02 8.851e-02 1.093e-01 1.734e-03 2.644e-01 1.746e-02 2.029e-02 2.088e-02 2.126e-02 5.921e-02 5.766e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.467e-01 0.000e+00  1.362e+02 7.897e-02 1.381e-01 4.886e-03 2.684e-01 1.673e-02 2.042e-02 2.101e-02 2.928e-02 5.928e-02 5.781e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.600e-01 0.000e+00  1.528e+02 7.035e-02 1.655e-01 9.554e-03 2.699e-01 1.618e-02 2.056e-02 2.116e-02 3.868e-02 5.936e-02 5.797e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.733e-01 0.000e+00  1.716e+02 6.268e-02 1.908e-01 1.513e-02 2.695e-01 1.598e-02 2.071e-02 2.133e-02 4.801e-02 5.944e-02 5.816e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  1.867e-01 0.000e+00  1.923e+02 5.592e-02 2.139e-01 2.117e-02 2.679e-01 1.567e-02 2.089e-02 2.152e-02 6.005e-02 5.954e-02 5.836e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.000e-01 0.000e+00  2.151e+02 5.001e-02 2.348e-01 2.738e-02 2.654e-01 1.503e-02 2.108e-02 2.173e-02 7.191e-02 5.965e-02 5.859e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.133e-01 0.000e+00  2.399e+02 4.486e-02 2.536e-01 3.354e-02 2.623e-01 1.480e-02 2.130e-02 2.196e-02 8.544e-02 5.977e-02 5.884e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.267e-01 0.000e+00  2.667e+02 4.036e-02 2.704e-01 3.953e-02 2.589e-01 1.487e-02 2.153e-02 2.221e-02 6.358e-02 5.990e-02 5.911e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.400e-01 0.000e+00  2.956e+02 3.643e-02 2.854e-01 4.527e-02 2.553e-01 1.441e-02 2.179e-02 2.249e-02 1.157e-01 6.003e-02 5.940e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.533e-01 0.000e+00  3.265e+02 3.300e-02 2.989e-01 5.073e-02 2.517e-01 1.176e-02 2.206e-02 2.279e-02 1.285e-01 6.018e-02 5.972e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.667e-01 0.000e+00  3.594e+02 3.000e-02 3.109e-01 5.587e-02 2.481e-01 1.183e-02 2.236e-02 2.311e-02 1.222e-01 6.034e-02 6.005e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.800e-01 0.000e+00  3.944e+02 2.736e-02 3.217e-01 6.071e-02 2.445e-01 1.183e-02 2.268e-02 2.346e-02 1.413e-01 6.051e-02 6.041e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  2.933e-01 0.000e+00  4.313e+02 2.503e-02 3.314e-01 6.525e-02 2.411e-01 1.362e-02 2.303e-02 2.383e-02 1.550e-01 6.069e-02 6.079e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.067e-01 0.000e+00  4.703e+02 2.297e-02 3.402e-01 6.949e-02 2.378e-01 1.384e-02 2.340e-02 2.423e-02 2.038e-01 6.088e-02 6.120e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.200e-01 0.000e+00  5.114e+02 2.115e-02 3.481e-01 7.346e-02 2.346e-01 1.361e-02 2.379e-02 2.466e-02 2.297e-01 6.107e-02 6.163e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.333e-01 0.000e+00  5.544e+02 1.952e-02 3.553e-01 7.718e-02 2.315e-01 1.340e-02 2.421e-02 2.511e-02 2.490e-01 6.128e-02 6.208e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.467e-01 0.000e+00  5.995e+02 1.807e-02 3.618e-01 8.065e-02 2.286e-01 1.345e-02 2.466e-02 2.560e-02 2.785e-01 6.151e-02 6.256e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.600e-01 0.000e+00  6.466e+02 1.677e-02 3.677e-01 8.390e-02 2.259e-01 1.250e-02 2.514e-02 2.612e-02 3.069e-01 6.174e-02 6.307e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.733e-01 0.000e+00  6.958e+02 1.561e-02 3.731e-01 8.695e-02 2.232e-01 1.272e-02 2.565e-02 2.667e-02 3.023e-01 6.198e-02 6.360e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  3.867e-01 0.000e+00  7.470e+02 1.456e-02 3.781e-01 8.981e-02 2.207e-01 1.272e-02 2.619e-02 2.726e-02 3.330e-01 6.223e-02 6.416e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.000e-01 0.000e+00  8.002e+02 1.361e-02 3.827e-01 9.249e-02 2.183e-01 1.283e-02 2.677e-02 2.789e-02 3.593e-01 6.250e-02 6.474e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.133e-01 0.000e+00  8.554e+02 1.274e-02 3.869e-01 9.502e-02 2.161e-01 1.286e-02 2.738e-02 2.855e-02 3.839e-01 6.277e-02 6.536e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.267e-01 0.000e+00  9.127e+02 1.196e-02 3.907e-01 9.739e-02 2.139e-01 1.313e-02 2.802e-02 2.926e-02 4.250e-01 6.306e-02 6.600e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.400e-01 0.000e+00  9.719e+02 1.125e-02 3.943e-01 9.963e-02 2.119e-01 1.329e-02 2.871e-02 3.000e-02 4.587e-01 6.336e-02 6.667e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.533e-01 0.000e+00  1.033e+03 1.060e-02 3.976e-01 1.017e-01 2.099e-01 1.419e-02 2.944e-02 3.080e-02 5.097e-01 6.367e-02 6.737e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.667e-01 0.000e+00  1.097e+03 1.000e-02 4.007e-01 1.037e-01 2.081e-01 1.373e-02 3.021e-02 3.164e-02 5.977e-01 6.399e-02 6.810e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.800e-01 0.000e+00  1.162e+03 9.454e-03 4.036e-01 1.056e-01 2.063e-01 1.522e-02 3.102e-02 3.254e-02 6.287e-01 6.432e-02 6.887e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  4.933e-01 0.000e+00  1.229e+03 8.951e-03 4.062e-01 1.074e-01 2.046e-01 1.557e-02 3.189e-02 3.348e-02 6.718e-01 6.467e-02 6.966e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  5.067e-01 0.000e+00  1.299e+03 8.488e-03 4.087e-01 1.091e-01 2.030e-01 1.541e-02 3.281e-02 3.449e-02 7.315e-01 6.503e-02 7.049e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  5.200e-01 0.000e+00  1.370e+03 8.060e-03 4.111e-01 1.107e-01 2.015e-01 1.520e-02 3.378e-02 3.556e-02 7.834e-01 6.540e-02 7.136e-02 #  p p > zp > l+ l-
5.851e+03 6.930e-01  5.333e-01 0.000e+00  1.444e+03 7.664e-03 4.133e-01 1.122e-01 2.000e-01 1.481e-02 3.480e-02 3.669e-02 8.269e-01 6.578e-02 7.226e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  0.000e+00 0.000e+00  1.245e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.986e-02 2.074e-02 2.098e-02 1.986e-02 5.822e-02 5.839e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.333e-02 0.000e+00  1.168e+02 1.331e-01 8.598e-02 1.435e-01 6.230e-02 1.855e-02 2.065e-02 2.090e-02 1.198e-02 5.815e-02 5.831e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.667e-02 0.000e+00  1.117e+02 1.392e-01 5.131e-02 1.182e-01 8.707e-02 1.888e-02 2.060e-02 2.085e-02 7.019e-03 5.809e-02 5.825e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.000e-02 0.000e+00  1.091e+02 1.425e-01 2.402e-02 9.227e-02 1.148e-01 1.976e-02 2.057e-02 2.082e-02 3.332e-03 5.807e-02 5.823e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  5.333e-02 0.000e+00  1.090e+02 1.425e-01 6.567e-03 6.751e-02 1.438e-01 1.965e-02 2.057e-02 2.082e-02 9.126e-04 5.807e-02 5.823e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  6.667e-02 0.000e+00  1.115e+02 1.392e-01 1.581e-04 4.561e-02 1.721e-01 1.871e-02 2.060e-02 2.085e-02 2.221e-05 5.809e-02 5.825e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  8.000e-02 0.000e+00  1.165e+02 1.332e-01 4.510e-03 2.781e-02 1.979e-01 1.951e-02 2.065e-02 2.090e-02 6.567e-04 5.814e-02 5.831e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  9.333e-02 0.000e+00  1.241e+02 1.250e-01 1.805e-02 1.471e-02 2.199e-01 1.880e-02 2.073e-02 2.097e-02 2.716e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.067e-01 0.000e+00  1.342e+02 1.156e-01 3.844e-02 6.263e-03 2.374e-01 1.767e-02 2.084e-02 2.107e-02 6.235e-03 5.832e-02 5.849e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.200e-01 0.000e+00  1.469e+02 1.056e-01 6.322e-02 1.947e-03 2.505e-01 1.730e-02 2.098e-02 2.120e-02 1.070e-02 5.844e-02 5.863e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.333e-01 0.000e+00  1.621e+02 9.566e-02 9.019e-02 9.961e-04 2.596e-01 1.699e-02 2.114e-02 2.136e-02 1.640e-02 5.859e-02 5.879e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.467e-01 0.000e+00  1.798e+02 8.621e-02 1.176e-01 2.597e-03 2.654e-01 1.732e-02 2.134e-02 2.154e-02 2.334e-02 5.877e-02 5.898e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.600e-01 0.000e+00  2.001e+02 7.747e-02 1.444e-01 6.009e-03 2.684e-01 1.716e-02 1.945e-02 1.976e-02 3.009e-02 5.897e-02 5.919e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.733e-01 0.000e+00  2.230e+02 6.954e-02 1.697e-01 1.062e-02 2.694e-01 1.685e-02 2.182e-02 2.199e-02 4.062e-02 5.920e-02 5.944e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  1.867e-01 0.000e+00  2.484e+02 6.244e-02 1.933e-01 1.596e-02 2.689e-01 1.689e-02 2.210e-02 2.226e-02 5.024e-02 5.946e-02 5.971e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.000e-01 0.000e+00  2.763e+02 5.614e-02 2.149e-01 2.168e-02 2.673e-01 1.570e-02 2.243e-02 2.256e-02 6.379e-02 5.974e-02 6.001e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.133e-01 0.000e+00  3.068e+02 5.058e-02 2.345e-01 2.753e-02 2.649e-01 1.685e-02 2.278e-02 2.289e-02 7.586e-02 6.005e-02 6.035e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.267e-01 0.000e+00  3.398e+02 4.568e-02 2.522e-01 3.334e-02 2.620e-01 1.680e-02 2.317e-02 2.326e-02 9.296e-02 6.039e-02 6.071e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.400e-01 0.000e+00  3.754e+02 4.137e-02 2.682e-01 3.902e-02 2.589e-01 1.624e-02 2.360e-02 2.365e-02 1.084e-01 6.076e-02 6.110e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.533e-01 0.000e+00  4.135e+02 3.757e-02 2.826e-01 4.448e-02 2.555e-01 1.620e-02 2.407e-02 2.409e-02 1.248e-01 6.115e-02 6.152e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.667e-01 0.000e+00  4.542e+02 3.423e-02 2.956e-01 4.969e-02 2.521e-01 1.636e-02 2.458e-02 2.456e-02 1.432e-01 6.158e-02 6.198e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.800e-01 0.000e+00  4.974e+02 3.127e-02 3.073e-01 5.463e-02 2.487e-01 1.351e-02 2.514e-02 2.508e-02 1.636e-01 6.203e-02 6.246e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  2.933e-01 0.000e+00  5.432e+02 2.866e-02 3.179e-01 5.930e-02 2.453e-01 1.384e-02 2.574e-02 2.563e-02 1.545e-01 6.252e-02 6.298e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.067e-01 0.000e+00  5.915e+02 2.634e-02 3.275e-01 6.370e-02 2.421e-01 1.407e-02 2.639e-02 2.623e-02 1.746e-01 6.303e-02 6.353e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.200e-01 0.000e+00  6.423e+02 2.428e-02 3.361e-01 6.784e-02 2.389e-01 1.635e-02 2.709e-02 2.688e-02 2.015e-01 6.358e-02 6.412e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.333e-01 0.000e+00  6.957e+02 2.243e-02 3.440e-01 7.172e-02 2.358e-01 1.671e-02 2.785e-02 2.758e-02 2.588e-01 6.416e-02 6.474e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.467e-01 0.000e+00  7.517e+02 2.078e-02 3.511e-01 7.537e-02 2.328e-01 1.446e-02 2.866e-02 2.832e-02 2.824e-01 6.477e-02 6.540e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.600e-01 0.000e+00  8.102e+02 1.930e-02 3.577e-01 7.880e-02 2.300e-01 1.460e-02 2.954e-02 2.913e-02 2.700e-01 6.542e-02 6.610e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.733e-01 0.000e+00  8.712e+02 1.797e-02 3.637e-01 8.202e-02 2.273e-01 1.457e-02 3.048e-02 2.999e-02 2.948e-01 6.610e-02 6.683e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  3.867e-01 0.000e+00  9.348e+02 1.677e-02 3.691e-01 8.505e-02 2.247e-01 1.626e-02 3.150e-02 3.092e-02 3.500e-01 6.682e-02 6.760e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.000e-01 0.000e+00  1.001e+03 1.568e-02 3.742e-01 8.790e-02 2.223e-01 1.691e-02 3.259e-02 3.191e-02 3.933e-01 6.757e-02 6.842e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.133e-01 0.000e+00  1.070e+03 1.469e-02 3.788e-01 9.058e-02 2.199e-01 1.690e-02 3.377e-02 3.298e-02 4.259e-01 6.837e-02 6.927e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.267e-01 0.000e+00  1.141e+03 1.380e-02 3.831e-01 9.311e-02 2.177e-01 1.709e-02 3.504e-02 3.412e-02 4.733e-01 6.920e-02 7.017e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.400e-01 0.000e+00  1.215e+03 1.298e-02 3.871e-01 9.550e-02 2.155e-01 1.790e-02 3.639e-02 3.535e-02 5.203e-01 7.007e-02 7.111e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.533e-01 0.000e+00  1.291e+03 1.223e-02 3.907e-01 9.775e-02 2.135e-01 1.766e-02 3.786e-02 3.667e-02 5.480e-01 7.099e-02 7.210e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.667e-01 0.000e+00  1.370e+03 1.154e-02 3.941e-01 9.988e-02 2.116e-01 1.726e-02 3.943e-02 3.808e-02 5.708e-01 7.195e-02 7.314e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.800e-01 0.000e+00  1.451e+03 1.091e-02 3.973e-01 1.019e-01 2.097e-01 1.777e-02 4.112e-02 3.959e-02 6.218e-01 7.295e-02 7.422e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  4.933e-01 0.000e+00  1.535e+03 1.034e-02 4.003e-01 1.038e-01 2.079e-01 1.814e-02 4.294e-02 4.121e-02 6.750e-01 7.400e-02 7.536e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  5.067e-01 0.000e+00  1.622e+03 9.802e-03 4.030e-01 1.056e-01 2.062e-01 1.805e-02 4.490e-02 4.296e-02 7.389e-01 7.509e-02 7.654e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  5.200e-01 0.000e+00  1.711e+03 9.309e-03 4.056e-01 1.073e-01 2.046e-01 1.814e-02 4.701e-02 4.483e-02 7.398e-01 7.624e-02 7.779e-02 #  p p > zp > l+ l-
6.345e+03 7.425e-01  5.333e-01 0.000e+00  1.802e+03 8.853e-03 4.080e-01 1.090e-01 2.031e-01 1.850e-02 4.929e-02 4.684e-02 8.063e-01 7.743e-02 7.909e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  0.000e+00 0.000e+00  1.886e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.990e-02 2.123e-02 2.145e-02 1.990e-02 5.868e-02 5.888e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.333e-02 0.000e+00  1.775e+02 1.327e-01 8.836e-02 1.450e-01 6.083e-02 1.986e-02 2.112e-02 2.134e-02 1.320e-02 5.858e-02 5.877e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.667e-02 0.000e+00  1.698e+02 1.387e-01 5.534e-02 1.214e-01 8.367e-02 1.976e-02 2.105e-02 2.127e-02 7.887e-03 5.851e-02 5.870e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.000e-02 0.000e+00  1.654e+02 1.423e-01 2.849e-02 9.708e-02 1.093e-01 1.945e-02 2.101e-02 2.123e-02 3.890e-03 5.847e-02 5.866e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  5.333e-02 0.000e+00  1.644e+02 1.430e-01 9.939e-03 7.347e-02 1.364e-01 1.937e-02 2.100e-02 2.122e-02 1.350e-03 5.846e-02 5.865e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  6.667e-02 0.000e+00  1.668e+02 1.409e-01 9.766e-04 5.202e-02 1.633e-01 1.922e-02 2.102e-02 2.124e-02 1.334e-04 5.848e-02 5.867e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  8.000e-02 0.000e+00  1.727e+02 1.361e-01 1.724e-03 3.391e-02 1.884e-01 1.907e-02 2.108e-02 2.130e-02 2.440e-04 5.854e-02 5.872e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  9.333e-02 0.000e+00  1.818e+02 1.292e-01 1.121e-02 1.983e-02 2.105e-01 1.905e-02 2.117e-02 2.138e-02 1.669e-03 5.862e-02 5.881e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.067e-01 0.000e+00  1.944e+02 1.208e-01 2.770e-02 9.932e-03 2.289e-01 1.885e-02 2.129e-02 2.150e-02 4.414e-03 5.873e-02 5.893e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.200e-01 0.000e+00  2.104e+02 1.116e-01 4.913e-02 3.956e-03 2.434e-01 1.875e-02 2.145e-02 2.165e-02 8.506e-03 5.888e-02 5.909e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.333e-01 0.000e+00  2.297e+02 1.022e-01 7.354e-02 1.345e-03 2.540e-01 1.841e-02 2.165e-02 2.183e-02 1.318e-02 5.905e-02 5.928e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.467e-01 0.000e+00  2.525e+02 9.299e-02 9.925e-02 1.431e-03 2.614e-01 1.907e-02 2.188e-02 2.205e-02 2.051e-02 5.926e-02 5.950e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.600e-01 0.000e+00  2.786e+02 8.427e-02 1.250e-01 3.550e-03 2.660e-01 1.963e-02 2.215e-02 2.230e-02 2.904e-02 5.950e-02 5.975e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.733e-01 0.000e+00  3.081e+02 7.621e-02 1.500e-01 7.115e-03 2.683e-01 1.964e-02 2.245e-02 2.258e-02 3.877e-02 5.977e-02 6.004e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  1.867e-01 0.000e+00  3.410e+02 6.887e-02 1.736e-01 1.164e-02 2.689e-01 1.983e-02 2.280e-02 2.291e-02 4.947e-02 6.007e-02 6.036e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.000e-01 0.000e+00  3.773e+02 6.226e-02 1.955e-01 1.676e-02 2.683e-01 1.673e-02 2.319e-02 2.327e-02 5.101e-02 6.041e-02 6.072e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.133e-01 0.000e+00  4.170e+02 5.635e-02 2.157e-01 2.219e-02 2.667e-01 1.690e-02 2.362e-02 2.367e-02 6.486e-02 6.078e-02 6.112e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.267e-01 0.000e+00  4.601e+02 5.109e-02 2.342e-01 2.774e-02 2.644e-01 1.861e-02 2.410e-02 2.412e-02 8.164e-02 6.118e-02 6.155e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.400e-01 0.000e+00  5.065e+02 4.643e-02 2.511e-01 3.325e-02 2.617e-01 1.750e-02 2.463e-02 2.461e-02 8.955e-02 6.162e-02 6.202e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.533e-01 0.000e+00  5.564e+02 4.229e-02 2.663e-01 3.864e-02 2.588e-01 1.823e-02 2.521e-02 2.515e-02 1.086e-01 6.209e-02 6.253e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.667e-01 0.000e+00  6.096e+02 3.862e-02 2.802e-01 4.385e-02 2.556e-01 1.916e-02 2.585e-02 2.573e-02 1.385e-01 6.260e-02 6.307e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.800e-01 0.000e+00  6.662e+02 3.536e-02 2.927e-01 4.884e-02 2.524e-01 1.951e-02 2.654e-02 2.637e-02 1.642e-01 6.315e-02 6.366e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  2.933e-01 0.000e+00  7.262e+02 3.246e-02 3.041e-01 5.359e-02 2.492e-01 1.966e-02 2.729e-02 2.707e-02 1.865e-01 6.373e-02 6.429e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.067e-01 0.000e+00  7.896e+02 2.988e-02 3.144e-01 5.810e-02 2.460e-01 2.020e-02 2.811e-02 2.782e-02 2.092e-01 6.436e-02 6.496e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.200e-01 0.000e+00  8.564e+02 2.758e-02 3.238e-01 6.237e-02 2.428e-01 2.002e-02 2.900e-02 2.863e-02 2.366e-01 6.502e-02 6.567e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.333e-01 0.000e+00  9.266e+02 2.551e-02 3.324e-01 6.640e-02 2.398e-01 1.860e-02 2.997e-02 2.952e-02 2.277e-01 6.573e-02 6.643e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.467e-01 0.000e+00  1.000e+03 2.366e-02 3.402e-01 7.020e-02 2.368e-01 1.832e-02 3.101e-02 3.047e-02 2.596e-01 6.648e-02 6.723e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.600e-01 0.000e+00  1.077e+03 2.199e-02 3.473e-01 7.378e-02 2.340e-01 1.916e-02 3.215e-02 3.151e-02 2.931e-01 6.727e-02 6.809e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.733e-01 0.000e+00  1.157e+03 2.049e-02 3.539e-01 7.716e-02 2.312e-01 1.898e-02 3.337e-02 3.262e-02 3.226e-01 6.810e-02 6.899e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  3.867e-01 0.000e+00  1.241e+03 1.913e-02 3.599e-01 8.034e-02 2.286e-01 1.976e-02 3.470e-02 3.382e-02 3.637e-01 6.898e-02 6.994e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.000e-01 0.000e+00  1.328e+03 1.790e-02 3.654e-01 8.334e-02 2.260e-01 2.024e-02 3.614e-02 3.512e-02 4.059e-01 6.991e-02 7.094e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.133e-01 0.000e+00  1.419e+03 1.678e-02 3.705e-01 8.618e-02 2.236e-01 2.050e-02 3.770e-02 3.653e-02 4.522e-01 7.089e-02 7.200e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.267e-01 0.000e+00  1.513e+03 1.576e-02 3.752e-01 8.885e-02 2.213e-01 2.027e-02 3.939e-02 3.804e-02 4.976e-01 7.192e-02 7.311e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.400e-01 0.000e+00  1.610e+03 1.483e-02 3.795e-01 9.138e-02 2.191e-01 2.017e-02 4.122e-02 3.968e-02 5.076e-01 7.301e-02 7.428e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.533e-01 0.000e+00  1.710e+03 1.398e-02 3.836e-01 9.377e-02 2.170e-01 2.014e-02 4.320e-02 4.145e-02 5.720e-01 7.415e-02 7.552e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.667e-01 0.000e+00  1.815e+03 1.320e-02 3.873e-01 9.604e-02 2.150e-01 2.017e-02 4.535e-02 4.336e-02 5.968e-01 7.534e-02 7.681e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.800e-01 0.000e+00  1.922e+03 1.248e-02 3.908e-01 9.818e-02 2.130e-01 2.062e-02 4.769e-02 4.542e-02 6.569e-01 7.660e-02 7.817e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  4.933e-01 0.000e+00  2.033e+03 1.182e-02 3.940e-01 1.002e-01 2.112e-01 2.052e-02 5.022e-02 4.765e-02 6.890e-01 7.791e-02 7.960e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  5.067e-01 0.000e+00  2.147e+03 1.121e-02 3.971e-01 1.021e-01 2.094e-01 2.094e-02 5.297e-02 5.007e-02 7.353e-01 7.929e-02 8.110e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  5.200e-01 0.000e+00  2.265e+03 1.065e-02 3.999e-01 1.040e-01 2.077e-01 2.039e-02 5.595e-02 5.268e-02 7.607e-01 8.074e-02 8.268e-02 #  p p > zp > l+ l-
7.016e+03 7.920e-01  5.333e-01 0.000e+00  2.386e+03 1.013e-02 4.026e-01 1.057e-01 2.061e-01 2.110e-02 5.920e-02 5.552e-02 8.130e-01 8.225e-02 8.433e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  0.000e+00 0.000e+00  3.098e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.405e-02 2.208e-02 2.223e-02 2.405e-02 5.944e-02 5.969e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.333e-02 0.000e+00  2.923e+02 1.324e-01 9.047e-02 1.463e-01 5.955e-02 2.356e-02 2.192e-02 2.209e-02 1.610e-02 5.930e-02 5.954e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.667e-02 0.000e+00  2.798e+02 1.382e-01 5.900e-02 1.242e-01 8.072e-02 2.366e-02 2.181e-02 2.198e-02 1.011e-02 5.920e-02 5.943e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.000e-02 0.000e+00  2.722e+02 1.420e-01 3.271e-02 1.014e-01 1.045e-01 2.316e-02 2.174e-02 2.192e-02 5.329e-03 5.913e-02 5.936e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  5.333e-02 0.000e+00  2.695e+02 1.434e-01 1.350e-02 7.886e-02 1.298e-01 2.315e-02 2.171e-02 2.189e-02 2.193e-03 5.911e-02 5.934e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  6.667e-02 0.000e+00  2.717e+02 1.421e-01 2.603e-03 5.800e-02 1.553e-01 2.283e-02 2.173e-02 2.191e-02 4.235e-04 5.913e-02 5.936e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  8.000e-02 0.000e+00  2.788e+02 1.384e-01 4.141e-04 3.983e-02 1.796e-01 2.313e-02 2.180e-02 2.197e-02 6.851e-05 5.919e-02 5.942e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  9.333e-02 0.000e+00  2.909e+02 1.326e-01 6.398e-03 2.509e-02 2.016e-01 2.296e-02 2.191e-02 2.207e-02 1.099e-03 5.928e-02 5.952e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.067e-01 0.000e+00  3.079e+02 1.253e-01 1.931e-02 1.407e-02 2.205e-01 2.293e-02 2.206e-02 2.222e-02 3.488e-03 5.942e-02 5.967e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.200e-01 0.000e+00  3.298e+02 1.169e-01 3.749e-02 6.690e-03 2.359e-01 2.296e-02 2.226e-02 2.240e-02 7.252e-03 5.960e-02 5.986e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.333e-01 0.000e+00  3.567e+02 1.081e-01 5.922e-02 2.589e-03 2.479e-01 2.296e-02 2.250e-02 2.263e-02 1.239e-02 5.981e-02 6.009e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.467e-01 0.000e+00  3.885e+02 9.927e-02 8.293e-02 1.241e-03 2.566e-01 2.250e-02 2.280e-02 2.291e-02 1.897e-02 6.007e-02 6.036e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.600e-01 0.000e+00  4.252e+02 9.070e-02 1.074e-01 2.076e-03 2.626e-01 2.255e-02 2.315e-02 2.323e-02 2.671e-02 6.037e-02 6.068e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.733e-01 0.000e+00  4.668e+02 8.262e-02 1.316e-01 4.553e-03 2.662e-01 2.205e-02 2.354e-02 2.360e-02 3.531e-02 6.071e-02 6.105e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  1.867e-01 0.000e+00  5.134e+02 7.514e-02 1.549e-01 8.200e-03 2.680e-01 2.208e-02 2.400e-02 2.402e-02 4.625e-02 6.109e-02 6.146e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.000e-01 0.000e+00  5.649e+02 6.831e-02 1.770e-01 1.263e-02 2.684e-01 2.233e-02 2.451e-02 2.450e-02 5.879e-02 6.152e-02 6.191e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.133e-01 0.000e+00  6.213e+02 6.212e-02 1.976e-01 1.755e-02 2.676e-01 2.249e-02 2.508e-02 2.503e-02 7.072e-02 6.199e-02 6.242e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.267e-01 0.000e+00  6.827e+02 5.656e-02 2.166e-01 2.273e-02 2.660e-01 2.290e-02 2.572e-02 2.562e-02 8.698e-02 6.250e-02 6.297e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.400e-01 0.000e+00  7.489e+02 5.158e-02 2.341e-01 2.799e-02 2.639e-01 2.292e-02 2.643e-02 2.627e-02 1.031e-01 6.306e-02 6.357e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.533e-01 0.000e+00  8.201e+02 4.713e-02 2.501e-01 3.324e-02 2.614e-01 2.249e-02 2.721e-02 2.699e-02 1.216e-01 6.367e-02 6.422e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.667e-01 0.000e+00  8.963e+02 4.315e-02 2.647e-01 3.838e-02 2.586e-01 2.249e-02 2.807e-02 2.778e-02 1.351e-01 6.433e-02 6.493e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.800e-01 0.000e+00  9.773e+02 3.960e-02 2.780e-01 4.336e-02 2.556e-01 2.230e-02 2.902e-02 2.865e-02 1.528e-01 6.504e-02 6.569e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  2.933e-01 0.000e+00  1.063e+03 3.642e-02 2.902e-01 4.814e-02 2.525e-01 2.236e-02 3.006e-02 2.960e-02 1.740e-01 6.580e-02 6.650e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.067e-01 0.000e+00  1.154e+03 3.358e-02 3.012e-01 5.272e-02 2.495e-01 2.218e-02 3.120e-02 3.064e-02 2.050e-01 6.661e-02 6.738e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.200e-01 0.000e+00  1.250e+03 3.103e-02 3.113e-01 5.708e-02 2.464e-01 2.357e-02 3.245e-02 3.178e-02 2.289e-01 6.747e-02 6.831e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.333e-01 0.000e+00  1.351e+03 2.874e-02 3.205e-01 6.122e-02 2.434e-01 2.303e-02 3.382e-02 3.302e-02 2.622e-01 6.840e-02 6.931e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.467e-01 0.000e+00  1.456e+03 2.668e-02 3.290e-01 6.515e-02 2.405e-01 2.348e-02 3.531e-02 3.437e-02 2.550e-01 6.938e-02 7.036e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.600e-01 0.000e+00  1.567e+03 2.483e-02 3.367e-01 6.886e-02 2.376e-01 2.013e-02 3.695e-02 3.585e-02 2.690e-01 7.042e-02 7.149e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.733e-01 0.000e+00  1.683e+03 2.315e-02 3.438e-01 7.238e-02 2.349e-01 2.068e-02 3.874e-02 3.746e-02 2.967e-01 7.153e-02 7.269e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  3.867e-01 0.000e+00  1.803e+03 2.163e-02 3.503e-01 7.570e-02 2.322e-01 2.353e-02 4.070e-02 3.921e-02 3.253e-01 7.270e-02 7.395e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.000e-01 0.000e+00  1.929e+03 2.025e-02 3.563e-01 7.884e-02 2.296e-01 2.297e-02 4.285e-02 4.113e-02 4.056e-01 7.394e-02 7.530e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.133e-01 0.000e+00  2.059e+03 1.899e-02 3.619e-01 8.182e-02 2.272e-01 2.181e-02 4.520e-02 4.322e-02 3.891e-01 7.525e-02 7.672e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.267e-01 0.000e+00  2.194e+03 1.784e-02 3.670e-01 8.463e-02 2.248e-01 2.258e-02 4.777e-02 4.550e-02 4.299e-01 7.664e-02 7.822e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.400e-01 0.000e+00  2.334e+03 1.680e-02 3.717e-01 8.729e-02 2.225e-01 2.221e-02 5.059e-02 4.799e-02 4.618e-01 7.810e-02 7.981e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.533e-01 0.000e+00  2.479e+03 1.584e-02 3.761e-01 8.981e-02 2.203e-01 2.203e-02 5.369e-02 5.071e-02 4.964e-01 7.965e-02 8.149e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.667e-01 0.000e+00  2.629e+03 1.496e-02 3.802e-01 9.221e-02 2.182e-01 2.094e-02 5.709e-02 5.368e-02 5.403e-01 8.128e-02 8.327e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.800e-01 0.000e+00  2.784e+03 1.415e-02 3.840e-01 9.447e-02 2.162e-01 2.196e-02 6.084e-02 5.694e-02 5.969e-01 8.299e-02 8.514e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  4.933e-01 0.000e+00  2.944e+03 1.340e-02 3.876e-01 9.663e-02 2.143e-01 2.232e-02 6.495e-02 6.050e-02 6.523e-01 8.480e-02 8.712e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  5.067e-01 0.000e+00  3.109e+03 1.272e-02 3.909e-01 9.868e-02 2.125e-01 2.201e-02 6.949e-02 6.441e-02 6.898e-01 8.671e-02 8.920e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  5.200e-01 0.000e+00  3.279e+03 1.208e-02 3.940e-01 1.006e-01 2.107e-01 2.192e-02 7.450e-02 6.871e-02 7.250e-01 8.872e-02 9.140e-02 #  p p > zp > l+ l-
7.993e+03 8.415e-01  5.333e-01 0.000e+00  3.453e+03 1.149e-02 3.969e-01 1.025e-01 2.090e-01 2.221e-02 8.002e-02 7.342e-02 7.903e-01 9.083e-02 9.372e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  0.000e+00 0.000e+00  5.903e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.832e-02 2.379e-02 2.383e-02 2.832e-02 6.091e-02 6.127e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.333e-02 0.000e+00  5.584e+02 1.321e-01 9.236e-02 1.475e-01 5.842e-02 2.835e-02 2.353e-02 2.359e-02 1.983e-02 6.070e-02 6.103e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.667e-02 0.000e+00  5.348e+02 1.378e-01 6.233e-02 1.267e-01 7.813e-02 2.784e-02 2.334e-02 2.341e-02 1.259e-02 6.053e-02 6.086e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.000e-02 0.000e+00  5.197e+02 1.417e-01 3.669e-02 1.052e-01 1.003e-01 2.771e-02 2.322e-02 2.330e-02 7.180e-03 6.043e-02 6.075e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  5.333e-02 0.000e+00  5.128e+02 1.435e-01 1.711e-02 8.375e-02 1.239e-01 2.753e-02 2.317e-02 2.325e-02 3.284e-03 6.039e-02 6.070e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  6.667e-02 0.000e+00  5.144e+02 1.430e-01 4.773e-03 6.354e-02 1.481e-01 2.736e-02 2.318e-02 2.326e-02 9.162e-04 6.040e-02 6.071e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  8.000e-02 0.000e+00  5.243e+02 1.403e-01 2.109e-04 4.551e-02 1.715e-01 2.718e-02 2.326e-02 2.333e-02 4.104e-05 6.046e-02 6.078e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  9.333e-02 0.000e+00  5.426e+02 1.355e-01 3.207e-03 3.036e-02 1.931e-01 2.675e-02 2.340e-02 2.347e-02 6.342e-04 6.059e-02 6.092e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.067e-01 0.000e+00  5.693e+02 1.291e-01 1.290e-02 1.849e-02 2.122e-01 2.696e-02 2.362e-02 2.367e-02 2.723e-03 6.077e-02 6.111e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.200e-01 0.000e+00  6.044e+02 1.216e-01 2.800e-02 9.958e-03 2.283e-01 2.665e-02 2.390e-02 2.393e-02 6.170e-03 6.101e-02 6.137e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.333e-01 0.000e+00  6.478e+02 1.134e-01 4.704e-02 4.550e-03 2.413e-01 2.680e-02 2.426e-02 2.426e-02 1.118e-02 6.131e-02 6.169e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.467e-01 0.000e+00  6.996e+02 1.050e-01 6.861e-02 1.880e-03 2.513e-01 2.601e-02 2.469e-02 2.466e-02 1.708e-02 6.167e-02 6.207e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.600e-01 0.000e+00  7.597e+02 9.672e-02 9.148e-02 1.477e-03 2.585e-01 2.629e-02 2.520e-02 2.514e-02 2.477e-02 6.208e-02 6.252e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.733e-01 0.000e+00  8.283e+02 8.873e-02 1.147e-01 2.858e-03 2.634e-01 2.627e-02 2.580e-02 2.569e-02 3.356e-02 6.256e-02 6.303e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  1.867e-01 0.000e+00  9.052e+02 8.120e-02 1.375e-01 5.580e-03 2.663e-01 2.611e-02 2.648e-02 2.632e-02 4.368e-02 6.311e-02 6.362e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.000e-01 0.000e+00  9.904e+02 7.423e-02 1.594e-01 9.262e-03 2.676e-01 2.618e-02 2.727e-02 2.704e-02 5.622e-02 6.372e-02 6.427e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.133e-01 0.000e+00  1.084e+03 6.784e-02 1.801e-01 1.359e-02 2.678e-01 2.589e-02 2.815e-02 2.786e-02 6.898e-02 6.439e-02 6.499e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.267e-01 0.000e+00  1.186e+03 6.203e-02 1.995e-01 1.832e-02 2.669e-01 2.630e-02 2.915e-02 2.877e-02 8.216e-02 6.513e-02 6.579e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.400e-01 0.000e+00  1.297e+03 5.677e-02 2.175e-01 2.327e-02 2.654e-01 2.647e-02 3.027e-02 2.980e-02 9.846e-02 6.595e-02 6.667e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.533e-01 0.000e+00  1.415e+03 5.203e-02 2.341e-01 2.830e-02 2.633e-01 2.634e-02 3.152e-02 3.094e-02 1.191e-01 6.683e-02 6.762e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.667e-01 0.000e+00  1.542e+03 4.777e-02 2.493e-01 3.330e-02 2.609e-01 2.624e-02 3.292e-02 3.221e-02 1.376e-01 6.779e-02 6.865e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.800e-01 0.000e+00  1.678e+03 4.394e-02 2.633e-01 3.821e-02 2.583e-01 2.592e-02 3.448e-02 3.362e-02 1.545e-01 6.884e-02 6.978e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  2.933e-01 0.000e+00  1.822e+03 4.050e-02 2.761e-01 4.298e-02 2.555e-01 2.594e-02 3.621e-02 3.519e-02 1.647e-01 6.996e-02 7.099e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.067e-01 0.000e+00  1.974e+03 3.741e-02 2.879e-01 4.759e-02 2.526e-01 2.667e-02 3.814e-02 3.692e-02 2.025e-01 7.117e-02 7.229e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.200e-01 0.000e+00  2.135e+03 3.462e-02 2.986e-01 5.200e-02 2.497e-01 2.602e-02 4.029e-02 3.885e-02 2.226e-01 7.246e-02 7.369e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.333e-01 0.000e+00  2.304e+03 3.211e-02 3.085e-01 5.622e-02 2.468e-01 2.633e-02 4.269e-02 4.099e-02 2.512e-01 7.385e-02 7.520e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.467e-01 0.000e+00  2.481e+03 2.985e-02 3.175e-01 6.024e-02 2.439e-01 2.585e-02 4.535e-02 4.335e-02 2.587e-01 7.534e-02 7.681e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.600e-01 0.000e+00  2.667e+03 2.780e-02 3.258e-01 6.407e-02 2.411e-01 2.604e-02 4.832e-02 4.598e-02 2.787e-01 7.693e-02 7.854e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.733e-01 0.000e+00  2.861e+03 2.594e-02 3.335e-01 6.770e-02 2.383e-01 2.250e-02 5.163e-02 4.890e-02 3.149e-01 7.863e-02 8.038e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  3.867e-01 0.000e+00  3.063e+03 2.425e-02 3.405e-01 7.114e-02 2.356e-01 2.558e-02 5.532e-02 5.213e-02 3.616e-01 8.044e-02 8.235e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.000e-01 0.000e+00  3.274e+03 2.272e-02 3.470e-01 7.441e-02 2.330e-01 2.531e-02 5.945e-02 5.573e-02 3.762e-01 8.237e-02 8.445e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.133e-01 0.000e+00  3.493e+03 2.132e-02 3.530e-01 7.751e-02 2.305e-01 2.475e-02 6.407e-02 5.974e-02 4.246e-01 8.442e-02 8.670e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.267e-01 0.000e+00  3.721e+03 2.005e-02 3.585e-01 8.045e-02 2.281e-01 2.473e-02 6.924e-02 6.420e-02 4.634e-01 8.661e-02 8.909e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.400e-01 0.000e+00  3.957e+03 1.888e-02 3.637e-01 8.324e-02 2.258e-01 2.527e-02 7.505e-02 6.918e-02 4.940e-01 8.894e-02 9.164e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.533e-01 0.000e+00  4.201e+03 1.781e-02 3.684e-01 8.588e-02 2.236e-01 2.475e-02 8.158e-02 7.475e-02 5.083e-01 9.141e-02 9.436e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.667e-01 0.000e+00  4.454e+03 1.683e-02 3.729e-01 8.839e-02 2.214e-01 2.369e-02 8.893e-02 8.097e-02 5.326e-01 9.405e-02 9.725e-02 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.800e-01 0.000e+00  4.715e+03 1.592e-02 3.770e-01 9.078e-02 2.194e-01 2.394e-02 9.722e-02 8.795e-02 5.550e-01 9.685e-02 1.003e-01 #  p p > zp > l+ l-
9.593e+03 8.910e-01  4.933e-01 0.000e+00  4.985e+03 1.509e-02 3.809e-01 9.305e-02 2.174e-01 2.379e-02 1.066e-01 9.579e-02 5.963e-01 9.983e-02 1.036e-01 #  p p > zp > l+ l-
9.593e+03 8.910e-01  5.067e-01 0.000e+00  5.262e+03 1.432e-02 3.845e-01 9.521e-02 2.155e-01 2.388e-02 1.172e-01 1.046e-01 6.093e-01 1.030e-01 1.071e-01 #  p p > zp > l+ l-
9.593e+03 8.910e-01  5.200e-01 0.000e+00  5.549e+03 1.360e-02 3.879e-01 9.726e-02 2.136e-01 2.364e-02 1.292e-01 1.145e-01 6.555e-01 1.064e-01 1.109e-01 #  p p > zp > l+ l-
9.593e+03 8.910e-01  5.333e-01 0.000e+00  5.843e+03 1.294e-02 3.911e-01 9.922e-02 2.119e-01 2.273e-02 1.429e-01 1.257e-01 6.922e-01 1.099e-01 1.148e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  0.000e+00 0.000e+00  1.583e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.192e-02 2.903e-02 2.866e-02 3.192e-02 6.505e-02 6.570e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.333e-02 0.000e+00  1.501e+03 1.318e-01 9.406e-02 1.486e-01 5.742e-02 3.178e-02 2.843e-02 2.812e-02 2.269e-02 6.460e-02 6.522e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.667e-02 0.000e+00  1.439e+03 1.373e-01 6.536e-02 1.290e-01 7.585e-02 3.155e-02 2.799e-02 2.771e-02 1.504e-02 6.427e-02 6.486e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.000e-02 0.000e+00  1.397e+03 1.414e-01 4.042e-02 1.086e-01 9.651e-02 3.141e-02 2.769e-02 2.744e-02 8.971e-03 6.404e-02 6.462e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  5.333e-02 0.000e+00  1.375e+03 1.435e-01 2.069e-02 8.818e-02 1.187e-01 3.121e-02 2.754e-02 2.730e-02 4.504e-03 6.393e-02 6.450e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  6.667e-02 0.000e+00  1.373e+03 1.437e-01 7.295e-03 6.866e-02 1.415e-01 3.097e-02 2.753e-02 2.729e-02 1.587e-03 6.392e-02 6.449e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  8.000e-02 0.000e+00  1.392e+03 1.417e-01 8.281e-04 5.089e-02 1.640e-01 3.084e-02 2.766e-02 2.741e-02 1.846e-04 6.402e-02 6.459e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  9.333e-02 0.000e+00  1.430e+03 1.378e-01 1.297e-03 3.555e-02 1.852e-01 3.069e-02 2.793e-02 2.766e-02 2.950e-04 6.422e-02 6.481e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.067e-01 0.000e+00  1.489e+03 1.323e-01 8.143e-03 2.306e-02 2.043e-01 3.063e-02 2.835e-02 2.804e-02 1.915e-03 6.454e-02 6.515e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.200e-01 0.000e+00  1.568e+03 1.257e-01 2.038e-02 1.360e-02 2.208e-01 3.035e-02 2.892e-02 2.856e-02 4.953e-03 6.497e-02 6.561e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.333e-01 0.000e+00  1.667e+03 1.182e-01 3.681e-02 7.070e-03 2.346e-01 3.018e-02 2.966e-02 2.924e-02 9.270e-03 6.550e-02 6.619e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.467e-01 0.000e+00  1.786e+03 1.103e-01 5.617e-02 3.207e-03 2.455e-01 3.057e-02 3.057e-02 3.007e-02 1.526e-02 6.616e-02 6.689e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.600e-01 0.000e+00  1.926e+03 1.023e-01 7.731e-02 1.638e-03 2.539e-01 3.037e-02 3.167e-02 3.107e-02 2.261e-02 6.693e-02 6.773e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.733e-01 0.000e+00  2.085e+03 9.449e-02 9.926e-02 1.946e-03 2.599e-01 3.046e-02 3.297e-02 3.225e-02 3.214e-02 6.783e-02 6.869e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  1.867e-01 0.000e+00  2.265e+03 8.701e-02 1.213e-01 3.728e-03 2.639e-01 2.959e-02 3.450e-02 3.364e-02 4.231e-02 6.885e-02 6.980e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.000e-01 0.000e+00  2.465e+03 7.998e-02 1.428e-01 6.618e-03 2.662e-01 2.892e-02 3.630e-02 3.526e-02 5.257e-02 7.001e-02 7.104e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.133e-01 0.000e+00  2.685e+03 7.345e-02 1.634e-01 1.030e-02 2.672e-01 2.936e-02 3.837e-02 3.713e-02 6.411e-02 7.131e-02 7.244e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.267e-01 0.000e+00  2.925e+03 6.744e-02 1.830e-01 1.453e-02 2.671e-01 2.867e-02 4.078e-02 3.929e-02 7.299e-02 7.275e-02 7.400e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.400e-01 0.000e+00  3.185e+03 6.196e-02 2.013e-01 1.909e-02 2.662e-01 2.624e-02 4.356e-02 4.176e-02 8.622e-02 7.434e-02 7.573e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.533e-01 0.000e+00  3.465e+03 5.698e-02 2.183e-01 2.383e-02 2.647e-01 2.880e-02 4.676e-02 4.460e-02 1.122e-01 7.610e-02 7.764e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.667e-01 0.000e+00  3.766e+03 5.246e-02 2.341e-01 2.864e-02 2.628e-01 2.939e-02 5.046e-02 4.787e-02 1.320e-01 7.803e-02 7.974e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.800e-01 0.000e+00  4.087e+03 4.838e-02 2.487e-01 3.343e-02 2.605e-01 2.917e-02 5.473e-02 5.161e-02 1.423e-01 8.015e-02 8.204e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  2.933e-01 0.000e+00  4.427e+03 4.468e-02 2.621e-01 3.813e-02 2.579e-01 2.816e-02 5.966e-02 5.591e-02 1.688e-01 8.246e-02 8.456e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.067e-01 0.000e+00  4.788e+03 4.135e-02 2.745e-01 4.272e-02 2.553e-01 2.763e-02 6.537e-02 6.086e-02 1.816e-01 8.498e-02 8.731e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.200e-01 0.000e+00  5.170e+03 3.833e-02 2.858e-01 4.715e-02 2.525e-01 2.665e-02 7.199e-02 6.656e-02 1.976e-01 8.773e-02 9.031e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.333e-01 0.000e+00  5.571e+03 3.560e-02 2.963e-01 5.142e-02 2.497e-01 2.593e-02 7.969e-02 7.314e-02 2.185e-01 9.071e-02 9.359e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.467e-01 0.000e+00  5.992e+03 3.313e-02 3.059e-01 5.550e-02 2.470e-01 2.624e-02 8.866e-02 8.075e-02 2.382e-01 9.395e-02 9.715e-02 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.600e-01 0.000e+00  6.434e+03 3.089e-02 3.148e-01 5.941e-02 2.442e-01 2.580e-02 9.915e-02 8.957e-02 2.523e-01 9.748e-02 1.010e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.733e-01 0.000e+00  6.895e+03 2.886e-02 3.229e-01 6.313e-02 2.415e-01 2.511e-02 1.114e-01 9.983e-02 2.657e-01 1.013e-01 1.053e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  3.867e-01 0.000e+00  7.377e+03 2.700e-02 3.305e-01 6.668e-02 2.388e-01 2.508e-02 1.259e-01 1.118e-01 3.042e-01 1.055e-01 1.099e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.000e-01 0.000e+00  7.879e+03 2.532e-02 3.374e-01 7.006e-02 2.362e-01 2.369e-02 1.430e-01 1.258e-01 3.113e-01 1.100e-01 1.149e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.133e-01 0.000e+00  8.401e+03 2.377e-02 3.439e-01 7.327e-02 2.337e-01 2.283e-02 1.632e-01 1.422e-01 3.298e-01 1.149e-01 1.203e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.267e-01 0.000e+00  8.944e+03 2.236e-02 3.498e-01 7.632e-02 2.313e-01 2.237e-02 1.872e-01 1.615e-01 3.515e-01 1.202e-01 1.262e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.400e-01 0.000e+00  9.506e+03 2.107e-02 3.554e-01 7.923e-02 2.289e-01 2.088e-02 2.158e-01 1.843e-01 3.686e-01 1.259e-01 1.327e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.533e-01 0.000e+00  1.009e+04 1.989e-02 3.605e-01 8.199e-02 2.266e-01 2.107e-02 2.501e-01 2.114e-01 3.818e-01 1.322e-01 1.397e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.667e-01 0.000e+00  1.069e+04 1.880e-02 3.653e-01 8.461e-02 2.245e-01 2.058e-02 2.914e-01 2.435e-01 3.871e-01 1.390e-01 1.474e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.800e-01 0.000e+00  1.131e+04 1.779e-02 3.698e-01 8.711e-02 2.223e-01 1.958e-02 3.412e-01 2.819e-01 4.126e-01 1.464e-01 1.558e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  4.933e-01 0.000e+00  1.196e+04 1.686e-02 3.740e-01 8.949e-02 2.203e-01 1.805e-02 4.015e-01 3.278e-01 4.102e-01 1.545e-01 1.649e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  5.067e-01 0.000e+00  1.262e+04 1.601e-02 3.779e-01 9.175e-02 2.183e-01 1.802e-02 4.749e-01 3.831e-01 4.240e-01 1.633e-01 1.749e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  5.200e-01 0.000e+00   nan 1.521e-02 3.816e-01 9.391e-02 2.165e-01  nan 5.646e-01 4.498e-01  nan 1.729e-01 1.858e-01 #  p p > zp > l+ l-
1.293e+04 9.405e-01  5.333e-01 0.000e+00   nan 1.448e-02 3.850e-01 9.597e-02 2.146e-01  nan 6.746e-01 5.306e-01  nan 1.833e-01 1.978e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  0.000e+00 0.000e+00  2.474e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.440e-02 2.557e-01 2.157e-01 2.440e-02 1.332e-01 1.408e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.333e-02 0.000e+00  2.350e+04 1.315e-01 9.560e-02 1.495e-01 5.653e-02 2.507e-02 2.248e-01 1.914e-01 1.823e-02 1.276e-01 1.346e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.667e-02 0.000e+00  2.255e+04 1.369e-01 6.813e-02 1.310e-01 7.381e-02 2.560e-02 2.036e-01 1.746e-01 1.274e-02 1.235e-01 1.300e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.000e-02 0.000e+00  2.188e+04 1.410e-01 4.390e-02 1.117e-01 9.317e-02 2.595e-02 1.899e-01 1.637e-01 8.078e-03 1.207e-01 1.269e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  5.333e-02 0.000e+00  2.150e+04 1.435e-01 2.420e-02 9.220e-02 1.140e-01 2.607e-02 1.825e-01 1.577e-01 4.393e-03 1.192e-01 1.251e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  6.667e-02 0.000e+00  2.140e+04 1.441e-01 1.003e-02 7.339e-02 1.356e-01 2.598e-02 1.806e-01 1.562e-01 1.814e-03 1.188e-01 1.247e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  8.000e-02 0.000e+00  2.158e+04 1.428e-01 2.047e-03 5.597e-02 1.571e-01 2.567e-02 1.841e-01 1.590e-01 3.667e-04 1.195e-01 1.255e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  9.333e-02 0.000e+00  2.205e+04 1.397e-01 3.937e-04 4.058e-02 1.777e-01 2.518e-02 1.933e-01 1.664e-01 7.045e-05 1.215e-01 1.277e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.067e-01 0.000e+00  2.280e+04 1.351e-01 4.745e-03 2.768e-02 1.966e-01 2.455e-02 2.091e-01 1.789e-01 8.519e-04 1.246e-01 1.312e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.200e-01 0.000e+00  2.384e+04 1.292e-01 1.438e-02 1.748e-02 2.134e-01 2.369e-02 2.329e-01 1.978e-01 2.646e-03 1.291e-01 1.363e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.333e-01 0.000e+00  2.516e+04 1.224e-01 2.831e-02 1.001e-02 2.277e-01 2.258e-02 2.672e-01 2.247e-01 5.270e-03 1.351e-01 1.430e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.467e-01 0.000e+00  2.676e+04 1.150e-01 4.546e-02 5.093e-03 2.395e-01 2.146e-02 3.159e-01 2.624e-01 8.502e-03 1.428e-01 1.516e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.600e-01 0.000e+00  2.865e+04 1.075e-01 6.478e-02 2.447e-03 2.488e-01 2.018e-02 3.846e-01 3.150e-01 1.218e-02 1.523e-01 1.625e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.733e-01 0.000e+00  3.083e+04 9.989e-02 8.534e-02 1.729e-03 2.558e-01 1.881e-02 4.823e-01 3.886e-01 1.609e-02 1.641e-01 1.759e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  1.867e-01 0.000e+00   nan 9.253e-02 1.064e-01 2.579e-03 2.608e-01  nan 6.229e-01 4.927e-01  nan 1.786e-01 1.924e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.000e-01 0.000e+00   nan 8.551e-02 1.273e-01 4.656e-03 2.641e-01  nan 8.288e-01 6.422e-01  nan 1.962e-01 2.126e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.133e-01 0.000e+00   nan 7.891e-02 1.476e-01 7.657e-03 2.660e-01  nan 1.136e+00 8.603e-01  nan 2.176e-01 2.374e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.267e-01 0.000e+00   nan 7.277e-02 1.671e-01 1.132e-02 2.667e-01  nan 1.603e+00 1.184e+00  nan 2.438e-01 2.679e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.400e-01 0.000e+00   nan 6.711e-02 1.856e-01 1.544e-02 2.665e-01  nan 2.331e+00 1.676e+00  nan 2.758e-01 3.055e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.533e-01 0.000e+00   nan 6.192e-02 2.029e-01 1.985e-02 2.655e-01  nan 3.492e+00 2.438e+00  nan 3.150e-01 3.519e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.667e-01 0.000e+00   nan 5.718e-02 2.191e-01 2.441e-02 2.640e-01  nan 5.387e+00 3.646e+00  nan 3.634e-01 4.097e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.800e-01 0.000e+00   nan 5.286e-02 2.342e-01 2.902e-02 2.621e-01  nan 8.560e+00 5.602e+00  nan 4.233e-01 4.818e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  2.933e-01 0.000e+00   nan 4.894e-02 2.481e-01 3.361e-02 2.599e-01  nan 1.401e+01 8.848e+00  nan 4.979e-01 5.726e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.067e-01 0.000e+00   nan 4.538e-02 2.611e-01 3.813e-02 2.575e-01  nan 2.362e+01 1.436e+01  nan 5.913e-01 6.876e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.200e-01 0.000e+00   nan 4.214e-02 2.730e-01 4.255e-02 2.550e-01  nan 4.102e+01 2.397e+01  nan 7.092e-01 8.343e-01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.333e-01 0.000e+00   nan 3.920e-02 2.840e-01 4.682e-02 2.524e-01  nan 7.337e+01 4.111e+01  nan 8.589e-01 1.023e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.467e-01 0.000e+00   nan 3.653e-02 2.942e-01 5.094e-02 2.497e-01  nan 1.352e+02 7.247e+01  nan 1.050e+00 1.267e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.600e-01 0.000e+00   nan 3.410e-02 3.035e-01 5.491e-02 2.470e-01  nan 2.566e+02 1.313e+02  nan 1.297e+00 1.586e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.733e-01 0.000e+00   nan 3.189e-02 3.122e-01 5.870e-02 2.444e-01  nan 5.015e+02 2.445e+02  nan 1.618e+00 2.006e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  3.867e-01 0.000e+00   nan 2.987e-02 3.202e-01 6.234e-02 2.418e-01  nan 1.010e+03 4.681e+02  nan 2.037e+00 2.563e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.000e-01 0.000e+00   nan 2.802e-02 3.277e-01 6.580e-02 2.392e-01  nan 2.094e+03 9.209e+02  nan 2.590e+00 3.310e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.133e-01 0.000e+00   nan 2.633e-02 3.346e-01 6.911e-02 2.367e-01  nan 4.474e+03 1.862e+03  nan 3.326e+00 4.319e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.267e-01 0.000e+00   nan 2.479e-02 3.410e-01 7.227e-02 2.343e-01  nan 9.846e+03 3.871e+03  nan 4.313e+00 5.693e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.400e-01 0.000e+00   nan 2.337e-02 3.469e-01 7.528e-02 2.319e-01  nan 2.232e+04 8.269e+03  nan 5.647e+00 7.584e+00 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.533e-01 0.000e+00   nan 2.206e-02 3.524e-01 7.814e-02 2.296e-01  nan 5.210e+04 1.816e+04  nan 7.466e+00 1.021e+01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.667e-01 0.000e+00   nan 2.086e-02 3.576e-01 8.087e-02 2.274e-01  nan 1.253e+05 4.098e+04  nan 9.967e+00 1.388e+01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.800e-01 0.000e+00   nan 1.975e-02 3.624e-01 8.347e-02 2.252e-01  nan 3.103e+05 9.506e+04  nan 1.344e+01 1.908e+01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  4.933e-01 0.000e+00   nan 1.873e-02 3.669e-01 8.595e-02 2.231e-01  nan 7.918e+05 2.267e+05  nan 1.829e+01 2.649e+01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  5.067e-01 0.000e+00   nan 1.778e-02 3.711e-01 8.832e-02 2.211e-01  nan 2.081e+06 5.555e+05  nan 2.515e+01 3.716e+01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  5.200e-01 0.000e+00   nan 1.691e-02 3.750e-01 9.058e-02 2.192e-01  nan 5.633e+06 1.399e+06  nan 3.491e+01 5.267e+01 #  p p > zp > l+ l-
3.144e+04 9.900e-01  5.333e-01 0.000e+00   nan 1.609e-02 3.787e-01 9.273e-02 2.173e-01  nan 1.571e+07 3.622e+06  nan 4.894e+01 7.545e+01 #  p p > zp > l+ l-


==> anc/malaphoric.5000.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
3.929e+04 -9.900e-01  0.000e+00 0.000e+00  3.092e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 9.963e-03 2.557e-01 2.157e-01 9.963e-03 1.332e-01 1.408e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.667e-02 0.000e+00  3.286e+04 1.175e-01 1.648e-01 1.856e-01 2.516e-02 9.372e-03 3.007e-01 2.507e-01 1.314e-02 1.405e-01 1.490e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.333e-02 0.000e+00  3.542e+04 1.089e-01 2.040e-01 2.012e-01 1.323e-02 8.674e-03 3.719e-01 3.054e-01 1.624e-02 1.507e-01 1.606e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.000e-02 0.000e+00  3.857e+04 9.996e-02 2.410e-01 2.134e-01 5.552e-03 7.911e-03 4.839e-01 3.898e-01 1.907e-02 1.643e-01 1.761e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  6.667e-02 0.000e+00   nan 9.102e-02 2.747e-01 2.225e-01 1.491e-03  nan 6.622e-01 5.215e-01  nan 1.822e-01 1.965e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  8.333e-02 0.000e+00   nan 8.246e-02 3.045e-01 2.288e-01 3.348e-04  nan 9.532e-01 7.311e-01  nan 2.054e-01 2.233e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.000e-01 0.000e+00   nan 7.449e-02 3.304e-01 2.329e-01 1.386e-03  nan 1.443e+00 1.074e+00  nan 2.355e-01 2.582e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.167e-01 0.000e+00   nan 6.721e-02 3.525e-01 2.351e-01 4.036e-03  nan 2.299e+00 1.655e+00  nan 2.745e-01 3.040e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.333e-01 0.000e+00   nan 6.064e-02 3.713e-01 2.360e-01 7.787e-03  nan 3.852e+00 2.671e+00  nan 3.254e-01 3.642e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.500e-01 0.000e+00   nan 5.477e-02 3.872e-01 2.358e-01 1.225e-02  nan 6.788e+00 4.518e+00  nan 3.921e-01 4.442e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.667e-01 0.000e+00   nan 4.955e-02 4.004e-01 2.348e-01 1.713e-02  nan 1.258e+01 8.009e+00  nan 4.805e-01 5.515e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  1.833e-01 0.000e+00   nan 4.492e-02 4.115e-01 2.333e-01 2.223e-02  nan 2.454e+01 1.488e+01  nan 5.988e-01 6.969e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  2.000e-01 0.000e+00   nan 4.083e-02 4.208e-01 2.314e-01 2.737e-02  nan 5.033e+01 2.898e+01  nan 7.586e-01 8.963e-01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  2.167e-01 0.000e+00   nan 3.721e-02 4.285e-01 2.293e-01 3.247e-02  nan 1.086e+02 5.914e+01  nan 9.773e-01 1.173e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  2.333e-01 0.000e+00   nan 3.400e-02 4.349e-01 2.270e-01 3.745e-02  nan 2.464e+02 1.265e+02  nan 1.280e+00 1.564e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  2.500e-01 0.000e+00   nan 3.115e-02 4.402e-01 2.246e-01 4.227e-02  nan 5.883e+02 2.835e+02  nan 1.705e+00 2.121e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  2.667e-01 0.000e+00   nan 2.862e-02 4.447e-01 2.222e-01 4.690e-02  nan 1.477e+03 6.661e+02  nan 2.309e+00 2.929e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  2.833e-01 0.000e+00   nan 2.636e-02 4.484e-01 2.198e-01 5.132e-02  nan 3.902e+03 1.640e+03  nan 3.179e+00 4.116e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.000e-01 0.000e+00   nan 2.435e-02 4.514e-01 2.174e-01 5.553e-02  nan 1.084e+04 4.232e+03  nan 4.451e+00 5.889e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.167e-01 0.000e+00   nan 2.255e-02 4.540e-01 2.151e-01 5.954e-02  nan 3.168e+04 1.145e+04  nan 6.337e+00 8.575e+00 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.333e-01 0.000e+00   nan 2.093e-02 4.561e-01 2.128e-01 6.333e-02  nan 9.739e+04 3.244e+04  nan 9.174e+00 1.271e+01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.500e-01 0.000e+00   nan 1.947e-02 4.578e-01 2.106e-01 6.693e-02  nan 3.149e+05 9.637e+04  nan 1.350e+01 1.917e+01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.667e-01 0.000e+00   nan 1.816e-02 4.592e-01 2.085e-01 7.034e-02  nan 1.071e+06 3.000e+05  nan 2.021e+01 2.944e+01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  3.833e-01 0.000e+00   nan 1.697e-02 4.604e-01 2.065e-01 7.357e-02  nan 3.833e+06 9.789e+05  nan 3.075e+01 4.602e+01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  4.000e-01 0.000e+00   nan 1.590e-02 4.613e-01 2.045e-01 7.662e-02  nan 1.442e+07 3.347e+06  nan 4.758e+01 7.323e+01 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  4.167e-01 0.000e+00   nan 1.492e-02 4.621e-01 2.026e-01 7.952e-02  nan 5.710e+07 1.200e+07  nan 7.486e+01 1.186e+02 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  4.333e-01 0.000e+00   nan 1.403e-02 4.626e-01 2.008e-01 8.226e-02  nan 2.378e+08 4.506e+07  nan 1.198e+02 1.955e+02 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  4.500e-01 0.000e+00   nan 1.321e-02 4.631e-01 1.991e-01 8.487e-02  nan 1.042e+09 1.774e+08  nan 1.948e+02 3.280e+02 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  4.667e-01 0.000e+00   nan 1.247e-02 4.634e-01 1.974e-01 8.734e-02  nan 4.799e+09 7.318e+08  nan 3.222e+02 5.603e+02 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  4.833e-01 0.000e+00   nan 1.179e-02 4.637e-01 1.958e-01 8.968e-02  nan 2.326e+10 3.164e+09  nan 5.419e+02 9.740e+02 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.000e-01 0.000e+00   nan 1.116e-02 4.638e-01 1.943e-01 9.191e-02  nan 1.186e+11 1.434e+10  nan 9.266e+02 1.724e+03 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.167e-01 0.000e+00   nan 1.058e-02 4.639e-01 1.928e-01 9.403e-02  nan 6.358e+11 6.809e+10  nan 1.611e+03 3.105e+03 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.333e-01 0.000e+00   nan 1.005e-02 4.639e-01 1.914e-01 9.605e-02  nan 3.586e+12 3.389e+11  nan 2.848e+03 5.692e+03 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.500e-01 0.000e+00   nan 9.555e-03 4.639e-01 1.900e-01 9.797e-02  nan 2.128e+13 1.768e+12  nan 5.120e+03 1.062e+04 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.667e-01 0.000e+00   nan 9.098e-03 4.638e-01 1.887e-01 9.980e-02  nan 1.328e+14 9.666e+12  nan 9.358e+03 2.018e+04 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  5.833e-01 0.000e+00   nan 8.675e-03 4.637e-01 1.875e-01 1.015e-01  nan 8.719e+14 5.538e+13  nan 1.739e+04 3.902e+04 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  6.000e-01 0.000e+00   nan 8.282e-03 4.635e-01 1.863e-01 1.032e-01  nan 6.021e+15 3.326e+14  nan 3.287e+04 7.679e+04 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  6.167e-01 0.000e+00   nan 7.916e-03 4.634e-01 1.852e-01 1.048e-01  nan 4.373e+16 2.093e+15  nan 6.316e+04 1.538e+05 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  6.333e-01 0.000e+00   nan 7.575e-03 4.632e-01 1.841e-01 1.063e-01  nan 3.342e+17 1.381e+16  nan 1.234e+05 3.137e+05 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  6.500e-01 0.000e+00   nan 7.257e-03 4.630e-01 1.830e-01 1.078e-01  nan 2.686e+18 9.543e+16  nan 2.451e+05 6.511e+05 #  p p > zp > l+ l-
3.929e+04 -9.900e-01  6.667e-01 0.000e+00   nan 6.960e-03 4.627e-01 1.820e-01 1.092e-01  nan 2.270e+19 6.914e+17  nan 4.952e+05 1.376e+06 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  0.000e+00 0.000e+00  1.979e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.299e-02 2.903e-02 2.866e-02 1.299e-02 6.505e-02 6.570e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.667e-02 0.000e+00  2.111e+03 1.170e-01 1.668e-01 1.865e-01 2.445e-02 1.277e-02 2.982e-02 2.939e-02 1.821e-02 6.562e-02 6.632e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.333e-02 0.000e+00  2.287e+03 1.080e-01 2.079e-01 2.026e-01 1.229e-02 1.259e-02 3.090e-02 3.037e-02 2.421e-02 6.640e-02 6.715e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.000e-02 0.000e+00  2.505e+03 9.848e-02 2.464e-01 2.151e-01 4.728e-03 1.223e-02 3.230e-02 3.165e-02 3.064e-02 6.737e-02 6.820e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  6.667e-02 0.000e+00  2.767e+03 8.912e-02 2.811e-01 2.241e-01 1.036e-03 1.238e-02 3.406e-02 3.324e-02 3.891e-02 6.856e-02 6.948e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  8.333e-02 0.000e+00  3.071e+03 8.026e-02 3.115e-01 2.302e-01 3.788e-04 1.187e-02 3.622e-02 3.520e-02 4.599e-02 6.996e-02 7.099e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.000e-01 0.000e+00  3.418e+03 7.208e-02 3.376e-01 2.340e-01 1.971e-03 1.164e-02 3.886e-02 3.757e-02 5.473e-02 7.160e-02 7.276e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.167e-01 0.000e+00  3.808e+03 6.468e-02 3.597e-01 2.359e-01 5.143e-03 1.169e-02 4.205e-02 4.042e-02 6.419e-02 7.349e-02 7.481e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.333e-01 0.000e+00  4.241e+03 5.808e-02 3.783e-01 2.363e-01 9.363e-03 1.136e-02 4.591e-02 4.385e-02 7.472e-02 7.564e-02 7.714e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.500e-01 0.000e+00  4.716e+03 5.222e-02 3.938e-01 2.358e-01 1.423e-02 1.145e-02 5.055e-02 4.795e-02 8.545e-02 7.808e-02 7.979e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.667e-01 0.000e+00  5.235e+03 4.705e-02 4.066e-01 2.346e-01 1.944e-02 1.067e-02 5.615e-02 5.285e-02 9.228e-02 8.083e-02 8.278e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  1.833e-01 0.000e+00  5.796e+03 4.250e-02 4.172e-01 2.328e-01 2.480e-02 1.047e-02 6.291e-02 5.873e-02 1.039e-01 8.391e-02 8.614e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  2.000e-01 0.000e+00  6.400e+03 3.850e-02 4.260e-01 2.307e-01 3.015e-02 1.028e-02 7.110e-02 6.579e-02 1.131e-01 8.736e-02 8.992e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  2.167e-01 0.000e+00  7.047e+03 3.498e-02 4.333e-01 2.283e-01 3.540e-02 1.020e-02 8.105e-02 7.430e-02 1.257e-01 9.122e-02 9.414e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  2.333e-01 0.000e+00  7.737e+03 3.188e-02 4.393e-01 2.259e-01 4.049e-02 9.621e-03 9.321e-02 8.458e-02 1.326e-01 9.551e-02 9.887e-02 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  2.500e-01 0.000e+00  8.470e+03 2.914e-02 4.443e-01 2.234e-01 4.537e-02 9.198e-03 1.081e-01 9.707e-02 1.415e-01 1.003e-01 1.041e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  2.667e-01 0.000e+00  9.245e+03 2.671e-02 4.484e-01 2.209e-01 5.004e-02 8.749e-03 1.265e-01 1.123e-01 1.481e-01 1.056e-01 1.100e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  2.833e-01 0.000e+00  1.006e+04 2.456e-02 4.517e-01 2.184e-01 5.448e-02 8.355e-03 1.493e-01 1.310e-01 1.589e-01 1.116e-01 1.166e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.000e-01 0.000e+00  1.093e+04 2.264e-02 4.545e-01 2.160e-01 5.868e-02 8.111e-03 1.778e-01 1.540e-01 1.665e-01 1.182e-01 1.240e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.167e-01 0.000e+00  1.183e+04 2.094e-02 4.568e-01 2.136e-01 6.266e-02 7.813e-03 2.135e-01 1.825e-01 1.743e-01 1.255e-01 1.322e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.333e-01 0.000e+00  1.278e+04 1.941e-02 4.587e-01 2.113e-01 6.643e-02 7.351e-03 2.587e-01 2.180e-01 1.769e-01 1.337e-01 1.414e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.500e-01 0.000e+00  1.377e+04 1.803e-02 4.602e-01 2.091e-01 6.999e-02 7.065e-03 3.161e-01 2.626e-01 1.828e-01 1.428e-01 1.517e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.667e-01 0.000e+00  1.480e+04 1.680e-02 4.614e-01 2.070e-01 7.334e-02 6.661e-03 3.897e-01 3.188e-01 1.840e-01 1.530e-01 1.632e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  3.833e-01 0.000e+00  1.587e+04 1.568e-02 4.624e-01 2.050e-01 7.652e-02 6.502e-03 4.845e-01 3.903e-01 1.887e-01 1.644e-01 1.761e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  4.000e-01 0.000e+00   nan 1.467e-02 4.632e-01 2.030e-01 7.952e-02  nan 6.077e-01 4.815e-01  nan 1.771e-01 1.907e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  4.167e-01 0.000e+00   nan 1.376e-02 4.638e-01 2.011e-01 8.235e-02  nan 7.688e-01 5.990e-01  nan 1.914e-01 2.071e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  4.333e-01 0.000e+00   nan 1.293e-02 4.642e-01 1.993e-01 8.503e-02  nan 9.812e-01 7.510e-01  nan 2.074e-01 2.256e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  4.500e-01 0.000e+00   nan 1.217e-02 4.646e-01 1.976e-01 8.757e-02  nan 1.263e+00 9.493e-01  nan 2.254e-01 2.464e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  4.667e-01 0.000e+00   nan 1.147e-02 4.648e-01 1.960e-01 8.998e-02  nan 1.640e+00 1.210e+00  nan 2.456e-01 2.701e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  4.833e-01 0.000e+00   nan 1.084e-02 4.650e-01 1.944e-01 9.226e-02  nan 2.149e+00 1.554e+00  nan 2.685e-01 2.969e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.000e-01 0.000e+00   nan 1.025e-02 4.651e-01 1.929e-01 9.443e-02  nan 2.839e+00 2.012e+00  nan 2.943e-01 3.273e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.167e-01 0.000e+00   nan 9.717e-03 4.651e-01 1.915e-01 9.649e-02  nan 3.784e+00 2.627e+00  nan 3.235e-01 3.620e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.333e-01 0.000e+00   nan 9.222e-03 4.650e-01 1.901e-01 9.844e-02  nan 5.087e+00 3.457e+00  nan 3.566e-01 4.015e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.500e-01 0.000e+00   nan 8.765e-03 4.649e-01 1.888e-01 1.003e-01  nan 6.899e+00 4.586e+00  nan 3.942e-01 4.467e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.667e-01 0.000e+00   nan 8.343e-03 4.648e-01 1.875e-01 1.021e-01  nan 9.438e+00 6.133e+00  nan 4.371e-01 4.986e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  5.833e-01 0.000e+00   nan 7.951e-03 4.647e-01 1.863e-01 1.038e-01  nan 1.302e+01 8.268e+00  nan 4.860e-01 5.581e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  6.000e-01 0.000e+00   nan 7.588e-03 4.645e-01 1.851e-01 1.054e-01  nan 1.813e+01 1.124e+01  nan 5.419e-01 6.267e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  6.167e-01 0.000e+00   nan 7.250e-03 4.643e-01 1.840e-01 1.069e-01  nan 2.545e+01 1.540e+01  nan 6.060e-01 7.059e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  6.333e-01 0.000e+00   nan 6.935e-03 4.641e-01 1.830e-01 1.084e-01  nan 3.605e+01 2.126e+01  nan 6.797e-01 7.974e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  6.500e-01 0.000e+00   nan 6.642e-03 4.638e-01 1.819e-01 1.098e-01  nan 5.150e+01 2.960e+01  nan 7.644e-01 9.036e-01 #  p p > zp > l+ l-
1.616e+04 -9.405e-01  6.667e-01 0.000e+00   nan 6.368e-03 4.636e-01 1.809e-01 1.111e-01  nan 7.422e+01 4.155e+01  nan 8.622e-01 1.027e+00 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  0.000e+00 0.000e+00  7.379e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.103e-02 2.379e-02 2.383e-02 1.103e-02 6.091e-02 6.127e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.667e-02 0.000e+00  7.910e+02 1.165e-01 1.691e-01 1.875e-01 2.369e-02 1.090e-02 2.413e-02 2.415e-02 1.581e-02 6.120e-02 6.158e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.333e-02 0.000e+00  8.617e+02 1.069e-01 2.122e-01 2.042e-01 1.128e-02 1.073e-02 2.460e-02 2.458e-02 2.132e-02 6.160e-02 6.200e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.000e-02 0.000e+00  9.502e+02 9.684e-02 2.523e-01 2.169e-01 3.903e-03 1.058e-02 2.521e-02 2.514e-02 2.756e-02 6.209e-02 6.252e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  6.667e-02 0.000e+00  1.056e+03 8.705e-02 2.880e-01 2.258e-01 6.541e-04 1.047e-02 2.595e-02 2.583e-02 3.460e-02 6.268e-02 6.316e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  8.333e-02 0.000e+00  1.180e+03 7.787e-02 3.190e-01 2.317e-01 5.679e-04 1.043e-02 2.684e-02 2.665e-02 4.272e-02 6.339e-02 6.392e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.000e-01 0.000e+00  1.322e+03 6.950e-02 3.453e-01 2.350e-01 2.758e-03 1.028e-02 2.790e-02 2.763e-02 5.100e-02 6.420e-02 6.479e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.167e-01 0.000e+00  1.482e+03 6.200e-02 3.672e-01 2.365e-01 6.493e-03 1.019e-02 2.914e-02 2.876e-02 6.052e-02 6.513e-02 6.578e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.333e-01 0.000e+00  1.659e+03 5.537e-02 3.855e-01 2.366e-01 1.121e-02 1.014e-02 3.059e-02 3.008e-02 6.911e-02 6.617e-02 6.691e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.500e-01 0.000e+00  1.854e+03 4.955e-02 4.005e-01 2.357e-01 1.649e-02 1.001e-02 3.226e-02 3.161e-02 8.082e-02 6.734e-02 6.817e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.667e-01 0.000e+00  2.066e+03 4.445e-02 4.129e-01 2.341e-01 2.203e-02 1.002e-02 3.419e-02 3.336e-02 9.303e-02 6.864e-02 6.957e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  1.833e-01 0.000e+00  2.297e+03 4.000e-02 4.230e-01 2.321e-01 2.764e-02 9.585e-03 3.641e-02 3.536e-02 1.013e-01 7.008e-02 7.112e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  2.000e-01 0.000e+00  2.545e+03 3.611e-02 4.313e-01 2.297e-01 3.319e-02 9.875e-03 3.896e-02 3.765e-02 1.174e-01 7.166e-02 7.283e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  2.167e-01 0.000e+00  2.811e+03 3.271e-02 4.381e-01 2.272e-01 3.857e-02 9.673e-03 4.189e-02 4.028e-02 1.281e-01 7.340e-02 7.470e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  2.333e-01 0.000e+00  3.094e+03 2.973e-02 4.437e-01 2.246e-01 4.375e-02 9.498e-03 4.526e-02 4.328e-02 1.402e-01 7.529e-02 7.676e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  2.500e-01 0.000e+00  3.395e+03 2.711e-02 4.482e-01 2.220e-01 4.869e-02 9.683e-03 4.914e-02 4.671e-02 1.698e-01 7.736e-02 7.900e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  2.667e-01 0.000e+00  3.714e+03 2.480e-02 4.520e-01 2.194e-01 5.338e-02 9.835e-03 5.362e-02 5.064e-02 1.799e-01 7.961e-02 8.145e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  2.833e-01 0.000e+00  4.051e+03 2.275e-02 4.550e-01 2.169e-01 5.781e-02 8.819e-03 5.878e-02 5.515e-02 1.736e-01 8.206e-02 8.412e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.000e-01 0.000e+00  4.406e+03 2.094e-02 4.575e-01 2.144e-01 6.200e-02 9.161e-03 6.475e-02 6.033e-02 1.910e-01 8.472e-02 8.702e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.167e-01 0.000e+00  4.778e+03 1.933e-02 4.595e-01 2.120e-01 6.595e-02 9.202e-03 7.168e-02 6.630e-02 2.119e-01 8.760e-02 9.018e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.333e-01 0.000e+00  5.168e+03 1.789e-02 4.611e-01 2.097e-01 6.967e-02 8.657e-03 7.974e-02 7.318e-02 2.270e-01 9.073e-02 9.360e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.500e-01 0.000e+00  5.576e+03 1.661e-02 4.624e-01 2.075e-01 7.317e-02 8.127e-03 8.912e-02 8.114e-02 2.340e-01 9.412e-02 9.733e-02 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.667e-01 0.000e+00  6.001e+03 1.545e-02 4.635e-01 2.054e-01 7.647e-02 8.380e-03 1.001e-01 9.037e-02 2.482e-01 9.779e-02 1.014e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  3.833e-01 0.000e+00  6.444e+03 1.441e-02 4.643e-01 2.034e-01 7.958e-02 8.215e-03 1.130e-01 1.011e-01 2.546e-01 1.018e-01 1.058e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  4.000e-01 0.000e+00  6.905e+03 1.347e-02 4.649e-01 2.014e-01 8.251e-02 7.973e-03 1.281e-01 1.136e-01 2.689e-01 1.061e-01 1.105e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  4.167e-01 0.000e+00  7.384e+03 1.262e-02 4.654e-01 1.996e-01 8.528e-02 7.985e-03 1.460e-01 1.283e-01 2.932e-01 1.107e-01 1.157e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  4.333e-01 0.000e+00  7.880e+03 1.184e-02 4.657e-01 1.978e-01 8.789e-02 7.742e-03 1.672e-01 1.455e-01 2.972e-01 1.158e-01 1.213e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  4.500e-01 0.000e+00  8.394e+03 1.114e-02 4.660e-01 1.961e-01 9.036e-02 7.541e-03 1.924e-01 1.657e-01 3.182e-01 1.213e-01 1.275e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  4.667e-01 0.000e+00  8.926e+03 1.050e-02 4.661e-01 1.945e-01 9.270e-02 7.358e-03 2.225e-01 1.896e-01 3.207e-01 1.272e-01 1.341e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  4.833e-01 0.000e+00  9.475e+03 9.907e-03 4.662e-01 1.930e-01 9.491e-02 7.157e-03 2.585e-01 2.179e-01 3.248e-01 1.337e-01 1.413e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.000e-01 0.000e+00  1.004e+04 9.368e-03 4.662e-01 1.915e-01 9.701e-02 6.838e-03 3.018e-01 2.516e-01 3.276e-01 1.406e-01 1.492e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.167e-01 0.000e+00  1.063e+04 8.873e-03 4.661e-01 1.901e-01 9.900e-02 6.599e-03 3.541e-01 2.917e-01 3.371e-01 1.482e-01 1.578e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.333e-01 0.000e+00  1.123e+04 8.417e-03 4.660e-01 1.888e-01 1.009e-01 6.078e-03 4.174e-01 3.399e-01 3.427e-01 1.565e-01 1.672e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.500e-01 0.000e+00  1.185e+04 7.996e-03 4.659e-01 1.875e-01 1.027e-01 5.982e-03 4.945e-01 3.977e-01 3.588e-01 1.655e-01 1.774e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.667e-01 0.000e+00   nan 7.607e-03 4.657e-01 1.863e-01 1.044e-01  nan 5.886e-01 4.675e-01  nan 1.753e-01 1.886e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  5.833e-01 0.000e+00   nan 7.247e-03 4.655e-01 1.851e-01 1.060e-01  nan 7.041e-01 5.520e-01  nan 1.859e-01 2.008e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  6.000e-01 0.000e+00   nan 6.913e-03 4.653e-01 1.840e-01 1.076e-01  nan 8.463e-01 6.547e-01  nan 1.975e-01 2.142e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  6.167e-01 0.000e+00   nan 6.603e-03 4.651e-01 1.829e-01 1.091e-01  nan 1.022e+00 7.800e-01  nan 2.102e-01 2.288e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  6.333e-01 0.000e+00   nan 6.314e-03 4.648e-01 1.818e-01 1.105e-01  nan 1.240e+00 9.335e-01  nan 2.240e-01 2.449e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  6.500e-01 0.000e+00   nan 6.045e-03 4.646e-01 1.808e-01 1.118e-01  nan 1.513e+00 1.122e+00  nan 2.392e-01 2.625e-01 #  p p > zp > l+ l-
1.199e+04 -8.910e-01  6.667e-01 0.000e+00   nan 5.793e-03 4.643e-01 1.799e-01 1.131e-01  nan 1.854e+00 1.355e+00  nan 2.557e-01 2.819e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  0.000e+00 0.000e+00  3.873e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.322e-02 2.208e-02 2.223e-02 1.322e-02 5.944e-02 5.969e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.667e-02 0.000e+00  4.172e+02 1.159e-01 1.716e-01 1.886e-01 2.285e-02 9.149e-03 2.229e-02 2.244e-02 1.354e-02 5.963e-02 5.989e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.333e-02 0.000e+00  4.575e+02 1.056e-01 2.170e-01 2.060e-01 1.022e-02 8.998e-03 2.259e-02 2.271e-02 1.850e-02 5.989e-02 6.017e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.000e-02 0.000e+00  5.083e+02 9.502e-02 2.588e-01 2.188e-01 3.090e-03 9.018e-03 2.297e-02 2.307e-02 2.447e-02 6.022e-02 6.052e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  6.667e-02 0.000e+00  5.694e+02 8.477e-02 2.956e-01 2.276e-01 3.717e-04 8.991e-03 2.343e-02 2.350e-02 3.133e-02 6.062e-02 6.095e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  8.333e-02 0.000e+00  6.409e+02 7.528e-02 3.270e-01 2.331e-01 9.381e-04 8.911e-03 2.399e-02 2.401e-02 3.866e-02 6.108e-02 6.145e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.000e-01 0.000e+00  7.228e+02 6.673e-02 3.533e-01 2.360e-01 3.790e-03 8.760e-03 2.464e-02 2.462e-02 4.623e-02 6.163e-02 6.203e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.167e-01 0.000e+00  8.150e+02 5.916e-02 3.751e-01 2.370e-01 8.129e-03 8.583e-03 2.540e-02 2.532e-02 5.422e-02 6.224e-02 6.269e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.333e-01 0.000e+00  9.177e+02 5.253e-02 3.929e-01 2.367e-01 1.336e-02 8.870e-03 2.627e-02 2.612e-02 6.738e-02 6.294e-02 6.343e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.500e-01 0.000e+00  1.031e+03 4.677e-02 4.074e-01 2.354e-01 1.906e-02 8.490e-03 2.726e-02 2.704e-02 7.350e-02 6.371e-02 6.426e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.667e-01 0.000e+00  1.154e+03 4.177e-02 4.192e-01 2.335e-01 2.493e-02 8.476e-03 2.838e-02 2.807e-02 8.459e-02 6.456e-02 6.518e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  1.833e-01 0.000e+00  1.288e+03 3.743e-02 4.288e-01 2.312e-01 3.079e-02 8.473e-03 2.966e-02 2.924e-02 9.426e-02 6.550e-02 6.619e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  2.000e-01 0.000e+00  1.432e+03 3.367e-02 4.366e-01 2.286e-01 3.650e-02 8.425e-03 3.109e-02 3.055e-02 1.098e-01 6.653e-02 6.730e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  2.167e-01 0.000e+00  1.587e+03 3.041e-02 4.428e-01 2.259e-01 4.200e-02 8.333e-03 3.271e-02 3.202e-02 1.215e-01 6.765e-02 6.850e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  2.333e-01 0.000e+00  1.752e+03 2.756e-02 4.479e-01 2.232e-01 4.725e-02 8.163e-03 3.453e-02 3.366e-02 1.322e-01 6.887e-02 6.981e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  2.500e-01 0.000e+00  1.927e+03 2.506e-02 4.521e-01 2.205e-01 5.223e-02 7.955e-03 3.657e-02 3.551e-02 1.429e-01 7.018e-02 7.123e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  2.667e-01 0.000e+00  2.113e+03 2.288e-02 4.554e-01 2.178e-01 5.692e-02 8.234e-03 3.886e-02 3.757e-02 1.620e-01 7.161e-02 7.277e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  2.833e-01 0.000e+00  2.309e+03 2.095e-02 4.581e-01 2.152e-01 6.134e-02 8.257e-03 4.145e-02 3.988e-02 1.814e-01 7.314e-02 7.443e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.000e-01 0.000e+00  2.516e+03 1.925e-02 4.603e-01 2.127e-01 6.549e-02 8.024e-03 4.435e-02 4.246e-02 1.965e-01 7.479e-02 7.621e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.167e-01 0.000e+00  2.733e+03 1.774e-02 4.620e-01 2.103e-01 6.939e-02 8.118e-03 4.762e-02 4.536e-02 2.133e-01 7.656e-02 7.813e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.333e-01 0.000e+00  2.960e+03 1.639e-02 4.634e-01 2.080e-01 7.305e-02 7.909e-03 5.130e-02 4.861e-02 2.187e-01 7.846e-02 8.020e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.500e-01 0.000e+00  3.198e+03 1.520e-02 4.645e-01 2.058e-01 7.649e-02 7.976e-03 5.546e-02 5.225e-02 2.402e-01 8.050e-02 8.242e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.667e-01 0.000e+00  3.446e+03 1.412e-02 4.654e-01 2.037e-01 7.972e-02 8.051e-03 6.015e-02 5.634e-02 2.606e-01 8.269e-02 8.480e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  3.833e-01 0.000e+00  3.705e+03 1.315e-02 4.660e-01 2.017e-01 8.276e-02 7.612e-03 6.547e-02 6.095e-02 2.750e-01 8.503e-02 8.736e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  4.000e-01 0.000e+00  3.973e+03 1.228e-02 4.665e-01 1.998e-01 8.561e-02 7.798e-03 7.150e-02 6.614e-02 3.065e-01 8.753e-02 9.010e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  4.167e-01 0.000e+00  4.253e+03 1.150e-02 4.669e-01 1.980e-01 8.830e-02 7.318e-03 7.836e-02 7.200e-02 2.991e-01 9.021e-02 9.303e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  4.333e-01 0.000e+00  4.542e+03 1.078e-02 4.671e-01 1.962e-01 9.084e-02 7.697e-03 8.616e-02 7.863e-02 3.246e-01 9.307e-02 9.618e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  4.500e-01 0.000e+00  4.843e+03 1.013e-02 4.673e-01 1.946e-01 9.324e-02 7.534e-03 9.506e-02 8.614e-02 3.420e-01 9.614e-02 9.955e-02 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  4.667e-01 0.000e+00  5.153e+03 9.541e-03 4.673e-01 1.930e-01 9.550e-02 7.411e-03 1.052e-01 9.467e-02 3.574e-01 9.941e-02 1.032e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  4.833e-01 0.000e+00  5.474e+03 9.001e-03 4.673e-01 1.915e-01 9.764e-02 7.572e-03 1.169e-01 1.044e-01 3.781e-01 1.029e-01 1.070e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.000e-01 0.000e+00  5.805e+03 8.506e-03 4.672e-01 1.901e-01 9.966e-02 7.380e-03 1.303e-01 1.154e-01 3.977e-01 1.067e-01 1.112e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.167e-01 0.000e+00  6.147e+03 8.052e-03 4.671e-01 1.887e-01 1.016e-01 7.194e-03 1.458e-01 1.281e-01 4.223e-01 1.107e-01 1.156e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.333e-01 0.000e+00  6.499e+03 7.634e-03 4.670e-01 1.874e-01 1.034e-01 7.108e-03 1.636e-01 1.425e-01 4.367e-01 1.150e-01 1.204e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.500e-01 0.000e+00  6.861e+03 7.249e-03 4.668e-01 1.861e-01 1.051e-01 6.961e-03 1.842e-01 1.591e-01 4.422e-01 1.195e-01 1.255e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.667e-01 0.000e+00  7.234e+03 6.893e-03 4.666e-01 1.849e-01 1.068e-01 6.982e-03 2.082e-01 1.782e-01 4.523e-01 1.245e-01 1.310e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  5.833e-01 0.000e+00  7.617e+03 6.564e-03 4.663e-01 1.838e-01 1.083e-01 6.719e-03 2.360e-01 2.003e-01 4.552e-01 1.297e-01 1.369e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  6.000e-01 0.000e+00  8.011e+03 6.259e-03 4.661e-01 1.827e-01 1.098e-01 6.723e-03 2.685e-01 2.257e-01 4.730e-01 1.353e-01 1.432e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  6.167e-01 0.000e+00  8.415e+03 5.975e-03 4.658e-01 1.817e-01 1.113e-01 6.177e-03 3.065e-01 2.552e-01 4.685e-01 1.414e-01 1.500e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  6.333e-01 0.000e+00  8.829e+03 5.712e-03 4.656e-01 1.807e-01 1.126e-01 6.037e-03 3.511e-01 2.895e-01 4.913e-01 1.478e-01 1.574e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  6.500e-01 0.000e+00  9.254e+03 5.467e-03 4.653e-01 1.797e-01 1.139e-01 5.966e-03 4.035e-01 3.294e-01 5.124e-01 1.548e-01 1.652e-01 #  p p > zp > l+ l-
9.991e+03 -8.415e-01  6.667e-01 0.000e+00  9.689e+03 5.238e-03 4.650e-01 1.788e-01 1.151e-01 5.952e-03 4.654e-01 3.759e-01 5.481e-01 1.622e-01 1.737e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  0.000e+00 0.000e+00  2.358e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 7.820e-03 2.123e-02 2.145e-02 7.820e-03 5.868e-02 5.888e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.667e-02 0.000e+00  2.555e+02 1.153e-01 1.744e-01 1.898e-01 2.193e-02 7.054e-03 2.139e-02 2.159e-02 1.068e-02 5.882e-02 5.903e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.333e-02 0.000e+00  2.823e+02 1.042e-01 2.224e-01 2.078e-01 9.104e-03 7.143e-03 2.161e-02 2.179e-02 1.524e-02 5.902e-02 5.924e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.000e-02 0.000e+00  3.162e+02 9.300e-02 2.659e-01 2.208e-01 2.306e-03 6.818e-03 2.188e-02 2.205e-02 1.947e-02 5.926e-02 5.950e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  6.667e-02 0.000e+00  3.572e+02 8.227e-02 3.037e-01 2.294e-01 2.234e-04 6.637e-03 2.222e-02 2.237e-02 2.452e-02 5.956e-02 5.982e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  8.333e-02 0.000e+00  4.053e+02 7.247e-02 3.356e-01 2.344e-01 1.534e-03 6.879e-03 2.262e-02 2.274e-02 3.212e-02 5.992e-02 6.020e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.000e-01 0.000e+00  4.606e+02 6.375e-02 3.619e-01 2.368e-01 5.113e-03 6.865e-03 2.309e-02 2.318e-02 3.905e-02 6.032e-02 6.064e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.167e-01 0.000e+00  5.229e+02 5.613e-02 3.833e-01 2.374e-01 1.010e-02 6.737e-03 2.364e-02 2.369e-02 4.611e-02 6.079e-02 6.113e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.333e-01 0.000e+00  5.924e+02 4.954e-02 4.006e-01 2.366e-01 1.586e-02 6.784e-03 2.426e-02 2.426e-02 5.504e-02 6.131e-02 6.169e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.500e-01 0.000e+00  6.690e+02 4.387e-02 4.145e-01 2.349e-01 2.198e-02 6.893e-03 2.496e-02 2.492e-02 6.534e-02 6.189e-02 6.231e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.667e-01 0.000e+00  7.527e+02 3.900e-02 4.256e-01 2.326e-01 2.817e-02 6.799e-03 2.576e-02 2.565e-02 7.364e-02 6.253e-02 6.300e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  1.833e-01 0.000e+00  8.435e+02 3.480e-02 4.346e-01 2.300e-01 3.425e-02 6.852e-03 2.664e-02 2.647e-02 8.651e-02 6.323e-02 6.375e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  2.000e-01 0.000e+00  9.414e+02 3.119e-02 4.417e-01 2.273e-01 4.012e-02 7.024e-03 2.764e-02 2.738e-02 1.008e-01 6.400e-02 6.457e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  2.167e-01 0.000e+00  1.046e+03 2.807e-02 4.475e-01 2.244e-01 4.572e-02 7.061e-03 2.874e-02 2.840e-02 1.149e-01 6.483e-02 6.547e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  2.333e-01 0.000e+00  1.159e+03 2.537e-02 4.521e-01 2.216e-01 5.102e-02 7.243e-03 2.997e-02 2.952e-02 1.275e-01 6.573e-02 6.643e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  2.500e-01 0.000e+00  1.278e+03 2.301e-02 4.558e-01 2.188e-01 5.600e-02 7.022e-03 3.133e-02 3.077e-02 1.400e-01 6.670e-02 6.748e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  2.667e-01 0.000e+00  1.404e+03 2.096e-02 4.587e-01 2.160e-01 6.068e-02 6.915e-03 3.285e-02 3.214e-02 1.503e-01 6.775e-02 6.860e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  2.833e-01 0.000e+00  1.538e+03 1.916e-02 4.611e-01 2.134e-01 6.506e-02 7.028e-03 3.453e-02 3.366e-02 1.702e-01 6.887e-02 6.981e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.000e-01 0.000e+00  1.678e+03 1.757e-02 4.630e-01 2.109e-01 6.916e-02 6.162e-03 3.639e-02 3.534e-02 1.617e-01 7.007e-02 7.111e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.167e-01 0.000e+00  1.826e+03 1.616e-02 4.645e-01 2.085e-01 7.300e-02 6.793e-03 3.845e-02 3.720e-02 1.868e-01 7.135e-02 7.250e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.333e-01 0.000e+00  1.981e+03 1.492e-02 4.656e-01 2.061e-01 7.659e-02 6.451e-03 4.074e-02 3.925e-02 1.980e-01 7.272e-02 7.398e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.500e-01 0.000e+00  2.143e+03 1.381e-02 4.665e-01 2.040e-01 7.995e-02 6.446e-03 4.328e-02 4.151e-02 2.135e-01 7.419e-02 7.556e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.667e-01 0.000e+00  2.312e+03 1.281e-02 4.672e-01 2.019e-01 8.309e-02 6.480e-03 4.610e-02 4.402e-02 2.351e-01 7.575e-02 7.725e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  3.833e-01 0.000e+00  2.488e+03 1.192e-02 4.677e-01 1.999e-01 8.605e-02 6.821e-03 4.923e-02 4.679e-02 2.764e-01 7.740e-02 7.905e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  4.000e-01 0.000e+00  2.671e+03 1.112e-02 4.680e-01 1.980e-01 8.882e-02 6.851e-03 5.272e-02 4.985e-02 2.728e-01 7.917e-02 8.097e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  4.167e-01 0.000e+00  2.862e+03 1.040e-02 4.682e-01 1.962e-01 9.143e-02 6.652e-03 5.660e-02 5.325e-02 2.898e-01 8.104e-02 8.301e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  4.333e-01 0.000e+00  3.059e+03 9.747e-03 4.684e-01 1.945e-01 9.388e-02 6.748e-03 6.093e-02 5.702e-02 3.239e-01 8.304e-02 8.519e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  4.500e-01 0.000e+00  3.264e+03 9.154e-03 4.684e-01 1.929e-01 9.619e-02 6.423e-03 6.577e-02 6.121e-02 3.415e-01 8.515e-02 8.750e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  4.667e-01 0.000e+00  3.475e+03 8.613e-03 4.684e-01 1.914e-01 9.837e-02 6.625e-03 7.118e-02 6.587e-02 3.873e-01 8.740e-02 8.995e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  4.833e-01 0.000e+00  3.694e+03 8.120e-03 4.683e-01 1.899e-01 1.004e-01 6.673e-03 7.724e-02 7.105e-02 4.016e-01 8.978e-02 9.257e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.000e-01 0.000e+00  3.920e+03 7.669e-03 4.682e-01 1.885e-01 1.024e-01 6.603e-03 8.404e-02 7.684e-02 3.958e-01 9.231e-02 9.534e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.167e-01 0.000e+00  4.153e+03 7.255e-03 4.680e-01 1.872e-01 1.042e-01 6.782e-03 9.168e-02 8.330e-02 4.284e-01 9.500e-02 9.830e-02 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.333e-01 0.000e+00  4.393e+03 6.875e-03 4.678e-01 1.859e-01 1.060e-01 6.546e-03 1.003e-01 9.052e-02 4.603e-01 9.784e-02 1.014e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.500e-01 0.000e+00  4.641e+03 6.525e-03 4.676e-01 1.847e-01 1.076e-01 6.576e-03 1.100e-01 9.862e-02 4.934e-01 1.009e-01 1.048e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.667e-01 0.000e+00  4.895e+03 6.202e-03 4.673e-01 1.836e-01 1.092e-01 6.635e-03 1.209e-01 1.077e-01 5.137e-01 1.041e-01 1.083e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  5.833e-01 0.000e+00  5.157e+03 5.903e-03 4.671e-01 1.825e-01 1.107e-01 6.753e-03 1.333e-01 1.179e-01 5.236e-01 1.075e-01 1.121e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  6.000e-01 0.000e+00  5.425e+03 5.626e-03 4.668e-01 1.814e-01 1.121e-01 6.747e-03 1.474e-01 1.294e-01 5.480e-01 1.111e-01 1.161e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  6.167e-01 0.000e+00  5.701e+03 5.370e-03 4.665e-01 1.804e-01 1.135e-01 6.649e-03 1.634e-01 1.424e-01 5.606e-01 1.149e-01 1.204e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  6.333e-01 0.000e+00  5.984e+03 5.131e-03 4.662e-01 1.794e-01 1.148e-01 6.628e-03 1.816e-01 1.570e-01 5.944e-01 1.190e-01 1.249e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  6.500e-01 0.000e+00  6.274e+03 4.909e-03 4.659e-01 1.785e-01 1.160e-01 6.761e-03 2.024e-01 1.736e-01 6.115e-01 1.233e-01 1.297e-01 #  p p > zp > l+ l-
8.769e+03 -7.920e-01  6.667e-01 0.000e+00  6.571e+03 4.702e-03 4.656e-01 1.776e-01 1.172e-01 6.320e-03 2.261e-01 1.924e-01 6.145e-01 1.279e-01 1.349e-01 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  0.000e+00 0.000e+00  1.557e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.414e-03 2.074e-02 2.098e-02 6.414e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.667e-02 0.000e+00  1.698e+02 1.145e-01 1.776e-01 1.912e-01 2.091e-02 6.014e-03 2.086e-02 2.109e-02 9.330e-03 5.833e-02 5.851e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.333e-02 0.000e+00  1.892e+02 1.027e-01 2.283e-01 2.099e-01 7.927e-03 5.855e-03 2.103e-02 2.125e-02 1.302e-02 5.849e-02 5.867e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.000e-02 0.000e+00  2.140e+02 9.073e-02 2.738e-01 2.229e-01 1.577e-03 6.058e-03 2.124e-02 2.145e-02 1.818e-02 5.869e-02 5.888e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  6.667e-02 0.000e+00  2.440e+02 7.951e-02 3.126e-01 2.312e-01 2.539e-04 5.840e-03 2.151e-02 2.170e-02 2.296e-02 5.893e-02 5.914e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  8.333e-02 0.000e+00  2.794e+02 6.940e-02 3.448e-01 2.357e-01 2.411e-03 5.979e-03 2.182e-02 2.200e-02 2.967e-02 5.921e-02 5.945e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.000e-01 0.000e+00  3.202e+02 6.056e-02 3.709e-01 2.376e-01 6.787e-03 5.957e-03 2.219e-02 2.234e-02 3.645e-02 5.954e-02 5.980e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.167e-01 0.000e+00  3.662e+02 5.293e-02 3.918e-01 2.375e-01 1.245e-02 5.883e-03 2.262e-02 2.274e-02 4.359e-02 5.991e-02 6.020e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.333e-01 0.000e+00  4.176e+02 4.641e-02 4.084e-01 2.362e-01 1.876e-02 5.907e-03 2.310e-02 2.319e-02 5.184e-02 6.033e-02 6.064e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.500e-01 0.000e+00  4.742e+02 4.086e-02 4.216e-01 2.341e-01 2.529e-02 5.740e-03 2.365e-02 2.370e-02 5.902e-02 6.080e-02 6.114e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.667e-01 0.000e+00  5.362e+02 3.614e-02 4.320e-01 2.315e-01 3.178e-02 5.786e-03 2.426e-02 2.427e-02 6.861e-02 6.131e-02 6.170e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  1.833e-01 0.000e+00  6.036e+02 3.211e-02 4.403e-01 2.287e-01 3.807e-02 5.790e-03 2.495e-02 2.490e-02 7.973e-02 6.188e-02 6.230e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  2.000e-01 0.000e+00  6.762e+02 2.867e-02 4.468e-01 2.257e-01 4.407e-02 5.718e-03 2.571e-02 2.561e-02 8.848e-02 6.249e-02 6.296e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  2.167e-01 0.000e+00  7.542e+02 2.572e-02 4.520e-01 2.227e-01 4.973e-02 5.725e-03 2.655e-02 2.638e-02 9.983e-02 6.316e-02 6.367e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  2.333e-01 0.000e+00  8.375e+02 2.317e-02 4.561e-01 2.197e-01 5.505e-02 5.712e-03 2.748e-02 2.724e-02 1.115e-01 6.388e-02 6.444e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  2.500e-01 0.000e+00  9.261e+02 2.097e-02 4.593e-01 2.168e-01 6.003e-02 5.776e-03 2.850e-02 2.818e-02 1.244e-01 6.465e-02 6.527e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  2.667e-01 0.000e+00  1.020e+03 1.905e-02 4.619e-01 2.140e-01 6.466e-02 5.685e-03 2.963e-02 2.921e-02 1.362e-01 6.548e-02 6.617e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  2.833e-01 0.000e+00  1.119e+03 1.738e-02 4.639e-01 2.114e-01 6.899e-02 5.823e-03 3.087e-02 3.034e-02 1.586e-01 6.637e-02 6.712e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.000e-01 0.000e+00  1.224e+03 1.591e-02 4.655e-01 2.088e-01 7.302e-02 5.957e-03 3.223e-02 3.158e-02 1.733e-01 6.732e-02 6.815e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.167e-01 0.000e+00  1.334e+03 1.461e-02 4.667e-01 2.064e-01 7.677e-02 5.850e-03 3.373e-02 3.294e-02 1.917e-01 6.834e-02 6.924e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.333e-01 0.000e+00  1.449e+03 1.346e-02 4.676e-01 2.041e-01 8.027e-02 5.653e-03 3.537e-02 3.443e-02 1.775e-01 6.942e-02 7.040e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.500e-01 0.000e+00  1.570e+03 1.245e-02 4.683e-01 2.020e-01 8.354e-02 5.009e-03 3.717e-02 3.605e-02 1.873e-01 7.056e-02 7.164e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.667e-01 0.000e+00  1.695e+03 1.154e-02 4.688e-01 1.999e-01 8.660e-02 5.316e-03 3.916e-02 3.783e-02 2.129e-01 7.178e-02 7.296e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  3.833e-01 0.000e+00  1.827e+03 1.072e-02 4.691e-01 1.980e-01 8.946e-02 5.833e-03 4.134e-02 3.978e-02 2.579e-01 7.307e-02 7.436e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  4.000e-01 0.000e+00  1.963e+03 9.994e-03 4.693e-01 1.961e-01 9.213e-02 5.453e-03 4.373e-02 4.192e-02 2.442e-01 7.444e-02 7.584e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  4.167e-01 0.000e+00  2.105e+03 9.337e-03 4.694e-01 1.944e-01 9.465e-02 5.790e-03 4.637e-02 4.426e-02 2.686e-01 7.589e-02 7.741e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  4.333e-01 0.000e+00  2.252e+03 8.742e-03 4.695e-01 1.927e-01 9.701e-02 5.911e-03 4.928e-02 4.682e-02 2.914e-01 7.743e-02 7.908e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  4.500e-01 0.000e+00  2.405e+03 8.203e-03 4.694e-01 1.912e-01 9.923e-02 5.852e-03 5.248e-02 4.964e-02 3.117e-01 7.905e-02 8.084e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  4.667e-01 0.000e+00  2.562e+03 7.713e-03 4.693e-01 1.897e-01 1.013e-01 5.633e-03 5.601e-02 5.273e-02 3.461e-01 8.076e-02 8.271e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  4.833e-01 0.000e+00  2.726e+03 7.267e-03 4.692e-01 1.883e-01 1.033e-01 6.065e-03 5.991e-02 5.613e-02 3.819e-01 8.258e-02 8.468e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.000e-01 0.000e+00  2.894e+03 6.859e-03 4.690e-01 1.869e-01 1.052e-01 5.944e-03 6.423e-02 5.987e-02 4.038e-01 8.449e-02 8.677e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.167e-01 0.000e+00  3.068e+03 6.485e-03 4.687e-01 1.856e-01 1.069e-01 6.000e-03 6.900e-02 6.400e-02 4.376e-01 8.651e-02 8.898e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.333e-01 0.000e+00  3.247e+03 6.142e-03 4.685e-01 1.844e-01 1.086e-01 5.873e-03 7.430e-02 6.854e-02 4.567e-01 8.864e-02 9.132e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.500e-01 0.000e+00  3.431e+03 5.827e-03 4.682e-01 1.832e-01 1.102e-01 6.082e-03 8.018e-02 7.355e-02 4.947e-01 9.089e-02 9.379e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.667e-01 0.000e+00  3.621e+03 5.536e-03 4.680e-01 1.821e-01 1.117e-01 6.130e-03 8.671e-02 7.910e-02 5.040e-01 9.327e-02 9.640e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  5.833e-01 0.000e+00  3.816e+03 5.267e-03 4.677e-01 1.811e-01 1.131e-01 6.142e-03 9.398e-02 8.523e-02 5.318e-01 9.578e-02 9.915e-02 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  6.000e-01 0.000e+00  4.016e+03 5.018e-03 4.674e-01 1.801e-01 1.145e-01 6.176e-03 1.021e-01 9.203e-02 5.679e-01 9.842e-02 1.021e-01 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  6.167e-01 0.000e+00  4.222e+03 4.787e-03 4.671e-01 1.791e-01 1.157e-01 6.304e-03 1.111e-01 9.958e-02 6.138e-01 1.012e-01 1.052e-01 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  6.333e-01 0.000e+00  4.433e+03 4.573e-03 4.667e-01 1.782e-01 1.170e-01 6.246e-03 1.213e-01 1.080e-01 6.237e-01 1.042e-01 1.084e-01 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  6.500e-01 0.000e+00  4.650e+03 4.374e-03 4.664e-01 1.773e-01 1.182e-01 6.126e-03 1.326e-01 1.173e-01 6.088e-01 1.073e-01 1.119e-01 #  p p > zp > l+ l-
7.931e+03 -7.425e-01  6.667e-01 0.000e+00  4.871e+03 4.188e-03 4.661e-01 1.764e-01 1.193e-01 5.988e-03 1.453e-01 1.277e-01 6.624e-01 1.106e-01 1.155e-01 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  0.000e+00 0.000e+00  1.080e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.331e-03 2.041e-02 2.067e-02 5.331e-03 5.792e-02 5.807e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.667e-02 0.000e+00  1.187e+02 1.136e-01 1.813e-01 1.927e-01 1.978e-02 5.225e-03 2.051e-02 2.076e-02 8.336e-03 5.801e-02 5.816e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.333e-02 0.000e+00  1.336e+02 1.009e-01 2.350e-01 2.121e-01 6.700e-03 5.122e-03 2.064e-02 2.089e-02 1.193e-02 5.814e-02 5.830e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.000e-02 0.000e+00  1.527e+02 8.819e-02 2.825e-01 2.251e-01 9.375e-04 4.814e-03 2.082e-02 2.106e-02 1.542e-02 5.830e-02 5.847e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  6.667e-02 0.000e+00  1.760e+02 7.645e-02 3.223e-01 2.330e-01 5.214e-04 4.777e-03 2.104e-02 2.126e-02 2.014e-02 5.850e-02 5.869e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  8.333e-02 0.000e+00  2.036e+02 6.607e-02 3.546e-01 2.369e-01 3.639e-03 4.609e-03 2.130e-02 2.151e-02 2.471e-02 5.874e-02 5.894e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.000e-01 0.000e+00  2.354e+02 5.713e-02 3.803e-01 2.381e-01 8.880e-03 4.702e-03 2.161e-02 2.179e-02 3.139e-02 5.902e-02 5.924e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.167e-01 0.000e+00  2.714e+02 4.954e-02 4.005e-01 2.374e-01 1.525e-02 4.759e-03 2.196e-02 2.212e-02 3.891e-02 5.933e-02 5.957e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.333e-01 0.000e+00  3.116e+02 4.313e-02 4.163e-01 2.356e-01 2.211e-02 4.726e-03 2.236e-02 2.249e-02 4.573e-02 5.968e-02 5.995e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.500e-01 0.000e+00  3.561e+02 3.775e-02 4.287e-01 2.330e-01 2.904e-02 4.675e-03 2.281e-02 2.291e-02 5.327e-02 6.007e-02 6.037e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.667e-01 0.000e+00  4.047e+02 3.321e-02 4.383e-01 2.301e-01 3.580e-02 4.669e-03 2.331e-02 2.338e-02 6.208e-02 6.051e-02 6.083e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  1.833e-01 0.000e+00  4.576e+02 2.938e-02 4.459e-01 2.270e-01 4.227e-02 3.919e-03 2.387e-02 2.390e-02 6.002e-02 6.098e-02 6.134e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  2.000e-01 0.000e+00  5.147e+02 2.613e-02 4.517e-01 2.238e-01 4.836e-02 4.636e-03 2.448e-02 2.447e-02 7.992e-02 6.150e-02 6.189e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  2.167e-01 0.000e+00  5.761e+02 2.335e-02 4.563e-01 2.207e-01 5.406e-02 4.649e-03 2.517e-02 2.510e-02 9.033e-02 6.206e-02 6.249e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  2.333e-01 0.000e+00  6.416e+02 2.098e-02 4.599e-01 2.176e-01 5.938e-02 4.755e-03 2.592e-02 2.580e-02 1.036e-01 6.266e-02 6.313e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  2.500e-01 0.000e+00  7.114e+02 1.893e-02 4.627e-01 2.147e-01 6.431e-02 4.855e-03 2.674e-02 2.656e-02 1.177e-01 6.331e-02 6.383e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  2.667e-01 0.000e+00  7.854e+02 1.716e-02 4.648e-01 2.118e-01 6.888e-02 4.616e-03 2.764e-02 2.738e-02 1.281e-01 6.400e-02 6.457e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  2.833e-01 0.000e+00  8.636e+02 1.562e-02 4.665e-01 2.092e-01 7.313e-02 4.625e-03 2.862e-02 2.829e-02 1.373e-01 6.474e-02 6.537e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.000e-01 0.000e+00  9.460e+02 1.427e-02 4.678e-01 2.066e-01 7.706e-02 4.777e-03 2.970e-02 2.927e-02 1.514e-01 6.553e-02 6.622e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.167e-01 0.000e+00  1.033e+03 1.309e-02 4.687e-01 2.043e-01 8.072e-02 4.623e-03 3.087e-02 3.035e-02 1.371e-01 6.638e-02 6.713e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.333e-01 0.000e+00  1.124e+03 1.204e-02 4.694e-01 2.020e-01 8.412e-02 4.367e-03 3.216e-02 3.151e-02 1.688e-01 6.727e-02 6.809e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.500e-01 0.000e+00  1.219e+03 1.112e-02 4.699e-01 1.999e-01 8.728e-02 4.557e-03 3.355e-02 3.278e-02 1.889e-01 6.822e-02 6.912e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.667e-01 0.000e+00  1.318e+03 1.029e-02 4.702e-01 1.978e-01 9.023e-02 4.752e-03 3.508e-02 3.416e-02 2.063e-01 6.923e-02 7.020e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  3.833e-01 0.000e+00  1.422e+03 9.558e-03 4.704e-01 1.959e-01 9.298e-02 4.893e-03 3.674e-02 3.567e-02 2.316e-01 7.029e-02 7.135e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  4.000e-01 0.000e+00  1.529e+03 8.898e-03 4.705e-01 1.941e-01 9.555e-02 4.816e-03 3.856e-02 3.730e-02 2.612e-01 7.142e-02 7.257e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  4.167e-01 0.000e+00  1.641e+03 8.305e-03 4.705e-01 1.925e-01 9.796e-02 4.959e-03 4.054e-02 3.907e-02 2.835e-01 7.261e-02 7.385e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  4.333e-01 0.000e+00  1.758e+03 7.770e-03 4.704e-01 1.908e-01 1.002e-01 5.005e-03 4.271e-02 4.101e-02 3.039e-01 7.386e-02 7.521e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  4.500e-01 0.000e+00  1.878e+03 7.285e-03 4.703e-01 1.893e-01 1.023e-01 4.909e-03 4.507e-02 4.311e-02 3.209e-01 7.519e-02 7.665e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  4.667e-01 0.000e+00  2.003e+03 6.845e-03 4.701e-01 1.879e-01 1.043e-01 5.089e-03 4.766e-02 4.540e-02 3.512e-01 7.658e-02 7.816e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  4.833e-01 0.000e+00  2.131e+03 6.445e-03 4.699e-01 1.865e-01 1.062e-01 5.093e-03 5.049e-02 4.789e-02 3.730e-01 7.805e-02 7.976e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.000e-01 0.000e+00  2.265e+03 6.079e-03 4.697e-01 1.852e-01 1.080e-01 4.890e-03 5.359e-02 5.062e-02 3.829e-01 7.960e-02 8.144e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.167e-01 0.000e+00  2.402e+03 5.745e-03 4.694e-01 1.840e-01 1.097e-01 5.246e-03 5.699e-02 5.359e-02 4.245e-01 8.123e-02 8.321e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.333e-01 0.000e+00  2.543e+03 5.438e-03 4.691e-01 1.828e-01 1.113e-01 5.213e-03 6.071e-02 5.683e-02 4.412e-01 8.294e-02 8.508e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.500e-01 0.000e+00  2.689e+03 5.156e-03 4.688e-01 1.817e-01 1.128e-01 5.238e-03 6.481e-02 6.038e-02 4.741e-01 8.474e-02 8.705e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.667e-01 0.000e+00  2.839e+03 4.897e-03 4.685e-01 1.807e-01 1.142e-01 5.501e-03 6.931e-02 6.426e-02 5.093e-01 8.663e-02 8.912e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  5.833e-01 0.000e+00  2.993e+03 4.657e-03 4.682e-01 1.796e-01 1.155e-01 5.532e-03 7.426e-02 6.851e-02 5.509e-01 8.863e-02 9.130e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  6.000e-01 0.000e+00  3.152e+03 4.435e-03 4.679e-01 1.787e-01 1.168e-01 5.401e-03 7.972e-02 7.316e-02 5.639e-01 9.072e-02 9.360e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  6.167e-01 0.000e+00  3.314e+03 4.230e-03 4.675e-01 1.778e-01 1.181e-01 5.279e-03 8.574e-02 7.828e-02 5.841e-01 9.292e-02 9.602e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  6.333e-01 0.000e+00  3.481e+03 4.039e-03 4.672e-01 1.769e-01 1.192e-01 5.391e-03 9.239e-02 8.389e-02 6.237e-01 9.524e-02 9.856e-02 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  6.500e-01 0.000e+00  3.652e+03 3.862e-03 4.669e-01 1.760e-01 1.203e-01 5.479e-03 9.974e-02 9.007e-02 6.651e-01 9.767e-02 1.012e-01 #  p p > zp > l+ l-
7.314e+03 -6.930e-01  6.667e-01 0.000e+00  3.828e+03 3.697e-03 4.665e-01 1.752e-01 1.214e-01 5.684e-03 1.079e-01 9.687e-02 6.991e-01 1.002e-01 1.041e-01 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  0.000e+00 0.000e+00  7.725e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.530e-03 2.018e-02 2.045e-02 4.530e-03 5.770e-02 5.783e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.667e-02 0.000e+00  8.564e+01 1.126e-01 1.855e-01 1.945e-01 1.852e-02 4.377e-03 2.026e-02 2.053e-02 7.207e-03 5.778e-02 5.792e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.333e-02 0.000e+00  9.753e+01 9.884e-02 2.426e-01 2.145e-01 5.433e-03 4.302e-03 2.037e-02 2.064e-02 1.056e-02 5.789e-02 5.803e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.000e-02 0.000e+00  1.129e+02 8.532e-02 2.921e-01 2.275e-01 4.387e-04 4.176e-03 2.053e-02 2.078e-02 1.430e-02 5.803e-02 5.818e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  6.667e-02 0.000e+00  1.318e+02 7.307e-02 3.328e-01 2.347e-01 1.103e-03 4.002e-03 2.071e-02 2.095e-02 1.822e-02 5.820e-02 5.837e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  8.333e-02 0.000e+00  1.541e+02 6.244e-02 3.650e-01 2.379e-01 5.302e-03 3.767e-03 2.093e-02 2.116e-02 2.200e-02 5.840e-02 5.858e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.000e-01 0.000e+00  1.800e+02 5.345e-02 3.902e-01 2.383e-01 1.147e-02 3.691e-03 2.119e-02 2.141e-02 2.691e-02 5.864e-02 5.884e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.167e-01 0.000e+00  2.093e+02 4.595e-02 4.095e-01 2.370e-01 1.858e-02 3.742e-03 2.149e-02 2.169e-02 3.316e-02 5.891e-02 5.913e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.333e-01 0.000e+00  2.421e+02 3.972e-02 4.244e-01 2.346e-01 2.598e-02 3.615e-03 2.183e-02 2.201e-02 3.853e-02 5.922e-02 5.946e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.500e-01 0.000e+00  2.784e+02 3.454e-02 4.358e-01 2.316e-01 3.328e-02 3.843e-03 2.222e-02 2.236e-02 4.880e-02 5.956e-02 5.982e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.667e-01 0.000e+00  3.182e+02 3.022e-02 4.446e-01 2.284e-01 4.028e-02 3.834e-03 2.264e-02 2.276e-02 5.659e-02 5.993e-02 6.022e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  1.833e-01 0.000e+00  3.615e+02 2.660e-02 4.513e-01 2.250e-01 4.688e-02 3.103e-03 2.312e-02 2.320e-02 6.381e-02 6.034e-02 6.066e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  2.000e-01 0.000e+00  4.083e+02 2.356e-02 4.565e-01 2.216e-01 5.303e-02 3.183e-03 2.364e-02 2.369e-02 6.276e-02 6.079e-02 6.114e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  2.167e-01 0.000e+00  4.585e+02 2.099e-02 4.604e-01 2.184e-01 5.873e-02 3.303e-03 2.422e-02 2.423e-02 7.081e-02 6.128e-02 6.165e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  2.333e-01 0.000e+00  5.123e+02 1.880e-02 4.635e-01 2.152e-01 6.400e-02 3.410e-03 2.485e-02 2.481e-02 8.017e-02 6.180e-02 6.221e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  2.500e-01 0.000e+00  5.695e+02 1.692e-02 4.658e-01 2.123e-01 6.886e-02 3.213e-03 2.554e-02 2.545e-02 9.994e-02 6.236e-02 6.281e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  2.667e-01 0.000e+00  6.303e+02 1.530e-02 4.676e-01 2.094e-01 7.335e-02 2.981e-03 2.629e-02 2.615e-02 8.862e-02 6.296e-02 6.345e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  2.833e-01 0.000e+00  6.945e+02 1.389e-02 4.689e-01 2.068e-01 7.748e-02 3.791e-03 2.711e-02 2.690e-02 1.276e-01 6.360e-02 6.414e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.000e-01 0.000e+00  7.622e+02 1.267e-02 4.698e-01 2.043e-01 8.131e-02 3.827e-03 2.801e-02 2.772e-02 1.416e-01 6.428e-02 6.487e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.167e-01 0.000e+00  8.334e+02 1.160e-02 4.705e-01 2.019e-01 8.484e-02 3.547e-03 2.898e-02 2.861e-02 1.410e-01 6.501e-02 6.565e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.333e-01 0.000e+00  9.081e+02 1.066e-02 4.710e-01 1.997e-01 8.812e-02 3.558e-03 3.003e-02 2.958e-02 1.544e-01 6.578e-02 6.648e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.500e-01 0.000e+00  9.863e+02 9.827e-03 4.713e-01 1.976e-01 9.116e-02 3.596e-03 3.118e-02 3.062e-02 1.707e-01 6.659e-02 6.736e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.667e-01 0.000e+00  1.068e+03 9.088e-03 4.715e-01 1.956e-01 9.399e-02 3.612e-03 3.242e-02 3.175e-02 1.852e-01 6.745e-02 6.829e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  3.833e-01 0.000e+00  1.153e+03 8.429e-03 4.715e-01 1.938e-01 9.662e-02 3.662e-03 3.377e-02 3.298e-02 2.062e-01 6.837e-02 6.927e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  4.000e-01 0.000e+00  1.242e+03 7.840e-03 4.715e-01 1.921e-01 9.908e-02 3.933e-03 3.523e-02 3.430e-02 2.290e-01 6.933e-02 7.031e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  4.167e-01 0.000e+00  1.334e+03 7.311e-03 4.714e-01 1.904e-01 1.014e-01 3.878e-03 3.682e-02 3.573e-02 2.429e-01 7.034e-02 7.140e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  4.333e-01 0.000e+00  1.429e+03 6.834e-03 4.712e-01 1.889e-01 1.035e-01 3.953e-03 3.854e-02 3.728e-02 2.704e-01 7.141e-02 7.256e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  4.500e-01 0.000e+00  1.529e+03 6.403e-03 4.710e-01 1.874e-01 1.055e-01 4.071e-03 4.042e-02 3.896e-02 2.957e-01 7.253e-02 7.377e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  4.667e-01 0.000e+00  1.631e+03 6.012e-03 4.708e-01 1.860e-01 1.074e-01 4.160e-03 4.245e-02 4.078e-02 3.165e-01 7.372e-02 7.505e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  4.833e-01 0.000e+00  1.737e+03 5.657e-03 4.705e-01 1.847e-01 1.092e-01 4.133e-03 4.466e-02 4.274e-02 3.387e-01 7.496e-02 7.640e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.000e-01 0.000e+00  1.847e+03 5.333e-03 4.702e-01 1.835e-01 1.109e-01 4.300e-03 4.707e-02 4.487e-02 3.704e-01 7.627e-02 7.782e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.167e-01 0.000e+00  1.960e+03 5.037e-03 4.699e-01 1.823e-01 1.125e-01 4.310e-03 4.968e-02 4.718e-02 4.141e-01 7.764e-02 7.931e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.333e-01 0.000e+00  2.076e+03 4.765e-03 4.696e-01 1.812e-01 1.140e-01 4.210e-03 5.253e-02 4.969e-02 4.267e-01 7.908e-02 8.087e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.500e-01 0.000e+00  2.197e+03 4.516e-03 4.692e-01 1.801e-01 1.154e-01 4.356e-03 5.564e-02 5.241e-02 4.373e-01 8.059e-02 8.252e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.667e-01 0.000e+00  2.320e+03 4.287e-03 4.689e-01 1.791e-01 1.168e-01 4.348e-03 5.903e-02 5.537e-02 4.926e-01 8.217e-02 8.424e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  5.833e-01 0.000e+00  2.447e+03 4.075e-03 4.686e-01 1.782e-01 1.180e-01 4.666e-03 6.273e-02 5.858e-02 5.323e-01 8.384e-02 8.606e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  6.000e-01 0.000e+00  2.578e+03 3.880e-03 4.682e-01 1.772e-01 1.192e-01 4.729e-03 6.677e-02 6.207e-02 5.550e-01 8.558e-02 8.796e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  6.167e-01 0.000e+00  2.712e+03 3.699e-03 4.679e-01 1.764e-01 1.204e-01 4.660e-03 7.120e-02 6.588e-02 5.990e-01 8.741e-02 8.996e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  6.333e-01 0.000e+00  2.849e+03 3.531e-03 4.676e-01 1.755e-01 1.215e-01 4.707e-03 7.604e-02 7.003e-02 6.234e-01 8.932e-02 9.206e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  6.500e-01 0.000e+00  2.990e+03 3.375e-03 4.672e-01 1.747e-01 1.225e-01 4.801e-03 8.135e-02 7.455e-02 6.736e-01 9.133e-02 9.426e-02 #  p p > zp > l+ l-
6.841e+03 -6.435e-01  6.667e-01 0.000e+00  3.135e+03 3.229e-03 4.669e-01 1.740e-01 1.235e-01 4.798e-03 8.717e-02 7.949e-02 7.107e-01 9.343e-02 9.658e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  0.000e+00 0.000e+00  5.633e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.168e-03 2.001e-02 2.029e-02 4.168e-03 5.754e-02 5.766e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.667e-02 0.000e+00  6.311e+01 1.115e-01 1.904e-01 1.964e-01 1.712e-02 4.004e-03 2.008e-02 2.036e-02 6.838e-03 5.761e-02 5.773e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.333e-02 0.000e+00  7.286e+01 9.647e-02 2.513e-01 2.172e-01 4.148e-03 3.892e-03 2.018e-02 2.045e-02 1.014e-02 5.770e-02 5.783e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.000e-02 0.000e+00  8.559e+01 8.206e-02 3.029e-01 2.299e-01 1.518e-04 3.646e-03 2.031e-02 2.057e-02 1.346e-02 5.782e-02 5.796e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  6.667e-02 0.000e+00  1.013e+02 6.930e-02 3.442e-01 2.364e-01 2.098e-03 3.478e-03 2.047e-02 2.073e-02 1.732e-02 5.797e-02 5.813e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  8.333e-02 0.000e+00  1.200e+02 5.848e-02 3.762e-01 2.386e-01 7.508e-03 3.418e-03 2.066e-02 2.091e-02 2.189e-02 5.815e-02 5.832e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.000e-01 0.000e+00  1.416e+02 4.952e-02 4.004e-01 2.382e-01 1.467e-02 3.211e-03 2.089e-02 2.112e-02 2.598e-02 5.836e-02 5.854e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.167e-01 0.000e+00  1.663e+02 4.218e-02 4.187e-01 2.362e-01 2.252e-02 3.126e-03 2.115e-02 2.137e-02 3.096e-02 5.860e-02 5.880e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.333e-01 0.000e+00  1.939e+02 3.617e-02 4.325e-01 2.332e-01 3.042e-02 2.707e-03 2.145e-02 2.165e-02 3.658e-02 5.888e-02 5.909e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.500e-01 0.000e+00  2.245e+02 3.124e-02 4.428e-01 2.298e-01 3.806e-02 2.911e-03 2.179e-02 2.196e-02 4.132e-02 5.918e-02 5.941e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.667e-01 0.000e+00  2.580e+02 2.718e-02 4.506e-01 2.262e-01 4.525e-02 2.865e-03 2.216e-02 2.231e-02 4.773e-02 5.951e-02 5.976e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  1.833e-01 0.000e+00  2.945e+02 2.381e-02 4.565e-01 2.227e-01 5.193e-02 2.816e-03 2.257e-02 2.270e-02 5.507e-02 5.987e-02 6.015e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  2.000e-01 0.000e+00  3.340e+02 2.100e-02 4.609e-01 2.192e-01 5.809e-02 2.856e-03 2.303e-02 2.312e-02 6.366e-02 6.027e-02 6.058e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  2.167e-01 0.000e+00  3.765e+02 1.864e-02 4.643e-01 2.158e-01 6.375e-02 2.852e-03 2.353e-02 2.359e-02 7.334e-02 6.070e-02 6.103e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  2.333e-01 0.000e+00  4.220e+02 1.664e-02 4.668e-01 2.126e-01 6.894e-02 2.669e-03 2.408e-02 2.410e-02 7.470e-02 6.116e-02 6.153e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  2.500e-01 0.000e+00  4.704e+02 1.494e-02 4.686e-01 2.096e-01 7.369e-02 2.841e-03 2.468e-02 2.465e-02 8.933e-02 6.165e-02 6.206e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  2.667e-01 0.000e+00  5.218e+02 1.347e-02 4.700e-01 2.068e-01 7.805e-02 2.789e-03 2.533e-02 2.525e-02 9.866e-02 6.219e-02 6.263e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  2.833e-01 0.000e+00  5.762e+02 1.221e-02 4.710e-01 2.042e-01 8.206e-02 2.439e-03 2.603e-02 2.591e-02 9.392e-02 6.275e-02 6.324e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.000e-01 0.000e+00  6.336e+02 1.112e-02 4.717e-01 2.017e-01 8.575e-02 2.502e-03 2.680e-02 2.661e-02 1.077e-01 6.335e-02 6.388e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.167e-01 0.000e+00  6.939e+02 1.016e-02 4.721e-01 1.994e-01 8.915e-02 2.883e-03 2.763e-02 2.738e-02 1.405e-01 6.400e-02 6.457e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.333e-01 0.000e+00  7.572e+02 9.322e-03 4.724e-01 1.972e-01 9.228e-02 2.861e-03 2.853e-02 2.821e-02 1.508e-01 6.467e-02 6.530e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.500e-01 0.000e+00  8.235e+02 8.582e-03 4.725e-01 1.952e-01 9.519e-02 2.625e-03 2.951e-02 2.910e-02 1.434e-01 6.539e-02 6.607e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.667e-01 0.000e+00  8.927e+02 7.927e-03 4.725e-01 1.933e-01 9.788e-02 2.898e-03 3.056e-02 3.006e-02 1.712e-01 6.615e-02 6.689e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  3.833e-01 0.000e+00  9.650e+02 7.345e-03 4.724e-01 1.915e-01 1.004e-01 2.954e-03 3.170e-02 3.110e-02 1.923e-01 6.695e-02 6.775e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  4.000e-01 0.000e+00  1.040e+03 6.825e-03 4.723e-01 1.898e-01 1.027e-01 3.020e-03 3.293e-02 3.221e-02 2.036e-01 6.780e-02 6.866e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  4.167e-01 0.000e+00  1.118e+03 6.358e-03 4.721e-01 1.883e-01 1.049e-01 2.961e-03 3.426e-02 3.342e-02 2.209e-01 6.869e-02 6.962e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  4.333e-01 0.000e+00  1.200e+03 5.939e-03 4.718e-01 1.868e-01 1.069e-01 2.990e-03 3.569e-02 3.472e-02 2.517e-01 6.963e-02 7.063e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  4.500e-01 0.000e+00  1.284e+03 5.560e-03 4.716e-01 1.854e-01 1.088e-01 3.234e-03 3.725e-02 3.612e-02 2.624e-01 7.061e-02 7.169e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  4.667e-01 0.000e+00  1.371e+03 5.217e-03 4.713e-01 1.841e-01 1.106e-01 3.326e-03 3.893e-02 3.763e-02 2.933e-01 7.164e-02 7.281e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  4.833e-01 0.000e+00  1.461e+03 4.905e-03 4.709e-01 1.828e-01 1.123e-01 3.282e-03 4.074e-02 3.925e-02 3.060e-01 7.273e-02 7.398e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.000e-01 0.000e+00  1.554e+03 4.622e-03 4.706e-01 1.817e-01 1.139e-01 3.352e-03 4.271e-02 4.101e-02 3.362e-01 7.386e-02 7.521e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.167e-01 0.000e+00  1.650e+03 4.363e-03 4.703e-01 1.805e-01 1.154e-01 3.417e-03 4.484e-02 4.290e-02 3.670e-01 7.506e-02 7.651e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.333e-01 0.000e+00  1.749e+03 4.126e-03 4.699e-01 1.795e-01 1.168e-01 3.424e-03 4.714e-02 4.494e-02 4.044e-01 7.631e-02 7.786e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.500e-01 0.000e+00  1.851e+03 3.908e-03 4.696e-01 1.785e-01 1.181e-01 3.447e-03 4.964e-02 4.715e-02 4.319e-01 7.762e-02 7.928e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.667e-01 0.000e+00  1.956e+03 3.708e-03 4.692e-01 1.775e-01 1.194e-01 3.462e-03 5.235e-02 4.953e-02 4.482e-01 7.899e-02 8.077e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  5.833e-01 0.000e+00  2.064e+03 3.524e-03 4.689e-01 1.766e-01 1.206e-01 3.733e-03 5.529e-02 5.210e-02 4.953e-01 8.042e-02 8.233e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  6.000e-01 0.000e+00  2.175e+03 3.353e-03 4.685e-01 1.757e-01 1.217e-01 3.842e-03 5.848e-02 5.489e-02 5.354e-01 8.192e-02 8.397e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  6.167e-01 0.000e+00  2.289e+03 3.196e-03 4.682e-01 1.749e-01 1.228e-01 3.839e-03 6.196e-02 5.791e-02 5.458e-01 8.349e-02 8.568e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  6.333e-01 0.000e+00  2.405e+03 3.049e-03 4.678e-01 1.741e-01 1.238e-01 3.909e-03 6.573e-02 6.118e-02 5.941e-01 8.514e-02 8.748e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  6.500e-01 0.000e+00  2.525e+03 2.914e-03 4.675e-01 1.734e-01 1.248e-01 3.966e-03 6.984e-02 6.472e-02 6.332e-01 8.685e-02 8.936e-02 #  p p > zp > l+ l-
6.466e+03 -5.940e-01  6.667e-01 0.000e+00  2.648e+03 2.787e-03 4.671e-01 1.726e-01 1.257e-01 4.082e-03 7.433e-02 6.856e-02 6.891e-01 8.865e-02 9.133e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  0.000e+00 0.000e+00  4.150e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.231e-03 1.988e-02 2.017e-02 2.231e-03 5.742e-02 5.753e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.667e-02 0.000e+00  4.709e+01 1.101e-01 1.961e-01 1.987e-01 1.554e-02 2.002e-03 1.994e-02 2.023e-02 3.566e-03 5.747e-02 5.759e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.333e-02 0.000e+00  5.527e+01 9.370e-02 2.613e-01 2.201e-01 2.883e-03 1.769e-03 2.002e-02 2.031e-02 4.932e-03 5.756e-02 5.768e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.000e-02 0.000e+00  6.606e+01 7.835e-02 3.150e-01 2.323e-01 1.783e-04 3.147e-03 2.014e-02 2.042e-02 1.265e-02 5.766e-02 5.780e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  6.667e-02 0.000e+00  7.944e+01 6.511e-02 3.566e-01 2.378e-01 3.639e-03 2.934e-03 2.028e-02 2.055e-02 1.614e-02 5.780e-02 5.794e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  8.333e-02 0.000e+00  9.543e+01 5.418e-02 3.879e-01 2.391e-01 1.039e-02 2.786e-03 2.046e-02 2.071e-02 1.963e-02 5.796e-02 5.811e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.000e-01 0.000e+00  1.140e+02 4.533e-02 4.110e-01 2.377e-01 1.858e-02 2.662e-03 2.066e-02 2.091e-02 2.412e-02 5.815e-02 5.831e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.167e-01 0.000e+00  1.352e+02 3.822e-02 4.280e-01 2.349e-01 2.715e-02 2.321e-03 2.089e-02 2.112e-02 2.609e-02 5.837e-02 5.854e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.333e-01 0.000e+00  1.590e+02 3.250e-02 4.405e-01 2.314e-01 3.553e-02 2.407e-03 2.116e-02 2.137e-02 3.212e-02 5.861e-02 5.880e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.500e-01 0.000e+00  1.854e+02 2.787e-02 4.497e-01 2.276e-01 4.343e-02 2.316e-03 2.146e-02 2.165e-02 3.650e-02 5.888e-02 5.909e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.667e-01 0.000e+00  2.143e+02 2.410e-02 4.564e-01 2.237e-01 5.075e-02 2.275e-03 2.179e-02 2.196e-02 4.280e-02 5.918e-02 5.941e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  1.833e-01 0.000e+00  2.459e+02 2.101e-02 4.614e-01 2.199e-01 5.745e-02 2.234e-03 2.216e-02 2.231e-02 4.900e-02 5.951e-02 5.976e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  2.000e-01 0.000e+00  2.801e+02 1.845e-02 4.651e-01 2.163e-01 6.357e-02 1.373e-03 2.256e-02 2.269e-02 3.458e-02 5.987e-02 6.015e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  2.167e-01 0.000e+00  3.169e+02 1.632e-02 4.678e-01 2.129e-01 6.913e-02 2.207e-03 2.301e-02 2.310e-02 6.230e-02 6.025e-02 6.056e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  2.333e-01 0.000e+00  3.563e+02 1.452e-02 4.697e-01 2.097e-01 7.420e-02 2.198e-03 2.350e-02 2.356e-02 7.295e-02 6.067e-02 6.100e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  2.500e-01 0.000e+00  3.982e+02 1.300e-02 4.711e-01 2.067e-01 7.881e-02 2.076e-03 2.403e-02 2.405e-02 8.085e-02 6.112e-02 6.148e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  2.667e-01 0.000e+00  4.428e+02 1.170e-02 4.721e-01 2.039e-01 8.302e-02 1.757e-03 2.460e-02 2.458e-02 8.907e-02 6.159e-02 6.199e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  2.833e-01 0.000e+00  4.900e+02 1.058e-02 4.728e-01 2.013e-01 8.686e-02 1.794e-03 2.523e-02 2.516e-02 7.983e-02 6.210e-02 6.254e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.000e-01 0.000e+00  5.398e+02 9.614e-03 4.732e-01 1.989e-01 9.039e-02 2.184e-03 2.590e-02 2.579e-02 9.278e-02 6.265e-02 6.312e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.167e-01 0.000e+00  5.922e+02 8.773e-03 4.734e-01 1.967e-01 9.363e-02 2.275e-03 2.663e-02 2.646e-02 1.225e-01 6.322e-02 6.374e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.333e-01 0.000e+00  6.471e+02 8.037e-03 4.735e-01 1.946e-01 9.661e-02 2.264e-03 2.742e-02 2.719e-02 1.353e-01 6.384e-02 6.440e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.500e-01 0.000e+00  7.047e+02 7.390e-03 4.734e-01 1.926e-01 9.936e-02 2.086e-03 2.827e-02 2.797e-02 1.462e-01 6.448e-02 6.509e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.667e-01 0.000e+00  7.649e+02 6.818e-03 4.733e-01 1.908e-01 1.019e-01 2.114e-03 2.919e-02 2.881e-02 1.442e-01 6.516e-02 6.582e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  3.833e-01 0.000e+00  8.277e+02 6.310e-03 4.731e-01 1.891e-01 1.043e-01 2.055e-03 3.018e-02 2.972e-02 1.598e-01 6.588e-02 6.660e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  4.000e-01 0.000e+00  8.930e+02 5.857e-03 4.729e-01 1.875e-01 1.065e-01 2.160e-03 3.125e-02 3.069e-02 1.789e-01 6.664e-02 6.741e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  4.167e-01 0.000e+00  9.610e+02 5.452e-03 4.726e-01 1.860e-01 1.085e-01 2.471e-03 3.240e-02 3.173e-02 2.031e-01 6.744e-02 6.827e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  4.333e-01 0.000e+00  1.032e+03 5.088e-03 4.723e-01 1.846e-01 1.104e-01 2.504e-03 3.363e-02 3.286e-02 2.263e-01 6.828e-02 6.917e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  4.500e-01 0.000e+00  1.105e+03 4.760e-03 4.719e-01 1.833e-01 1.122e-01 2.608e-03 3.497e-02 3.406e-02 2.536e-01 6.916e-02 7.012e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  4.667e-01 0.000e+00  1.181e+03 4.463e-03 4.716e-01 1.820e-01 1.139e-01 2.629e-03 3.640e-02 3.536e-02 2.716e-01 7.008e-02 7.112e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  4.833e-01 0.000e+00  1.259e+03 4.194e-03 4.712e-01 1.809e-01 1.154e-01 2.639e-03 3.795e-02 3.675e-02 2.977e-01 7.105e-02 7.216e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.000e-01 0.000e+00  1.340e+03 3.949e-03 4.709e-01 1.797e-01 1.169e-01 2.745e-03 3.962e-02 3.825e-02 3.184e-01 7.206e-02 7.326e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.167e-01 0.000e+00  1.423e+03 3.726e-03 4.705e-01 1.787e-01 1.183e-01 2.810e-03 4.142e-02 3.986e-02 3.464e-01 7.312e-02 7.441e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.333e-01 0.000e+00  1.510e+03 3.522e-03 4.701e-01 1.777e-01 1.196e-01 2.857e-03 4.336e-02 4.158e-02 3.778e-01 7.423e-02 7.561e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.500e-01 0.000e+00  1.598e+03 3.335e-03 4.698e-01 1.768e-01 1.209e-01 2.876e-03 4.545e-02 4.344e-02 4.058e-01 7.539e-02 7.687e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.667e-01 0.000e+00  1.690e+03 3.162e-03 4.694e-01 1.759e-01 1.220e-01 2.931e-03 4.771e-02 4.544e-02 4.423e-01 7.661e-02 7.819e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  5.833e-01 0.000e+00  1.784e+03 3.004e-03 4.690e-01 1.750e-01 1.231e-01 2.951e-03 5.015e-02 4.760e-02 4.714e-01 7.788e-02 7.957e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  6.000e-01 0.000e+00  1.880e+03 2.858e-03 4.687e-01 1.742e-01 1.242e-01 3.021e-03 5.279e-02 4.992e-02 5.038e-01 7.921e-02 8.101e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  6.167e-01 0.000e+00  1.980e+03 2.722e-03 4.683e-01 1.734e-01 1.252e-01 3.123e-03 5.565e-02 5.242e-02 5.394e-01 8.059e-02 8.252e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  6.333e-01 0.000e+00  2.081e+03 2.597e-03 4.680e-01 1.727e-01 1.262e-01 3.217e-03 5.874e-02 5.511e-02 5.719e-01 8.204e-02 8.410e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  6.500e-01 0.000e+00  2.186e+03 2.480e-03 4.676e-01 1.720e-01 1.271e-01 3.381e-03 6.209e-02 5.802e-02 6.405e-01 8.355e-02 8.575e-02 #  p p > zp > l+ l-
6.164e+03 -5.445e-01  6.667e-01 0.000e+00  2.293e+03 2.372e-03 4.673e-01 1.713e-01 1.279e-01 3.490e-03 6.572e-02 6.116e-02 6.805e-01 8.513e-02 8.747e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  0.000e+00 0.000e+00  3.068e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.369e-03 1.960e-02 2.008e-02 2.369e-03 5.766e-02 5.708e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.667e-02 0.000e+00  3.535e+01 1.084e-01 2.029e-01 2.014e-01 1.377e-02 2.058e-03 1.964e-02 2.013e-02 3.852e-03 5.770e-02 5.713e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.333e-02 0.000e+00  4.234e+01 9.043e-02 2.728e-01 2.233e-01 1.704e-03 1.914e-03 1.971e-02 2.019e-02 5.780e-03 5.775e-02 5.720e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.000e-02 0.000e+00  5.164e+01 7.409e-02 3.285e-01 2.347e-01 6.640e-04 1.618e-03 1.979e-02 2.028e-02 7.172e-03 5.783e-02 5.730e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  6.667e-02 0.000e+00  6.326e+01 6.045e-02 3.701e-01 2.390e-01 5.901e-03 1.381e-03 1.990e-02 2.039e-02 8.490e-03 5.792e-02 5.742e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  8.333e-02 0.000e+00  7.720e+01 4.951e-02 4.003e-01 2.390e-01 1.411e-02 1.199e-03 2.002e-02 2.052e-02 9.691e-03 5.803e-02 5.756e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.000e-01 0.000e+00  9.345e+01 4.088e-02 4.219e-01 2.366e-01 2.335e-02 2.085e-03 2.017e-02 2.068e-02 2.146e-02 5.816e-02 5.773e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.167e-01 0.000e+00  1.120e+02 3.410e-02 4.373e-01 2.331e-01 3.259e-02 2.019e-03 2.035e-02 2.086e-02 2.584e-02 5.831e-02 5.792e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.333e-01 0.000e+00  1.329e+02 2.873e-02 4.483e-01 2.290e-01 4.136e-02 1.919e-03 2.054e-02 2.106e-02 2.985e-02 5.847e-02 5.814e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.500e-01 0.000e+00  1.561e+02 2.446e-02 4.562e-01 2.248e-01 4.945e-02 1.852e-03 2.076e-02 2.129e-02 3.436e-02 5.866e-02 5.839e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.667e-01 0.000e+00  1.816e+02 2.103e-02 4.618e-01 2.207e-01 5.682e-02 1.835e-03 2.101e-02 2.154e-02 3.981e-02 5.886e-02 5.866e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  1.833e-01 0.000e+00  2.095e+02 1.823e-02 4.659e-01 2.167e-01 6.348e-02 1.694e-03 2.128e-02 2.182e-02 4.342e-02 5.909e-02 5.895e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  2.000e-01 0.000e+00  2.396e+02 1.594e-02 4.688e-01 2.131e-01 6.949e-02 1.690e-03 2.158e-02 2.213e-02 4.999e-02 5.933e-02 5.928e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  2.167e-01 0.000e+00  2.721e+02 1.405e-02 4.709e-01 2.096e-01 7.490e-02 1.672e-03 2.190e-02 2.247e-02 3.580e-02 5.960e-02 5.962e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  2.333e-01 0.000e+00  3.069e+02 1.246e-02 4.723e-01 2.064e-01 7.979e-02 1.660e-03 2.225e-02 2.283e-02 6.288e-02 5.988e-02 6.000e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  2.500e-01 0.000e+00  3.440e+02 1.112e-02 4.733e-01 2.035e-01 8.422e-02 1.551e-03 2.264e-02 2.323e-02 6.648e-02 6.018e-02 6.040e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  2.667e-01 0.000e+00  3.835e+02 9.987e-03 4.739e-01 2.008e-01 8.824e-02 1.382e-03 2.305e-02 2.366e-02 6.670e-02 6.051e-02 6.083e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  2.833e-01 0.000e+00  4.252e+02 9.014e-03 4.742e-01 1.983e-01 9.189e-02 1.375e-03 2.350e-02 2.412e-02 7.269e-02 6.086e-02 6.130e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.000e-01 0.000e+00  4.693e+02 8.175e-03 4.744e-01 1.959e-01 9.523e-02 1.687e-03 2.398e-02 2.462e-02 7.991e-02 6.122e-02 6.179e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.167e-01 0.000e+00  5.156e+02 7.448e-03 4.744e-01 1.938e-01 9.829e-02 1.617e-03 2.449e-02 2.516e-02 1.062e-01 6.161e-02 6.230e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.333e-01 0.000e+00  5.643e+02 6.813e-03 4.743e-01 1.918e-01 1.011e-01 1.617e-03 2.505e-02 2.574e-02 1.161e-01 6.202e-02 6.286e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.500e-01 0.000e+00  6.153e+02 6.256e-03 4.741e-01 1.899e-01 1.037e-01 1.719e-03 2.564e-02 2.635e-02 1.277e-01 6.246e-02 6.344e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.667e-01 0.000e+00  6.687e+02 5.765e-03 4.739e-01 1.882e-01 1.061e-01 1.606e-03 2.628e-02 2.702e-02 1.431e-01 6.291e-02 6.405e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  3.833e-01 0.000e+00  7.243e+02 5.330e-03 4.736e-01 1.866e-01 1.083e-01 1.611e-03 2.696e-02 2.772e-02 1.431e-01 6.339e-02 6.470e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  4.000e-01 0.000e+00  7.823e+02 4.943e-03 4.732e-01 1.851e-01 1.103e-01 1.632e-03 2.769e-02 2.848e-02 1.586e-01 6.390e-02 6.538e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  4.167e-01 0.000e+00  8.426e+02 4.597e-03 4.729e-01 1.836e-01 1.122e-01 1.677e-03 2.847e-02 2.929e-02 1.728e-01 6.443e-02 6.609e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  4.333e-01 0.000e+00  9.052e+02 4.286e-03 4.725e-01 1.823e-01 1.140e-01 1.718e-03 2.930e-02 3.016e-02 1.872e-01 6.498e-02 6.685e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  4.500e-01 0.000e+00  9.701e+02 4.007e-03 4.721e-01 1.811e-01 1.156e-01 1.786e-03 3.019e-02 3.108e-02 2.109e-01 6.556e-02 6.763e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  4.667e-01 0.000e+00  1.037e+03 3.755e-03 4.717e-01 1.799e-01 1.172e-01 1.903e-03 3.113e-02 3.207e-02 2.279e-01 6.616e-02 6.846e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  4.833e-01 0.000e+00  1.107e+03 3.526e-03 4.714e-01 1.788e-01 1.186e-01 2.012e-03 3.214e-02 3.312e-02 2.691e-01 6.680e-02 6.933e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.000e-01 0.000e+00  1.179e+03 3.319e-03 4.710e-01 1.778e-01 1.200e-01 2.076e-03 3.322e-02 3.425e-02 2.854e-01 6.745e-02 7.023e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.167e-01 0.000e+00  1.253e+03 3.129e-03 4.706e-01 1.768e-01 1.213e-01 2.175e-03 3.438e-02 3.545e-02 3.111e-01 6.814e-02 7.118e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.333e-01 0.000e+00  1.329e+03 2.956e-03 4.702e-01 1.759e-01 1.225e-01 2.236e-03 3.561e-02 3.673e-02 3.451e-01 6.886e-02 7.217e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.500e-01 0.000e+00  1.408e+03 2.798e-03 4.698e-01 1.750e-01 1.237e-01 2.261e-03 3.692e-02 3.810e-02 3.771e-01 6.960e-02 7.320e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.667e-01 0.000e+00  1.489e+03 2.652e-03 4.694e-01 1.741e-01 1.247e-01 2.248e-03 3.832e-02 3.957e-02 4.069e-01 7.038e-02 7.428e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  5.833e-01 0.000e+00  1.573e+03 2.518e-03 4.691e-01 1.733e-01 1.258e-01 2.328e-03 3.982e-02 4.113e-02 4.382e-01 7.119e-02 7.541e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  6.000e-01 0.000e+00  1.659e+03 2.395e-03 4.687e-01 1.726e-01 1.267e-01 2.339e-03 4.142e-02 4.281e-02 4.746e-01 7.203e-02 7.659e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  6.167e-01 0.000e+00  1.747e+03 2.281e-03 4.684e-01 1.719e-01 1.277e-01 2.278e-03 4.314e-02 4.460e-02 4.735e-01 7.290e-02 7.782e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  6.333e-01 0.000e+00  1.837e+03 2.175e-03 4.680e-01 1.712e-01 1.285e-01 2.344e-03 4.497e-02 4.651e-02 5.218e-01 7.380e-02 7.910e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  6.500e-01 0.000e+00  1.930e+03 2.077e-03 4.677e-01 1.705e-01 1.294e-01 2.538e-03 4.693e-02 4.856e-02 5.786e-01 7.474e-02 8.043e-02 #  p p > zp > l+ l-
5.917e+03 -4.950e-01  6.667e-01 0.000e+00  2.025e+03 1.985e-03 4.674e-01 1.699e-01 1.302e-01 2.790e-03 4.902e-02 5.076e-02 6.527e-01 7.572e-02 8.183e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  0.000e+00 0.000e+00  2.260e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.745e-03 1.948e-02 2.006e-02 2.745e-03 5.453e-02 5.569e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.667e-02 0.000e+00  2.655e+01 1.063e-01 2.112e-01 2.044e-01 1.178e-02 2.343e-03 1.951e-02 2.009e-02 4.652e-03 5.456e-02 5.573e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.333e-02 0.000e+00  3.259e+01 8.654e-02 2.862e-01 2.267e-01 7.204e-04 1.928e-03 1.955e-02 2.013e-02 6.377e-03 5.462e-02 5.578e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.000e-02 0.000e+00  4.073e+01 6.919e-02 3.436e-01 2.370e-01 1.818e-03 1.702e-03 1.961e-02 2.019e-02 8.462e-03 5.471e-02 5.586e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  6.667e-02 0.000e+00  5.098e+01 5.525e-02 3.846e-01 2.397e-01 9.111e-03 2.109e-03 1.968e-02 2.027e-02 1.469e-02 5.481e-02 5.595e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  8.333e-02 0.000e+00  6.333e+01 4.446e-02 4.131e-01 2.383e-01 1.887e-02 1.910e-03 1.976e-02 2.036e-02 1.780e-02 5.493e-02 5.606e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.000e-01 0.000e+00  7.777e+01 3.619e-02 4.328e-01 2.349e-01 2.912e-02 1.696e-03 1.986e-02 2.046e-02 2.053e-02 5.507e-02 5.619e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.167e-01 0.000e+00  9.432e+01 2.983e-02 4.463e-01 2.305e-01 3.896e-02 1.526e-03 1.997e-02 2.059e-02 2.298e-02 5.524e-02 5.635e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.333e-01 0.000e+00  1.130e+02 2.490e-02 4.557e-01 2.259e-01 4.802e-02 1.447e-03 2.010e-02 2.073e-02 2.730e-02 5.543e-02 5.652e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.500e-01 0.000e+00  1.337e+02 2.104e-02 4.623e-01 2.214e-01 5.619e-02 1.358e-03 2.025e-02 2.088e-02 2.998e-02 5.564e-02 5.671e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.667e-01 0.000e+00  1.566e+02 1.797e-02 4.668e-01 2.171e-01 6.351e-02 1.287e-03 2.041e-02 2.105e-02 3.335e-02 5.587e-02 5.692e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  1.833e-01 0.000e+00  1.815e+02 1.550e-02 4.699e-01 2.131e-01 7.004e-02 1.293e-03 2.059e-02 2.125e-02 3.880e-02 5.612e-02 5.715e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  2.000e-01 0.000e+00  2.086e+02 1.350e-02 4.721e-01 2.094e-01 7.586e-02 1.268e-03 2.078e-02 2.145e-02 4.466e-02 5.640e-02 5.740e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  2.167e-01 0.000e+00  2.377e+02 1.185e-02 4.735e-01 2.060e-01 8.107e-02 1.220e-03 2.099e-02 2.168e-02 4.915e-02 5.670e-02 5.767e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  2.333e-01 0.000e+00  2.690e+02 1.047e-02 4.744e-01 2.029e-01 8.573e-02 1.207e-03 2.122e-02 2.193e-02 5.550e-02 5.702e-02 5.796e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  2.500e-01 0.000e+00  3.023e+02 9.325e-03 4.750e-01 2.000e-01 8.993e-02 1.013e-03 2.146e-02 2.219e-02 5.133e-02 5.736e-02 5.828e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  2.667e-01 0.000e+00  3.378e+02 8.352e-03 4.752e-01 1.974e-01 9.372e-02 1.011e-03 2.173e-02 2.248e-02 5.709e-02 5.773e-02 5.861e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  2.833e-01 0.000e+00  3.753e+02 7.523e-03 4.753e-01 1.950e-01 9.715e-02 1.044e-03 2.201e-02 2.279e-02 5.910e-02 5.813e-02 5.897e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.000e-01 0.000e+00  4.150e+02 6.810e-03 4.753e-01 1.927e-01 1.003e-01 1.242e-03 2.232e-02 2.312e-02 8.194e-02 5.855e-02 5.935e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.167e-01 0.000e+00  4.567e+02 6.194e-03 4.751e-01 1.907e-01 1.031e-01 1.256e-03 2.264e-02 2.347e-02 9.299e-02 5.899e-02 5.976e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.333e-01 0.000e+00  5.006e+02 5.658e-03 4.748e-01 1.888e-01 1.057e-01 1.214e-03 2.299e-02 2.384e-02 1.015e-01 5.946e-02 6.018e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.500e-01 0.000e+00  5.465e+02 5.189e-03 4.745e-01 1.870e-01 1.081e-01 1.233e-03 2.336e-02 2.424e-02 1.113e-01 5.996e-02 6.063e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.667e-01 0.000e+00  5.946e+02 4.776e-03 4.742e-01 1.854e-01 1.103e-01 1.254e-03 2.375e-02 2.467e-02 1.221e-01 6.049e-02 6.111e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  3.833e-01 0.000e+00  6.447e+02 4.411e-03 4.738e-01 1.839e-01 1.124e-01 1.167e-03 2.416e-02 2.512e-02 1.264e-01 6.104e-02 6.161e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  4.000e-01 0.000e+00  6.970e+02 4.087e-03 4.734e-01 1.825e-01 1.143e-01 1.241e-03 2.460e-02 2.560e-02 1.415e-01 6.162e-02 6.213e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  4.167e-01 0.000e+00  7.513e+02 3.797e-03 4.730e-01 1.812e-01 1.160e-01 1.284e-03 2.507e-02 2.611e-02 1.573e-01 6.223e-02 6.268e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  4.333e-01 0.000e+00  8.078e+02 3.538e-03 4.726e-01 1.799e-01 1.176e-01 1.287e-03 2.557e-02 2.664e-02 1.705e-01 6.287e-02 6.326e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  4.500e-01 0.000e+00  8.663e+02 3.305e-03 4.721e-01 1.788e-01 1.192e-01 1.301e-03 2.609e-02 2.721e-02 1.895e-01 6.354e-02 6.386e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  4.667e-01 0.000e+00  9.270e+02 3.095e-03 4.717e-01 1.777e-01 1.206e-01 1.318e-03 2.664e-02 2.782e-02 1.974e-01 6.424e-02 6.449e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  4.833e-01 0.000e+00  9.897e+02 2.905e-03 4.713e-01 1.767e-01 1.219e-01 1.349e-03 2.723e-02 2.846e-02 2.419e-01 6.498e-02 6.515e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.000e-01 0.000e+00  1.055e+03 2.732e-03 4.709e-01 1.757e-01 1.232e-01 1.452e-03 2.784e-02 2.913e-02 2.601e-01 6.575e-02 6.584e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.167e-01 0.000e+00  1.122e+03 2.575e-03 4.705e-01 1.748e-01 1.243e-01 1.478e-03 2.850e-02 2.984e-02 2.707e-01 6.655e-02 6.656e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.333e-01 0.000e+00  1.191e+03 2.432e-03 4.701e-01 1.739e-01 1.254e-01 1.667e-03 2.919e-02 3.060e-02 3.168e-01 6.739e-02 6.731e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.500e-01 0.000e+00  1.262e+03 2.300e-03 4.697e-01 1.731e-01 1.265e-01 1.653e-03 2.991e-02 3.140e-02 3.451e-01 6.827e-02 6.809e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.667e-01 0.000e+00  1.335e+03 2.180e-03 4.694e-01 1.724e-01 1.275e-01 1.719e-03 3.068e-02 3.224e-02 3.680e-01 6.918e-02 6.890e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  5.833e-01 0.000e+00  1.410e+03 2.069e-03 4.690e-01 1.716e-01 1.284e-01 1.745e-03 3.149e-02 3.313e-02 4.012e-01 7.013e-02 6.975e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  6.000e-01 0.000e+00  1.488e+03 1.967e-03 4.686e-01 1.709e-01 1.293e-01 1.805e-03 3.235e-02 3.407e-02 4.376e-01 7.112e-02 7.063e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  6.167e-01 0.000e+00  1.567e+03 1.872e-03 4.683e-01 1.703e-01 1.301e-01 1.704e-03 3.325e-02 3.506e-02 4.479e-01 7.216e-02 7.155e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  6.333e-01 0.000e+00  1.649e+03 1.785e-03 4.680e-01 1.696e-01 1.309e-01 1.806e-03 3.420e-02 3.611e-02 4.830e-01 7.323e-02 7.250e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  6.500e-01 0.000e+00  1.733e+03 1.704e-03 4.676e-01 1.690e-01 1.317e-01 1.863e-03 3.521e-02 3.722e-02 5.167e-01 7.435e-02 7.349e-02 #  p p > zp > l+ l-
5.713e+03 -4.455e-01  6.667e-01 0.000e+00  1.819e+03 1.628e-03 4.673e-01 1.685e-01 1.324e-01 1.929e-03 3.627e-02 3.840e-02 5.569e-01 7.552e-02 7.452e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  0.000e+00 0.000e+00  1.647e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.787e-03 1.955e-02 2.012e-02 2.787e-03 5.380e-02 5.402e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.667e-02 0.000e+00  1.983e+01 1.038e-01 2.213e-01 2.080e-01 9.546e-03 2.301e-03 1.957e-02 2.015e-02 4.908e-03 5.383e-02 5.405e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.333e-02 0.000e+00  2.512e+01 8.185e-02 3.020e-01 2.304e-01 1.196e-04 1.820e-03 1.961e-02 2.018e-02 6.716e-03 5.388e-02 5.410e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.000e-02 0.000e+00  3.233e+01 6.353e-02 3.605e-01 2.389e-01 3.944e-03 1.425e-03 1.965e-02 2.023e-02 8.089e-03 5.394e-02 5.416e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  6.667e-02 0.000e+00  4.148e+01 4.949e-02 4.000e-01 2.398e-01 1.357e-02 1.203e-03 1.971e-02 2.029e-02 9.748e-03 5.403e-02 5.425e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  8.333e-02 0.000e+00  5.257e+01 3.904e-02 4.262e-01 2.368e-01 2.490e-02 9.888e-04 1.979e-02 2.037e-02 1.085e-02 5.413e-02 5.435e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.000e-01 0.000e+00  6.558e+01 3.128e-02 4.435e-01 2.323e-01 3.608e-02 1.284e-03 1.987e-02 2.045e-02 1.827e-02 5.425e-02 5.447e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.167e-01 0.000e+00  8.052e+01 2.547e-02 4.550e-01 2.272e-01 4.637e-02 1.181e-03 1.997e-02 2.056e-02 2.113e-02 5.439e-02 5.461e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.333e-01 0.000e+00  9.740e+01 2.105e-02 4.626e-01 2.222e-01 5.557e-02 1.091e-03 2.008e-02 2.067e-02 2.392e-02 5.455e-02 5.477e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.500e-01 0.000e+00  1.162e+02 1.765e-02 4.677e-01 2.174e-01 6.370e-02 1.006e-03 2.021e-02 2.080e-02 2.664e-02 5.472e-02 5.495e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.667e-01 0.000e+00  1.369e+02 1.497e-02 4.711e-01 2.130e-01 7.085e-02 9.436e-04 2.035e-02 2.094e-02 2.921e-02 5.492e-02 5.514e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  1.833e-01 0.000e+00  1.596e+02 1.285e-02 4.733e-01 2.089e-01 7.715e-02 8.907e-04 2.050e-02 2.110e-02 3.241e-02 5.513e-02 5.535e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  2.000e-01 0.000e+00  1.842e+02 1.114e-02 4.747e-01 2.053e-01 8.270e-02 8.681e-04 2.067e-02 2.127e-02 3.627e-02 5.536e-02 5.559e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  2.167e-01 0.000e+00  2.107e+02 9.739e-03 4.756e-01 2.020e-01 8.763e-02 8.391e-04 2.085e-02 2.146e-02 4.120e-02 5.561e-02 5.584e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  2.333e-01 0.000e+00  2.392e+02 8.584e-03 4.760e-01 1.989e-01 9.202e-02 8.345e-04 2.105e-02 2.167e-02 4.625e-02 5.588e-02 5.611e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  2.500e-01 0.000e+00  2.696e+02 7.621e-03 4.762e-01 1.962e-01 9.594e-02 8.602e-04 2.126e-02 2.189e-02 5.278e-02 5.617e-02 5.641e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  2.667e-01 0.000e+00  3.019e+02 6.810e-03 4.762e-01 1.937e-01 9.946e-02 6.308e-04 2.149e-02 2.212e-02 4.390e-02 5.648e-02 5.672e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  2.833e-01 0.000e+00  3.362e+02 6.121e-03 4.760e-01 1.914e-01 1.026e-01 7.928e-04 2.174e-02 2.237e-02 6.526e-02 5.682e-02 5.705e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.000e-01 0.000e+00  3.724e+02 5.532e-03 4.757e-01 1.893e-01 1.055e-01 7.400e-04 2.200e-02 2.265e-02 5.994e-02 5.717e-02 5.741e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.167e-01 0.000e+00  4.105e+02 5.023e-03 4.754e-01 1.874e-01 1.081e-01 7.203e-04 2.228e-02 2.293e-02 7.178e-02 5.754e-02 5.778e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.333e-01 0.000e+00  4.505e+02 4.582e-03 4.750e-01 1.856e-01 1.105e-01 7.468e-04 2.258e-02 2.324e-02 7.698e-02 5.794e-02 5.818e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.500e-01 0.000e+00  4.925e+02 4.197e-03 4.746e-01 1.840e-01 1.127e-01 8.611e-04 2.290e-02 2.357e-02 9.679e-02 5.835e-02 5.860e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.667e-01 0.000e+00  5.364e+02 3.858e-03 4.742e-01 1.825e-01 1.147e-01 8.763e-04 2.323e-02 2.391e-02 1.081e-01 5.879e-02 5.904e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  3.833e-01 0.000e+00  5.823e+02 3.560e-03 4.737e-01 1.811e-01 1.166e-01 9.011e-04 2.359e-02 2.428e-02 1.209e-01 5.925e-02 5.951e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  4.000e-01 0.000e+00  6.301e+02 3.295e-03 4.733e-01 1.798e-01 1.183e-01 8.183e-04 2.397e-02 2.467e-02 1.228e-01 5.974e-02 6.000e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  4.167e-01 0.000e+00  6.798e+02 3.059e-03 4.728e-01 1.786e-01 1.199e-01 8.971e-04 2.437e-02 2.508e-02 1.522e-01 6.025e-02 6.051e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  4.333e-01 0.000e+00  7.314e+02 2.848e-03 4.724e-01 1.774e-01 1.214e-01 9.291e-04 2.479e-02 2.551e-02 1.623e-01 6.078e-02 6.105e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  4.500e-01 0.000e+00  7.850e+02 2.659e-03 4.719e-01 1.764e-01 1.228e-01 9.558e-04 2.523e-02 2.597e-02 1.821e-01 6.134e-02 6.161e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  4.667e-01 0.000e+00  8.405e+02 2.488e-03 4.715e-01 1.754e-01 1.240e-01 9.740e-04 2.570e-02 2.645e-02 1.993e-01 6.192e-02 6.220e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  4.833e-01 0.000e+00  8.979e+02 2.334e-03 4.711e-01 1.744e-01 1.252e-01 1.062e-03 2.620e-02 2.696e-02 2.185e-01 6.253e-02 6.281e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.000e-01 0.000e+00  9.573e+02 2.194e-03 4.707e-01 1.736e-01 1.264e-01 1.057e-03 2.672e-02 2.750e-02 2.406e-01 6.317e-02 6.345e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.167e-01 0.000e+00  1.019e+03 2.067e-03 4.703e-01 1.727e-01 1.274e-01 1.110e-03 2.727e-02 2.806e-02 2.655e-01 6.383e-02 6.412e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.333e-01 0.000e+00  1.082e+03 1.951e-03 4.699e-01 1.720e-01 1.284e-01 1.066e-03 2.785e-02 2.866e-02 2.736e-01 6.453e-02 6.482e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.500e-01 0.000e+00  1.147e+03 1.844e-03 4.695e-01 1.712e-01 1.294e-01 1.194e-03 2.846e-02 2.928e-02 2.841e-01 6.525e-02 6.555e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.667e-01 0.000e+00  1.214e+03 1.747e-03 4.691e-01 1.705e-01 1.303e-01 1.234e-03 2.910e-02 2.994e-02 3.335e-01 6.600e-02 6.630e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  5.833e-01 0.000e+00  1.283e+03 1.658e-03 4.688e-01 1.699e-01 1.311e-01 1.276e-03 2.977e-02 3.063e-02 3.562e-01 6.678e-02 6.709e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  6.000e-01 0.000e+00  1.354e+03 1.575e-03 4.684e-01 1.692e-01 1.319e-01 1.255e-03 3.048e-02 3.136e-02 3.872e-01 6.760e-02 6.791e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  6.167e-01 0.000e+00  1.427e+03 1.499e-03 4.681e-01 1.686e-01 1.327e-01 1.301e-03 3.123e-02 3.213e-02 4.101e-01 6.844e-02 6.876e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  6.333e-01 0.000e+00  1.502e+03 1.429e-03 4.678e-01 1.680e-01 1.334e-01 1.323e-03 3.201e-02 3.294e-02 4.496e-01 6.932e-02 6.965e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  6.500e-01 0.000e+00  1.578e+03 1.363e-03 4.675e-01 1.675e-01 1.341e-01 1.364e-03 3.284e-02 3.379e-02 4.754e-01 7.023e-02 7.057e-02 #  p p > zp > l+ l-
5.544e+03 -3.960e-01  6.667e-01 0.000e+00  1.657e+03 1.303e-03 4.672e-01 1.670e-01 1.347e-01 1.394e-03 3.371e-02 3.468e-02 4.906e-01 7.118e-02 7.153e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  0.000e+00 0.000e+00  1.178e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.733e-03 1.957e-02 2.020e-02 2.733e-03 5.299e-02 5.309e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.667e-02 0.000e+00  1.465e+01 1.004e-01 2.339e-01 2.124e-01 7.075e-03 2.219e-03 1.958e-02 2.022e-02 5.167e-03 5.301e-02 5.311e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.333e-02 0.000e+00  1.931e+01 7.612e-02 3.207e-01 2.341e-01 2.207e-04 1.704e-03 1.962e-02 2.025e-02 7.178e-03 5.306e-02 5.316e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.000e-02 0.000e+00  2.578e+01 5.700e-02 3.792e-01 2.403e-01 7.478e-03 1.531e-03 1.966e-02 2.030e-02 1.019e-02 5.312e-02 5.321e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  6.667e-02 0.000e+00  3.404e+01 4.314e-02 4.163e-01 2.388e-01 1.966e-02 1.239e-03 1.971e-02 2.035e-02 1.194e-02 5.320e-02 5.329e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  8.333e-02 0.000e+00  4.410e+01 3.328e-02 4.394e-01 2.342e-01 3.250e-02 1.028e-03 1.978e-02 2.042e-02 1.359e-02 5.330e-02 5.337e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.000e-01 0.000e+00  5.596e+01 2.622e-02 4.538e-01 2.286e-01 4.442e-02 9.134e-04 1.986e-02 2.050e-02 1.590e-02 5.342e-02 5.348e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.167e-01 0.000e+00  6.962e+01 2.107e-02 4.630e-01 2.229e-01 5.495e-02 8.171e-04 1.995e-02 2.059e-02 1.792e-02 5.355e-02 5.360e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.333e-01 0.000e+00  8.507e+01 1.724e-02 4.688e-01 2.175e-01 6.411e-02 7.514e-04 2.005e-02 2.070e-02 2.033e-02 5.370e-02 5.374e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.500e-01 0.000e+00  1.023e+02 1.433e-02 4.724e-01 2.126e-01 7.202e-02 6.990e-04 2.017e-02 2.082e-02 2.293e-02 5.388e-02 5.389e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.667e-01 0.000e+00  1.214e+02 1.208e-02 4.746e-01 2.082e-01 7.887e-02 6.465e-04 2.030e-02 2.095e-02 2.494e-02 5.406e-02 5.406e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  1.833e-01 0.000e+00  1.422e+02 1.031e-02 4.760e-01 2.042e-01 8.483e-02 6.078e-04 2.044e-02 2.110e-02 2.806e-02 5.427e-02 5.425e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  2.000e-01 0.000e+00  1.649e+02 8.899e-03 4.767e-01 2.007e-01 9.003e-02 5.790e-04 2.060e-02 2.126e-02 3.136e-02 5.450e-02 5.445e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  2.167e-01 0.000e+00  1.893e+02 7.753e-03 4.770e-01 1.975e-01 9.461e-02 5.690e-04 2.077e-02 2.143e-02 3.521e-02 5.474e-02 5.467e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  2.333e-01 0.000e+00  2.156e+02 6.812e-03 4.770e-01 1.946e-01 9.865e-02 5.406e-04 2.095e-02 2.162e-02 3.809e-02 5.501e-02 5.491e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  2.500e-01 0.000e+00  2.436e+02 6.032e-03 4.769e-01 1.921e-01 1.022e-01 5.614e-04 2.115e-02 2.182e-02 4.315e-02 5.529e-02 5.516e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  2.667e-01 0.000e+00  2.735e+02 5.377e-03 4.766e-01 1.897e-01 1.055e-01 5.614e-04 2.136e-02 2.204e-02 4.464e-02 5.560e-02 5.544e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  2.833e-01 0.000e+00  3.051e+02 4.824e-03 4.762e-01 1.876e-01 1.084e-01 4.816e-04 2.159e-02 2.228e-02 4.351e-02 5.592e-02 5.573e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.000e-01 0.000e+00  3.385e+02 4.351e-03 4.758e-01 1.857e-01 1.110e-01 4.986e-04 2.184e-02 2.253e-02 5.465e-02 5.627e-02 5.604e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.167e-01 0.000e+00  3.738e+02 3.945e-03 4.753e-01 1.839e-01 1.133e-01 5.157e-04 2.210e-02 2.279e-02 6.351e-02 5.663e-02 5.636e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.333e-01 0.000e+00  4.108e+02 3.594e-03 4.748e-01 1.823e-01 1.155e-01 5.307e-04 2.237e-02 2.308e-02 7.040e-02 5.702e-02 5.671e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.500e-01 0.000e+00  4.497e+02 3.287e-03 4.744e-01 1.808e-01 1.175e-01 5.932e-04 2.267e-02 2.338e-02 8.046e-02 5.743e-02 5.708e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.667e-01 0.000e+00  4.903e+02 3.019e-03 4.739e-01 1.794e-01 1.193e-01 6.098e-04 2.298e-02 2.370e-02 9.603e-02 5.786e-02 5.746e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  3.833e-01 0.000e+00  5.327e+02 2.783e-03 4.734e-01 1.781e-01 1.209e-01 6.077e-04 2.331e-02 2.403e-02 1.078e-01 5.831e-02 5.787e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  4.000e-01 0.000e+00  5.770e+02 2.573e-03 4.729e-01 1.770e-01 1.225e-01 5.640e-04 2.366e-02 2.439e-02 9.656e-02 5.878e-02 5.829e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  4.167e-01 0.000e+00  6.230e+02 2.387e-03 4.724e-01 1.759e-01 1.239e-01 6.490e-04 2.402e-02 2.477e-02 1.144e-01 5.928e-02 5.874e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  4.333e-01 0.000e+00  6.708e+02 2.221e-03 4.720e-01 1.748e-01 1.252e-01 6.372e-04 2.441e-02 2.517e-02 1.363e-01 5.981e-02 5.920e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  4.500e-01 0.000e+00  7.204e+02 2.072e-03 4.715e-01 1.739e-01 1.264e-01 5.442e-04 2.482e-02 2.559e-02 1.320e-01 6.035e-02 5.969e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  4.667e-01 0.000e+00  7.719e+02 1.938e-03 4.711e-01 1.730e-01 1.276e-01 5.630e-04 2.526e-02 2.603e-02 1.460e-01 6.093e-02 6.020e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  4.833e-01 0.000e+00  8.251e+02 1.817e-03 4.707e-01 1.721e-01 1.286e-01 7.394e-04 2.571e-02 2.649e-02 1.984e-01 6.153e-02 6.073e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.000e-01 0.000e+00  8.801e+02 1.707e-03 4.702e-01 1.714e-01 1.296e-01 7.809e-04 2.619e-02 2.698e-02 2.071e-01 6.215e-02 6.129e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.167e-01 0.000e+00  9.369e+02 1.607e-03 4.699e-01 1.706e-01 1.306e-01 7.797e-04 2.670e-02 2.750e-02 2.352e-01 6.280e-02 6.187e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.333e-01 0.000e+00  9.956e+02 1.516e-03 4.695e-01 1.699e-01 1.315e-01 7.892e-04 2.723e-02 2.804e-02 2.517e-01 6.348e-02 6.247e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.500e-01 0.000e+00  1.056e+03 1.433e-03 4.691e-01 1.692e-01 1.323e-01 8.273e-04 2.778e-02 2.861e-02 2.744e-01 6.419e-02 6.310e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.667e-01 0.000e+00  1.118e+03 1.357e-03 4.688e-01 1.686e-01 1.331e-01 8.869e-04 2.837e-02 2.921e-02 2.913e-01 6.493e-02 6.375e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  5.833e-01 0.000e+00  1.182e+03 1.287e-03 4.684e-01 1.680e-01 1.338e-01 8.558e-04 2.899e-02 2.984e-02 3.137e-01 6.570e-02 6.443e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  6.000e-01 0.000e+00  1.248e+03 1.222e-03 4.681e-01 1.675e-01 1.345e-01 9.074e-04 2.963e-02 3.051e-02 3.512e-01 6.650e-02 6.513e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  6.167e-01 0.000e+00  1.316e+03 1.163e-03 4.678e-01 1.669e-01 1.352e-01 9.314e-04 3.032e-02 3.120e-02 3.594e-01 6.733e-02 6.586e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  6.333e-01 0.000e+00  1.385e+03 1.108e-03 4.675e-01 1.664e-01 1.359e-01 9.067e-04 3.103e-02 3.193e-02 3.906e-01 6.819e-02 6.663e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  6.500e-01 0.000e+00  1.456e+03 1.057e-03 4.672e-01 1.659e-01 1.365e-01 9.428e-04 3.178e-02 3.270e-02 4.127e-01 6.909e-02 6.741e-02 #  p p > zp > l+ l-
5.404e+03 -3.465e-01  6.667e-01 0.000e+00  1.529e+03 1.010e-03 4.669e-01 1.655e-01 1.370e-01 9.954e-04 3.257e-02 3.350e-02 4.628e-01 7.002e-02 6.823e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  0.000e+00 0.000e+00  8.177e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.432e-03 1.952e-02 2.027e-02 2.432e-03 5.309e-02 5.242e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.667e-02 0.000e+00  1.063e+01 9.608e-02 2.502e-01 2.175e-01 4.435e-03 1.873e-03 1.953e-02 2.029e-02 4.878e-03 5.310e-02 5.244e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.333e-02 0.000e+00  1.477e+01 6.907e-02 3.429e-01 2.376e-01 1.573e-03 1.348e-03 1.956e-02 2.032e-02 6.692e-03 5.313e-02 5.248e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.000e-02 0.000e+00  2.061e+01 4.947e-02 3.997e-01 2.405e-01 1.305e-02 9.651e-04 1.960e-02 2.036e-02 7.802e-03 5.317e-02 5.253e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  6.667e-02 0.000e+00  2.814e+01 3.621e-02 4.328e-01 2.365e-01 2.787e-02 7.196e-04 1.966e-02 2.041e-02 8.596e-03 5.322e-02 5.259e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  8.333e-02 0.000e+00  3.737e+01 2.726e-02 4.520e-01 2.302e-01 4.200e-02 5.499e-04 1.972e-02 2.048e-02 9.119e-03 5.329e-02 5.267e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.000e-01 0.000e+00  4.829e+01 2.108e-02 4.633e-01 2.236e-01 5.434e-02 4.588e-04 1.980e-02 2.056e-02 1.003e-02 5.336e-02 5.276e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.167e-01 0.000e+00  6.090e+01 1.671e-02 4.699e-01 2.175e-01 6.483e-02 3.786e-04 1.989e-02 2.065e-02 1.060e-02 5.345e-02 5.287e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.333e-01 0.000e+00  7.521e+01 1.353e-02 4.738e-01 2.119e-01 7.369e-02 3.228e-04 2.000e-02 2.075e-02 1.600e-02 5.354e-02 5.299e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.500e-01 0.000e+00  9.121e+01 1.116e-02 4.760e-01 2.070e-01 8.120e-02 4.186e-04 2.011e-02 2.086e-02 1.776e-02 5.365e-02 5.313e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.667e-01 0.000e+00  1.089e+02 9.346e-03 4.772e-01 2.027e-01 8.759e-02 3.933e-04 2.024e-02 2.099e-02 2.013e-02 5.377e-02 5.328e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  1.833e-01 0.000e+00  1.283e+02 7.935e-03 4.778e-01 1.989e-01 9.309e-02 3.743e-04 2.039e-02 2.113e-02 2.256e-02 5.391e-02 5.345e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  2.000e-01 0.000e+00  1.494e+02 6.817e-03 4.779e-01 1.956e-01 9.784e-02 3.579e-04 2.054e-02 2.128e-02 2.518e-02 5.405e-02 5.363e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  2.167e-01 0.000e+00  1.722e+02 5.917e-03 4.777e-01 1.926e-01 1.020e-01 3.535e-04 2.071e-02 2.145e-02 2.817e-02 5.421e-02 5.383e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  2.333e-01 0.000e+00  1.966e+02 5.184e-03 4.774e-01 1.900e-01 1.056e-01 3.437e-04 2.090e-02 2.163e-02 3.184e-02 5.438e-02 5.404e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  2.500e-01 0.000e+00  2.228e+02 4.578e-03 4.770e-01 1.876e-01 1.089e-01 3.315e-04 2.110e-02 2.182e-02 3.501e-02 5.456e-02 5.427e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  2.667e-01 0.000e+00  2.506e+02 4.072e-03 4.765e-01 1.855e-01 1.117e-01 3.416e-04 2.131e-02 2.203e-02 3.953e-02 5.476e-02 5.451e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  2.833e-01 0.000e+00  2.802e+02 3.645e-03 4.759e-01 1.835e-01 1.143e-01 3.420e-04 2.154e-02 2.226e-02 4.479e-02 5.496e-02 5.477e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.000e-01 0.000e+00  3.114e+02 3.283e-03 4.754e-01 1.818e-01 1.166e-01 2.856e-04 2.179e-02 2.250e-02 4.146e-02 5.518e-02 5.505e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.167e-01 0.000e+00  3.444e+02 2.972e-03 4.748e-01 1.802e-01 1.187e-01 2.999e-04 2.205e-02 2.275e-02 4.818e-02 5.541e-02 5.534e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.333e-01 0.000e+00  3.790e+02 2.703e-03 4.743e-01 1.787e-01 1.206e-01 3.436e-04 2.233e-02 2.303e-02 5.344e-02 5.566e-02 5.565e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.500e-01 0.000e+00  4.153e+02 2.470e-03 4.738e-01 1.774e-01 1.223e-01 3.519e-04 2.263e-02 2.331e-02 6.102e-02 5.592e-02 5.598e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.667e-01 0.000e+00  4.534e+02 2.266e-03 4.732e-01 1.762e-01 1.239e-01 3.723e-04 2.294e-02 2.362e-02 7.701e-02 5.619e-02 5.633e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  3.833e-01 0.000e+00  4.931e+02 2.087e-03 4.727e-01 1.751e-01 1.254e-01 3.557e-04 2.328e-02 2.394e-02 8.137e-02 5.648e-02 5.669e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  4.000e-01 0.000e+00  5.345e+02 1.928e-03 4.722e-01 1.740e-01 1.267e-01 4.043e-04 2.363e-02 2.429e-02 9.357e-02 5.678e-02 5.707e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  4.167e-01 0.000e+00  5.776e+02 1.787e-03 4.718e-01 1.730e-01 1.279e-01 3.907e-04 2.400e-02 2.465e-02 1.135e-01 5.709e-02 5.747e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  4.333e-01 0.000e+00  6.224e+02 1.661e-03 4.713e-01 1.721e-01 1.291e-01 4.150e-04 2.440e-02 2.503e-02 1.279e-01 5.742e-02 5.788e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  4.500e-01 0.000e+00  6.689e+02 1.549e-03 4.709e-01 1.713e-01 1.302e-01 4.375e-04 2.481e-02 2.543e-02 1.336e-01 5.776e-02 5.832e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  4.667e-01 0.000e+00  7.170e+02 1.448e-03 4.704e-01 1.705e-01 1.312e-01 4.641e-04 2.525e-02 2.586e-02 1.540e-01 5.811e-02 5.877e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  4.833e-01 0.000e+00  7.669e+02 1.356e-03 4.700e-01 1.697e-01 1.321e-01 5.027e-04 2.571e-02 2.630e-02 1.707e-01 5.849e-02 5.925e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.000e-01 0.000e+00  8.185e+02 1.274e-03 4.696e-01 1.691e-01 1.330e-01 5.116e-04 2.620e-02 2.677e-02 1.932e-01 5.887e-02 5.974e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.167e-01 0.000e+00  8.718e+02 1.199e-03 4.693e-01 1.684e-01 1.338e-01 5.341e-04 2.671e-02 2.727e-02 2.117e-01 5.927e-02 6.026e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.333e-01 0.000e+00  9.267e+02 1.130e-03 4.689e-01 1.678e-01 1.346e-01 5.563e-04 2.725e-02 2.779e-02 2.277e-01 5.969e-02 6.080e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.500e-01 0.000e+00  9.834e+02 1.068e-03 4.686e-01 1.672e-01 1.353e-01 5.750e-04 2.781e-02 2.833e-02 2.593e-01 6.012e-02 6.135e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.667e-01 0.000e+00  1.042e+03 1.011e-03 4.682e-01 1.667e-01 1.360e-01 6.091e-04 2.841e-02 2.890e-02 2.643e-01 6.057e-02 6.194e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  5.833e-01 0.000e+00  1.102e+03 9.581e-04 4.679e-01 1.661e-01 1.366e-01 5.437e-04 2.904e-02 2.951e-02 2.743e-01 6.104e-02 6.254e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  6.000e-01 0.000e+00  1.163e+03 9.098e-04 4.676e-01 1.656e-01 1.372e-01 5.956e-04 2.970e-02 3.014e-02 3.104e-01 6.152e-02 6.316e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  6.167e-01 0.000e+00  1.227e+03 8.653e-04 4.673e-01 1.652e-01 1.378e-01 6.388e-04 3.039e-02 3.080e-02 3.363e-01 6.202e-02 6.381e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  6.333e-01 0.000e+00  1.292e+03 8.241e-04 4.670e-01 1.647e-01 1.384e-01 6.467e-04 3.112e-02 3.150e-02 3.645e-01 6.254e-02 6.449e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  6.500e-01 0.000e+00  1.359e+03 7.860e-04 4.668e-01 1.643e-01 1.389e-01 6.802e-04 3.188e-02 3.223e-02 4.003e-01 6.308e-02 6.519e-02 #  p p > zp > l+ l-
5.290e+03 -2.970e-01  6.667e-01 0.000e+00  1.427e+03 7.506e-04 4.665e-01 1.639e-01 1.394e-01 7.223e-04 3.268e-02 3.299e-02 4.333e-01 6.363e-02 6.591e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  0.000e+00 0.000e+00  5.419e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.977e-03 1.957e-02 2.034e-02 1.977e-03 5.179e-02 5.193e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.667e-02 0.000e+00  7.509e+00 9.012e-02 2.718e-01 2.237e-01 1.873e-03 1.413e-03 1.959e-02 2.036e-02 4.261e-03 5.181e-02 5.194e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.333e-02 0.000e+00  1.121e+01 6.031e-02 3.690e-01 2.404e-01 5.130e-03 9.441e-04 1.962e-02 2.039e-02 5.777e-03 5.185e-02 5.197e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.000e-02 0.000e+00  1.653e+01 4.089e-02 4.216e-01 2.390e-01 2.155e-02 6.405e-04 1.966e-02 2.042e-02 6.606e-03 5.190e-02 5.202e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  6.667e-02 0.000e+00  2.345e+01 2.880e-02 4.491e-01 2.321e-01 3.880e-02 4.645e-04 1.971e-02 2.047e-02 7.242e-03 5.197e-02 5.207e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  8.333e-02 0.000e+00  3.199e+01 2.110e-02 4.636e-01 2.243e-01 5.374e-02 3.374e-04 1.978e-02 2.054e-02 7.363e-03 5.205e-02 5.214e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.000e-01 0.000e+00  4.214e+01 1.601e-02 4.713e-01 2.171e-01 6.605e-02 2.615e-04 1.985e-02 2.061e-02 7.699e-03 5.215e-02 5.222e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.167e-01 0.000e+00  5.390e+01 1.252e-02 4.754e-01 2.108e-01 7.612e-02 2.119e-04 1.995e-02 2.070e-02 8.444e-03 5.227e-02 5.232e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.333e-01 0.000e+00  6.727e+01 1.003e-02 4.775e-01 2.053e-01 8.439e-02 1.896e-04 2.005e-02 2.079e-02 9.020e-03 5.240e-02 5.243e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.500e-01 0.000e+00  8.225e+01 8.200e-03 4.784e-01 2.006e-01 9.126e-02 1.671e-04 2.017e-02 2.090e-02 9.768e-03 5.255e-02 5.255e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.667e-01 0.000e+00  9.885e+01 6.824e-03 4.787e-01 1.965e-01 9.703e-02 1.532e-04 2.030e-02 2.103e-02 1.072e-02 5.272e-02 5.269e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  1.833e-01 0.000e+00  1.171e+02 5.763e-03 4.785e-01 1.930e-01 1.019e-01 2.057e-04 2.044e-02 2.116e-02 1.708e-02 5.290e-02 5.283e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  2.000e-01 0.000e+00  1.369e+02 4.930e-03 4.781e-01 1.900e-01 1.061e-01 1.991e-04 2.060e-02 2.131e-02 1.942e-02 5.310e-02 5.300e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  2.167e-01 0.000e+00  1.583e+02 4.265e-03 4.776e-01 1.873e-01 1.098e-01 1.958e-04 2.077e-02 2.148e-02 2.120e-02 5.331e-02 5.317e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  2.333e-01 0.000e+00  1.813e+02 3.725e-03 4.770e-01 1.849e-01 1.129e-01 1.881e-04 2.096e-02 2.165e-02 2.436e-02 5.354e-02 5.337e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  2.500e-01 0.000e+00  2.060e+02 3.281e-03 4.764e-01 1.828e-01 1.157e-01 1.949e-04 2.116e-02 2.184e-02 2.848e-02 5.379e-02 5.357e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  2.667e-01 0.000e+00  2.323e+02 2.912e-03 4.758e-01 1.809e-01 1.182e-01 1.942e-04 2.138e-02 2.204e-02 3.187e-02 5.406e-02 5.379e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  2.833e-01 0.000e+00  2.601e+02 2.602e-03 4.751e-01 1.792e-01 1.204e-01 1.985e-04 2.161e-02 2.226e-02 3.570e-02 5.434e-02 5.402e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.000e-01 0.000e+00  2.896e+02 2.339e-03 4.745e-01 1.777e-01 1.224e-01 1.769e-04 2.186e-02 2.250e-02 4.097e-02 5.465e-02 5.427e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.167e-01 0.000e+00  3.207e+02 2.115e-03 4.739e-01 1.763e-01 1.242e-01 1.890e-04 2.213e-02 2.275e-02 4.659e-02 5.497e-02 5.453e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.333e-01 0.000e+00  3.534e+02 1.921e-03 4.733e-01 1.750e-01 1.258e-01 2.002e-04 2.241e-02 2.301e-02 4.958e-02 5.531e-02 5.481e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.500e-01 0.000e+00  3.878e+02 1.753e-03 4.728e-01 1.739e-01 1.273e-01 2.054e-04 2.271e-02 2.329e-02 5.503e-02 5.567e-02 5.510e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.667e-01 0.000e+00  4.237e+02 1.607e-03 4.723e-01 1.728e-01 1.287e-01 2.128e-04 2.303e-02 2.359e-02 6.254e-02 5.605e-02 5.541e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  3.833e-01 0.000e+00  4.612e+02 1.478e-03 4.718e-01 1.718e-01 1.299e-01 2.188e-04 2.337e-02 2.391e-02 7.332e-02 5.645e-02 5.574e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  4.000e-01 0.000e+00  5.004e+02 1.365e-03 4.713e-01 1.709e-01 1.310e-01 2.336e-04 2.373e-02 2.424e-02 8.409e-02 5.687e-02 5.608e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  4.167e-01 0.000e+00  5.412e+02 1.264e-03 4.708e-01 1.701e-01 1.321e-01 2.483e-04 2.411e-02 2.459e-02 9.488e-02 5.730e-02 5.643e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  4.333e-01 0.000e+00  5.835e+02 1.174e-03 4.704e-01 1.693e-01 1.331e-01 2.661e-04 2.451e-02 2.496e-02 1.048e-01 5.776e-02 5.681e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  4.500e-01 0.000e+00  6.275e+02 1.094e-03 4.700e-01 1.686e-01 1.340e-01 2.779e-04 2.494e-02 2.535e-02 1.198e-01 5.825e-02 5.720e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  4.667e-01 0.000e+00  6.731e+02 1.022e-03 4.696e-01 1.679e-01 1.348e-01 2.948e-04 2.538e-02 2.577e-02 1.365e-01 5.875e-02 5.760e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  4.833e-01 0.000e+00  7.204e+02 9.569e-04 4.692e-01 1.673e-01 1.356e-01 3.164e-04 2.585e-02 2.620e-02 1.579e-01 5.927e-02 5.803e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.000e-01 0.000e+00  7.692e+02 8.982e-04 4.688e-01 1.667e-01 1.363e-01 3.252e-04 2.635e-02 2.666e-02 1.727e-01 5.982e-02 5.847e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.167e-01 0.000e+00  8.196e+02 8.448e-04 4.685e-01 1.661e-01 1.370e-01 3.426e-04 2.687e-02 2.714e-02 1.897e-01 6.040e-02 5.893e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.333e-01 0.000e+00  8.717e+02 7.963e-04 4.682e-01 1.656e-01 1.377e-01 3.595e-04 2.742e-02 2.764e-02 2.099e-01 6.099e-02 5.941e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.500e-01 0.000e+00  9.253e+02 7.520e-04 4.678e-01 1.651e-01 1.383e-01 3.737e-04 2.800e-02 2.817e-02 2.134e-01 6.161e-02 5.991e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.667e-01 0.000e+00  9.806e+02 7.114e-04 4.675e-01 1.646e-01 1.389e-01 3.618e-04 2.861e-02 2.873e-02 2.319e-01 6.226e-02 6.042e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  5.833e-01 0.000e+00  1.038e+03 6.742e-04 4.673e-01 1.642e-01 1.394e-01 3.842e-04 2.925e-02 2.931e-02 2.493e-01 6.293e-02 6.096e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  6.000e-01 0.000e+00  1.096e+03 6.400e-04 4.670e-01 1.638e-01 1.399e-01 3.918e-04 2.992e-02 2.993e-02 2.774e-01 6.363e-02 6.152e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  6.167e-01 0.000e+00  1.156e+03 6.085e-04 4.667e-01 1.634e-01 1.404e-01 4.443e-04 3.063e-02 3.057e-02 3.360e-01 6.435e-02 6.209e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  6.333e-01 0.000e+00  1.218e+03 5.794e-04 4.665e-01 1.630e-01 1.409e-01 4.446e-04 3.138e-02 3.124e-02 3.596e-01 6.511e-02 6.269e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  6.500e-01 0.000e+00  1.281e+03 5.525e-04 4.662e-01 1.626e-01 1.413e-01 4.680e-04 3.216e-02 3.195e-02 3.947e-01 6.589e-02 6.331e-02 #  p p > zp > l+ l-
5.197e+03 -2.475e-01  6.667e-01 0.000e+00  1.346e+03 5.275e-04 4.660e-01 1.623e-01 1.417e-01 4.950e-04 3.299e-02 3.270e-02 4.235e-01 6.670e-02 6.395e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  0.000e+00 0.000e+00  3.341e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.432e-03 1.971e-02 2.041e-02 1.432e-03 5.108e-02 5.150e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.667e-02 0.000e+00  5.112e+00 8.162e-02 3.011e-01 2.308e-01 1.266e-04 9.261e-04 1.972e-02 2.043e-02 3.417e-03 5.109e-02 5.152e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.333e-02 0.000e+00  8.431e+00 4.944e-02 3.994e-01 2.413e-01 1.256e-02 5.573e-04 1.975e-02 2.045e-02 4.501e-03 5.111e-02 5.154e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.000e-02 0.000e+00  1.330e+01 3.133e-02 4.438e-01 2.346e-01 3.420e-02 3.529e-04 1.979e-02 2.049e-02 4.999e-03 5.115e-02 5.158e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  6.667e-02 0.000e+00  1.971e+01 2.112e-02 4.638e-01 2.250e-01 5.314e-02 2.375e-04 1.984e-02 2.054e-02 5.216e-03 5.119e-02 5.163e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  8.333e-02 0.000e+00  2.768e+01 1.504e-02 4.730e-01 2.162e-01 6.807e-02 1.727e-04 1.991e-02 2.060e-02 5.442e-03 5.125e-02 5.169e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.000e-01 0.000e+00  3.719e+01 1.119e-02 4.772e-01 2.088e-01 7.971e-02 1.356e-04 1.998e-02 2.067e-02 5.771e-03 5.132e-02 5.177e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.167e-01 0.000e+00  4.825e+01 8.620e-03 4.789e-01 2.026e-01 8.888e-02 1.099e-04 2.008e-02 2.075e-02 6.111e-03 5.140e-02 5.186e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.333e-01 0.000e+00  6.086e+01 6.833e-03 4.794e-01 1.975e-01 9.622e-02 9.319e-05 2.018e-02 2.085e-02 6.824e-03 5.149e-02 5.196e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.500e-01 0.000e+00  7.501e+01 5.543e-03 4.793e-01 1.932e-01 1.022e-01 1.059e-04 2.030e-02 2.096e-02 7.355e-03 5.159e-02 5.207e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.667e-01 0.000e+00  9.072e+01 4.584e-03 4.788e-01 1.895e-01 1.072e-01 9.994e-05 2.043e-02 2.108e-02 1.078e-02 5.170e-02 5.219e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  1.833e-01 0.000e+00  1.080e+02 3.852e-03 4.781e-01 1.864e-01 1.113e-01 9.494e-05 2.058e-02 2.122e-02 1.158e-02 5.183e-02 5.233e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  2.000e-01 0.000e+00  1.268e+02 3.282e-03 4.774e-01 1.838e-01 1.149e-01 9.646e-05 2.074e-02 2.136e-02 1.402e-02 5.197e-02 5.248e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  2.167e-01 0.000e+00  1.471e+02 2.829e-03 4.766e-01 1.815e-01 1.179e-01 9.525e-05 2.092e-02 2.153e-02 1.553e-02 5.211e-02 5.264e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  2.333e-01 0.000e+00  1.690e+02 2.464e-03 4.758e-01 1.794e-01 1.206e-01 9.612e-05 2.111e-02 2.170e-02 1.847e-02 5.227e-02 5.282e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  2.500e-01 0.000e+00  1.925e+02 2.165e-03 4.751e-01 1.776e-01 1.229e-01 9.760e-05 2.131e-02 2.189e-02 2.121e-02 5.244e-02 5.301e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  2.667e-01 0.000e+00  2.175e+02 1.917e-03 4.744e-01 1.760e-01 1.250e-01 1.003e-04 2.154e-02 2.209e-02 2.454e-02 5.263e-02 5.321e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  2.833e-01 0.000e+00  2.440e+02 1.710e-03 4.737e-01 1.746e-01 1.268e-01 1.006e-04 2.177e-02 2.231e-02 2.783e-02 5.282e-02 5.343e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.000e-01 0.000e+00  2.721e+02 1.535e-03 4.731e-01 1.733e-01 1.284e-01 9.516e-05 2.203e-02 2.254e-02 3.269e-02 5.303e-02 5.366e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.167e-01 0.000e+00  3.017e+02 1.386e-03 4.725e-01 1.722e-01 1.299e-01 9.995e-05 2.230e-02 2.279e-02 3.843e-02 5.325e-02 5.390e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.333e-01 0.000e+00  3.329e+02 1.257e-03 4.719e-01 1.711e-01 1.312e-01 1.077e-04 2.259e-02 2.305e-02 4.128e-02 5.348e-02 5.416e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.500e-01 0.000e+00  3.656e+02 1.146e-03 4.714e-01 1.701e-01 1.324e-01 1.147e-04 2.290e-02 2.333e-02 4.735e-02 5.373e-02 5.443e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.667e-01 0.000e+00  3.999e+02 1.050e-03 4.709e-01 1.693e-01 1.335e-01 1.236e-04 2.323e-02 2.363e-02 5.490e-02 5.399e-02 5.471e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  3.833e-01 0.000e+00  4.358e+02 9.646e-04 4.704e-01 1.685e-01 1.345e-01 1.303e-04 2.358e-02 2.395e-02 6.263e-02 5.426e-02 5.501e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  4.000e-01 0.000e+00  4.731e+02 8.898e-04 4.700e-01 1.677e-01 1.355e-01 1.360e-04 2.394e-02 2.428e-02 7.426e-02 5.454e-02 5.533e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  4.167e-01 0.000e+00  5.121e+02 8.236e-04 4.696e-01 1.670e-01 1.363e-01 1.462e-04 2.433e-02 2.463e-02 8.257e-02 5.484e-02 5.565e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  4.333e-01 0.000e+00  5.525e+02 7.646e-04 4.692e-01 1.664e-01 1.371e-01 1.515e-04 2.475e-02 2.500e-02 9.315e-02 5.515e-02 5.600e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  4.500e-01 0.000e+00  5.946e+02 7.119e-04 4.688e-01 1.658e-01 1.378e-01 1.616e-04 2.518e-02 2.539e-02 1.054e-01 5.547e-02 5.636e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  4.667e-01 0.000e+00  6.381e+02 6.646e-04 4.685e-01 1.652e-01 1.385e-01 1.715e-04 2.564e-02 2.580e-02 1.196e-01 5.581e-02 5.673e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  4.833e-01 0.000e+00  6.833e+02 6.220e-04 4.681e-01 1.647e-01 1.392e-01 1.845e-04 2.612e-02 2.624e-02 1.323e-01 5.616e-02 5.713e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.000e-01 0.000e+00  7.299e+02 5.835e-04 4.678e-01 1.642e-01 1.398e-01 1.933e-04 2.663e-02 2.669e-02 1.487e-01 5.653e-02 5.753e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.167e-01 0.000e+00  7.781e+02 5.486e-04 4.675e-01 1.638e-01 1.403e-01 2.013e-04 2.717e-02 2.717e-02 1.682e-01 5.691e-02 5.796e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.333e-01 0.000e+00  8.279e+02 5.169e-04 4.672e-01 1.633e-01 1.408e-01 2.056e-04 2.774e-02 2.768e-02 1.924e-01 5.731e-02 5.840e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.500e-01 0.000e+00  8.792e+02 4.879e-04 4.670e-01 1.629e-01 1.413e-01 2.216e-04 2.834e-02 2.820e-02 2.119e-01 5.772e-02 5.886e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.667e-01 0.000e+00  9.321e+02 4.615e-04 4.667e-01 1.625e-01 1.418e-01 2.186e-04 2.896e-02 2.876e-02 2.212e-01 5.815e-02 5.934e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  5.833e-01 0.000e+00  9.865e+02 4.372e-04 4.664e-01 1.622e-01 1.422e-01 2.198e-04 2.962e-02 2.934e-02 2.340e-01 5.859e-02 5.983e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  6.000e-01 0.000e+00  1.042e+03 4.149e-04 4.662e-01 1.618e-01 1.427e-01 2.329e-04 3.032e-02 2.996e-02 2.634e-01 5.905e-02 6.034e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  6.167e-01 0.000e+00  1.100e+03 3.943e-04 4.660e-01 1.615e-01 1.431e-01 2.404e-04 3.105e-02 3.060e-02 3.229e-01 5.953e-02 6.087e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  6.333e-01 0.000e+00  1.159e+03 3.753e-04 4.658e-01 1.612e-01 1.434e-01 2.811e-04 3.182e-02 3.127e-02 3.500e-01 6.002e-02 6.142e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  6.500e-01 0.000e+00  1.220e+03 3.578e-04 4.656e-01 1.609e-01 1.438e-01 2.884e-04 3.263e-02 3.198e-02 3.820e-01 6.053e-02 6.199e-02 #  p p > zp > l+ l-
5.124e+03 -1.980e-01  6.667e-01 0.000e+00  1.282e+03 3.415e-04 4.654e-01 1.606e-01 1.441e-01 3.018e-04 3.348e-02 3.272e-02 4.039e-01 6.106e-02 6.258e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  0.000e+00 0.000e+00  1.826e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.869e-04 1.974e-02 2.046e-02 8.869e-04 5.088e-02 5.128e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.667e-02 0.000e+00  3.308e+00 6.894e-02 3.421e-01 2.382e-01 1.361e-03 4.850e-04 1.975e-02 2.047e-02 2.407e-03 5.089e-02 5.129e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.333e-02 0.000e+00  6.291e+00 3.623e-02 4.327e-01 2.380e-01 2.668e-02 2.538e-04 1.978e-02 2.049e-02 3.032e-03 5.090e-02 5.131e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.000e-02 0.000e+00  1.077e+01 2.114e-02 4.640e-01 2.257e-01 5.254e-02 1.475e-04 1.982e-02 2.053e-02 3.239e-03 5.093e-02 5.135e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  6.667e-02 0.000e+00  1.676e+01 1.358e-02 4.752e-01 2.144e-01 7.156e-02 9.544e-05 1.987e-02 2.057e-02 3.341e-03 5.096e-02 5.139e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  8.333e-02 0.000e+00  2.424e+01 9.384e-03 4.791e-01 2.054e-01 8.528e-02 6.653e-05 1.994e-02 2.063e-02 3.395e-03 5.100e-02 5.145e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.000e-01 0.000e+00  3.323e+01 6.844e-03 4.801e-01 1.984e-01 9.542e-02 5.046e-05 2.002e-02 2.070e-02 3.538e-03 5.105e-02 5.152e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.167e-01 0.000e+00  4.371e+01 5.201e-03 4.799e-01 1.928e-01 1.031e-01 4.194e-05 2.011e-02 2.079e-02 3.867e-03 5.111e-02 5.160e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.333e-01 0.000e+00  5.570e+01 4.081e-03 4.792e-01 1.884e-01 1.092e-01 3.585e-05 2.022e-02 2.088e-02 4.206e-03 5.118e-02 5.169e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.500e-01 0.000e+00  6.919e+01 3.286e-03 4.783e-01 1.848e-01 1.140e-01 3.327e-05 2.034e-02 2.099e-02 4.917e-03 5.125e-02 5.180e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.667e-01 0.000e+00  8.417e+01 2.701e-03 4.773e-01 1.818e-01 1.180e-01 4.028e-05 2.047e-02 2.111e-02 6.866e-03 5.133e-02 5.192e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  1.833e-01 0.000e+00  1.007e+02 2.259e-03 4.763e-01 1.792e-01 1.213e-01 3.817e-05 2.062e-02 2.125e-02 8.002e-03 5.143e-02 5.205e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  2.000e-01 0.000e+00  1.186e+02 1.917e-03 4.754e-01 1.771e-01 1.241e-01 3.828e-05 2.079e-02 2.139e-02 9.498e-03 5.153e-02 5.219e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  2.167e-01 0.000e+00  1.381e+02 1.647e-03 4.746e-01 1.752e-01 1.265e-01 3.920e-05 2.097e-02 2.155e-02 1.130e-02 5.164e-02 5.234e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  2.333e-01 0.000e+00  1.591e+02 1.431e-03 4.738e-01 1.736e-01 1.285e-01 3.947e-05 2.117e-02 2.173e-02 1.325e-02 5.175e-02 5.251e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  2.500e-01 0.000e+00  1.816e+02 1.254e-03 4.730e-01 1.721e-01 1.303e-01 4.183e-05 2.138e-02 2.192e-02 1.591e-02 5.188e-02 5.268e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  2.667e-01 0.000e+00  2.056e+02 1.109e-03 4.724e-01 1.709e-01 1.319e-01 4.447e-05 2.161e-02 2.212e-02 1.877e-02 5.201e-02 5.287e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  2.833e-01 0.000e+00  2.311e+02 9.872e-04 4.717e-01 1.697e-01 1.333e-01 4.568e-05 2.186e-02 2.234e-02 2.189e-02 5.216e-02 5.308e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.000e-01 0.000e+00  2.581e+02 8.848e-04 4.711e-01 1.687e-01 1.346e-01 4.339e-05 2.212e-02 2.257e-02 2.514e-02 5.231e-02 5.329e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.167e-01 0.000e+00  2.866e+02 7.976e-04 4.706e-01 1.678e-01 1.357e-01 4.816e-05 2.240e-02 2.282e-02 2.946e-02 5.247e-02 5.352e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.333e-01 0.000e+00  3.166e+02 7.229e-04 4.701e-01 1.670e-01 1.367e-01 5.097e-05 2.270e-02 2.308e-02 3.380e-02 5.264e-02 5.377e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.500e-01 0.000e+00  3.481e+02 6.583e-04 4.696e-01 1.663e-01 1.376e-01 5.511e-05 2.302e-02 2.336e-02 3.988e-02 5.282e-02 5.402e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.667e-01 0.000e+00  3.811e+02 6.021e-04 4.692e-01 1.656e-01 1.385e-01 5.820e-05 2.336e-02 2.366e-02 4.594e-02 5.301e-02 5.429e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  3.833e-01 0.000e+00  4.156e+02 5.530e-04 4.688e-01 1.649e-01 1.392e-01 6.528e-05 2.372e-02 2.397e-02 5.513e-02 5.321e-02 5.457e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  4.000e-01 0.000e+00  4.516e+02 5.097e-04 4.684e-01 1.644e-01 1.400e-01 6.949e-05 2.410e-02 2.431e-02 6.380e-02 5.342e-02 5.487e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  4.167e-01 0.000e+00  4.890e+02 4.714e-04 4.681e-01 1.638e-01 1.406e-01 7.574e-05 2.451e-02 2.466e-02 7.422e-02 5.364e-02 5.518e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  4.333e-01 0.000e+00  5.280e+02 4.374e-04 4.677e-01 1.633e-01 1.412e-01 7.891e-05 2.494e-02 2.503e-02 7.935e-02 5.386e-02 5.550e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  4.500e-01 0.000e+00  5.685e+02 4.070e-04 4.674e-01 1.629e-01 1.418e-01 8.284e-05 2.539e-02 2.542e-02 9.518e-02 5.410e-02 5.584e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  4.667e-01 0.000e+00  6.105e+02 3.797e-04 4.671e-01 1.624e-01 1.423e-01 8.676e-05 2.587e-02 2.583e-02 1.089e-01 5.435e-02 5.620e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  4.833e-01 0.000e+00  6.540e+02 3.552e-04 4.668e-01 1.620e-01 1.428e-01 9.358e-05 2.637e-02 2.627e-02 1.185e-01 5.460e-02 5.657e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.000e-01 0.000e+00  6.990e+02 3.331e-04 4.666e-01 1.617e-01 1.432e-01 9.719e-05 2.691e-02 2.673e-02 1.361e-01 5.487e-02 5.695e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.167e-01 0.000e+00  7.455e+02 3.130e-04 4.663e-01 1.613e-01 1.437e-01 1.033e-04 2.747e-02 2.721e-02 1.507e-01 5.515e-02 5.735e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.333e-01 0.000e+00  7.935e+02 2.948e-04 4.661e-01 1.610e-01 1.441e-01 1.091e-04 2.806e-02 2.771e-02 1.730e-01 5.543e-02 5.777e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.500e-01 0.000e+00  8.430e+02 2.782e-04 4.659e-01 1.607e-01 1.444e-01 1.142e-04 2.868e-02 2.824e-02 1.999e-01 5.573e-02 5.820e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.667e-01 0.000e+00  8.940e+02 2.630e-04 4.657e-01 1.604e-01 1.448e-01 1.170e-04 2.934e-02 2.880e-02 2.079e-01 5.604e-02 5.865e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  5.833e-01 0.000e+00  9.465e+02 2.491e-04 4.655e-01 1.601e-01 1.451e-01 1.245e-04 3.003e-02 2.939e-02 2.318e-01 5.636e-02 5.911e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  6.000e-01 0.000e+00  1.001e+03 2.363e-04 4.653e-01 1.599e-01 1.454e-01 1.307e-04 3.076e-02 3.000e-02 2.566e-01 5.669e-02 5.960e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  6.167e-01 0.000e+00  1.056e+03 2.245e-04 4.651e-01 1.596e-01 1.457e-01 1.387e-04 3.153e-02 3.065e-02 2.862e-01 5.703e-02 6.010e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  6.333e-01 0.000e+00  1.113e+03 2.137e-04 4.649e-01 1.594e-01 1.460e-01 1.545e-04 3.234e-02 3.132e-02 3.349e-01 5.739e-02 6.061e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  6.500e-01 0.000e+00  1.172e+03 2.036e-04 4.648e-01 1.591e-01 1.463e-01 1.579e-04 3.319e-02 3.203e-02 3.604e-01 5.775e-02 6.115e-02 #  p p > zp > l+ l-
5.069e+03 -1.485e-01  6.667e-01 0.000e+00  1.232e+03 1.943e-04 4.646e-01 1.589e-01 1.465e-01 1.675e-04 3.409e-02 3.278e-02 3.999e-01 5.813e-02 6.170e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  0.000e+00 0.000e+00  7.955e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.223e-04 1.979e-02 2.050e-02 4.223e-04 5.060e-02 5.111e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.667e-02 0.000e+00  2.010e+00 4.942e-02 3.990e-01 2.420e-01 1.208e-02 1.653e-04 1.980e-02 2.051e-02 1.335e-03 5.060e-02 5.112e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.333e-02 0.000e+00  4.692e+00 2.116e-02 4.642e-01 2.264e-01 5.195e-02 7.038e-05 1.982e-02 2.053e-02 1.544e-03 5.062e-02 5.114e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.000e-02 0.000e+00  8.841e+00 1.122e-02 4.782e-01 2.105e-01 7.823e-02 3.724e-05 1.986e-02 2.056e-02 1.587e-03 5.064e-02 5.117e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  6.667e-02 0.000e+00  1.446e+01 6.858e-03 4.808e-01 1.993e-01 9.461e-02 2.322e-05 1.991e-02 2.061e-02 1.628e-03 5.067e-02 5.121e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  8.333e-02 0.000e+00  2.154e+01 4.601e-03 4.804e-01 1.915e-01 1.055e-01 1.605e-05 1.998e-02 2.066e-02 1.674e-03 5.071e-02 5.127e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.000e-01 0.000e+00  3.009e+01 3.292e-03 4.792e-01 1.858e-01 1.132e-01 1.236e-05 2.006e-02 2.073e-02 1.800e-03 5.076e-02 5.133e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.167e-01 0.000e+00  4.011e+01 2.469e-03 4.778e-01 1.814e-01 1.188e-01 1.014e-05 2.015e-02 2.082e-02 1.961e-03 5.082e-02 5.141e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.333e-01 0.000e+00  5.159e+01 1.919e-03 4.764e-01 1.781e-01 1.232e-01 9.128e-06 2.025e-02 2.091e-02 2.268e-03 5.088e-02 5.150e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.500e-01 0.000e+00  6.454e+01 1.534e-03 4.752e-01 1.754e-01 1.266e-01 9.098e-06 2.038e-02 2.102e-02 2.812e-03 5.096e-02 5.160e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.667e-01 0.000e+00  7.896e+01 1.254e-03 4.741e-01 1.732e-01 1.294e-01 9.149e-06 2.051e-02 2.114e-02 3.452e-03 5.104e-02 5.171e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  1.833e-01 0.000e+00  9.484e+01 1.044e-03 4.731e-01 1.713e-01 1.317e-01 1.090e-05 2.066e-02 2.127e-02 4.951e-03 5.113e-02 5.183e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  2.000e-01 0.000e+00  1.122e+02 8.831e-04 4.722e-01 1.698e-01 1.337e-01 1.146e-05 2.083e-02 2.142e-02 6.111e-03 5.123e-02 5.196e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  2.167e-01 0.000e+00  1.310e+02 7.565e-04 4.714e-01 1.684e-01 1.353e-01 1.222e-05 2.101e-02 2.157e-02 7.607e-03 5.134e-02 5.211e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  2.333e-01 0.000e+00  1.513e+02 6.554e-04 4.707e-01 1.673e-01 1.367e-01 1.295e-05 2.120e-02 2.175e-02 9.294e-03 5.146e-02 5.227e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  2.500e-01 0.000e+00  1.730e+02 5.734e-04 4.701e-01 1.663e-01 1.380e-01 1.364e-05 2.142e-02 2.193e-02 1.136e-02 5.158e-02 5.244e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  2.667e-01 0.000e+00  1.963e+02 5.059e-04 4.696e-01 1.654e-01 1.391e-01 1.504e-05 2.165e-02 2.214e-02 1.393e-02 5.172e-02 5.262e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  2.833e-01 0.000e+00  2.209e+02 4.498e-04 4.690e-01 1.646e-01 1.400e-01 1.608e-05 2.189e-02 2.235e-02 1.679e-02 5.186e-02 5.281e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.000e-01 0.000e+00  2.471e+02 4.025e-04 4.686e-01 1.639e-01 1.409e-01 1.702e-05 2.216e-02 2.258e-02 2.069e-02 5.201e-02 5.302e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.167e-01 0.000e+00  2.747e+02 3.625e-04 4.681e-01 1.633e-01 1.416e-01 1.759e-05 2.244e-02 2.283e-02 2.361e-02 5.217e-02 5.324e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.333e-01 0.000e+00  3.038e+02 3.281e-04 4.678e-01 1.627e-01 1.423e-01 1.912e-05 2.274e-02 2.309e-02 2.723e-02 5.235e-02 5.347e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.500e-01 0.000e+00  3.344e+02 2.985e-04 4.674e-01 1.622e-01 1.430e-01 2.205e-05 2.307e-02 2.337e-02 3.410e-02 5.252e-02 5.371e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.667e-01 0.000e+00  3.664e+02 2.728e-04 4.671e-01 1.617e-01 1.435e-01 2.357e-05 2.341e-02 2.367e-02 4.033e-02 5.271e-02 5.397e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  3.833e-01 0.000e+00  3.999e+02 2.503e-04 4.668e-01 1.613e-01 1.440e-01 2.612e-05 2.377e-02 2.399e-02 4.938e-02 5.291e-02 5.424e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  4.000e-01 0.000e+00  4.348e+02 2.306e-04 4.665e-01 1.609e-01 1.445e-01 2.841e-05 2.416e-02 2.432e-02 5.721e-02 5.312e-02 5.452e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  4.167e-01 0.000e+00  4.712e+02 2.131e-04 4.662e-01 1.605e-01 1.450e-01 3.001e-05 2.456e-02 2.467e-02 6.559e-02 5.334e-02 5.481e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  4.333e-01 0.000e+00  5.091e+02 1.976e-04 4.660e-01 1.602e-01 1.454e-01 3.175e-05 2.500e-02 2.504e-02 7.516e-02 5.356e-02 5.512e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  4.500e-01 0.000e+00  5.485e+02 1.838e-04 4.657e-01 1.599e-01 1.458e-01 3.538e-05 2.545e-02 2.543e-02 8.792e-02 5.380e-02 5.545e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  4.667e-01 0.000e+00  5.893e+02 1.714e-04 4.655e-01 1.596e-01 1.461e-01 3.689e-05 2.593e-02 2.585e-02 1.006e-01 5.405e-02 5.579e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  4.833e-01 0.000e+00  6.316e+02 1.602e-04 4.653e-01 1.593e-01 1.464e-01 3.806e-05 2.644e-02 2.628e-02 1.101e-01 5.431e-02 5.614e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.000e-01 0.000e+00  6.754e+02 1.502e-04 4.651e-01 1.591e-01 1.467e-01 4.048e-05 2.698e-02 2.674e-02 1.255e-01 5.457e-02 5.650e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.167e-01 0.000e+00  7.206e+02 1.411e-04 4.650e-01 1.588e-01 1.470e-01 4.270e-05 2.755e-02 2.722e-02 1.396e-01 5.485e-02 5.689e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.333e-01 0.000e+00  7.673e+02 1.328e-04 4.648e-01 1.586e-01 1.473e-01 4.616e-05 2.814e-02 2.772e-02 1.603e-01 5.514e-02 5.728e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.500e-01 0.000e+00  8.154e+02 1.253e-04 4.646e-01 1.584e-01 1.475e-01 4.843e-05 2.877e-02 2.825e-02 1.800e-01 5.544e-02 5.769e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.667e-01 0.000e+00  8.650e+02 1.184e-04 4.645e-01 1.582e-01 1.478e-01 5.118e-05 2.944e-02 2.881e-02 1.952e-01 5.575e-02 5.812e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  5.833e-01 0.000e+00  9.161e+02 1.121e-04 4.643e-01 1.580e-01 1.480e-01 5.331e-05 3.014e-02 2.940e-02 2.212e-01 5.607e-02 5.856e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  6.000e-01 0.000e+00  9.687e+02 1.063e-04 4.642e-01 1.578e-01 1.482e-01 5.584e-05 3.088e-02 3.001e-02 2.434e-01 5.640e-02 5.902e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  6.167e-01 0.000e+00  1.023e+03 1.010e-04 4.641e-01 1.576e-01 1.484e-01 6.004e-05 3.165e-02 3.066e-02 2.726e-01 5.674e-02 5.950e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  6.333e-01 0.000e+00  1.078e+03 9.608e-05 4.640e-01 1.575e-01 1.486e-01 6.354e-05 3.247e-02 3.134e-02 3.127e-01 5.710e-02 5.999e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  6.500e-01 0.000e+00  1.135e+03 9.154e-05 4.638e-01 1.573e-01 1.488e-01 6.490e-05 3.333e-02 3.205e-02 3.285e-01 5.746e-02 6.050e-02 #  p p > zp > l+ l-
5.030e+03 -9.900e-02  6.667e-01 0.000e+00  1.194e+03 8.734e-05 4.637e-01 1.572e-01 1.490e-01 6.923e-05 3.424e-02 3.279e-02 3.680e-01 5.784e-02 6.103e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  0.000e+00 0.000e+00  1.965e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.099e-04 1.981e-02 2.051e-02 1.099e-04 5.075e-02 5.103e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.667e-02 0.000e+00  1.159e+00 2.118e-02 4.644e-01 2.271e-01 5.137e-02 1.847e-05 1.982e-02 2.052e-02 4.049e-04 5.076e-02 5.104e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.333e-02 0.000e+00  3.567e+00 6.874e-03 4.814e-01 2.002e-01 9.381e-02 5.984e-06 1.984e-02 2.054e-02 4.191e-04 5.077e-02 5.105e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.000e-02 0.000e+00  7.422e+00 3.302e-03 4.800e-01 1.867e-01 1.123e-01 2.876e-06 1.988e-02 2.057e-02 4.170e-04 5.079e-02 5.108e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  6.667e-02 0.000e+00  1.272e+01 1.925e-03 4.773e-01 1.791e-01 1.223e-01 1.695e-06 1.993e-02 2.062e-02 4.204e-04 5.082e-02 5.112e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  8.333e-02 0.000e+00  1.947e+01 1.257e-03 4.751e-01 1.742e-01 1.285e-01 1.356e-06 1.999e-02 2.067e-02 5.123e-04 5.086e-02 5.117e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.000e-01 0.000e+00  2.766e+01 8.847e-04 4.733e-01 1.708e-01 1.328e-01 1.177e-06 2.006e-02 2.074e-02 6.342e-04 5.091e-02 5.124e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.167e-01 0.000e+00  3.730e+01 6.559e-04 4.718e-01 1.683e-01 1.358e-01 1.110e-06 2.015e-02 2.082e-02 7.986e-04 5.096e-02 5.131e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.333e-01 0.000e+00  4.838e+01 5.056e-04 4.706e-01 1.664e-01 1.382e-01 1.172e-06 2.026e-02 2.091e-02 1.076e-03 5.102e-02 5.139e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.500e-01 0.000e+00  6.091e+01 4.016e-04 4.697e-01 1.649e-01 1.400e-01 1.252e-06 2.038e-02 2.102e-02 1.464e-03 5.109e-02 5.149e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.667e-01 0.000e+00  7.489e+01 3.267e-04 4.689e-01 1.637e-01 1.414e-01 1.429e-06 2.051e-02 2.114e-02 2.052e-03 5.117e-02 5.160e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  1.833e-01 0.000e+00  9.031e+01 2.709e-04 4.682e-01 1.628e-01 1.426e-01 1.780e-06 2.066e-02 2.127e-02 2.910e-03 5.126e-02 5.171e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  2.000e-01 0.000e+00  1.072e+02 2.284e-04 4.676e-01 1.619e-01 1.436e-01 1.952e-06 2.082e-02 2.141e-02 3.969e-03 5.136e-02 5.184e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  2.167e-01 0.000e+00  1.255e+02 1.951e-04 4.671e-01 1.612e-01 1.445e-01 2.023e-06 2.100e-02 2.157e-02 4.815e-03 5.146e-02 5.198e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  2.333e-01 0.000e+00  1.452e+02 1.686e-04 4.667e-01 1.606e-01 1.452e-01 2.507e-06 2.119e-02 2.174e-02 6.907e-03 5.157e-02 5.214e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  2.500e-01 0.000e+00  1.665e+02 1.473e-04 4.663e-01 1.601e-01 1.458e-01 2.789e-06 2.140e-02 2.192e-02 8.826e-03 5.169e-02 5.230e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  2.667e-01 0.000e+00  1.891e+02 1.297e-04 4.660e-01 1.596e-01 1.464e-01 3.155e-06 2.163e-02 2.212e-02 1.133e-02 5.182e-02 5.248e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  2.833e-01 0.000e+00  2.132e+02 1.151e-04 4.657e-01 1.592e-01 1.469e-01 3.509e-06 2.187e-02 2.234e-02 1.420e-02 5.196e-02 5.266e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.000e-01 0.000e+00  2.387e+02 1.029e-04 4.654e-01 1.589e-01 1.473e-01 3.812e-06 2.213e-02 2.256e-02 1.747e-02 5.211e-02 5.286e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.167e-01 0.000e+00  2.657e+02 9.256e-05 4.651e-01 1.585e-01 1.477e-01 4.044e-06 2.241e-02 2.281e-02 1.984e-02 5.226e-02 5.307e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.333e-01 0.000e+00  2.942e+02 8.371e-05 4.649e-01 1.582e-01 1.480e-01 4.378e-06 2.271e-02 2.307e-02 2.436e-02 5.243e-02 5.330e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.500e-01 0.000e+00  3.241e+02 7.609e-05 4.647e-01 1.580e-01 1.484e-01 5.133e-06 2.303e-02 2.335e-02 3.171e-02 5.260e-02 5.354e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.667e-01 0.000e+00  3.554e+02 6.948e-05 4.645e-01 1.577e-01 1.487e-01 5.518e-06 2.336e-02 2.364e-02 3.700e-02 5.278e-02 5.378e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  3.833e-01 0.000e+00  3.882e+02 6.370e-05 4.643e-01 1.575e-01 1.489e-01 6.101e-06 2.372e-02 2.395e-02 4.448e-02 5.297e-02 5.405e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  4.000e-01 0.000e+00  4.224e+02 5.864e-05 4.642e-01 1.573e-01 1.492e-01 6.398e-06 2.410e-02 2.428e-02 5.067e-02 5.317e-02 5.432e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  4.167e-01 0.000e+00  4.580e+02 5.416e-05 4.640e-01 1.571e-01 1.494e-01 7.254e-06 2.450e-02 2.463e-02 6.207e-02 5.338e-02 5.461e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  4.333e-01 0.000e+00  4.951e+02 5.019e-05 4.639e-01 1.569e-01 1.496e-01 7.723e-06 2.493e-02 2.500e-02 7.095e-02 5.360e-02 5.491e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  4.500e-01 0.000e+00  5.337e+02 4.665e-05 4.638e-01 1.568e-01 1.498e-01 8.128e-06 2.538e-02 2.538e-02 8.107e-02 5.383e-02 5.522e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  4.667e-01 0.000e+00  5.737e+02 4.349e-05 4.637e-01 1.566e-01 1.500e-01 8.757e-06 2.586e-02 2.579e-02 9.376e-02 5.407e-02 5.555e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  4.833e-01 0.000e+00  6.152e+02 4.064e-05 4.636e-01 1.565e-01 1.501e-01 9.098e-06 2.636e-02 2.622e-02 1.048e-01 5.432e-02 5.589e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.000e-01 0.000e+00  6.580e+02 3.808e-05 4.635e-01 1.564e-01 1.503e-01 9.920e-06 2.689e-02 2.668e-02 1.208e-01 5.458e-02 5.625e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.167e-01 0.000e+00  7.024e+02 3.575e-05 4.634e-01 1.562e-01 1.504e-01 1.016e-05 2.745e-02 2.715e-02 1.320e-01 5.484e-02 5.662e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.333e-01 0.000e+00  7.482e+02 3.365e-05 4.633e-01 1.561e-01 1.506e-01 1.124e-05 2.804e-02 2.765e-02 1.545e-01 5.512e-02 5.700e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.500e-01 0.000e+00  7.954e+02 3.173e-05 4.632e-01 1.560e-01 1.507e-01 1.199e-05 2.866e-02 2.818e-02 1.754e-01 5.541e-02 5.741e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.667e-01 0.000e+00  8.441e+02 2.998e-05 4.631e-01 1.559e-01 1.508e-01 1.268e-05 2.932e-02 2.873e-02 1.969e-01 5.571e-02 5.782e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  5.833e-01 0.000e+00  8.942e+02 2.837e-05 4.630e-01 1.558e-01 1.509e-01 1.302e-05 3.001e-02 2.931e-02 2.125e-01 5.602e-02 5.825e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  6.000e-01 0.000e+00  9.458e+02 2.690e-05 4.630e-01 1.557e-01 1.510e-01 1.367e-05 3.074e-02 2.992e-02 2.351e-01 5.634e-02 5.870e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  6.167e-01 0.000e+00  9.988e+02 2.555e-05 4.629e-01 1.556e-01 1.511e-01 1.459e-05 3.150e-02 3.056e-02 2.644e-01 5.667e-02 5.916e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  6.333e-01 0.000e+00  1.053e+03 2.430e-05 4.628e-01 1.556e-01 1.512e-01 1.556e-05 3.231e-02 3.124e-02 2.947e-01 5.701e-02 5.964e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  6.500e-01 0.000e+00  1.109e+03 2.314e-05 4.628e-01 1.555e-01 1.513e-01 1.681e-05 3.316e-02 3.194e-02 3.340e-01 5.736e-02 6.013e-02 #  p p > zp > l+ l-
5.008e+03 -4.950e-02  6.667e-01 0.000e+00  1.167e+03 2.208e-05 4.627e-01 1.554e-01 1.514e-01 1.641e-05 3.406e-02 3.268e-02 3.452e-01 5.773e-02 6.065e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  0.000e+00 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.980e-02 2.053e-02 0.000e+00 5.070e-02 5.099e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.667e-02 0.000e+00  7.184e-01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.981e-02 2.053e-02 8.588e-07 5.070e-02 5.099e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.333e-02 0.000e+00  2.874e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.983e-02 2.055e-02 3.450e-06 5.071e-02 5.101e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.000e-02 0.000e+00  6.466e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.986e-02 2.058e-02 7.962e-06 5.073e-02 5.104e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  6.667e-02 0.000e+00  1.149e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.991e-02 2.062e-02 1.400e-05 5.076e-02 5.108e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  8.333e-02 0.000e+00  1.796e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.997e-02 2.067e-02 1.125e-04 5.080e-02 5.112e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.000e-01 0.000e+00  2.586e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.004e-02 2.074e-02 2.096e-04 5.085e-02 5.118e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.167e-01 0.000e+00  3.520e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.013e-02 2.082e-02 3.786e-04 5.090e-02 5.126e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.333e-01 0.000e+00  4.598e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.023e-02 2.091e-02 6.532e-04 5.096e-02 5.134e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.500e-01 0.000e+00  5.819e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.034e-02 2.101e-02 1.080e-03 5.103e-02 5.143e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.667e-01 0.000e+00  7.184e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.047e-02 2.113e-02 1.584e-03 5.111e-02 5.153e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  1.833e-01 0.000e+00  8.693e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.062e-02 2.125e-02 2.358e-03 5.120e-02 5.165e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  2.000e-01 0.000e+00  1.035e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.077e-02 2.140e-02 3.306e-03 5.130e-02 5.177e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  2.167e-01 0.000e+00  1.214e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.095e-02 2.155e-02 4.443e-03 5.140e-02 5.191e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  2.333e-01 0.000e+00  1.408e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.113e-02 2.172e-02 6.038e-03 5.152e-02 5.206e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  2.500e-01 0.000e+00  1.616e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.134e-02 2.190e-02 7.951e-03 5.164e-02 5.222e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  2.667e-01 0.000e+00  1.839e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.156e-02 2.210e-02 1.045e-02 5.177e-02 5.239e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  2.833e-01 0.000e+00  2.076e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.180e-02 2.231e-02 1.293e-02 5.191e-02 5.258e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.000e-01 0.000e+00  2.328e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.205e-02 2.254e-02 1.713e-02 5.206e-02 5.277e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.167e-01 0.000e+00  2.593e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.232e-02 2.278e-02 1.893e-02 5.222e-02 5.298e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.333e-01 0.000e+00  2.874e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.261e-02 2.304e-02 2.348e-02 5.239e-02 5.320e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.500e-01 0.000e+00  3.168e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.292e-02 2.331e-02 2.961e-02 5.257e-02 5.343e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.667e-01 0.000e+00  3.477e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.325e-02 2.360e-02 3.564e-02 5.275e-02 5.368e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  3.833e-01 0.000e+00  3.800e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.360e-02 2.391e-02 4.332e-02 5.295e-02 5.393e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  4.000e-01 0.000e+00  4.138e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.397e-02 2.424e-02 5.039e-02 5.315e-02 5.420e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  4.167e-01 0.000e+00  4.490e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.436e-02 2.458e-02 6.040e-02 5.337e-02 5.448e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  4.333e-01 0.000e+00  4.856e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.478e-02 2.494e-02 6.957e-02 5.359e-02 5.478e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  4.500e-01 0.000e+00  5.237e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.522e-02 2.533e-02 7.855e-02 5.382e-02 5.509e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  4.667e-01 0.000e+00  5.632e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.568e-02 2.573e-02 9.324e-02 5.407e-02 5.541e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  4.833e-01 0.000e+00  6.042e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.617e-02 2.616e-02 1.014e-01 5.432e-02 5.575e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.000e-01 0.000e+00  6.466e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.669e-02 2.661e-02 1.173e-01 5.458e-02 5.610e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.167e-01 0.000e+00  6.904e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.723e-02 2.708e-02 1.328e-01 5.486e-02 5.646e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.333e-01 0.000e+00  7.356e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.781e-02 2.758e-02 1.529e-01 5.514e-02 5.684e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.500e-01 0.000e+00  7.823e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.841e-02 2.810e-02 1.716e-01 5.544e-02 5.723e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.667e-01 0.000e+00  8.305e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.905e-02 2.865e-02 1.891e-01 5.574e-02 5.764e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  5.833e-01 0.000e+00  8.800e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.972e-02 2.922e-02 2.114e-01 5.606e-02 5.807e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  6.000e-01 0.000e+00  9.311e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.043e-02 2.983e-02 2.324e-01 5.639e-02 5.850e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  6.167e-01 0.000e+00  9.835e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.117e-02 3.046e-02 2.591e-01 5.673e-02 5.896e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  6.333e-01 0.000e+00  1.037e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.196e-02 3.113e-02 2.913e-01 5.708e-02 5.943e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  6.500e-01 0.000e+00  1.093e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.279e-02 3.183e-02 3.299e-01 5.744e-02 5.992e-02 #  p p > zp > l+ l-
5.000e+03 0.000e+00  6.667e-01 0.000e+00  1.149e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.366e-02 3.256e-02 3.312e-01 5.781e-02 6.042e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  0.000e+00 0.000e+00  1.965e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.099e-04 1.981e-02 2.051e-02 1.099e-04 5.075e-02 5.103e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.667e-02 0.000e+00  6.734e-01 3.645e-02 2.623e-01 3.459e-02 2.648e-01 3.184e-05 1.981e-02 2.052e-02 2.292e-04 5.076e-02 5.103e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.333e-02 0.000e+00  2.590e+00 9.470e-03 3.841e-01 9.128e-02 2.195e-01 8.268e-06 1.983e-02 2.053e-02 3.354e-04 5.077e-02 5.105e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.000e-02 0.000e+00  5.945e+00 4.122e-03 4.169e-01 1.130e-01 1.983e-01 3.607e-06 1.986e-02 2.056e-02 3.660e-04 5.079e-02 5.107e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  6.667e-02 0.000e+00  1.074e+01 2.280e-03 4.310e-01 1.239e-01 1.871e-01 2.021e-06 1.991e-02 2.060e-02 3.818e-04 5.081e-02 5.111e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  8.333e-02 0.000e+00  1.697e+01 1.442e-03 4.386e-01 1.303e-01 1.803e-01 1.556e-06 1.996e-02 2.065e-02 4.749e-04 5.085e-02 5.116e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.000e-01 0.000e+00  2.465e+01 9.929e-04 4.433e-01 1.345e-01 1.757e-01 1.325e-06 2.004e-02 2.072e-02 5.914e-04 5.089e-02 5.121e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.167e-01 0.000e+00  3.376e+01 7.247e-04 4.465e-01 1.374e-01 1.724e-01 1.203e-06 2.012e-02 2.079e-02 7.419e-04 5.094e-02 5.128e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.333e-01 0.000e+00  4.431e+01 5.520e-04 4.488e-01 1.397e-01 1.700e-01 1.298e-06 2.022e-02 2.088e-02 1.052e-03 5.100e-02 5.136e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.500e-01 0.000e+00  5.630e+01 4.344e-04 4.506e-01 1.414e-01 1.681e-01 1.406e-06 2.033e-02 2.098e-02 1.445e-03 5.107e-02 5.145e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.667e-01 0.000e+00  6.973e+01 3.508e-04 4.519e-01 1.427e-01 1.665e-01 1.596e-06 2.046e-02 2.109e-02 2.049e-03 5.114e-02 5.156e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  1.833e-01 0.000e+00  8.460e+01 2.892e-04 4.530e-01 1.438e-01 1.653e-01 1.748e-06 2.060e-02 2.122e-02 2.739e-03 5.123e-02 5.167e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  2.000e-01 0.000e+00  1.009e+02 2.425e-04 4.539e-01 1.448e-01 1.643e-01 2.102e-06 2.076e-02 2.136e-02 3.877e-03 5.132e-02 5.180e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  2.167e-01 0.000e+00  1.187e+02 2.063e-04 4.546e-01 1.455e-01 1.634e-01 2.296e-06 2.093e-02 2.151e-02 5.122e-03 5.142e-02 5.193e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  2.333e-01 0.000e+00  1.378e+02 1.777e-04 4.553e-01 1.462e-01 1.626e-01 2.576e-06 2.112e-02 2.167e-02 6.634e-03 5.153e-02 5.208e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  2.500e-01 0.000e+00  1.585e+02 1.547e-04 4.558e-01 1.468e-01 1.620e-01 2.953e-06 2.132e-02 2.185e-02 8.727e-03 5.165e-02 5.224e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  2.667e-01 0.000e+00  1.805e+02 1.359e-04 4.563e-01 1.473e-01 1.614e-01 3.275e-06 2.154e-02 2.205e-02 1.102e-02 5.177e-02 5.241e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  2.833e-01 0.000e+00  2.040e+02 1.203e-04 4.567e-01 1.477e-01 1.609e-01 3.667e-06 2.178e-02 2.225e-02 1.392e-02 5.191e-02 5.259e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.000e-01 0.000e+00  2.290e+02 1.073e-04 4.570e-01 1.481e-01 1.605e-01 4.167e-06 2.203e-02 2.248e-02 1.799e-02 5.205e-02 5.279e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.167e-01 0.000e+00  2.554e+02 9.632e-05 4.573e-01 1.484e-01 1.601e-01 4.408e-06 2.230e-02 2.271e-02 2.099e-02 5.220e-02 5.299e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.333e-01 0.000e+00  2.832e+02 8.696e-05 4.576e-01 1.488e-01 1.597e-01 4.583e-06 2.259e-02 2.297e-02 2.428e-02 5.236e-02 5.321e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.500e-01 0.000e+00  3.125e+02 7.891e-05 4.579e-01 1.490e-01 1.594e-01 5.041e-06 2.290e-02 2.324e-02 2.937e-02 5.253e-02 5.344e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.667e-01 0.000e+00  3.432e+02 7.195e-05 4.581e-01 1.493e-01 1.591e-01 5.724e-06 2.323e-02 2.353e-02 3.646e-02 5.271e-02 5.369e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  3.833e-01 0.000e+00  3.753e+02 6.588e-05 4.583e-01 1.495e-01 1.588e-01 6.330e-06 2.358e-02 2.383e-02 4.404e-02 5.290e-02 5.394e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  4.000e-01 0.000e+00  4.089e+02 6.057e-05 4.585e-01 1.497e-01 1.586e-01 6.708e-06 2.395e-02 2.415e-02 5.121e-02 5.310e-02 5.421e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  4.167e-01 0.000e+00  4.439e+02 5.588e-05 4.587e-01 1.499e-01 1.584e-01 7.457e-06 2.434e-02 2.449e-02 6.120e-02 5.330e-02 5.449e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  4.333e-01 0.000e+00  4.804e+02 5.174e-05 4.588e-01 1.501e-01 1.581e-01 7.866e-06 2.476e-02 2.485e-02 7.046e-02 5.352e-02 5.479e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  4.500e-01 0.000e+00  5.183e+02 4.804e-05 4.590e-01 1.503e-01 1.579e-01 8.320e-06 2.520e-02 2.523e-02 8.079e-02 5.374e-02 5.510e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  4.667e-01 0.000e+00  5.576e+02 4.474e-05 4.591e-01 1.505e-01 1.578e-01 8.996e-06 2.566e-02 2.563e-02 9.460e-02 5.397e-02 5.542e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  4.833e-01 0.000e+00  5.984e+02 4.178e-05 4.593e-01 1.506e-01 1.576e-01 9.370e-06 2.616e-02 2.605e-02 1.053e-01 5.422e-02 5.575e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.000e-01 0.000e+00  6.406e+02 3.911e-05 4.594e-01 1.507e-01 1.574e-01 1.013e-05 2.667e-02 2.649e-02 1.186e-01 5.447e-02 5.610e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.167e-01 0.000e+00  6.843e+02 3.670e-05 4.595e-01 1.509e-01 1.573e-01 1.064e-05 2.722e-02 2.696e-02 1.337e-01 5.473e-02 5.647e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.333e-01 0.000e+00  7.293e+02 3.451e-05 4.596e-01 1.510e-01 1.572e-01 1.107e-05 2.780e-02 2.745e-02 1.472e-01 5.501e-02 5.685e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.500e-01 0.000e+00  7.759e+02 3.253e-05 4.597e-01 1.511e-01 1.570e-01 1.215e-05 2.840e-02 2.796e-02 1.710e-01 5.529e-02 5.724e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.667e-01 0.000e+00  8.239e+02 3.071e-05 4.598e-01 1.512e-01 1.569e-01 1.294e-05 2.904e-02 2.850e-02 1.938e-01 5.558e-02 5.765e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  5.833e-01 0.000e+00  8.733e+02 2.905e-05 4.599e-01 1.513e-01 1.568e-01 1.304e-05 2.972e-02 2.907e-02 2.068e-01 5.589e-02 5.807e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  6.000e-01 0.000e+00  9.241e+02 2.753e-05 4.600e-01 1.514e-01 1.567e-01 1.393e-05 3.043e-02 2.967e-02 2.330e-01 5.620e-02 5.851e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  6.167e-01 0.000e+00  9.764e+02 2.613e-05 4.600e-01 1.515e-01 1.566e-01 1.468e-05 3.118e-02 3.029e-02 2.589e-01 5.653e-02 5.896e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  6.333e-01 0.000e+00  1.030e+03 2.484e-05 4.601e-01 1.516e-01 1.565e-01 1.565e-05 3.197e-02 3.095e-02 2.908e-01 5.686e-02 5.944e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  6.500e-01 0.000e+00  1.085e+03 2.365e-05 4.602e-01 1.516e-01 1.564e-01 1.695e-05 3.280e-02 3.164e-02 3.294e-01 5.721e-02 5.992e-02 #  p p > zp > l+ l-
5.008e+03 4.950e-02  6.667e-01 0.000e+00  1.142e+03 2.255e-05 4.602e-01 1.517e-01 1.563e-01 1.561e-05 3.367e-02 3.236e-02 3.176e-01 5.757e-02 6.043e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  0.000e+00 0.000e+00  7.955e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.223e-04 1.979e-02 2.050e-02 4.223e-04 5.060e-02 5.111e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.667e-02 0.000e+00  1.028e+00 9.668e-02 6.847e-02 7.649e-04 2.575e-01 3.232e-04 1.979e-02 2.050e-02 2.289e-04 5.060e-02 5.111e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.333e-02 0.000e+00  2.713e+00 3.659e-02 2.637e-01 3.511e-02 2.643e-01 1.217e-04 1.980e-02 2.051e-02 8.768e-04 5.061e-02 5.112e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.000e-02 0.000e+00  5.852e+00 1.695e-02 3.477e-01 7.108e-02 2.376e-01 5.613e-05 1.983e-02 2.054e-02 1.151e-03 5.062e-02 5.115e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  6.667e-02 0.000e+00  1.044e+01 9.492e-03 3.856e-01 9.220e-02 2.187e-01 3.148e-05 1.988e-02 2.057e-02 1.280e-03 5.065e-02 5.118e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  8.333e-02 0.000e+00  1.649e+01 6.009e-03 4.060e-01 1.053e-01 2.062e-01 2.102e-05 1.993e-02 2.062e-02 1.420e-03 5.068e-02 5.123e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.000e-01 0.000e+00  2.399e+01 4.129e-03 4.184e-01 1.140e-01 1.974e-01 1.547e-05 2.000e-02 2.068e-02 1.568e-03 5.073e-02 5.129e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.167e-01 0.000e+00  3.294e+01 3.006e-03 4.266e-01 1.203e-01 1.910e-01 1.237e-05 2.008e-02 2.076e-02 1.758e-03 5.078e-02 5.135e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.333e-01 0.000e+00  4.335e+01 2.284e-03 4.324e-01 1.249e-01 1.862e-01 1.127e-05 2.018e-02 2.084e-02 2.081e-03 5.084e-02 5.143e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.500e-01 0.000e+00  5.521e+01 1.793e-03 4.366e-01 1.285e-01 1.824e-01 1.053e-05 2.029e-02 2.094e-02 2.568e-03 5.091e-02 5.153e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.667e-01 0.000e+00  6.852e+01 1.445e-03 4.399e-01 1.313e-01 1.794e-01 1.064e-05 2.041e-02 2.105e-02 3.229e-03 5.098e-02 5.163e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  1.833e-01 0.000e+00  8.329e+01 1.189e-03 4.425e-01 1.336e-01 1.769e-01 1.066e-05 2.055e-02 2.117e-02 3.969e-03 5.107e-02 5.174e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  2.000e-01 0.000e+00  9.951e+01 9.956e-04 4.446e-01 1.355e-01 1.748e-01 1.288e-05 2.071e-02 2.131e-02 5.752e-03 5.116e-02 5.187e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  2.167e-01 0.000e+00  1.172e+02 8.458e-04 4.463e-01 1.371e-01 1.730e-01 1.339e-05 2.088e-02 2.146e-02 7.054e-03 5.126e-02 5.200e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  2.333e-01 0.000e+00  1.363e+02 7.274e-04 4.478e-01 1.385e-01 1.715e-01 1.443e-05 2.106e-02 2.162e-02 8.789e-03 5.137e-02 5.215e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  2.500e-01 0.000e+00  1.569e+02 6.324e-04 4.490e-01 1.397e-01 1.702e-01 1.523e-05 2.126e-02 2.180e-02 1.085e-02 5.149e-02 5.231e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  2.667e-01 0.000e+00  1.789e+02 5.549e-04 4.501e-01 1.407e-01 1.691e-01 1.632e-05 2.148e-02 2.199e-02 1.337e-02 5.162e-02 5.248e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  2.833e-01 0.000e+00  2.024e+02 4.909e-04 4.510e-01 1.416e-01 1.681e-01 1.790e-05 2.171e-02 2.219e-02 1.647e-02 5.175e-02 5.267e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.000e-01 0.000e+00  2.274e+02 4.375e-04 4.518e-01 1.424e-01 1.672e-01 2.018e-05 2.196e-02 2.241e-02 2.096e-02 5.190e-02 5.286e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.167e-01 0.000e+00  2.538e+02 3.924e-04 4.525e-01 1.431e-01 1.664e-01 1.993e-05 2.223e-02 2.264e-02 2.388e-02 5.205e-02 5.307e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.333e-01 0.000e+00  2.816e+02 3.540e-04 4.531e-01 1.438e-01 1.656e-01 2.071e-05 2.251e-02 2.289e-02 2.743e-02 5.221e-02 5.329e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.500e-01 0.000e+00  3.109e+02 3.210e-04 4.537e-01 1.444e-01 1.650e-01 2.341e-05 2.282e-02 2.316e-02 3.187e-02 5.239e-02 5.352e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.667e-01 0.000e+00  3.417e+02 2.925e-04 4.542e-01 1.449e-01 1.644e-01 2.506e-05 2.314e-02 2.344e-02 3.897e-02 5.257e-02 5.377e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  3.833e-01 0.000e+00  3.739e+02 2.677e-04 4.547e-01 1.454e-01 1.638e-01 2.733e-05 2.349e-02 2.374e-02 4.635e-02 5.276e-02 5.403e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  4.000e-01 0.000e+00  4.075e+02 2.460e-04 4.551e-01 1.458e-01 1.633e-01 2.963e-05 2.386e-02 2.406e-02 5.515e-02 5.296e-02 5.430e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  4.167e-01 0.000e+00  4.427e+02 2.269e-04 4.555e-01 1.462e-01 1.629e-01 3.205e-05 2.424e-02 2.439e-02 6.561e-02 5.317e-02 5.458e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  4.333e-01 0.000e+00  4.792e+02 2.099e-04 4.558e-01 1.466e-01 1.625e-01 3.415e-05 2.465e-02 2.475e-02 7.238e-02 5.339e-02 5.488e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  4.500e-01 0.000e+00  5.172e+02 1.949e-04 4.561e-01 1.469e-01 1.621e-01 3.546e-05 2.509e-02 2.512e-02 8.436e-02 5.361e-02 5.519e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  4.667e-01 0.000e+00  5.567e+02 1.814e-04 4.564e-01 1.472e-01 1.617e-01 3.890e-05 2.555e-02 2.552e-02 1.006e-01 5.385e-02 5.552e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  4.833e-01 0.000e+00  5.977e+02 1.693e-04 4.567e-01 1.475e-01 1.614e-01 4.076e-05 2.603e-02 2.593e-02 1.112e-01 5.410e-02 5.586e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.000e-01 0.000e+00  6.400e+02 1.585e-04 4.570e-01 1.478e-01 1.611e-01 4.175e-05 2.655e-02 2.637e-02 1.211e-01 5.436e-02 5.621e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.167e-01 0.000e+00  6.839e+02 1.487e-04 4.572e-01 1.481e-01 1.608e-01 4.465e-05 2.709e-02 2.683e-02 1.384e-01 5.463e-02 5.658e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.333e-01 0.000e+00  7.292e+02 1.398e-04 4.574e-01 1.483e-01 1.605e-01 4.727e-05 2.766e-02 2.731e-02 1.540e-01 5.490e-02 5.696e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.500e-01 0.000e+00  7.759e+02 1.317e-04 4.576e-01 1.485e-01 1.602e-01 5.041e-05 2.826e-02 2.782e-02 1.760e-01 5.519e-02 5.736e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.667e-01 0.000e+00  8.241e+02 1.243e-04 4.578e-01 1.488e-01 1.600e-01 5.350e-05 2.889e-02 2.835e-02 1.978e-01 5.549e-02 5.777e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  5.833e-01 0.000e+00  8.738e+02 1.175e-04 4.580e-01 1.490e-01 1.598e-01 5.424e-05 2.956e-02 2.891e-02 2.115e-01 5.580e-02 5.820e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  6.000e-01 0.000e+00  9.249e+02 1.114e-04 4.582e-01 1.491e-01 1.595e-01 5.761e-05 3.026e-02 2.950e-02 2.390e-01 5.612e-02 5.864e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  6.167e-01 0.000e+00  9.774e+02 1.057e-04 4.584e-01 1.493e-01 1.593e-01 6.039e-05 3.100e-02 3.012e-02 2.625e-01 5.645e-02 5.910e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  6.333e-01 0.000e+00  1.031e+03 1.004e-04 4.585e-01 1.495e-01 1.591e-01 6.408e-05 3.178e-02 3.076e-02 2.931e-01 5.680e-02 5.958e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  6.500e-01 0.000e+00  1.087e+03 9.560e-05 4.587e-01 1.497e-01 1.590e-01 6.995e-05 3.260e-02 3.144e-02 3.348e-01 5.715e-02 6.007e-02 #  p p > zp > l+ l-
5.030e+03 9.900e-02  6.667e-01 0.000e+00  1.144e+03 9.114e-05 4.588e-01 1.498e-01 1.588e-01 6.389e-05 3.346e-02 3.216e-02 3.183e-01 5.752e-02 6.058e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  0.000e+00 0.000e+00  1.826e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.869e-04 1.974e-02 2.046e-02 8.869e-04 5.088e-02 5.128e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.667e-02 0.000e+00  1.804e+00 1.264e-01 6.559e-03 2.474e-02 2.064e-01 8.885e-04 1.974e-02 2.046e-02 4.610e-05 5.088e-02 5.128e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.333e-02 0.000e+00  3.262e+00 6.986e-02 1.482e-01 5.165e-03 2.735e-01 4.876e-04 1.975e-02 2.047e-02 1.034e-03 5.089e-02 5.129e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.000e-02 0.000e+00  6.200e+00 3.673e-02 2.650e-01 3.564e-02 2.638e-01 2.557e-04 1.978e-02 2.049e-02 1.843e-03 5.090e-02 5.131e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  6.667e-02 0.000e+00  1.062e+01 2.144e-02 3.287e-01 6.188e-02 2.451e-01 1.488e-04 1.982e-02 2.053e-02 2.282e-03 5.093e-02 5.135e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  8.333e-02 0.000e+00  1.652e+01 1.377e-02 3.649e-01 8.023e-02 2.297e-01 9.830e-05 1.987e-02 2.057e-02 2.606e-03 5.096e-02 5.139e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.000e-01 0.000e+00  2.389e+01 9.518e-03 3.871e-01 9.312e-02 2.179e-01 7.000e-05 1.993e-02 2.063e-02 2.846e-03 5.100e-02 5.145e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.167e-01 0.000e+00  3.275e+01 6.942e-03 4.019e-01 1.025e-01 2.090e-01 5.381e-05 2.001e-02 2.070e-02 3.121e-03 5.105e-02 5.152e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.333e-01 0.000e+00  4.309e+01 5.275e-03 4.122e-01 1.096e-01 2.021e-01 4.632e-05 2.010e-02 2.078e-02 3.616e-03 5.111e-02 5.160e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.500e-01 0.000e+00  5.491e+01 4.140e-03 4.198e-01 1.150e-01 1.965e-01 4.028e-05 2.021e-02 2.088e-02 4.082e-03 5.117e-02 5.169e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.667e-01 0.000e+00  6.821e+01 3.333e-03 4.255e-01 1.194e-01 1.921e-01 3.819e-05 2.033e-02 2.098e-02 4.928e-03 5.125e-02 5.179e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  1.833e-01 0.000e+00  8.299e+01 2.740e-03 4.301e-01 1.230e-01 1.884e-01 4.499e-05 2.046e-02 2.110e-02 6.848e-03 5.133e-02 5.191e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  2.000e-01 0.000e+00  9.924e+01 2.292e-03 4.337e-01 1.259e-01 1.853e-01 4.387e-05 2.061e-02 2.124e-02 8.292e-03 5.142e-02 5.203e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  2.167e-01 0.000e+00  1.170e+02 1.945e-03 4.366e-01 1.284e-01 1.827e-01 4.417e-05 2.077e-02 2.138e-02 9.703e-03 5.152e-02 5.217e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  2.333e-01 0.000e+00  1.362e+02 1.671e-03 4.391e-01 1.305e-01 1.804e-01 4.580e-05 2.095e-02 2.154e-02 1.206e-02 5.162e-02 5.233e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  2.500e-01 0.000e+00  1.569e+02 1.452e-03 4.412e-01 1.323e-01 1.784e-01 4.570e-05 2.115e-02 2.171e-02 1.409e-02 5.174e-02 5.249e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  2.667e-01 0.000e+00  1.791e+02 1.273e-03 4.430e-01 1.339e-01 1.767e-01 4.839e-05 2.136e-02 2.190e-02 1.718e-02 5.187e-02 5.266e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  2.833e-01 0.000e+00  2.027e+02 1.125e-03 4.445e-01 1.353e-01 1.752e-01 5.180e-05 2.158e-02 2.209e-02 2.057e-02 5.200e-02 5.285e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.000e-01 0.000e+00  2.279e+02 1.002e-03 4.459e-01 1.365e-01 1.739e-01 5.379e-05 2.182e-02 2.231e-02 2.379e-02 5.214e-02 5.305e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.167e-01 0.000e+00  2.545e+02 8.982e-04 4.470e-01 1.376e-01 1.727e-01 4.983e-05 2.208e-02 2.254e-02 2.669e-02 5.229e-02 5.327e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.333e-01 0.000e+00  2.826e+02 8.098e-04 4.481e-01 1.386e-01 1.716e-01 5.441e-05 2.236e-02 2.278e-02 3.204e-02 5.245e-02 5.349e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.500e-01 0.000e+00  3.122e+02 7.340e-04 4.490e-01 1.395e-01 1.706e-01 6.120e-05 2.266e-02 2.304e-02 3.915e-02 5.262e-02 5.373e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.667e-01 0.000e+00  3.432e+02 6.685e-04 4.498e-01 1.403e-01 1.697e-01 6.473e-05 2.297e-02 2.332e-02 4.433e-02 5.280e-02 5.398e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  3.833e-01 0.000e+00  3.758e+02 6.115e-04 4.506e-01 1.411e-01 1.689e-01 6.831e-05 2.331e-02 2.361e-02 4.956e-02 5.298e-02 5.425e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  4.000e-01 0.000e+00  4.098e+02 5.616e-04 4.513e-01 1.417e-01 1.681e-01 7.544e-05 2.366e-02 2.392e-02 6.052e-02 5.318e-02 5.452e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  4.167e-01 0.000e+00  4.453e+02 5.177e-04 4.519e-01 1.424e-01 1.674e-01 7.999e-05 2.404e-02 2.425e-02 6.997e-02 5.338e-02 5.482e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  4.333e-01 0.000e+00  4.823e+02 4.789e-04 4.525e-01 1.429e-01 1.668e-01 8.695e-05 2.444e-02 2.459e-02 8.102e-02 5.360e-02 5.512e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  4.500e-01 0.000e+00  5.207e+02 4.444e-04 4.530e-01 1.435e-01 1.662e-01 8.616e-05 2.486e-02 2.496e-02 9.118e-02 5.382e-02 5.544e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  4.667e-01 0.000e+00  5.607e+02 4.135e-04 4.535e-01 1.439e-01 1.657e-01 9.391e-05 2.530e-02 2.534e-02 1.028e-01 5.405e-02 5.578e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  4.833e-01 0.000e+00  6.021e+02 3.859e-04 4.539e-01 1.444e-01 1.652e-01 9.942e-05 2.577e-02 2.575e-02 1.172e-01 5.430e-02 5.613e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.000e-01 0.000e+00  6.450e+02 3.610e-04 4.543e-01 1.448e-01 1.647e-01 1.019e-04 2.627e-02 2.618e-02 1.271e-01 5.455e-02 5.649e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.167e-01 0.000e+00  6.894e+02 3.385e-04 4.547e-01 1.452e-01 1.643e-01 1.095e-04 2.679e-02 2.663e-02 1.430e-01 5.481e-02 5.687e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.333e-01 0.000e+00  7.352e+02 3.182e-04 4.550e-01 1.456e-01 1.638e-01 1.146e-04 2.734e-02 2.710e-02 1.637e-01 5.508e-02 5.726e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.500e-01 0.000e+00  7.826e+02 2.997e-04 4.554e-01 1.459e-01 1.635e-01 1.214e-04 2.792e-02 2.760e-02 1.844e-01 5.537e-02 5.767e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.667e-01 0.000e+00  8.314e+02 2.828e-04 4.557e-01 1.463e-01 1.631e-01 1.301e-04 2.854e-02 2.812e-02 2.125e-01 5.566e-02 5.810e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  5.833e-01 0.000e+00  8.817e+02 2.674e-04 4.560e-01 1.466e-01 1.627e-01 1.292e-04 2.918e-02 2.866e-02 2.199e-01 5.597e-02 5.854e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  6.000e-01 0.000e+00  9.335e+02 2.533e-04 4.562e-01 1.468e-01 1.624e-01 1.361e-04 2.986e-02 2.924e-02 2.464e-01 5.628e-02 5.900e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  6.167e-01 0.000e+00  9.867e+02 2.403e-04 4.565e-01 1.471e-01 1.621e-01 1.416e-04 3.058e-02 2.984e-02 2.697e-01 5.661e-02 5.947e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  6.333e-01 0.000e+00  1.041e+03 2.283e-04 4.567e-01 1.474e-01 1.618e-01 1.496e-04 3.133e-02 3.047e-02 3.000e-01 5.694e-02 5.996e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  6.500e-01 0.000e+00  1.098e+03 2.173e-04 4.570e-01 1.476e-01 1.615e-01 1.679e-04 3.212e-02 3.114e-02 3.554e-01 5.729e-02 6.047e-02 #  p p > zp > l+ l-
5.069e+03 1.485e-01  6.667e-01 0.000e+00  1.155e+03 2.071e-04 4.572e-01 1.479e-01 1.613e-01 1.742e-04 3.295e-02 3.184e-02 3.789e-01 5.765e-02 6.100e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  0.000e+00 0.000e+00  3.341e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.432e-03 1.971e-02 2.041e-02 1.432e-03 5.108e-02 5.150e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.667e-02 0.000e+00  3.048e+00 1.369e-01 8.669e-04 5.251e-02 1.658e-01 1.552e-03 1.970e-02 2.041e-02 9.841e-06 5.108e-02 5.150e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.333e-02 0.000e+00  4.276e+00 9.750e-02 6.919e-02 7.366e-04 2.572e-01 1.098e-03 1.971e-02 2.042e-02 7.783e-04 5.108e-02 5.151e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.000e-02 0.000e+00  7.023e+00 5.932e-02 1.847e-01 1.225e-02 2.737e-01 6.617e-04 1.974e-02 2.044e-02 2.059e-03 5.110e-02 5.153e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  6.667e-02 0.000e+00  1.129e+01 3.688e-02 2.663e-01 3.619e-02 2.633e-01 4.104e-04 1.977e-02 2.047e-02 2.963e-03 5.113e-02 5.156e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  8.333e-02 0.000e+00  1.708e+01 2.437e-02 3.176e-01 5.686e-02 2.490e-01 2.772e-04 1.982e-02 2.052e-02 3.613e-03 5.118e-02 5.161e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.000e-01 0.000e+00  2.439e+01 1.706e-02 3.506e-01 7.272e-02 2.362e-01 1.973e-04 1.988e-02 2.057e-02 4.070e-03 5.123e-02 5.167e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.167e-01 0.000e+00  3.321e+01 1.252e-02 3.729e-01 8.476e-02 2.256e-01 1.563e-04 1.995e-02 2.064e-02 4.648e-03 5.129e-02 5.174e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.333e-01 0.000e+00  4.356e+01 9.546e-03 3.886e-01 9.405e-02 2.171e-01 1.273e-04 2.004e-02 2.072e-02 5.172e-03 5.137e-02 5.182e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.500e-01 0.000e+00  5.543e+01 7.502e-03 4.001e-01 1.014e-01 2.102e-01 1.080e-04 2.014e-02 2.081e-02 5.900e-03 5.145e-02 5.191e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.667e-01 0.000e+00  6.882e+01 6.043e-03 4.088e-01 1.072e-01 2.045e-01 1.009e-04 2.025e-02 2.091e-02 6.706e-03 5.155e-02 5.202e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  1.833e-01 0.000e+00  8.372e+01 4.968e-03 4.157e-01 1.120e-01 1.997e-01 1.139e-04 2.037e-02 2.103e-02 7.758e-03 5.165e-02 5.214e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  2.000e-01 0.000e+00  1.002e+02 4.154e-03 4.211e-01 1.160e-01 1.957e-01 1.094e-04 2.051e-02 2.116e-02 1.142e-02 5.177e-02 5.227e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  2.167e-01 0.000e+00  1.181e+02 3.524e-03 4.256e-01 1.194e-01 1.922e-01 1.101e-04 2.067e-02 2.130e-02 1.336e-02 5.190e-02 5.241e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  2.333e-01 0.000e+00  1.376e+02 3.027e-03 4.292e-01 1.223e-01 1.892e-01 1.081e-04 2.083e-02 2.145e-02 1.542e-02 5.204e-02 5.257e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  2.500e-01 0.000e+00  1.586e+02 2.628e-03 4.323e-01 1.248e-01 1.866e-01 1.111e-04 2.102e-02 2.162e-02 1.793e-02 5.220e-02 5.274e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  2.667e-01 0.000e+00  1.811e+02 2.303e-03 4.350e-01 1.269e-01 1.844e-01 1.138e-04 2.121e-02 2.180e-02 2.135e-02 5.236e-02 5.292e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  2.833e-01 0.000e+00  2.051e+02 2.035e-03 4.372e-01 1.288e-01 1.824e-01 1.190e-04 2.143e-02 2.199e-02 2.574e-02 5.254e-02 5.311e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.000e-01 0.000e+00  2.306e+02 1.811e-03 4.392e-01 1.305e-01 1.806e-01 1.176e-04 2.165e-02 2.220e-02 2.829e-02 5.272e-02 5.332e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.167e-01 0.000e+00  2.577e+02 1.623e-03 4.409e-01 1.320e-01 1.790e-01 1.226e-04 2.190e-02 2.242e-02 3.300e-02 5.292e-02 5.354e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.333e-01 0.000e+00  2.863e+02 1.462e-03 4.424e-01 1.334e-01 1.775e-01 1.200e-04 2.216e-02 2.266e-02 3.944e-02 5.314e-02 5.377e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.500e-01 0.000e+00  3.164e+02 1.325e-03 4.438e-01 1.346e-01 1.762e-01 1.241e-04 2.244e-02 2.291e-02 4.478e-02 5.336e-02 5.402e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.667e-01 0.000e+00  3.480e+02 1.206e-03 4.450e-01 1.357e-01 1.750e-01 1.348e-04 2.273e-02 2.318e-02 4.957e-02 5.360e-02 5.428e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  3.833e-01 0.000e+00  3.812e+02 1.103e-03 4.461e-01 1.367e-01 1.739e-01 1.456e-04 2.305e-02 2.347e-02 5.911e-02 5.384e-02 5.456e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  4.000e-01 0.000e+00  4.158e+02 1.012e-03 4.471e-01 1.376e-01 1.729e-01 1.497e-04 2.338e-02 2.377e-02 6.531e-02 5.411e-02 5.484e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  4.167e-01 0.000e+00  4.520e+02 9.329e-04 4.479e-01 1.384e-01 1.720e-01 1.577e-04 2.374e-02 2.409e-02 7.545e-02 5.438e-02 5.515e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  4.333e-01 0.000e+00  4.897e+02 8.626e-04 4.488e-01 1.392e-01 1.712e-01 1.702e-04 2.411e-02 2.443e-02 8.659e-02 5.467e-02 5.547e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  4.500e-01 0.000e+00  5.290e+02 8.002e-04 4.495e-01 1.399e-01 1.704e-01 1.744e-04 2.451e-02 2.478e-02 1.004e-01 5.497e-02 5.580e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  4.667e-01 0.000e+00  5.697e+02 7.444e-04 4.502e-01 1.406e-01 1.697e-01 1.793e-04 2.492e-02 2.516e-02 1.098e-01 5.528e-02 5.615e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  4.833e-01 0.000e+00  6.120e+02 6.945e-04 4.508e-01 1.412e-01 1.690e-01 1.925e-04 2.536e-02 2.556e-02 1.231e-01 5.561e-02 5.651e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.000e-01 0.000e+00  6.558e+02 6.495e-04 4.514e-01 1.418e-01 1.683e-01 2.012e-04 2.583e-02 2.597e-02 1.430e-01 5.595e-02 5.689e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.167e-01 0.000e+00  7.011e+02 6.089e-04 4.519e-01 1.423e-01 1.678e-01 2.083e-04 2.632e-02 2.641e-02 1.632e-01 5.630e-02 5.728e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.333e-01 0.000e+00  7.479e+02 5.722e-04 4.524e-01 1.428e-01 1.672e-01 2.273e-04 2.683e-02 2.687e-02 1.706e-01 5.667e-02 5.769e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.500e-01 0.000e+00  7.963e+02 5.388e-04 4.529e-01 1.433e-01 1.667e-01 2.360e-04 2.738e-02 2.735e-02 2.003e-01 5.706e-02 5.812e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.667e-01 0.000e+00  8.461e+02 5.083e-04 4.533e-01 1.437e-01 1.662e-01 2.456e-04 2.795e-02 2.786e-02 2.220e-01 5.746e-02 5.856e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  5.833e-01 0.000e+00  8.975e+02 4.805e-04 4.537e-01 1.441e-01 1.657e-01 2.469e-04 2.855e-02 2.840e-02 2.335e-01 5.787e-02 5.902e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  6.000e-01 0.000e+00  9.504e+02 4.550e-04 4.541e-01 1.445e-01 1.653e-01 2.533e-04 2.918e-02 2.896e-02 2.542e-01 5.830e-02 5.950e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  6.167e-01 0.000e+00  1.005e+03 4.316e-04 4.545e-01 1.449e-01 1.649e-01 2.522e-04 2.985e-02 2.954e-02 2.695e-01 5.874e-02 6.000e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  6.333e-01 0.000e+00  1.061e+03 4.101e-04 4.548e-01 1.452e-01 1.645e-01 2.599e-04 3.055e-02 3.016e-02 2.994e-01 5.920e-02 6.051e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  6.500e-01 0.000e+00  1.118e+03 3.902e-04 4.551e-01 1.455e-01 1.641e-01 3.159e-04 3.129e-02 3.081e-02 3.664e-01 5.968e-02 6.104e-02 #  p p > zp > l+ l-
5.124e+03 1.980e-01  6.667e-01 0.000e+00  1.177e+03 3.718e-04 4.554e-01 1.459e-01 1.638e-01 3.201e-04 3.206e-02 3.148e-02 3.955e-01 6.018e-02 6.159e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  0.000e+00 0.000e+00  5.419e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.977e-03 1.957e-02 2.034e-02 1.977e-03 5.179e-02 5.193e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.667e-02 0.000e+00  4.831e+00 1.401e-01 9.725e-03 7.375e-02 1.384e-01 2.194e-03 1.957e-02 2.034e-02 1.523e-04 5.179e-02 5.192e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.333e-02 0.000e+00  5.819e+00 1.162e-01 2.612e-02 1.025e-02 2.315e-01 1.803e-03 1.958e-02 2.035e-02 4.053e-04 5.180e-02 5.193e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.000e-02 0.000e+00  8.382e+00 8.061e-02 1.184e-01 1.557e-03 2.696e-01 1.243e-03 1.959e-02 2.037e-02 1.825e-03 5.182e-02 5.195e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  6.667e-02 0.000e+00  1.252e+01 5.394e-02 2.051e-01 1.730e-02 2.722e-01 8.375e-04 1.963e-02 2.040e-02 3.182e-03 5.186e-02 5.198e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  8.333e-02 0.000e+00  1.823e+01 3.702e-02 2.676e-01 3.676e-02 2.628e-01 5.803e-04 1.967e-02 2.044e-02 4.192e-03 5.192e-02 5.203e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.000e-01 0.000e+00  2.552e+01 2.644e-02 3.105e-01 5.383e-02 2.511e-01 4.178e-04 1.973e-02 2.049e-02 5.097e-03 5.199e-02 5.209e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.167e-01 0.000e+00  3.439e+01 1.962e-02 3.405e-01 6.770e-02 2.403e-01 3.234e-04 1.979e-02 2.055e-02 5.597e-03 5.208e-02 5.216e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.333e-01 0.000e+00  4.482e+01 1.505e-02 3.619e-01 7.879e-02 2.309e-01 2.614e-04 1.987e-02 2.063e-02 6.270e-03 5.218e-02 5.225e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.500e-01 0.000e+00  5.684e+01 1.187e-02 3.779e-01 8.772e-02 2.230e-01 2.195e-04 1.997e-02 2.072e-02 7.273e-03 5.230e-02 5.234e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.667e-01 0.000e+00  7.043e+01 9.577e-03 3.900e-01 9.499e-02 2.163e-01 2.002e-04 2.007e-02 2.082e-02 8.114e-03 5.243e-02 5.245e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  1.833e-01 0.000e+00  8.559e+01 7.882e-03 3.994e-01 1.010e-01 2.106e-01 1.837e-04 2.019e-02 2.093e-02 9.373e-03 5.258e-02 5.258e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  2.000e-01 0.000e+00  1.023e+02 6.595e-03 4.070e-01 1.060e-01 2.057e-01 2.393e-04 2.032e-02 2.105e-02 1.074e-02 5.275e-02 5.271e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  2.167e-01 0.000e+00  1.206e+02 5.596e-03 4.131e-01 1.103e-01 2.016e-01 2.322e-04 2.047e-02 2.119e-02 1.702e-02 5.293e-02 5.286e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  2.333e-01 0.000e+00  1.405e+02 4.806e-03 4.182e-01 1.139e-01 1.979e-01 2.255e-04 2.063e-02 2.134e-02 1.942e-02 5.313e-02 5.303e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  2.500e-01 0.000e+00  1.620e+02 4.172e-03 4.224e-01 1.171e-01 1.947e-01 2.137e-04 2.080e-02 2.150e-02 2.098e-02 5.335e-02 5.321e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  2.667e-01 0.000e+00  1.850e+02 3.655e-03 4.260e-01 1.198e-01 1.919e-01 2.181e-04 2.099e-02 2.168e-02 2.593e-02 5.358e-02 5.340e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  2.833e-01 0.000e+00  2.097e+02 3.229e-03 4.291e-01 1.222e-01 1.895e-01 2.284e-04 2.119e-02 2.187e-02 3.047e-02 5.383e-02 5.360e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.000e-01 0.000e+00  2.358e+02 2.873e-03 4.318e-01 1.243e-01 1.872e-01 2.339e-04 2.141e-02 2.207e-02 3.499e-02 5.410e-02 5.382e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.167e-01 0.000e+00  2.636e+02 2.573e-03 4.341e-01 1.263e-01 1.852e-01 2.393e-04 2.164e-02 2.229e-02 3.894e-02 5.438e-02 5.405e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.333e-01 0.000e+00  2.929e+02 2.318e-03 4.362e-01 1.280e-01 1.834e-01 2.186e-04 2.189e-02 2.252e-02 4.576e-02 5.468e-02 5.430e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.500e-01 0.000e+00  3.239e+02 2.099e-03 4.380e-01 1.295e-01 1.818e-01 2.321e-04 2.216e-02 2.277e-02 4.602e-02 5.500e-02 5.456e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.667e-01 0.000e+00  3.564e+02 1.910e-03 4.397e-01 1.309e-01 1.803e-01 2.437e-04 2.244e-02 2.303e-02 5.624e-02 5.534e-02 5.484e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  3.833e-01 0.000e+00  3.904e+02 1.746e-03 4.411e-01 1.322e-01 1.790e-01 2.517e-04 2.274e-02 2.331e-02 6.298e-02 5.570e-02 5.513e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  4.000e-01 0.000e+00  4.261e+02 1.603e-03 4.424e-01 1.333e-01 1.777e-01 2.597e-04 2.305e-02 2.361e-02 7.188e-02 5.607e-02 5.543e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  4.167e-01 0.000e+00  4.633e+02 1.476e-03 4.436e-01 1.344e-01 1.766e-01 2.730e-04 2.339e-02 2.392e-02 8.496e-02 5.647e-02 5.576e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  4.333e-01 0.000e+00  5.021e+02 1.365e-03 4.447e-01 1.354e-01 1.755e-01 2.896e-04 2.375e-02 2.425e-02 9.618e-02 5.688e-02 5.609e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  4.500e-01 0.000e+00  5.424e+02 1.266e-03 4.457e-01 1.363e-01 1.745e-01 2.991e-04 2.412e-02 2.460e-02 1.082e-01 5.732e-02 5.645e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  4.667e-01 0.000e+00  5.844e+02 1.177e-03 4.466e-01 1.371e-01 1.736e-01 3.104e-04 2.452e-02 2.497e-02 1.205e-01 5.777e-02 5.681e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  4.833e-01 0.000e+00  6.279e+02 1.098e-03 4.474e-01 1.379e-01 1.728e-01 3.342e-04 2.494e-02 2.536e-02 1.361e-01 5.825e-02 5.720e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.000e-01 0.000e+00  6.730e+02 1.027e-03 4.482e-01 1.386e-01 1.720e-01 3.477e-04 2.538e-02 2.577e-02 1.554e-01 5.875e-02 5.760e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.167e-01 0.000e+00  7.196e+02 9.622e-04 4.489e-01 1.393e-01 1.713e-01 3.771e-04 2.585e-02 2.619e-02 1.780e-01 5.927e-02 5.802e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.333e-01 0.000e+00  7.679e+02 9.039e-04 4.496e-01 1.399e-01 1.706e-01 3.816e-04 2.634e-02 2.665e-02 1.936e-01 5.981e-02 5.846e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.500e-01 0.000e+00  8.177e+02 8.510e-04 4.502e-01 1.405e-01 1.699e-01 4.033e-04 2.685e-02 2.712e-02 2.122e-01 6.037e-02 5.891e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.667e-01 0.000e+00  8.691e+02 8.027e-04 4.508e-01 1.411e-01 1.693e-01 4.224e-04 2.739e-02 2.762e-02 2.356e-01 6.096e-02 5.938e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  5.833e-01 0.000e+00  9.221e+02 7.587e-04 4.513e-01 1.416e-01 1.687e-01 4.060e-04 2.797e-02 2.814e-02 2.384e-01 6.157e-02 5.988e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  6.000e-01 0.000e+00  9.766e+02 7.183e-04 4.518e-01 1.421e-01 1.682e-01 3.948e-04 2.857e-02 2.869e-02 2.500e-01 6.221e-02 6.039e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  6.167e-01 0.000e+00  1.033e+03 6.812e-04 4.523e-01 1.426e-01 1.677e-01 4.184e-04 2.920e-02 2.926e-02 2.899e-01 6.287e-02 6.091e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  6.333e-01 0.000e+00  1.090e+03 6.471e-04 4.527e-01 1.430e-01 1.672e-01 5.005e-04 2.986e-02 2.987e-02 3.060e-01 6.356e-02 6.146e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  6.500e-01 0.000e+00  1.150e+03 6.156e-04 4.531e-01 1.434e-01 1.667e-01 5.203e-04 3.056e-02 3.050e-02 3.704e-01 6.428e-02 6.203e-02 #  p p > zp > l+ l-
5.197e+03 2.475e-01  6.667e-01 0.000e+00  1.211e+03 5.866e-04 4.535e-01 1.438e-01 1.663e-01 5.075e-04 3.129e-02 3.116e-02 3.964e-01 6.502e-02 6.262e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  0.000e+00 0.000e+00  8.177e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.432e-03 1.952e-02 2.027e-02 2.432e-03 5.309e-02 5.242e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.667e-02 0.000e+00  7.260e+00 1.406e-01 2.098e-02 8.921e-02 1.199e-01 2.700e-03 1.951e-02 2.027e-02 4.027e-04 5.308e-02 5.241e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.333e-02 0.000e+00  7.992e+00 1.277e-01 6.678e-03 2.453e-02 2.058e-01 2.436e-03 1.952e-02 2.027e-02 1.272e-04 5.309e-02 5.242e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.000e-02 0.000e+00  1.037e+01 9.831e-02 6.992e-02 7.438e-04 2.568e-01 1.888e-03 1.953e-02 2.029e-02 1.342e-03 5.310e-02 5.244e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  6.667e-02 0.000e+00  1.440e+01 7.077e-02 1.506e-01 5.746e-03 2.727e-01 1.368e-03 1.956e-02 2.032e-02 2.908e-03 5.313e-02 5.247e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  8.333e-02 0.000e+00  2.007e+01 5.074e-02 2.183e-01 2.098e-02 2.707e-01 9.966e-04 1.960e-02 2.036e-02 4.299e-03 5.317e-02 5.252e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.000e-01 0.000e+00  2.740e+01 3.716e-02 2.688e-01 3.733e-02 2.622e-01 7.431e-04 1.965e-02 2.041e-02 5.385e-03 5.322e-02 5.258e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.167e-01 0.000e+00  3.637e+01 2.799e-02 3.058e-01 5.191e-02 2.524e-01 5.794e-04 1.972e-02 2.047e-02 6.324e-03 5.328e-02 5.266e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.333e-01 0.000e+00  4.699e+01 2.166e-02 3.330e-01 6.419e-02 2.431e-01 4.659e-04 1.979e-02 2.055e-02 7.497e-03 5.335e-02 5.275e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.500e-01 0.000e+00  5.925e+01 1.718e-02 3.534e-01 7.439e-02 2.347e-01 4.096e-04 1.988e-02 2.063e-02 8.419e-03 5.343e-02 5.285e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.667e-01 0.000e+00  7.317e+01 1.391e-02 3.692e-01 8.287e-02 2.273e-01 3.583e-04 1.998e-02 2.073e-02 9.507e-03 5.353e-02 5.297e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  1.833e-01 0.000e+00  8.873e+01 1.147e-02 3.815e-01 8.995e-02 2.210e-01 4.551e-04 2.010e-02 2.084e-02 1.523e-02 5.364e-02 5.311e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  2.000e-01 0.000e+00  1.059e+02 9.612e-03 3.913e-01 9.594e-02 2.154e-01 4.323e-04 2.022e-02 2.097e-02 1.779e-02 5.375e-02 5.325e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  2.167e-01 0.000e+00  1.248e+02 8.163e-03 3.993e-01 1.010e-01 2.106e-01 4.182e-04 2.036e-02 2.110e-02 2.045e-02 5.388e-02 5.342e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  2.333e-01 0.000e+00  1.453e+02 7.014e-03 4.060e-01 1.054e-01 2.064e-01 4.043e-04 2.051e-02 2.125e-02 2.336e-02 5.402e-02 5.359e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  2.500e-01 0.000e+00  1.675e+02 6.090e-03 4.115e-01 1.092e-01 2.027e-01 3.965e-04 2.068e-02 2.141e-02 2.663e-02 5.418e-02 5.379e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  2.667e-01 0.000e+00  1.913e+02 5.336e-03 4.162e-01 1.125e-01 1.994e-01 3.990e-04 2.086e-02 2.159e-02 3.099e-02 5.434e-02 5.399e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  2.833e-01 0.000e+00  2.167e+02 4.713e-03 4.202e-01 1.155e-01 1.965e-01 3.992e-04 2.105e-02 2.178e-02 3.516e-02 5.452e-02 5.422e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.000e-01 0.000e+00  2.438e+02 4.193e-03 4.237e-01 1.181e-01 1.938e-01 3.999e-04 2.126e-02 2.198e-02 4.030e-02 5.471e-02 5.445e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.167e-01 0.000e+00  2.725e+02 3.755e-03 4.267e-01 1.204e-01 1.915e-01 4.062e-04 2.148e-02 2.220e-02 4.606e-02 5.491e-02 5.471e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.333e-01 0.000e+00  3.029e+02 3.382e-03 4.294e-01 1.225e-01 1.893e-01 4.186e-04 2.172e-02 2.243e-02 5.234e-02 5.512e-02 5.497e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.500e-01 0.000e+00  3.350e+02 3.063e-03 4.317e-01 1.243e-01 1.874e-01 4.019e-04 2.198e-02 2.268e-02 5.176e-02 5.535e-02 5.526e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.667e-01 0.000e+00  3.687e+02 2.787e-03 4.338e-01 1.260e-01 1.856e-01 4.131e-04 2.225e-02 2.294e-02 5.968e-02 5.559e-02 5.556e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  3.833e-01 0.000e+00  4.040e+02 2.547e-03 4.357e-01 1.276e-01 1.840e-01 4.236e-04 2.254e-02 2.322e-02 6.708e-02 5.584e-02 5.588e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  4.000e-01 0.000e+00  4.410e+02 2.337e-03 4.374e-01 1.290e-01 1.825e-01 4.306e-04 2.284e-02 2.352e-02 8.162e-02 5.610e-02 5.621e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  4.167e-01 0.000e+00  4.796e+02 2.152e-03 4.389e-01 1.303e-01 1.811e-01 4.336e-04 2.316e-02 2.383e-02 8.987e-02 5.638e-02 5.656e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  4.333e-01 0.000e+00  5.199e+02 1.989e-03 4.403e-01 1.315e-01 1.799e-01 4.969e-04 2.350e-02 2.417e-02 1.009e-01 5.667e-02 5.693e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  4.500e-01 0.000e+00  5.618e+02 1.844e-03 4.416e-01 1.326e-01 1.787e-01 4.939e-04 2.387e-02 2.452e-02 1.223e-01 5.697e-02 5.732e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  4.667e-01 0.000e+00  6.054e+02 1.715e-03 4.427e-01 1.336e-01 1.776e-01 5.013e-04 2.425e-02 2.489e-02 1.294e-01 5.729e-02 5.772e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  4.833e-01 0.000e+00  6.506e+02 1.599e-03 4.438e-01 1.346e-01 1.766e-01 4.004e-04 2.465e-02 2.527e-02 1.114e-01 5.762e-02 5.815e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.000e-01 0.000e+00  6.975e+02 1.495e-03 4.448e-01 1.354e-01 1.756e-01 5.577e-04 2.507e-02 2.568e-02 1.664e-01 5.797e-02 5.859e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.167e-01 0.000e+00  7.460e+02 1.401e-03 4.457e-01 1.363e-01 1.748e-01 5.754e-04 2.552e-02 2.612e-02 1.839e-01 5.833e-02 5.905e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.333e-01 0.000e+00  7.962e+02 1.316e-03 4.465e-01 1.370e-01 1.739e-01 6.116e-04 2.599e-02 2.657e-02 2.139e-01 5.870e-02 5.953e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.500e-01 0.000e+00  8.480e+02 1.238e-03 4.473e-01 1.378e-01 1.731e-01 6.273e-04 2.648e-02 2.705e-02 2.325e-01 5.909e-02 6.003e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.667e-01 0.000e+00  9.015e+02 1.168e-03 4.480e-01 1.384e-01 1.724e-01 6.512e-04 2.700e-02 2.755e-02 2.467e-01 5.950e-02 6.055e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  5.833e-01 0.000e+00  9.566e+02 1.103e-03 4.487e-01 1.391e-01 1.717e-01 6.780e-04 2.755e-02 2.807e-02 2.721e-01 5.992e-02 6.109e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  6.000e-01 0.000e+00  1.013e+03 1.045e-03 4.493e-01 1.397e-01 1.710e-01 6.183e-04 2.812e-02 2.862e-02 2.995e-01 6.035e-02 6.165e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  6.167e-01 0.000e+00  1.072e+03 9.905e-04 4.499e-01 1.402e-01 1.704e-01 6.553e-04 2.872e-02 2.920e-02 2.982e-01 6.081e-02 6.224e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  6.333e-01 0.000e+00  1.132e+03 9.408e-04 4.505e-01 1.408e-01 1.698e-01 6.810e-04 2.936e-02 2.981e-02 3.298e-01 6.127e-02 6.284e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  6.500e-01 0.000e+00  1.193e+03 8.949e-04 4.510e-01 1.413e-01 1.693e-01 7.103e-04 3.002e-02 3.045e-02 3.606e-01 6.176e-02 6.347e-02 #  p p > zp > l+ l-
5.290e+03 2.970e-01  6.667e-01 0.000e+00  1.257e+03 8.525e-04 4.515e-01 1.418e-01 1.688e-01 7.340e-04 3.072e-02 3.112e-02 3.905e-01 6.226e-02 6.412e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  0.000e+00 0.000e+00  1.178e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.733e-03 1.957e-02 2.020e-02 2.733e-03 5.299e-02 5.309e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.667e-02 0.000e+00  1.049e+01 1.403e-01 3.150e-02 1.006e-01 1.068e-01 3.030e-03 1.956e-02 2.019e-02 6.805e-04 5.297e-02 5.308e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.333e-02 0.000e+00  1.094e+01 1.344e-01 4.035e-04 3.911e-02 1.835e-01 2.882e-03 1.956e-02 2.020e-02 8.673e-06 5.298e-02 5.308e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.000e-02 0.000e+00  1.313e+01 1.119e-01 3.767e-02 6.101e-03 2.399e-01 2.409e-03 1.957e-02 2.021e-02 8.113e-04 5.300e-02 5.310e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  6.667e-02 0.000e+00  1.706e+01 8.605e-02 1.056e-01 7.371e-04 2.666e-01 1.891e-03 1.960e-02 2.024e-02 2.321e-03 5.304e-02 5.314e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  8.333e-02 0.000e+00  2.274e+01 6.454e-02 1.726e-01 9.904e-03 2.729e-01 1.447e-03 1.964e-02 2.028e-02 3.842e-03 5.309e-02 5.319e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.000e-01 0.000e+00  3.016e+01 4.865e-02 2.276e-01 2.381e-02 2.692e-01 1.373e-03 1.969e-02 2.033e-02 6.416e-03 5.317e-02 5.325e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.167e-01 0.000e+00  3.931e+01 3.731e-02 2.701e-01 3.792e-02 2.617e-01 1.141e-03 1.975e-02 2.039e-02 8.200e-03 5.326e-02 5.333e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.333e-01 0.000e+00  5.021e+01 2.921e-02 3.025e-01 5.066e-02 2.532e-01 1.002e-03 1.982e-02 2.046e-02 1.039e-02 5.336e-02 5.343e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.500e-01 0.000e+00  6.286e+01 2.333e-02 3.274e-01 6.168e-02 2.449e-01 8.994e-04 1.990e-02 2.055e-02 1.267e-02 5.349e-02 5.354e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.667e-01 0.000e+00  7.724e+01 1.899e-02 3.467e-01 7.109e-02 2.374e-01 8.318e-04 2.000e-02 2.065e-02 1.488e-02 5.363e-02 5.367e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  1.833e-01 0.000e+00  9.336e+01 1.571e-02 3.620e-01 7.909e-02 2.306e-01 7.543e-04 2.011e-02 2.076e-02 1.732e-02 5.379e-02 5.381e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  2.000e-01 0.000e+00  1.112e+02 1.319e-02 3.743e-01 8.593e-02 2.246e-01 7.252e-04 2.023e-02 2.088e-02 2.011e-02 5.396e-02 5.397e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  2.167e-01 0.000e+00  1.308e+02 1.122e-02 3.844e-01 9.180e-02 2.193e-01 6.853e-04 2.036e-02 2.102e-02 2.325e-02 5.416e-02 5.415e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  2.333e-01 0.000e+00  1.522e+02 9.650e-03 3.927e-01 9.689e-02 2.146e-01 6.679e-04 2.051e-02 2.117e-02 2.687e-02 5.437e-02 5.434e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  2.500e-01 0.000e+00  1.753e+02 8.383e-03 3.996e-01 1.013e-01 2.104e-01 5.803e-04 2.067e-02 2.133e-02 3.069e-02 5.460e-02 5.454e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  2.667e-01 0.000e+00  2.001e+02 7.348e-03 4.055e-01 1.052e-01 2.067e-01 6.176e-04 2.084e-02 2.151e-02 3.461e-02 5.485e-02 5.477e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  2.833e-01 0.000e+00  2.267e+02 6.492e-03 4.105e-01 1.086e-01 2.033e-01 6.385e-04 2.103e-02 2.170e-02 3.979e-02 5.512e-02 5.501e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.000e-01 0.000e+00  2.550e+02 5.777e-03 4.149e-01 1.117e-01 2.003e-01 6.537e-04 2.123e-02 2.191e-02 4.698e-02 5.541e-02 5.527e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.167e-01 0.000e+00  2.851e+02 5.173e-03 4.187e-01 1.144e-01 1.976e-01 5.763e-04 2.145e-02 2.213e-02 4.793e-02 5.571e-02 5.554e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.333e-01 0.000e+00  3.169e+02 4.659e-03 4.220e-01 1.169e-01 1.951e-01 5.929e-04 2.168e-02 2.236e-02 4.992e-02 5.604e-02 5.584e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.500e-01 0.000e+00  3.504e+02 4.219e-03 4.249e-01 1.191e-01 1.929e-01 5.990e-04 2.192e-02 2.262e-02 6.176e-02 5.639e-02 5.615e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.667e-01 0.000e+00  3.857e+02 3.838e-03 4.275e-01 1.211e-01 1.909e-01 6.325e-04 2.218e-02 2.288e-02 7.080e-02 5.675e-02 5.648e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  3.833e-01 0.000e+00  4.227e+02 3.507e-03 4.298e-01 1.229e-01 1.890e-01 7.043e-04 2.246e-02 2.317e-02 8.095e-02 5.714e-02 5.682e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  4.000e-01 0.000e+00  4.615e+02 3.217e-03 4.319e-01 1.246e-01 1.873e-01 7.158e-04 2.276e-02 2.347e-02 9.085e-02 5.755e-02 5.719e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  4.167e-01 0.000e+00  5.020e+02 2.963e-03 4.338e-01 1.261e-01 1.857e-01 7.429e-04 2.307e-02 2.379e-02 1.084e-01 5.798e-02 5.757e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  4.333e-01 0.000e+00  5.443e+02 2.738e-03 4.355e-01 1.275e-01 1.842e-01 7.545e-04 2.340e-02 2.413e-02 1.198e-01 5.843e-02 5.798e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  4.500e-01 0.000e+00  5.883e+02 2.538e-03 4.371e-01 1.288e-01 1.828e-01 6.657e-04 2.375e-02 2.448e-02 1.084e-01 5.891e-02 5.840e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  4.667e-01 0.000e+00  6.340e+02 2.359e-03 4.385e-01 1.300e-01 1.816e-01 6.508e-04 2.411e-02 2.486e-02 1.304e-01 5.940e-02 5.884e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  4.833e-01 0.000e+00  6.815e+02 2.199e-03 4.398e-01 1.311e-01 1.804e-01 7.807e-04 2.450e-02 2.525e-02 1.665e-01 5.992e-02 5.931e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.000e-01 0.000e+00  7.307e+02 2.056e-03 4.410e-01 1.322e-01 1.793e-01 6.399e-04 2.491e-02 2.567e-02 1.461e-01 6.047e-02 5.979e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.167e-01 0.000e+00  7.816e+02 1.926e-03 4.422e-01 1.332e-01 1.782e-01 6.725e-04 2.534e-02 2.611e-02 1.610e-01 6.104e-02 6.030e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.333e-01 0.000e+00  8.343e+02 1.809e-03 4.432e-01 1.341e-01 1.773e-01 8.779e-04 2.579e-02 2.658e-02 2.288e-01 6.163e-02 6.083e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.500e-01 0.000e+00  8.888e+02 1.702e-03 4.441e-01 1.349e-01 1.764e-01 8.731e-04 2.627e-02 2.706e-02 2.459e-01 6.225e-02 6.138e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.667e-01 0.000e+00  9.450e+02 1.605e-03 4.450e-01 1.357e-01 1.755e-01 9.402e-04 2.677e-02 2.757e-02 2.690e-01 6.290e-02 6.195e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  5.833e-01 0.000e+00  1.003e+03 1.517e-03 4.459e-01 1.365e-01 1.747e-01 9.892e-04 2.729e-02 2.811e-02 2.890e-01 6.357e-02 6.255e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  6.000e-01 0.000e+00  1.063e+03 1.435e-03 4.466e-01 1.372e-01 1.739e-01 1.025e-03 2.785e-02 2.868e-02 3.166e-01 6.427e-02 6.317e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  6.167e-01 0.000e+00  1.124e+03 1.361e-03 4.474e-01 1.379e-01 1.732e-01 1.040e-03 2.843e-02 2.927e-02 3.344e-01 6.500e-02 6.381e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  6.333e-01 0.000e+00  1.187e+03 1.292e-03 4.480e-01 1.385e-01 1.725e-01 1.099e-03 2.904e-02 2.989e-02 3.592e-01 6.576e-02 6.448e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  6.500e-01 0.000e+00  1.252e+03 1.229e-03 4.487e-01 1.391e-01 1.719e-01 1.095e-03 2.967e-02 3.055e-02 3.999e-01 6.655e-02 6.518e-02 #  p p > zp > l+ l-
5.404e+03 3.465e-01  6.667e-01 0.000e+00  1.319e+03 1.171e-03 4.493e-01 1.397e-01 1.712e-01 1.091e-03 3.035e-02 3.123e-02 4.055e-01 6.737e-02 6.590e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  0.000e+00 0.000e+00  1.647e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.787e-03 1.955e-02 2.012e-02 2.787e-03 5.380e-02 5.402e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.667e-02 0.000e+00  1.474e+01 1.396e-01 4.065e-02 1.093e-01 9.725e-02 3.195e-03 1.954e-02 2.011e-02 9.306e-04 5.378e-02 5.400e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.333e-02 0.000e+00  1.487e+01 1.382e-01 8.882e-04 5.233e-02 1.650e-01 3.026e-03 1.954e-02 2.011e-02 1.947e-05 5.378e-02 5.400e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.000e-02 0.000e+00  1.686e+01 1.218e-01 1.787e-02 1.462e-02 2.221e-01 2.656e-03 1.955e-02 2.013e-02 3.894e-04 5.380e-02 5.402e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  6.667e-02 0.000e+00  2.072e+01 9.911e-02 7.065e-02 7.874e-04 2.563e-01 2.163e-03 1.958e-02 2.015e-02 1.542e-03 5.384e-02 5.405e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  8.333e-02 0.000e+00  2.643e+01 7.764e-02 1.324e-01 3.310e-03 2.704e-01 1.716e-03 1.961e-02 2.019e-02 2.925e-03 5.389e-02 5.411e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.000e-01 0.000e+00  3.401e+01 6.032e-02 1.885e-01 1.353e-02 2.722e-01 1.435e-03 1.966e-02 2.024e-02 4.269e-03 5.396e-02 5.418e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.167e-01 0.000e+00  4.345e+01 4.720e-02 2.346e-01 2.610e-02 2.679e-01 1.170e-03 1.973e-02 2.030e-02 6.132e-03 5.405e-02 5.427e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.333e-01 0.000e+00  5.475e+01 3.745e-02 2.713e-01 3.853e-02 2.611e-01 9.892e-04 1.980e-02 2.038e-02 1.038e-02 5.415e-02 5.437e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.500e-01 0.000e+00  6.791e+01 3.019e-02 3.002e-01 4.986e-02 2.536e-01 8.739e-04 1.989e-02 2.047e-02 1.321e-02 5.427e-02 5.449e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.667e-01 0.000e+00  8.294e+01 2.473e-02 3.230e-01 5.986e-02 2.462e-01 1.228e-03 1.999e-02 2.057e-02 1.598e-02 5.441e-02 5.463e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  1.833e-01 0.000e+00  9.982e+01 2.055e-02 3.413e-01 6.856e-02 2.394e-01 1.138e-03 2.010e-02 2.069e-02 1.903e-02 5.457e-02 5.479e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  2.000e-01 0.000e+00  1.186e+02 1.730e-02 3.561e-01 7.611e-02 2.331e-01 1.065e-03 2.022e-02 2.082e-02 2.191e-02 5.474e-02 5.497e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  2.167e-01 0.000e+00  1.392e+02 1.475e-02 3.683e-01 8.267e-02 2.274e-01 1.029e-03 2.036e-02 2.096e-02 2.532e-02 5.494e-02 5.516e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  2.333e-01 0.000e+00  1.617e+02 1.270e-02 3.783e-01 8.840e-02 2.224e-01 9.859e-04 2.052e-02 2.112e-02 2.889e-02 5.515e-02 5.537e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  2.500e-01 0.000e+00  1.860e+02 1.105e-02 3.868e-01 9.342e-02 2.178e-01 9.600e-04 2.068e-02 2.129e-02 3.343e-02 5.538e-02 5.561e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  2.667e-01 0.000e+00  2.122e+02 9.690e-03 3.939e-01 9.785e-02 2.137e-01 9.706e-04 2.086e-02 2.147e-02 3.902e-02 5.563e-02 5.586e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  2.833e-01 0.000e+00  2.402e+02 8.566e-03 4.001e-01 1.018e-01 2.100e-01 9.699e-04 2.106e-02 2.167e-02 4.543e-02 5.589e-02 5.612e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.000e-01 0.000e+00  2.702e+02 7.624e-03 4.053e-01 1.053e-01 2.066e-01 1.007e-03 2.127e-02 2.189e-02 5.170e-02 5.618e-02 5.641e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.167e-01 0.000e+00  3.020e+02 6.829e-03 4.100e-01 1.084e-01 2.036e-01 7.659e-04 2.149e-02 2.212e-02 5.764e-02 5.648e-02 5.672e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.333e-01 0.000e+00  3.356e+02 6.151e-03 4.140e-01 1.112e-01 2.009e-01 9.942e-04 2.174e-02 2.237e-02 5.347e-02 5.681e-02 5.705e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.500e-01 0.000e+00  3.711e+02 5.570e-03 4.176e-01 1.138e-01 1.983e-01 8.530e-04 2.199e-02 2.264e-02 6.461e-02 5.716e-02 5.740e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.667e-01 0.000e+00  4.085e+02 5.067e-03 4.207e-01 1.161e-01 1.960e-01 8.846e-04 2.227e-02 2.292e-02 7.670e-02 5.752e-02 5.776e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  3.833e-01 0.000e+00  4.477e+02 4.630e-03 4.235e-01 1.182e-01 1.939e-01 8.927e-04 2.256e-02 2.322e-02 8.337e-02 5.791e-02 5.815e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  4.000e-01 0.000e+00  4.888e+02 4.247e-03 4.261e-01 1.201e-01 1.920e-01 1.048e-03 2.287e-02 2.354e-02 1.034e-01 5.832e-02 5.856e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  4.167e-01 0.000e+00  5.318e+02 3.911e-03 4.284e-01 1.219e-01 1.902e-01 1.077e-03 2.320e-02 2.387e-02 1.152e-01 5.874e-02 5.900e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  4.333e-01 0.000e+00  5.766e+02 3.613e-03 4.304e-01 1.235e-01 1.885e-01 1.063e-03 2.355e-02 2.423e-02 1.310e-01 5.920e-02 5.945e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  4.500e-01 0.000e+00  6.233e+02 3.349e-03 4.323e-01 1.250e-01 1.869e-01 1.108e-03 2.391e-02 2.461e-02 1.269e-01 5.967e-02 5.993e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  4.667e-01 0.000e+00  6.718e+02 3.113e-03 4.340e-01 1.264e-01 1.855e-01 1.115e-03 2.430e-02 2.501e-02 1.587e-01 6.017e-02 6.043e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  4.833e-01 0.000e+00  7.222e+02 2.902e-03 4.356e-01 1.277e-01 1.842e-01 1.130e-03 2.471e-02 2.543e-02 1.801e-01 6.069e-02 6.095e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.000e-01 0.000e+00  7.745e+02 2.712e-03 4.371e-01 1.289e-01 1.829e-01 1.162e-03 2.514e-02 2.588e-02 1.971e-01 6.123e-02 6.150e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.167e-01 0.000e+00  8.286e+02 2.541e-03 4.384e-01 1.300e-01 1.817e-01 1.194e-03 2.560e-02 2.635e-02 2.166e-01 6.180e-02 6.207e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.333e-01 0.000e+00  8.846e+02 2.386e-03 4.396e-01 1.311e-01 1.806e-01 1.298e-03 2.608e-02 2.684e-02 2.384e-01 6.239e-02 6.267e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.500e-01 0.000e+00  9.424e+02 2.245e-03 4.408e-01 1.320e-01 1.796e-01 1.299e-03 2.659e-02 2.736e-02 2.651e-01 6.301e-02 6.329e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.667e-01 0.000e+00  1.002e+03 2.116e-03 4.418e-01 1.330e-01 1.786e-01 1.333e-03 2.712e-02 2.791e-02 2.933e-01 6.366e-02 6.394e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  5.833e-01 0.000e+00  1.064e+03 1.999e-03 4.428e-01 1.338e-01 1.777e-01 1.294e-03 2.768e-02 2.848e-02 3.056e-01 6.433e-02 6.462e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  6.000e-01 0.000e+00  1.127e+03 1.892e-03 4.437e-01 1.347e-01 1.768e-01 1.329e-03 2.827e-02 2.909e-02 3.088e-01 6.503e-02 6.532e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  6.167e-01 0.000e+00  1.192e+03 1.794e-03 4.446e-01 1.354e-01 1.760e-01 1.486e-03 2.889e-02 2.973e-02 3.710e-01 6.576e-02 6.606e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  6.333e-01 0.000e+00  1.260e+03 1.703e-03 4.454e-01 1.362e-01 1.752e-01 1.444e-03 2.954e-02 3.040e-02 4.014e-01 6.651e-02 6.682e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  6.500e-01 0.000e+00  1.329e+03 1.620e-03 4.462e-01 1.369e-01 1.744e-01 1.477e-03 3.022e-02 3.110e-02 4.242e-01 6.730e-02 6.762e-02 #  p p > zp > l+ l-
5.544e+03 3.960e-01  6.667e-01 0.000e+00  1.400e+03 1.542e-03 4.469e-01 1.375e-01 1.737e-01 1.577e-03 3.094e-02 3.184e-02 4.569e-01 6.812e-02 6.844e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  0.000e+00 0.000e+00  2.260e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.745e-03 1.948e-02 2.006e-02 2.745e-03 5.453e-02 5.569e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.667e-02 0.000e+00  2.034e+01 1.388e-01 4.844e-02 1.160e-01 8.997e-02 2.996e-03 1.947e-02 2.004e-02 1.046e-03 5.450e-02 5.567e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.333e-02 0.000e+00  2.009e+01 1.404e-01 4.636e-03 6.381e-02 1.499e-01 3.008e-03 1.947e-02 2.004e-02 9.934e-05 5.450e-02 5.567e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.000e-02 0.000e+00  2.186e+01 1.289e-01 6.810e-03 2.435e-02 2.052e-01 2.760e-03 1.948e-02 2.005e-02 1.458e-04 5.452e-02 5.569e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  6.667e-02 0.000e+00  2.565e+01 1.098e-01 4.493e-02 4.323e-03 2.438e-01 2.378e-03 1.951e-02 2.008e-02 9.716e-04 5.456e-02 5.572e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  8.333e-02 0.000e+00  3.145e+01 8.951e-02 9.868e-02 5.655e-04 2.643e-01 1.975e-03 1.954e-02 2.012e-02 2.174e-03 5.461e-02 5.577e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.000e-01 0.000e+00  3.927e+01 7.167e-02 1.529e-01 6.443e-03 2.717e-01 1.757e-03 1.960e-02 2.018e-02 3.485e-03 5.469e-02 5.584e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.167e-01 0.000e+00  4.910e+01 5.730e-02 2.006e-01 1.663e-02 2.712e-01 2.135e-03 1.966e-02 2.025e-02 7.090e-03 5.479e-02 5.593e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.333e-01 0.000e+00  6.095e+01 4.615e-02 2.403e-01 2.803e-02 2.667e-01 1.949e-03 1.974e-02 2.034e-02 1.014e-02 5.491e-02 5.604e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.500e-01 0.000e+00  7.482e+01 3.760e-02 2.725e-01 3.915e-02 2.605e-01 1.773e-03 1.984e-02 2.044e-02 1.295e-02 5.504e-02 5.617e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.667e-01 0.000e+00  9.070e+01 3.102e-02 2.985e-01 4.937e-02 2.537e-01 1.612e-03 1.995e-02 2.056e-02 1.541e-02 5.520e-02 5.631e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  1.833e-01 0.000e+00  1.086e+02 2.591e-02 3.197e-01 5.851e-02 2.471e-01 1.531e-03 2.007e-02 2.069e-02 1.852e-02 5.538e-02 5.648e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  2.000e-01 0.000e+00  1.285e+02 2.190e-02 3.370e-01 6.661e-02 2.408e-01 1.449e-03 2.021e-02 2.084e-02 2.279e-02 5.558e-02 5.666e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  2.167e-01 0.000e+00  1.504e+02 1.872e-02 3.512e-01 7.374e-02 2.350e-01 1.419e-03 2.037e-02 2.101e-02 2.654e-02 5.580e-02 5.686e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  2.333e-01 0.000e+00  1.744e+02 1.616e-02 3.631e-01 8.003e-02 2.297e-01 1.416e-03 2.054e-02 2.119e-02 3.185e-02 5.605e-02 5.708e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  2.500e-01 0.000e+00  2.003e+02 1.407e-02 3.731e-01 8.558e-02 2.248e-01 1.399e-03 2.072e-02 2.139e-02 3.781e-02 5.631e-02 5.732e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  2.667e-01 0.000e+00  2.283e+02 1.236e-02 3.816e-01 9.051e-02 2.204e-01 1.383e-03 2.092e-02 2.161e-02 4.304e-02 5.660e-02 5.758e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  2.833e-01 0.000e+00  2.583e+02 1.093e-02 3.889e-01 9.489e-02 2.164e-01 1.389e-03 2.114e-02 2.184e-02 4.895e-02 5.691e-02 5.786e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.000e-01 0.000e+00  2.903e+02 9.734e-03 3.952e-01 9.881e-02 2.128e-01 1.193e-03 2.138e-02 2.210e-02 5.561e-02 5.724e-02 5.817e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.167e-01 0.000e+00  3.243e+02 8.722e-03 4.006e-01 1.023e-01 2.095e-01 1.169e-03 2.163e-02 2.237e-02 5.488e-02 5.759e-02 5.849e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.333e-01 0.000e+00  3.604e+02 7.859e-03 4.054e-01 1.055e-01 2.064e-01 1.243e-03 2.190e-02 2.266e-02 6.323e-02 5.797e-02 5.883e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.500e-01 0.000e+00  3.984e+02 7.117e-03 4.097e-01 1.084e-01 2.037e-01 1.167e-03 2.219e-02 2.298e-02 7.238e-02 5.837e-02 5.919e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.667e-01 0.000e+00  4.385e+02 6.476e-03 4.134e-01 1.110e-01 2.011e-01 1.431e-03 2.250e-02 2.331e-02 9.166e-02 5.880e-02 5.958e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  3.833e-01 0.000e+00  4.806e+02 5.917e-03 4.168e-01 1.134e-01 1.988e-01 1.425e-03 2.283e-02 2.367e-02 1.023e-01 5.925e-02 5.999e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  4.000e-01 0.000e+00  5.247e+02 5.429e-03 4.198e-01 1.156e-01 1.966e-01 1.440e-03 2.318e-02 2.405e-02 1.118e-01 5.972e-02 6.042e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  4.167e-01 0.000e+00  5.708e+02 4.998e-03 4.225e-01 1.176e-01 1.946e-01 1.503e-03 2.355e-02 2.446e-02 1.241e-01 6.023e-02 6.087e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  4.333e-01 0.000e+00  6.189e+02 4.618e-03 4.250e-01 1.194e-01 1.927e-01 1.440e-03 2.395e-02 2.489e-02 1.403e-01 6.075e-02 6.135e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  4.500e-01 0.000e+00  6.691e+02 4.280e-03 4.272e-01 1.211e-01 1.910e-01 1.475e-03 2.437e-02 2.534e-02 1.463e-01 6.131e-02 6.185e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  4.667e-01 0.000e+00  7.213e+02 3.978e-03 4.292e-01 1.227e-01 1.894e-01 1.497e-03 2.481e-02 2.582e-02 1.598e-01 6.189e-02 6.238e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  4.833e-01 0.000e+00  7.754e+02 3.708e-03 4.311e-01 1.242e-01 1.879e-01 1.549e-03 2.528e-02 2.633e-02 1.833e-01 6.250e-02 6.293e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.000e-01 0.000e+00  8.316e+02 3.465e-03 4.328e-01 1.255e-01 1.865e-01 1.628e-03 2.578e-02 2.687e-02 1.935e-01 6.314e-02 6.350e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.167e-01 0.000e+00  8.898e+02 3.246e-03 4.344e-01 1.268e-01 1.852e-01 1.648e-03 2.630e-02 2.745e-02 2.214e-01 6.381e-02 6.410e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.333e-01 0.000e+00  9.501e+02 3.047e-03 4.358e-01 1.280e-01 1.839e-01 1.706e-03 2.686e-02 2.805e-02 2.274e-01 6.451e-02 6.473e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.500e-01 0.000e+00  1.012e+03 2.867e-03 4.372e-01 1.291e-01 1.828e-01 1.758e-03 2.744e-02 2.869e-02 2.625e-01 6.525e-02 6.539e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.667e-01 0.000e+00  1.077e+03 2.703e-03 4.384e-01 1.302e-01 1.817e-01 1.788e-03 2.806e-02 2.936e-02 3.043e-01 6.601e-02 6.607e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  5.833e-01 0.000e+00  1.143e+03 2.553e-03 4.396e-01 1.312e-01 1.806e-01 1.875e-03 2.871e-02 3.007e-02 3.151e-01 6.681e-02 6.679e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  6.000e-01 0.000e+00  1.211e+03 2.416e-03 4.407e-01 1.321e-01 1.796e-01 1.862e-03 2.939e-02 3.083e-02 3.653e-01 6.764e-02 6.753e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  6.167e-01 0.000e+00  1.281e+03 2.290e-03 4.417e-01 1.330e-01 1.787e-01 2.062e-03 3.012e-02 3.162e-02 3.983e-01 6.851e-02 6.831e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  6.333e-01 0.000e+00  1.354e+03 2.174e-03 4.426e-01 1.338e-01 1.778e-01 1.950e-03 3.088e-02 3.246e-02 4.265e-01 6.942e-02 6.911e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  6.500e-01 0.000e+00  1.428e+03 2.067e-03 4.435e-01 1.346e-01 1.770e-01 2.138e-03 3.168e-02 3.334e-02 4.610e-01 7.036e-02 6.995e-02 #  p p > zp > l+ l-
5.713e+03 4.455e-01  6.667e-01 0.000e+00  1.504e+03 1.969e-03 4.444e-01 1.353e-01 1.762e-01 2.085e-03 3.253e-02 3.428e-02 5.058e-01 7.134e-02 7.082e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  0.000e+00 0.000e+00  3.068e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.369e-03 1.960e-02 2.008e-02 2.369e-03 5.766e-02 5.708e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.667e-02 0.000e+00  2.777e+01 1.380e-01 5.507e-02 1.214e-01 8.429e-02 2.579e-03 1.957e-02 2.005e-02 1.029e-03 5.764e-02 5.705e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.333e-02 0.000e+00  2.707e+01 1.414e-01 9.815e-03 7.362e-02 1.375e-01 2.628e-03 1.957e-02 2.005e-02 1.823e-04 5.763e-02 5.704e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.000e-02 0.000e+00  2.859e+01 1.338e-01 1.567e-03 3.417e-02 1.898e-01 2.478e-03 1.958e-02 2.006e-02 2.898e-05 5.765e-02 5.706e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  6.667e-02 0.000e+00  3.231e+01 1.183e-01 2.681e-02 1.001e-02 2.304e-01 2.202e-03 1.961e-02 2.010e-02 4.989e-04 5.768e-02 5.710e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  8.333e-02 0.000e+00  3.826e+01 9.990e-02 7.138e-02 8.685e-04 2.558e-01 1.882e-03 1.967e-02 2.015e-02 1.472e-03 5.772e-02 5.716e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.000e-01 0.000e+00  4.641e+01 8.231e-02 1.215e-01 2.279e-03 2.682e-01 1.604e-03 1.974e-02 2.023e-02 2.618e-03 5.779e-02 5.724e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.167e-01 0.000e+00  5.679e+01 6.726e-02 1.688e-01 9.531e-03 2.717e-01 1.532e-03 1.984e-02 2.033e-02 3.828e-03 5.787e-02 5.735e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.333e-01 0.000e+00  6.937e+01 5.505e-02 2.102e-01 1.931e-02 2.700e-01 1.347e-03 1.995e-02 2.045e-02 5.116e-03 5.797e-02 5.748e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.500e-01 0.000e+00  8.417e+01 4.537e-02 2.449e-01 2.971e-02 2.655e-01 1.212e-03 2.009e-02 2.059e-02 6.521e-03 5.809e-02 5.763e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.667e-01 0.000e+00  1.012e+02 3.775e-02 2.737e-01 3.978e-02 2.598e-01 2.107e-03 2.025e-02 2.075e-02 1.528e-02 5.822e-02 5.781e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  1.833e-01 0.000e+00  1.204e+02 3.172e-02 2.974e-01 4.910e-02 2.537e-01 2.075e-03 2.043e-02 2.094e-02 1.949e-02 5.837e-02 5.801e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  2.000e-01 0.000e+00  1.418e+02 2.694e-02 3.170e-01 5.754e-02 2.477e-01 2.007e-03 2.063e-02 2.115e-02 2.371e-02 5.855e-02 5.824e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  2.167e-01 0.000e+00  1.655e+02 2.310e-02 3.334e-01 6.510e-02 2.419e-01 1.923e-03 2.085e-02 2.138e-02 2.810e-02 5.873e-02 5.849e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  2.333e-01 0.000e+00  1.914e+02 1.998e-02 3.471e-01 7.185e-02 2.365e-01 1.970e-03 2.110e-02 2.164e-02 3.416e-02 5.894e-02 5.876e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  2.500e-01 0.000e+00  2.195e+02 1.744e-02 3.587e-01 7.787e-02 2.314e-01 1.877e-03 2.138e-02 2.192e-02 3.911e-02 5.917e-02 5.906e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  2.667e-01 0.000e+00  2.498e+02 1.533e-02 3.686e-01 8.324e-02 2.268e-01 1.905e-03 2.168e-02 2.223e-02 4.428e-02 5.941e-02 5.938e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  2.833e-01 0.000e+00  2.823e+02 1.358e-02 3.770e-01 8.805e-02 2.226e-01 1.785e-03 2.200e-02 2.257e-02 3.689e-02 5.968e-02 5.973e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.000e-01 0.000e+00  3.170e+02 1.210e-02 3.844e-01 9.237e-02 2.187e-01 1.619e-03 2.236e-02 2.294e-02 6.043e-02 5.996e-02 6.011e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.167e-01 0.000e+00  3.539e+02 1.085e-02 3.908e-01 9.627e-02 2.151e-01 1.611e-03 2.274e-02 2.334e-02 6.707e-02 6.027e-02 6.051e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.333e-01 0.000e+00  3.931e+02 9.781e-03 3.964e-01 9.979e-02 2.119e-01 1.673e-03 2.315e-02 2.377e-02 6.829e-02 6.059e-02 6.094e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.500e-01 0.000e+00  4.344e+02 8.861e-03 4.013e-01 1.030e-01 2.089e-01 1.983e-03 2.360e-02 2.423e-02 7.576e-02 6.093e-02 6.140e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.667e-01 0.000e+00  4.780e+02 8.064e-03 4.057e-01 1.059e-01 2.061e-01 1.983e-03 2.407e-02 2.472e-02 8.380e-02 6.130e-02 6.188e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  3.833e-01 0.000e+00  5.238e+02 7.370e-03 4.096e-01 1.085e-01 2.035e-01 1.953e-03 2.459e-02 2.526e-02 1.096e-01 6.168e-02 6.240e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  4.000e-01 0.000e+00  5.718e+02 6.762e-03 4.131e-01 1.110e-01 2.012e-01 2.022e-03 2.514e-02 2.583e-02 1.214e-01 6.209e-02 6.294e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  4.167e-01 0.000e+00  6.220e+02 6.226e-03 4.163e-01 1.132e-01 1.990e-01 2.051e-03 2.572e-02 2.644e-02 1.357e-01 6.251e-02 6.351e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  4.333e-01 0.000e+00  6.745e+02 5.753e-03 4.192e-01 1.153e-01 1.969e-01 1.921e-03 2.635e-02 2.709e-02 1.518e-01 6.296e-02 6.412e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  4.500e-01 0.000e+00  7.291e+02 5.331e-03 4.218e-01 1.172e-01 1.950e-01 1.987e-03 2.702e-02 2.779e-02 1.561e-01 6.344e-02 6.475e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  4.667e-01 0.000e+00  7.860e+02 4.956e-03 4.241e-01 1.190e-01 1.933e-01 2.013e-03 2.774e-02 2.853e-02 1.732e-01 6.393e-02 6.542e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  4.833e-01 0.000e+00  8.451e+02 4.619e-03 4.263e-01 1.206e-01 1.916e-01 2.030e-03 2.850e-02 2.933e-02 1.922e-01 6.445e-02 6.612e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.000e-01 0.000e+00  9.064e+02 4.316e-03 4.283e-01 1.221e-01 1.900e-01 2.112e-03 2.931e-02 3.017e-02 2.096e-01 6.499e-02 6.686e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.167e-01 0.000e+00  9.699e+02 4.043e-03 4.301e-01 1.236e-01 1.886e-01 2.240e-03 3.018e-02 3.108e-02 2.314e-01 6.556e-02 6.763e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.333e-01 0.000e+00  1.036e+03 3.795e-03 4.318e-01 1.249e-01 1.872e-01 2.351e-03 3.111e-02 3.204e-02 2.569e-01 6.615e-02 6.844e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.500e-01 0.000e+00  1.104e+03 3.570e-03 4.334e-01 1.262e-01 1.859e-01 2.527e-03 3.209e-02 3.307e-02 2.949e-01 6.676e-02 6.928e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.667e-01 0.000e+00  1.174e+03 3.366e-03 4.348e-01 1.273e-01 1.847e-01 2.593e-03 3.315e-02 3.417e-02 3.148e-01 6.741e-02 7.017e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  5.833e-01 0.000e+00  1.246e+03 3.179e-03 4.361e-01 1.285e-01 1.836e-01 2.596e-03 3.427e-02 3.534e-02 3.478e-01 6.808e-02 7.109e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  6.000e-01 0.000e+00  1.321e+03 3.008e-03 4.374e-01 1.295e-01 1.825e-01 2.637e-03 3.546e-02 3.658e-02 3.907e-01 6.877e-02 7.205e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  6.167e-01 0.000e+00  1.397e+03 2.851e-03 4.386e-01 1.305e-01 1.814e-01 2.746e-03 3.674e-02 3.791e-02 4.147e-01 6.950e-02 7.306e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  6.333e-01 0.000e+00  1.476e+03 2.706e-03 4.397e-01 1.314e-01 1.805e-01 2.682e-03 3.810e-02 3.933e-02 4.374e-01 7.025e-02 7.411e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  6.500e-01 0.000e+00  1.558e+03 2.573e-03 4.407e-01 1.323e-01 1.795e-01 2.836e-03 3.955e-02 4.084e-02 4.905e-01 7.104e-02 7.520e-02 #  p p > zp > l+ l-
5.917e+03 4.950e-01  6.667e-01 0.000e+00  1.641e+03 2.450e-03 4.417e-01 1.331e-01 1.787e-01 2.720e-03 4.109e-02 4.246e-02 5.288e-01 7.185e-02 7.635e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  0.000e+00 0.000e+00  4.150e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.231e-03 1.988e-02 2.017e-02 2.231e-03 5.742e-02 5.753e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.667e-02 0.000e+00  3.777e+01 1.372e-01 6.073e-02 1.258e-01 7.975e-02 2.371e-03 1.984e-02 2.013e-02 1.048e-03 5.738e-02 5.749e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.333e-02 0.000e+00  3.650e+01 1.419e-01 1.548e-02 8.197e-02 1.274e-01 2.402e-03 1.983e-02 2.012e-02 2.624e-04 5.737e-02 5.748e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.000e-02 0.000e+00  3.771e+01 1.373e-01 7.076e-05 4.352e-02 1.761e-01 2.334e-03 1.984e-02 2.013e-02 1.200e-06 5.738e-02 5.749e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  6.667e-02 0.000e+00  4.139e+01 1.250e-01 1.465e-02 1.686e-02 2.172e-01 2.164e-03 1.988e-02 2.017e-02 2.525e-04 5.742e-02 5.753e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  8.333e-02 0.000e+00  4.754e+01 1.088e-01 4.997e-02 3.417e-03 2.459e-01 1.951e-03 1.994e-02 2.023e-02 8.966e-04 5.748e-02 5.760e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.000e-01 0.000e+00  5.616e+01 9.202e-02 9.456e-02 6.181e-04 2.625e-01 1.737e-03 2.003e-02 2.032e-02 1.780e-03 5.757e-02 5.769e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.167e-01 0.000e+00  6.726e+01 7.682e-02 1.399e-01 4.680e-03 2.699e-01 3.111e-03 2.015e-02 2.043e-02 5.703e-03 5.768e-02 5.781e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.333e-01 0.000e+00  8.083e+01 6.392e-02 1.816e-01 1.240e-02 2.712e-01 2.947e-03 2.030e-02 2.057e-02 8.394e-03 5.781e-02 5.796e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.500e-01 0.000e+00  9.687e+01 5.333e-02 2.180e-01 2.166e-02 2.688e-01 2.810e-03 2.047e-02 2.073e-02 1.167e-02 5.798e-02 5.813e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.667e-01 0.000e+00  1.154e+02 4.478e-02 2.488e-01 3.121e-02 2.645e-01 2.730e-03 2.067e-02 2.092e-02 1.513e-02 5.816e-02 5.833e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  1.833e-01 0.000e+00  1.364e+02 3.789e-02 2.748e-01 4.042e-02 2.592e-01 2.529e-03 2.091e-02 2.114e-02 1.735e-02 5.838e-02 5.856e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  2.000e-01 0.000e+00  1.598e+02 3.234e-02 2.966e-01 4.900e-02 2.536e-01 2.444e-03 2.117e-02 2.138e-02 2.264e-02 5.862e-02 5.881e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  2.167e-01 0.000e+00  1.858e+02 2.784e-02 3.149e-01 5.684e-02 2.480e-01 2.503e-03 2.146e-02 2.166e-02 2.732e-02 5.889e-02 5.910e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  2.333e-01 0.000e+00  2.142e+02 2.416e-02 3.304e-01 6.393e-02 2.426e-01 2.443e-03 2.179e-02 2.196e-02 3.332e-02 5.918e-02 5.941e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  2.500e-01 0.000e+00  2.450e+02 2.113e-02 3.436e-01 7.033e-02 2.376e-01 2.482e-03 2.215e-02 2.230e-02 4.001e-02 5.950e-02 5.975e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  2.667e-01 0.000e+00  2.784e+02 1.861e-02 3.549e-01 7.610e-02 2.328e-01 2.442e-03 2.254e-02 2.267e-02 3.075e-02 5.985e-02 6.013e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  2.833e-01 0.000e+00  3.142e+02 1.650e-02 3.646e-01 8.129e-02 2.284e-01 2.520e-03 2.298e-02 2.307e-02 5.379e-02 6.022e-02 6.053e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.000e-01 0.000e+00  3.525e+02 1.472e-02 3.730e-01 8.598e-02 2.244e-01 2.479e-03 2.345e-02 2.351e-02 6.412e-02 6.063e-02 6.096e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.167e-01 0.000e+00  3.933e+02 1.321e-02 3.803e-01 9.022e-02 2.206e-01 2.377e-03 2.396e-02 2.399e-02 7.266e-02 6.106e-02 6.143e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.333e-01 0.000e+00  4.365e+02 1.191e-02 3.868e-01 9.407e-02 2.171e-01 2.076e-03 2.452e-02 2.451e-02 8.154e-02 6.153e-02 6.192e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.500e-01 0.000e+00  4.822e+02 1.080e-02 3.925e-01 9.757e-02 2.139e-01 2.185e-03 2.512e-02 2.506e-02 7.770e-02 6.202e-02 6.245e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.667e-01 0.000e+00  5.304e+02 9.831e-03 3.975e-01 1.008e-01 2.109e-01 2.580e-03 2.577e-02 2.567e-02 9.079e-02 6.255e-02 6.301e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  3.833e-01 0.000e+00  5.811e+02 8.987e-03 4.020e-01 1.037e-01 2.082e-01 2.628e-03 2.648e-02 2.632e-02 1.171e-01 6.310e-02 6.361e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  4.000e-01 0.000e+00  6.342e+02 8.247e-03 4.061e-01 1.064e-01 2.056e-01 2.679e-03 2.723e-02 2.701e-02 1.335e-01 6.369e-02 6.424e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  4.167e-01 0.000e+00  6.898e+02 7.595e-03 4.097e-01 1.088e-01 2.033e-01 2.449e-03 2.805e-02 2.776e-02 1.495e-01 6.431e-02 6.491e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  4.333e-01 0.000e+00  7.479e+02 7.018e-03 4.130e-01 1.111e-01 2.011e-01 2.552e-03 2.893e-02 2.857e-02 1.481e-01 6.497e-02 6.562e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  4.500e-01 0.000e+00  8.084e+02 6.505e-03 4.160e-01 1.132e-01 1.990e-01 2.485e-03 2.988e-02 2.944e-02 1.656e-01 6.566e-02 6.636e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  4.667e-01 0.000e+00  8.715e+02 6.046e-03 4.187e-01 1.152e-01 1.971e-01 2.542e-03 3.089e-02 3.036e-02 1.854e-01 6.639e-02 6.714e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  4.833e-01 0.000e+00  9.369e+02 5.636e-03 4.212e-01 1.170e-01 1.953e-01 2.736e-03 3.199e-02 3.136e-02 2.005e-01 6.716e-02 6.797e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.000e-01 0.000e+00  1.005e+03 5.266e-03 4.235e-01 1.187e-01 1.936e-01 3.055e-03 3.316e-02 3.243e-02 2.377e-01 6.796e-02 6.883e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.167e-01 0.000e+00  1.075e+03 4.932e-03 4.256e-01 1.203e-01 1.920e-01 3.150e-03 3.443e-02 3.357e-02 2.697e-01 6.880e-02 6.974e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.333e-01 0.000e+00  1.148e+03 4.630e-03 4.275e-01 1.218e-01 1.905e-01 3.241e-03 3.579e-02 3.480e-02 2.868e-01 6.968e-02 7.069e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.500e-01 0.000e+00  1.224e+03 4.356e-03 4.293e-01 1.232e-01 1.891e-01 3.244e-03 3.725e-02 3.612e-02 3.171e-01 7.061e-02 7.169e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.667e-01 0.000e+00  1.301e+03 4.106e-03 4.310e-01 1.245e-01 1.877e-01 3.321e-03 3.882e-02 3.753e-02 3.432e-01 7.158e-02 7.274e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  5.833e-01 0.000e+00  1.382e+03 3.878e-03 4.325e-01 1.257e-01 1.865e-01 3.399e-03 4.051e-02 3.905e-02 3.786e-01 7.259e-02 7.383e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  6.000e-01 0.000e+00  1.465e+03 3.669e-03 4.339e-01 1.269e-01 1.853e-01 3.199e-03 4.233e-02 4.067e-02 3.993e-01 7.365e-02 7.498e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  6.167e-01 0.000e+00  1.550e+03 3.477e-03 4.353e-01 1.280e-01 1.842e-01 3.413e-03 4.429e-02 4.242e-02 4.175e-01 7.476e-02 7.618e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  6.333e-01 0.000e+00  1.638e+03 3.300e-03 4.365e-01 1.290e-01 1.831e-01 3.689e-03 4.641e-02 4.429e-02 4.683e-01 7.591e-02 7.743e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  6.500e-01 0.000e+00  1.728e+03 3.138e-03 4.377e-01 1.300e-01 1.821e-01 3.712e-03 4.869e-02 4.631e-02 5.087e-01 7.712e-02 7.875e-02 #  p p > zp > l+ l-
6.164e+03 5.445e-01  6.667e-01 0.000e+00  1.821e+03 2.987e-03 4.388e-01 1.309e-01 1.811e-01 3.709e-03 5.114e-02 4.847e-02 5.501e-01 7.838e-02 8.012e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  0.000e+00 0.000e+00  5.633e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.168e-03 2.001e-02 2.029e-02 4.168e-03 5.754e-02 5.766e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.667e-02 0.000e+00  5.151e+01 1.366e-01 6.561e-02 1.294e-01 7.604e-02 4.242e-03 1.996e-02 2.025e-02 2.038e-03 5.749e-02 5.761e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.333e-02 0.000e+00  4.951e+01 1.420e-01 2.117e-02 8.912e-02 1.189e-01 4.286e-03 1.994e-02 2.023e-02 6.366e-04 5.747e-02 5.759e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.000e-02 0.000e+00  5.032e+01 1.396e-01 9.246e-04 5.217e-02 1.641e-01 4.188e-03 1.995e-02 2.024e-02 1.345e-05 5.748e-02 5.760e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  6.667e-02 0.000e+00  5.395e+01 1.301e-01 6.956e-03 2.420e-02 2.045e-01 4.122e-03 1.998e-02 2.027e-02 2.189e-04 5.752e-02 5.764e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  8.333e-02 0.000e+00  6.040e+01 1.162e-01 3.368e-02 7.508e-03 2.352e-01 3.933e-03 2.005e-02 2.033e-02 1.151e-03 5.758e-02 5.771e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.000e-01 0.000e+00  6.967e+01 1.007e-01 7.210e-02 9.881e-04 2.553e-01 3.785e-03 2.014e-02 2.042e-02 2.760e-03 5.767e-02 5.780e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.167e-01 0.000e+00  8.175e+01 8.578e-02 1.143e-01 1.854e-03 2.662e-01 3.642e-03 2.027e-02 2.054e-02 4.916e-03 5.778e-02 5.792e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.333e-01 0.000e+00  9.665e+01 7.254e-02 1.551e-01 7.260e-03 2.705e-01 3.471e-03 2.042e-02 2.068e-02 7.558e-03 5.793e-02 5.808e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.500e-01 0.000e+00  1.144e+02 6.130e-02 1.921e-01 1.503e-02 2.704e-01 3.416e-03 2.060e-02 2.085e-02 1.070e-02 5.810e-02 5.826e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.667e-01 0.000e+00  1.349e+02 5.198e-02 2.245e-01 2.375e-02 2.677e-01 3.356e-03 2.082e-02 2.106e-02 1.459e-02 5.830e-02 5.847e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  1.833e-01 0.000e+00  1.583e+02 4.431e-02 2.523e-01 3.258e-02 2.634e-01 3.284e-03 2.107e-02 2.129e-02 1.849e-02 5.853e-02 5.872e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  2.000e-01 0.000e+00  1.844e+02 3.804e-02 2.759e-01 4.108e-02 2.585e-01 3.248e-03 2.135e-02 2.155e-02 2.210e-02 5.878e-02 5.899e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  2.167e-01 0.000e+00  2.134e+02 3.288e-02 2.961e-01 4.903e-02 2.533e-01 3.007e-03 2.166e-02 2.185e-02 2.912e-02 5.907e-02 5.929e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  2.333e-01 0.000e+00  2.452e+02 2.863e-02 3.133e-01 5.635e-02 2.482e-01 3.047e-03 2.202e-02 2.218e-02 3.397e-02 5.938e-02 5.963e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  2.500e-01 0.000e+00  2.798e+02 2.511e-02 3.280e-01 6.304e-02 2.432e-01 3.149e-03 2.241e-02 2.254e-02 3.862e-02 5.973e-02 6.000e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  2.667e-01 0.000e+00  3.173e+02 2.216e-02 3.406e-01 6.912e-02 2.384e-01 2.896e-03 2.283e-02 2.294e-02 4.824e-02 6.010e-02 6.040e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  2.833e-01 0.000e+00  3.575e+02 1.968e-02 3.516e-01 7.464e-02 2.339e-01 3.151e-03 2.330e-02 2.338e-02 5.657e-02 6.050e-02 6.083e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.000e-01 0.000e+00  4.006e+02 1.758e-02 3.611e-01 7.966e-02 2.297e-01 3.198e-03 2.382e-02 2.386e-02 6.765e-02 6.094e-02 6.130e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.167e-01 0.000e+00  4.465e+02 1.579e-02 3.694e-01 8.422e-02 2.258e-01 3.068e-03 2.438e-02 2.437e-02 7.340e-02 6.141e-02 6.180e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.333e-01 0.000e+00  4.952e+02 1.425e-02 3.767e-01 8.837e-02 2.222e-01 3.243e-03 2.499e-02 2.494e-02 8.496e-02 6.191e-02 6.233e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.500e-01 0.000e+00  5.467e+02 1.293e-02 3.832e-01 9.217e-02 2.188e-01 2.835e-03 2.565e-02 2.555e-02 9.590e-02 6.244e-02 6.290e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.667e-01 0.000e+00  6.010e+02 1.177e-02 3.889e-01 9.564e-02 2.156e-01 2.892e-03 2.636e-02 2.621e-02 9.738e-02 6.301e-02 6.351e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  3.833e-01 0.000e+00  6.582e+02 1.077e-02 3.940e-01 9.882e-02 2.127e-01 3.289e-03 2.714e-02 2.692e-02 1.115e-01 6.362e-02 6.416e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  4.000e-01 0.000e+00  7.182e+02 9.885e-03 3.986e-01 1.017e-01 2.100e-01 3.298e-03 2.797e-02 2.769e-02 1.416e-01 6.425e-02 6.485e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  4.167e-01 0.000e+00  7.810e+02 9.105e-03 4.028e-01 1.044e-01 2.075e-01 3.156e-03 2.888e-02 2.852e-02 1.518e-01 6.493e-02 6.557e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  4.333e-01 0.000e+00  8.466e+02 8.414e-03 4.065e-01 1.069e-01 2.051e-01 3.503e-03 2.985e-02 2.941e-02 1.660e-01 6.565e-02 6.634e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  4.500e-01 0.000e+00  9.150e+02 7.800e-03 4.099e-01 1.093e-01 2.029e-01 3.553e-03 3.090e-02 3.038e-02 1.797e-01 6.640e-02 6.715e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  4.667e-01 0.000e+00  9.862e+02 7.251e-03 4.130e-01 1.114e-01 2.008e-01 3.600e-03 3.204e-02 3.141e-02 2.030e-01 6.719e-02 6.801e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  4.833e-01 0.000e+00  1.060e+03 6.759e-03 4.158e-01 1.134e-01 1.989e-01 3.438e-03 3.326e-02 3.252e-02 2.086e-01 6.803e-02 6.891e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.000e-01 0.000e+00  1.137e+03 6.316e-03 4.184e-01 1.153e-01 1.970e-01 3.587e-03 3.458e-02 3.372e-02 2.307e-01 6.891e-02 6.985e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.167e-01 0.000e+00  1.217e+03 5.916e-03 4.208e-01 1.170e-01 1.953e-01 3.652e-03 3.601e-02 3.500e-02 2.614e-01 6.983e-02 7.085e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.333e-01 0.000e+00  1.299e+03 5.553e-03 4.230e-01 1.186e-01 1.937e-01 3.916e-03 3.754e-02 3.639e-02 2.850e-01 7.079e-02 7.189e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.500e-01 0.000e+00  1.385e+03 5.224e-03 4.250e-01 1.201e-01 1.922e-01 3.971e-03 3.920e-02 3.787e-02 3.263e-01 7.181e-02 7.299e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.667e-01 0.000e+00  1.473e+03 4.924e-03 4.269e-01 1.216e-01 1.907e-01 3.997e-03 4.099e-02 3.947e-02 3.429e-01 7.287e-02 7.414e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  5.833e-01 0.000e+00  1.564e+03 4.650e-03 4.287e-01 1.229e-01 1.894e-01 4.120e-03 4.292e-02 4.120e-02 3.725e-01 7.399e-02 7.534e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  6.000e-01 0.000e+00  1.658e+03 4.399e-03 4.303e-01 1.242e-01 1.881e-01 4.276e-03 4.501e-02 4.305e-02 4.111e-01 7.515e-02 7.661e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  6.167e-01 0.000e+00  1.754e+03 4.169e-03 4.318e-01 1.254e-01 1.869e-01 4.348e-03 4.727e-02 4.505e-02 4.475e-01 7.637e-02 7.793e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  6.333e-01 0.000e+00  1.854e+03 3.957e-03 4.332e-01 1.265e-01 1.857e-01 4.395e-03 4.971e-02 4.720e-02 4.890e-01 7.765e-02 7.932e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  6.500e-01 0.000e+00  1.956e+03 3.762e-03 4.345e-01 1.276e-01 1.846e-01 4.442e-03 5.235e-02 4.953e-02 4.967e-01 7.899e-02 8.077e-02 #  p p > zp > l+ l-
6.466e+03 5.940e-01  6.667e-01 0.000e+00  2.061e+03 3.582e-03 4.358e-01 1.286e-01 1.835e-01 4.548e-03 5.521e-02 5.203e-02 5.554e-01 8.038e-02 8.229e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  0.000e+00 0.000e+00  7.725e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.530e-03 2.018e-02 2.045e-02 4.530e-03 5.770e-02 5.783e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.667e-02 0.000e+00  7.096e+01 1.360e-01 6.984e-02 1.325e-01 7.295e-02 4.566e-03 2.012e-02 2.040e-02 2.346e-03 5.764e-02 5.777e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.333e-02 0.000e+00  6.796e+01 1.418e-01 2.663e-02 9.526e-02 1.118e-01 4.628e-03 2.009e-02 2.037e-02 8.702e-04 5.762e-02 5.774e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.000e-02 0.000e+00  6.825e+01 1.411e-01 3.211e-03 6.003e-02 1.537e-01 4.610e-03 2.009e-02 2.037e-02 1.045e-04 5.762e-02 5.775e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  6.667e-02 0.000e+00  7.183e+01 1.340e-01 2.552e-03 3.159e-02 1.927e-01 4.432e-03 2.013e-02 2.040e-02 8.650e-05 5.765e-02 5.778e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  8.333e-02 0.000e+00  7.870e+01 1.223e-01 2.163e-02 1.258e-02 2.245e-01 4.405e-03 2.019e-02 2.047e-02 7.741e-04 5.771e-02 5.785e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.000e-01 0.000e+00  8.885e+01 1.083e-01 5.375e-02 2.928e-03 2.470e-01 4.291e-03 2.029e-02 2.056e-02 2.119e-03 5.781e-02 5.795e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.167e-01 0.000e+00  1.023e+02 9.401e-02 9.193e-02 7.756e-04 2.610e-01 4.191e-03 2.042e-02 2.068e-02 4.106e-03 5.793e-02 5.808e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.333e-01 0.000e+00  1.190e+02 8.078e-02 1.310e-01 3.760e-03 2.681e-01 4.140e-03 2.059e-02 2.084e-02 6.701e-03 5.808e-02 5.824e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.500e-01 0.000e+00  1.391e+02 6.914e-02 1.677e-01 9.814e-03 2.704e-01 4.111e-03 2.078e-02 2.102e-02 9.900e-03 5.827e-02 5.844e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.667e-01 0.000e+00  1.624e+02 5.922e-02 2.009e-01 1.744e-02 2.694e-01 3.963e-03 2.102e-02 2.124e-02 1.299e-02 5.848e-02 5.867e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  1.833e-01 0.000e+00  1.890e+02 5.089e-02 2.300e-01 2.564e-02 2.665e-01 3.879e-03 2.129e-02 2.149e-02 1.758e-02 5.873e-02 5.893e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  2.000e-01 0.000e+00  2.189e+02 4.395e-02 2.553e-01 3.386e-02 2.624e-01 3.775e-03 2.159e-02 2.178e-02 2.270e-02 5.900e-02 5.922e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  2.167e-01 0.000e+00  2.520e+02 3.818e-02 2.770e-01 4.175e-02 2.578e-01 3.867e-03 2.194e-02 2.210e-02 2.808e-02 5.931e-02 5.955e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  2.333e-01 0.000e+00  2.885e+02 3.337e-02 2.958e-01 4.917e-02 2.530e-01 4.069e-03 2.232e-02 2.246e-02 3.599e-02 5.965e-02 5.992e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  2.500e-01 0.000e+00  3.283e+02 2.935e-02 3.120e-01 5.604e-02 2.482e-01 4.078e-03 2.275e-02 2.286e-02 4.447e-02 6.003e-02 6.032e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  2.667e-01 0.000e+00  3.713e+02 2.597e-02 3.259e-01 6.237e-02 2.435e-01 4.153e-03 2.323e-02 2.331e-02 5.113e-02 6.044e-02 6.076e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  2.833e-01 0.000e+00  4.177e+02 2.310e-02 3.381e-01 6.816e-02 2.390e-01 3.601e-03 2.375e-02 2.379e-02 5.372e-02 6.088e-02 6.123e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.000e-01 0.000e+00  4.673e+02 2.067e-02 3.487e-01 7.346e-02 2.347e-01 3.776e-03 2.432e-02 2.432e-02 5.880e-02 6.136e-02 6.174e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.167e-01 0.000e+00  5.202e+02 1.859e-02 3.580e-01 7.830e-02 2.307e-01 3.978e-03 2.494e-02 2.490e-02 7.139e-02 6.187e-02 6.229e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.333e-01 0.000e+00  5.764e+02 1.679e-02 3.662e-01 8.274e-02 2.270e-01 3.610e-03 2.562e-02 2.553e-02 8.985e-02 6.242e-02 6.288e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.500e-01 0.000e+00  6.359e+02 1.524e-02 3.734e-01 8.680e-02 2.235e-01 3.512e-03 2.636e-02 2.621e-02 8.254e-02 6.301e-02 6.351e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.667e-01 0.000e+00  6.987e+02 1.389e-02 3.799e-01 9.053e-02 2.202e-01 4.379e-03 2.717e-02 2.695e-02 1.182e-01 6.364e-02 6.419e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  3.833e-01 0.000e+00  7.647e+02 1.271e-02 3.856e-01 9.396e-02 2.171e-01 4.448e-03 2.804e-02 2.775e-02 1.334e-01 6.431e-02 6.490e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  4.000e-01 0.000e+00  8.341e+02 1.167e-02 3.908e-01 9.712e-02 2.142e-01 4.128e-03 2.899e-02 2.862e-02 1.359e-01 6.501e-02 6.566e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  4.167e-01 0.000e+00  9.067e+02 1.075e-02 3.955e-01 1.000e-01 2.116e-01 4.059e-03 3.001e-02 2.956e-02 1.531e-01 6.576e-02 6.647e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  4.333e-01 0.000e+00  9.827e+02 9.941e-03 3.997e-01 1.027e-01 2.090e-01 4.208e-03 3.112e-02 3.057e-02 1.592e-01 6.655e-02 6.732e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  4.500e-01 0.000e+00  1.062e+03 9.217e-03 4.035e-01 1.052e-01 2.067e-01 4.411e-03 3.233e-02 3.167e-02 1.813e-01 6.739e-02 6.822e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  4.667e-01 0.000e+00  1.144e+03 8.569e-03 4.070e-01 1.076e-01 2.045e-01 4.452e-03 3.363e-02 3.285e-02 2.104e-01 6.827e-02 6.917e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  4.833e-01 0.000e+00  1.230e+03 7.988e-03 4.102e-01 1.097e-01 2.024e-01 4.540e-03 3.504e-02 3.413e-02 2.324e-01 6.920e-02 7.017e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.000e-01 0.000e+00  1.319e+03 7.465e-03 4.131e-01 1.118e-01 2.005e-01 4.624e-03 3.656e-02 3.550e-02 2.489e-01 7.018e-02 7.123e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.167e-01 0.000e+00  1.412e+03 6.993e-03 4.158e-01 1.137e-01 1.986e-01 4.649e-03 3.822e-02 3.699e-02 2.828e-01 7.121e-02 7.234e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.333e-01 0.000e+00  1.507e+03 6.565e-03 4.182e-01 1.154e-01 1.969e-01 4.842e-03 4.001e-02 3.860e-02 3.097e-01 7.229e-02 7.351e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.500e-01 0.000e+00  1.606e+03 6.175e-03 4.205e-01 1.171e-01 1.952e-01 5.059e-03 4.195e-02 4.033e-02 3.279e-01 7.343e-02 7.474e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.667e-01 0.000e+00  1.709e+03 5.821e-03 4.226e-01 1.187e-01 1.937e-01 5.088e-03 4.405e-02 4.220e-02 3.714e-01 7.462e-02 7.603e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  5.833e-01 0.000e+00  1.814e+03 5.497e-03 4.246e-01 1.201e-01 1.922e-01 5.241e-03 4.633e-02 4.423e-02 4.044e-01 7.587e-02 7.739e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  6.000e-01 0.000e+00  1.923e+03 5.201e-03 4.264e-01 1.215e-01 1.908e-01 5.317e-03 4.881e-02 4.642e-02 4.390e-01 7.719e-02 7.882e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  6.167e-01 0.000e+00  2.035e+03 4.928e-03 4.281e-01 1.228e-01 1.895e-01 5.479e-03 5.150e-02 4.879e-02 4.526e-01 7.856e-02 8.031e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  6.333e-01 0.000e+00  2.150e+03 4.678e-03 4.297e-01 1.241e-01 1.883e-01 5.301e-03 5.443e-02 5.135e-02 4.650e-01 8.001e-02 8.188e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  6.500e-01 0.000e+00  2.269e+03 4.447e-03 4.312e-01 1.252e-01 1.871e-01 5.596e-03 5.761e-02 5.413e-02 5.240e-01 8.152e-02 8.353e-02 #  p p > zp > l+ l-
6.841e+03 6.435e-01  6.667e-01 0.000e+00  2.391e+03 4.233e-03 4.326e-01 1.263e-01 1.860e-01 5.634e-03 6.107e-02 5.714e-02 5.803e-01 8.310e-02 8.525e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  0.000e+00 0.000e+00  1.080e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.331e-03 2.041e-02 2.067e-02 5.331e-03 5.792e-02 5.807e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.667e-02 0.000e+00  9.960e+01 1.354e-01 7.353e-02 1.351e-01 7.035e-02 5.399e-03 2.033e-02 2.060e-02 2.932e-03 5.785e-02 5.799e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.333e-02 0.000e+00  9.518e+01 1.416e-01 3.178e-02 1.006e-01 1.058e-01 5.321e-03 2.029e-02 2.056e-02 1.197e-03 5.781e-02 5.795e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.000e-02 0.000e+00  9.472e+01 1.422e-01 6.336e-03 6.712e-02 1.446e-01 5.294e-03 2.029e-02 2.056e-02 2.331e-04 5.780e-02 5.794e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  6.667e-02 0.000e+00  9.823e+01 1.370e-01 5.147e-04 3.877e-02 1.819e-01 5.260e-03 2.032e-02 2.059e-02 1.956e-05 5.783e-02 5.798e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  8.333e-02 0.000e+00  1.057e+02 1.273e-01 1.301e-02 1.821e-02 2.139e-01 5.197e-03 2.039e-02 2.065e-02 5.375e-04 5.790e-02 5.804e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.000e-01 0.000e+00  1.171e+02 1.148e-01 3.906e-02 6.024e-03 2.382e-01 5.113e-03 2.049e-02 2.075e-02 1.739e-03 5.800e-02 5.815e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.167e-01 0.000e+00  1.325e+02 1.014e-01 7.282e-02 1.147e-03 2.547e-01 5.070e-03 2.063e-02 2.088e-02 3.649e-03 5.813e-02 5.829e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.333e-01 0.000e+00  1.519e+02 8.851e-02 1.093e-01 1.736e-03 2.644e-01 4.764e-03 2.081e-02 2.105e-02 5.810e-03 5.829e-02 5.847e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.500e-01 0.000e+00  1.752e+02 7.673e-02 1.451e-01 5.939e-03 2.690e-01 4.787e-03 2.103e-02 2.125e-02 9.031e-03 5.849e-02 5.868e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.667e-01 0.000e+00  2.024e+02 6.639e-02 1.784e-01 1.226e-02 2.699e-01 4.732e-03 2.129e-02 2.150e-02 1.243e-02 5.873e-02 5.893e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  1.833e-01 0.000e+00  2.337e+02 5.753e-02 2.084e-01 1.964e-02 2.684e-01 4.830e-03 2.159e-02 2.178e-02 1.742e-02 5.900e-02 5.922e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  2.000e-01 0.000e+00  2.689e+02 5.001e-02 2.348e-01 2.738e-02 2.654e-01 4.966e-03 2.193e-02 2.210e-02 2.275e-02 5.931e-02 5.955e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  2.167e-01 0.000e+00  3.080e+02 4.367e-02 2.580e-01 3.506e-02 2.615e-01 4.974e-03 2.232e-02 2.246e-02 2.920e-02 5.965e-02 5.992e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  2.333e-01 0.000e+00  3.512e+02 3.833e-02 2.781e-01 4.244e-02 2.571e-01 4.879e-03 2.276e-02 2.287e-02 3.629e-02 6.003e-02 6.032e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  2.500e-01 0.000e+00  3.982e+02 3.382e-02 2.956e-01 4.939e-02 2.526e-01 5.086e-03 2.324e-02 2.332e-02 4.378e-02 6.045e-02 6.077e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  2.667e-01 0.000e+00  4.493e+02 3.000e-02 3.109e-01 5.588e-02 2.481e-01 4.322e-03 2.378e-02 2.382e-02 4.557e-02 6.091e-02 6.126e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  2.833e-01 0.000e+00  5.043e+02 2.675e-02 3.242e-01 6.188e-02 2.436e-01 5.075e-03 2.437e-02 2.437e-02 6.064e-02 6.140e-02 6.179e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.000e-01 0.000e+00  5.632e+02 2.397e-02 3.359e-01 6.741e-02 2.394e-01 5.161e-03 2.502e-02 2.497e-02 7.137e-02 6.194e-02 6.236e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.167e-01 0.000e+00  6.262e+02 2.158e-02 3.462e-01 7.250e-02 2.354e-01 5.285e-03 2.574e-02 2.563e-02 8.353e-02 6.252e-02 6.298e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.333e-01 0.000e+00  6.931e+02 1.952e-02 3.553e-01 7.718e-02 2.315e-01 5.304e-03 2.652e-02 2.635e-02 9.562e-02 6.313e-02 6.365e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.500e-01 0.000e+00  7.639e+02 1.774e-02 3.633e-01 8.149e-02 2.279e-01 5.226e-03 2.737e-02 2.714e-02 1.084e-01 6.380e-02 6.436e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.667e-01 0.000e+00  8.387e+02 1.618e-02 3.705e-01 8.546e-02 2.245e-01 5.326e-03 2.831e-02 2.800e-02 1.197e-01 6.451e-02 6.512e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  3.833e-01 0.000e+00  9.175e+02 1.481e-02 3.769e-01 8.912e-02 2.213e-01 5.070e-03 2.932e-02 2.893e-02 1.383e-01 6.526e-02 6.593e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  4.000e-01 0.000e+00  1.000e+03 1.361e-02 3.827e-01 9.250e-02 2.183e-01 5.324e-03 3.043e-02 2.994e-02 1.220e-01 6.606e-02 6.679e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  4.167e-01 0.000e+00  1.087e+03 1.254e-02 3.879e-01 9.563e-02 2.155e-01 5.024e-03 3.163e-02 3.104e-02 1.426e-01 6.691e-02 6.770e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  4.333e-01 0.000e+00  1.178e+03 1.160e-02 3.926e-01 9.853e-02 2.129e-01 5.465e-03 3.294e-02 3.223e-02 1.754e-01 6.781e-02 6.867e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  4.500e-01 0.000e+00  1.272e+03 1.075e-02 3.968e-01 1.012e-01 2.104e-01 5.585e-03 3.437e-02 3.352e-02 1.993e-01 6.876e-02 6.970e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  4.667e-01 0.000e+00  1.371e+03 1.000e-02 4.007e-01 1.037e-01 2.081e-01 5.933e-03 3.592e-02 3.492e-02 2.175e-01 6.977e-02 7.078e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  4.833e-01 0.000e+00  1.473e+03 9.324e-03 4.043e-01 1.061e-01 2.059e-01 5.854e-03 3.761e-02 3.644e-02 2.387e-01 7.083e-02 7.193e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.000e-01 0.000e+00  1.580e+03 8.714e-03 4.075e-01 1.083e-01 2.038e-01 5.887e-03 3.944e-02 3.809e-02 2.741e-01 7.195e-02 7.314e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.167e-01 0.000e+00  1.690e+03 8.164e-03 4.105e-01 1.103e-01 2.018e-01 5.946e-03 4.144e-02 3.988e-02 3.048e-01 7.313e-02 7.442e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.333e-01 0.000e+00  1.805e+03 7.664e-03 4.132e-01 1.122e-01 2.000e-01 6.130e-03 4.362e-02 4.182e-02 3.335e-01 7.438e-02 7.577e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.500e-01 0.000e+00  1.923e+03 7.211e-03 4.158e-01 1.140e-01 1.983e-01 6.262e-03 4.599e-02 4.392e-02 3.504e-01 7.569e-02 7.719e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.667e-01 0.000e+00  2.045e+03 6.797e-03 4.182e-01 1.157e-01 1.966e-01 6.110e-03 4.858e-02 4.621e-02 3.804e-01 7.707e-02 7.869e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  5.833e-01 0.000e+00  2.172e+03 6.419e-03 4.203e-01 1.173e-01 1.951e-01 6.369e-03 5.141e-02 4.870e-02 4.150e-01 7.852e-02 8.026e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  6.000e-01 0.000e+00  2.302e+03 6.072e-03 4.224e-01 1.188e-01 1.936e-01 6.242e-03 5.450e-02 5.141e-02 4.209e-01 8.004e-02 8.192e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  6.167e-01 0.000e+00  2.436e+03 5.754e-03 4.243e-01 1.202e-01 1.922e-01 6.131e-03 5.787e-02 5.436e-02 4.515e-01 8.164e-02 8.366e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  6.333e-01 0.000e+00  2.574e+03 5.462e-03 4.260e-01 1.216e-01 1.908e-01 6.373e-03 6.156e-02 5.757e-02 4.929e-01 8.332e-02 8.549e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  6.500e-01 0.000e+00  2.717e+03 5.192e-03 4.277e-01 1.228e-01 1.896e-01 6.534e-03 6.561e-02 6.107e-02 5.403e-01 8.508e-02 8.742e-02 #  p p > zp > l+ l-
7.314e+03 6.930e-01  6.667e-01 0.000e+00  2.863e+03 4.943e-03 4.292e-01 1.240e-01 1.883e-01 6.587e-03 7.004e-02 6.489e-02 5.667e-01 8.694e-02 8.945e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  0.000e+00 0.000e+00  1.557e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.414e-03 2.074e-02 2.098e-02 6.414e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.667e-02 0.000e+00  1.441e+02 1.349e-01 7.678e-02 1.373e-01 6.814e-02 6.068e-03 2.064e-02 2.089e-02 3.454e-03 5.813e-02 5.829e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.333e-02 0.000e+00  1.376e+02 1.412e-01 3.657e-02 1.052e-01 1.007e-01 5.345e-03 2.058e-02 2.083e-02 1.384e-03 5.808e-02 5.824e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.000e-02 0.000e+00  1.360e+02 1.428e-01 9.917e-03 7.349e-02 1.366e-01 5.282e-03 2.057e-02 2.082e-02 4.046e-04 5.807e-02 5.822e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  6.667e-02 0.000e+00  1.394e+02 1.392e-01 1.581e-04 4.561e-02 1.721e-01 5.879e-03 2.060e-02 2.085e-02 6.667e-06 5.809e-02 5.825e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  8.333e-02 0.000e+00  1.477e+02 1.313e-01 7.116e-03 2.408e-02 2.038e-01 5.869e-03 2.067e-02 2.091e-02 2.939e-04 5.816e-02 5.832e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.000e-01 0.000e+00  1.610e+02 1.204e-01 2.755e-02 9.930e-03 2.292e-01 6.240e-03 2.078e-02 2.102e-02 1.378e-03 5.826e-02 5.844e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.167e-01 0.000e+00  1.793e+02 1.081e-01 5.674e-02 2.680e-03 2.476e-01 5.785e-03 2.094e-02 2.117e-02 2.919e-03 5.841e-02 5.859e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.333e-01 0.000e+00  2.026e+02 9.566e-02 9.019e-02 9.976e-04 2.596e-01 5.843e-03 2.114e-02 2.136e-02 5.630e-03 5.859e-02 5.879e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.500e-01 0.000e+00  2.308e+02 8.395e-02 1.244e-01 3.308e-03 2.664e-01 5.977e-03 2.139e-02 2.159e-02 9.088e-03 5.882e-02 5.903e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.667e-01 0.000e+00  2.640e+02 7.340e-02 1.573e-01 8.199e-03 2.692e-01 6.041e-03 2.169e-02 2.187e-02 1.203e-02 5.909e-02 5.931e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  1.833e-01 0.000e+00  3.022e+02 6.414e-02 1.876e-01 1.458e-02 2.691e-01 6.143e-03 2.203e-02 2.219e-02 1.761e-02 5.939e-02 5.964e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  2.000e-01 0.000e+00  3.454e+02 5.614e-02 2.149e-01 2.168e-02 2.673e-01 6.066e-03 2.243e-02 2.256e-02 2.326e-02 5.974e-02 6.001e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  2.167e-01 0.000e+00  3.935e+02 4.929e-02 2.391e-01 2.899e-02 2.642e-01 6.149e-03 2.288e-02 2.298e-02 2.941e-02 6.014e-02 6.043e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  2.333e-01 0.000e+00  4.466e+02 4.345e-02 2.604e-01 3.621e-02 2.605e-01 5.926e-03 2.338e-02 2.345e-02 3.659e-02 6.057e-02 6.090e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  2.500e-01 0.000e+00  5.047e+02 3.848e-02 2.792e-01 4.314e-02 2.564e-01 6.070e-03 2.395e-02 2.398e-02 4.415e-02 6.105e-02 6.141e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  2.667e-01 0.000e+00  5.677e+02 3.423e-02 2.956e-01 4.969e-02 2.521e-01 6.195e-03 2.458e-02 2.456e-02 5.313e-02 6.158e-02 6.198e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  2.833e-01 0.000e+00  6.358e+02 3.059e-02 3.101e-01 5.583e-02 2.479e-01 6.250e-03 2.528e-02 2.521e-02 6.217e-02 6.215e-02 6.259e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.000e-01 0.000e+00  7.087e+02 2.747e-02 3.228e-01 6.154e-02 2.437e-01 6.210e-03 2.606e-02 2.593e-02 7.237e-02 6.277e-02 6.325e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.167e-01 0.000e+00  7.867e+02 2.477e-02 3.340e-01 6.683e-02 2.397e-01 6.352e-03 2.691e-02 2.671e-02 8.439e-02 6.344e-02 6.397e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.333e-01 0.000e+00  8.697e+02 2.243e-02 3.440e-01 7.172e-02 2.358e-01 6.417e-03 2.785e-02 2.758e-02 9.734e-02 6.416e-02 6.474e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.500e-01 0.000e+00  9.576e+02 2.040e-02 3.528e-01 7.625e-02 2.321e-01 6.370e-03 2.887e-02 2.852e-02 1.090e-01 6.493e-02 6.557e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.667e-01 0.000e+00  1.050e+03 1.862e-02 3.607e-01 8.044e-02 2.287e-01 6.428e-03 3.000e-02 2.955e-02 1.224e-01 6.575e-02 6.646e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  3.833e-01 0.000e+00  1.148e+03 1.706e-02 3.678e-01 8.431e-02 2.254e-01 6.461e-03 3.124e-02 3.068e-02 1.385e-01 6.664e-02 6.741e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  4.000e-01 0.000e+00  1.251e+03 1.568e-02 3.742e-01 8.790e-02 2.223e-01 6.840e-03 3.259e-02 3.191e-02 1.579e-01 6.757e-02 6.842e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  4.167e-01 0.000e+00  1.359e+03 1.446e-02 3.799e-01 9.123e-02 2.194e-01 6.680e-03 3.408e-02 3.326e-02 1.556e-01 6.857e-02 6.949e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  4.333e-01 0.000e+00  1.472e+03 1.338e-02 3.851e-01 9.432e-02 2.166e-01 6.300e-03 3.570e-02 3.473e-02 1.763e-01 6.963e-02 7.064e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  4.500e-01 0.000e+00  1.589e+03 1.241e-02 3.898e-01 9.720e-02 2.140e-01 6.045e-03 3.748e-02 3.633e-02 1.858e-01 7.076e-02 7.185e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  4.667e-01 0.000e+00  1.712e+03 1.154e-02 3.941e-01 9.988e-02 2.116e-01 7.072e-03 3.943e-02 3.808e-02 2.129e-01 7.195e-02 7.314e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  4.833e-01 0.000e+00  1.840e+03 1.077e-02 3.981e-01 1.024e-01 2.093e-01 7.075e-03 4.156e-02 3.999e-02 2.490e-01 7.321e-02 7.450e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.000e-01 0.000e+00  1.973e+03 1.006e-02 4.017e-01 1.047e-01 2.071e-01 6.479e-03 4.390e-02 4.207e-02 2.471e-01 7.454e-02 7.594e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.167e-01 0.000e+00  2.110e+03 9.428e-03 4.050e-01 1.069e-01 2.050e-01 6.323e-03 4.647e-02 4.435e-02 2.759e-01 7.595e-02 7.747e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.333e-01 0.000e+00  2.253e+03 8.853e-03 4.080e-01 1.090e-01 2.031e-01 6.745e-03 4.929e-02 4.684e-02 2.976e-01 7.743e-02 7.909e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.500e-01 0.000e+00  2.400e+03 8.329e-03 4.108e-01 1.109e-01 2.012e-01 6.614e-03 5.239e-02 4.956e-02 3.196e-01 7.900e-02 8.079e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.667e-01 0.000e+00  2.553e+03 7.852e-03 4.135e-01 1.127e-01 1.995e-01 6.485e-03 5.579e-02 5.254e-02 3.452e-01 8.066e-02 8.259e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  5.833e-01 0.000e+00  2.710e+03 7.415e-03 4.159e-01 1.144e-01 1.978e-01 6.768e-03 5.954e-02 5.581e-02 3.863e-01 8.241e-02 8.450e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  6.000e-01 0.000e+00  2.873e+03 7.015e-03 4.181e-01 1.161e-01 1.963e-01 7.278e-03 6.367e-02 5.939e-02 4.374e-01 8.425e-02 8.651e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  6.167e-01 0.000e+00  3.040e+03 6.648e-03 4.202e-01 1.176e-01 1.948e-01 7.181e-03 6.823e-02 6.333e-02 4.502e-01 8.619e-02 8.863e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  6.333e-01 0.000e+00  3.213e+03 6.310e-03 4.222e-01 1.190e-01 1.933e-01 7.157e-03 7.326e-02 6.765e-02 4.881e-01 8.823e-02 9.087e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  6.500e-01 0.000e+00  3.390e+03 5.998e-03 4.240e-01 1.204e-01 1.920e-01 7.333e-03 7.883e-02 7.241e-02 5.408e-01 9.039e-02 9.323e-02 #  p p > zp > l+ l-
7.931e+03 7.425e-01  6.667e-01 0.000e+00  3.573e+03 5.710e-03 4.257e-01 1.217e-01 1.907e-01 7.400e-03 8.500e-02 7.765e-02 5.562e-01 9.266e-02 9.572e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  0.000e+00 0.000e+00  2.358e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 7.820e-03 2.123e-02 2.145e-02 7.820e-03 5.868e-02 5.888e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.667e-02 0.000e+00  2.191e+02 1.344e-01 7.967e-02 1.392e-01 6.622e-02 7.742e-03 2.110e-02 2.132e-02 4.587e-03 5.856e-02 5.875e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.333e-02 0.000e+00  2.089e+02 1.408e-01 4.099e-02 1.092e-01 9.622e-02 7.590e-03 2.102e-02 2.125e-02 2.216e-03 5.849e-02 5.867e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.000e-02 0.000e+00  2.054e+02 1.431e-01 1.371e-02 7.922e-02 1.296e-01 7.567e-03 2.100e-02 2.122e-02 7.162e-04 5.846e-02 5.865e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  6.667e-02 0.000e+00  2.086e+02 1.409e-01 9.766e-04 5.202e-02 1.633e-01 7.488e-03 2.102e-02 2.124e-02 4.848e-05 5.848e-02 5.867e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  8.333e-02 0.000e+00  2.183e+02 1.346e-01 3.334e-03 3.000e-02 1.943e-01 7.524e-03 2.110e-02 2.132e-02 1.841e-04 5.855e-02 5.874e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.000e-01 0.000e+00  2.346e+02 1.251e-01 1.870e-02 1.436e-02 2.202e-01 6.652e-03 2.123e-02 2.144e-02 1.110e-03 5.867e-02 5.887e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.167e-01 0.000e+00  2.576e+02 1.140e-01 4.342e-02 5.111e-03 2.401e-01 6.674e-03 2.141e-02 2.161e-02 2.571e-03 5.884e-02 5.905e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.333e-01 0.000e+00  2.872e+02 1.022e-01 7.354e-02 1.347e-03 2.540e-01 6.958e-03 2.165e-02 2.183e-02 5.369e-03 5.905e-02 5.928e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.500e-01 0.000e+00  3.234e+02 9.076e-02 1.057e-01 1.796e-03 2.628e-01 6.667e-03 2.194e-02 2.211e-02 7.827e-03 5.931e-02 5.956e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.667e-01 0.000e+00  3.662e+02 8.015e-02 1.376e-01 5.186e-03 2.674e-01 6.684e-03 2.229e-02 2.244e-02 1.190e-02 5.963e-02 5.989e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  1.833e-01 0.000e+00  4.156e+02 7.063e-02 1.678e-01 1.045e-02 2.689e-01 7.042e-03 2.271e-02 2.282e-02 1.682e-02 5.999e-02 6.028e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  2.000e-01 0.000e+00  4.717e+02 6.226e-02 1.955e-01 1.677e-02 2.683e-01 7.087e-03 2.319e-02 2.327e-02 2.211e-02 6.041e-02 6.072e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  2.167e-01 0.000e+00  5.343e+02 5.498e-02 2.205e-01 2.358e-02 2.662e-01 7.029e-03 2.374e-02 2.378e-02 2.786e-02 6.087e-02 6.122e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  2.333e-01 0.000e+00  6.036e+02 4.869e-02 2.429e-01 3.050e-02 2.631e-01 7.209e-03 2.436e-02 2.436e-02 3.404e-02 6.139e-02 6.178e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  2.500e-01 0.000e+00  6.795e+02 4.328e-02 2.627e-01 3.731e-02 2.595e-01 7.453e-03 2.506e-02 2.501e-02 4.387e-02 6.197e-02 6.240e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  2.667e-01 0.000e+00  7.620e+02 3.862e-02 2.802e-01 4.385e-02 2.556e-01 7.137e-03 2.585e-02 2.573e-02 5.264e-02 6.260e-02 6.307e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  2.833e-01 0.000e+00  8.511e+02 3.461e-02 2.957e-01 5.005e-02 2.516e-01 7.450e-03 2.672e-02 2.654e-02 6.459e-02 6.329e-02 6.381e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.000e-01 0.000e+00  9.469e+02 3.114e-02 3.094e-01 5.588e-02 2.476e-01 7.542e-03 2.769e-02 2.743e-02 7.488e-02 6.404e-02 6.462e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.167e-01 0.000e+00  1.049e+03 2.813e-02 3.216e-01 6.133e-02 2.436e-01 7.722e-03 2.877e-02 2.842e-02 8.948e-02 6.485e-02 6.549e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.333e-01 0.000e+00  1.158e+03 2.551e-02 3.324e-01 6.640e-02 2.398e-01 8.021e-03 2.997e-02 2.952e-02 1.032e-01 6.573e-02 6.643e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.500e-01 0.000e+00  1.274e+03 2.323e-02 3.420e-01 7.111e-02 2.361e-01 8.043e-03 3.129e-02 3.072e-02 1.177e-01 6.667e-02 6.744e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.667e-01 0.000e+00  1.396e+03 2.122e-02 3.507e-01 7.550e-02 2.326e-01 7.835e-03 3.275e-02 3.205e-02 1.291e-01 6.768e-02 6.853e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  3.833e-01 0.000e+00  1.525e+03 1.946e-02 3.584e-01 7.956e-02 2.292e-01 7.652e-03 3.436e-02 3.351e-02 1.415e-01 6.876e-02 6.969e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  4.000e-01 0.000e+00  1.660e+03 1.790e-02 3.654e-01 8.335e-02 2.260e-01 7.818e-03 3.614e-02 3.512e-02 1.588e-01 6.991e-02 7.094e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  4.167e-01 0.000e+00  1.802e+03 1.651e-02 3.717e-01 8.686e-02 2.230e-01 7.960e-03 3.811e-02 3.690e-02 1.667e-01 7.115e-02 7.227e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  4.333e-01 0.000e+00  1.951e+03 1.528e-02 3.774e-01 9.014e-02 2.202e-01 7.872e-03 4.029e-02 3.885e-02 1.828e-01 7.246e-02 7.369e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  4.500e-01 0.000e+00  2.106e+03 1.418e-02 3.826e-01 9.319e-02 2.175e-01 8.145e-03 4.269e-02 4.099e-02 2.005e-01 7.386e-02 7.520e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  4.667e-01 0.000e+00  2.268e+03 1.320e-02 3.873e-01 9.604e-02 2.150e-01 7.895e-03 4.535e-02 4.336e-02 2.250e-01 7.534e-02 7.681e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  4.833e-01 0.000e+00  2.437e+03 1.231e-02 3.916e-01 9.870e-02 2.126e-01 8.137e-03 4.830e-02 4.596e-02 2.665e-01 7.692e-02 7.852e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.000e-01 0.000e+00  2.612e+03 1.151e-02 3.956e-01 1.012e-01 2.103e-01 8.107e-03 5.156e-02 4.884e-02 2.705e-01 7.859e-02 8.034e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.167e-01 0.000e+00  2.794e+03 1.079e-02 3.992e-01 1.035e-01 2.081e-01 8.068e-03 5.518e-02 5.201e-02 2.924e-01 8.037e-02 8.228e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.333e-01 0.000e+00  2.982e+03 1.013e-02 4.026e-01 1.057e-01 2.061e-01 7.737e-03 5.920e-02 5.552e-02 3.195e-01 8.225e-02 8.433e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.500e-01 0.000e+00  3.177e+03 9.531e-03 4.057e-01 1.078e-01 2.041e-01 8.046e-03 6.367e-02 5.940e-02 3.391e-01 8.425e-02 8.651e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.667e-01 0.000e+00  3.379e+03 8.986e-03 4.086e-01 1.097e-01 2.023e-01 7.974e-03 6.865e-02 6.369e-02 3.635e-01 8.636e-02 8.882e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  5.833e-01 0.000e+00  3.587e+03 8.487e-03 4.112e-01 1.116e-01 2.006e-01 8.032e-03 7.420e-02 6.846e-02 4.064e-01 8.860e-02 9.127e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  6.000e-01 0.000e+00  3.802e+03 8.030e-03 4.137e-01 1.133e-01 1.989e-01 8.078e-03 8.040e-02 7.374e-02 4.254e-01 9.098e-02 9.388e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  6.167e-01 0.000e+00  4.023e+03 7.609e-03 4.160e-01 1.149e-01 1.973e-01 8.472e-03 8.733e-02 7.962e-02 4.308e-01 9.349e-02 9.664e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  6.333e-01 0.000e+00  4.251e+03 7.223e-03 4.182e-01 1.165e-01 1.958e-01 8.311e-03 9.509e-02 8.617e-02 4.781e-01 9.615e-02 9.956e-02 #  p p > zp > l+ l-
8.769e+03 7.920e-01  6.500e-01 0.000e+00  4.486e+03 6.866e-03 4.202e-01 1.179e-01 1.944e-01 8.153e-03 1.038e-01 9.346e-02 5.189e-01 9.896e-02 1.027e-01 #  p p > zp > l+ l-
8.769e+03 7.920e-01  6.667e-01 0.000e+00  4.727e+03 6.536e-03 4.221e-01 1.193e-01 1.930e-01 8.141e-03 1.136e-01 1.016e-01 5.396e-01 1.019e-01 1.060e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  0.000e+00 0.000e+00  3.873e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.322e-02 2.208e-02 2.223e-02 1.322e-02 5.944e-02 5.969e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.667e-02 0.000e+00  3.609e+02 1.340e-01 8.223e-02 1.409e-01 6.455e-02 1.276e-02 2.189e-02 2.206e-02 7.829e-03 5.927e-02 5.951e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.333e-02 0.000e+00  3.442e+02 1.404e-01 4.508e-02 1.128e-01 9.235e-02 8.885e-03 2.177e-02 2.194e-02 2.865e-03 5.916e-02 5.939e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.000e-02 0.000e+00  3.371e+02 1.433e-01 1.756e-02 8.438e-02 1.234e-01 8.983e-03 2.172e-02 2.190e-02 1.102e-03 5.911e-02 5.934e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  6.667e-02 0.000e+00  3.396e+02 1.421e-01 2.603e-03 5.800e-02 1.553e-01 9.021e-03 2.173e-02 2.191e-02 1.647e-04 5.913e-02 5.936e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  8.333e-02 0.000e+00  3.517e+02 1.372e-01 1.183e-03 3.581e-02 1.853e-01 1.244e-02 2.182e-02 2.199e-02 7.771e-05 5.921e-02 5.944e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.000e-01 0.000e+00  3.735e+02 1.291e-01 1.208e-02 1.911e-02 2.115e-01 1.212e-02 2.198e-02 2.214e-02 8.421e-04 5.935e-02 5.959e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.167e-01 0.000e+00  4.049e+02 1.191e-01 3.254e-02 8.210e-03 2.324e-01 8.675e-03 2.220e-02 2.235e-02 2.435e-03 5.955e-02 5.981e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.333e-01 0.000e+00  4.459e+02 1.081e-01 5.922e-02 2.590e-03 2.479e-01 8.867e-03 2.250e-02 2.263e-02 4.738e-03 5.981e-02 6.009e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.500e-01 0.000e+00  4.965e+02 9.709e-02 8.902e-02 1.269e-03 2.584e-01 8.713e-03 2.288e-02 2.298e-02 8.097e-03 6.014e-02 6.044e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.667e-01 0.000e+00  5.567e+02 8.659e-02 1.195e-01 3.142e-03 2.647e-01 8.969e-03 2.334e-02 2.341e-02 1.236e-02 6.053e-02 6.086e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  1.833e-01 0.000e+00  6.266e+02 7.695e-02 1.492e-01 7.202e-03 2.677e-01 9.060e-03 2.388e-02 2.391e-02 1.745e-02 6.099e-02 6.135e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  2.000e-01 0.000e+00  7.061e+02 6.831e-02 1.770e-01 1.263e-02 2.684e-01 8.865e-03 2.451e-02 2.450e-02 2.323e-02 6.152e-02 6.191e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  2.167e-01 0.000e+00  7.952e+02 6.067e-02 2.025e-01 1.883e-02 2.673e-01 8.784e-03 2.523e-02 2.517e-02 2.945e-02 6.211e-02 6.255e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  2.333e-01 0.000e+00  8.940e+02 5.400e-02 2.256e-01 2.536e-02 2.650e-01 8.929e-03 2.606e-02 2.594e-02 3.830e-02 6.278e-02 6.326e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  2.500e-01 0.000e+00  1.002e+03 4.819e-02 2.463e-01 3.194e-02 2.620e-01 8.980e-03 2.701e-02 2.680e-02 4.539e-02 6.352e-02 6.405e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  2.667e-01 0.000e+00  1.120e+03 4.315e-02 2.647e-01 3.838e-02 2.586e-01 9.036e-03 2.807e-02 2.778e-02 5.330e-02 6.433e-02 6.493e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  2.833e-01 0.000e+00  1.248e+03 3.877e-02 2.812e-01 4.457e-02 2.548e-01 8.996e-03 2.927e-02 2.888e-02 6.369e-02 6.522e-02 6.589e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.000e-01 0.000e+00  1.385e+03 3.496e-02 2.958e-01 5.046e-02 2.510e-01 9.011e-03 3.062e-02 3.011e-02 7.541e-02 6.619e-02 6.693e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.167e-01 0.000e+00  1.532e+03 3.164e-02 3.089e-01 5.601e-02 2.472e-01 9.128e-03 3.213e-02 3.149e-02 8.986e-02 6.725e-02 6.807e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.333e-01 0.000e+00  1.689e+03 2.874e-02 3.205e-01 6.122e-02 2.434e-01 9.214e-03 3.382e-02 3.302e-02 1.019e-01 6.840e-02 6.931e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.500e-01 0.000e+00  1.855e+03 2.620e-02 3.310e-01 6.610e-02 2.398e-01 8.824e-03 3.571e-02 3.473e-02 1.105e-01 6.964e-02 7.064e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.667e-01 0.000e+00  2.030e+03 2.397e-02 3.403e-01 7.065e-02 2.362e-01 8.983e-03 3.783e-02 3.664e-02 1.284e-01 7.097e-02 7.208e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  3.833e-01 0.000e+00  2.216e+03 2.199e-02 3.487e-01 7.489e-02 2.329e-01 9.095e-03 4.019e-02 3.876e-02 1.471e-01 7.240e-02 7.363e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  4.000e-01 0.000e+00  2.411e+03 2.025e-02 3.563e-01 7.884e-02 2.296e-01 9.110e-03 4.285e-02 4.113e-02 1.584e-01 7.394e-02 7.530e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  4.167e-01 0.000e+00  2.615e+03 1.869e-02 3.632e-01 8.254e-02 2.266e-01 9.199e-03 4.582e-02 4.377e-02 1.799e-01 7.559e-02 7.709e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  4.333e-01 0.000e+00  2.829e+03 1.731e-02 3.694e-01 8.598e-02 2.236e-01 8.336e-03 4.915e-02 4.671e-02 1.865e-01 7.736e-02 7.901e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  4.500e-01 0.000e+00  3.053e+03 1.607e-02 3.751e-01 8.920e-02 2.209e-01 9.242e-03 5.289e-02 5.000e-02 2.122e-01 7.925e-02 8.106e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  4.667e-01 0.000e+00  3.287e+03 1.496e-02 3.802e-01 9.221e-02 2.182e-01 9.301e-03 5.710e-02 5.368e-02 2.232e-01 8.128e-02 8.327e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  4.833e-01 0.000e+00  3.530e+03 1.396e-02 3.849e-01 9.503e-02 2.158e-01 9.238e-03 6.183e-02 5.780e-02 2.503e-01 8.344e-02 8.562e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.000e-01 0.000e+00  3.783e+03 1.305e-02 3.893e-01 9.767e-02 2.134e-01 9.157e-03 6.717e-02 6.241e-02 2.820e-01 8.574e-02 8.814e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.167e-01 0.000e+00  4.045e+03 1.224e-02 3.933e-01 1.001e-01 2.111e-01 9.139e-03 7.320e-02 6.759e-02 3.056e-01 8.821e-02 9.084e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.333e-01 0.000e+00  4.317e+03 1.149e-02 3.969e-01 1.025e-01 2.090e-01 9.405e-03 8.002e-02 7.342e-02 3.073e-01 9.083e-02 9.372e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.500e-01 0.000e+00  4.598e+03 1.082e-02 4.003e-01 1.047e-01 2.070e-01 8.836e-03 8.776e-02 7.998e-02 3.353e-01 9.364e-02 9.680e-02 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.667e-01 0.000e+00  4.890e+03 1.020e-02 4.035e-01 1.067e-01 2.051e-01 9.233e-03 9.654e-02 8.739e-02 3.508e-01 9.663e-02 1.001e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  5.833e-01 0.000e+00  5.190e+03 9.633e-03 4.064e-01 1.087e-01 2.032e-01 9.235e-03 1.065e-01 9.576e-02 3.636e-01 9.982e-02 1.036e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  6.000e-01 0.000e+00  5.501e+03 9.114e-03 4.091e-01 1.105e-01 2.015e-01 9.132e-03 1.180e-01 1.052e-01 3.951e-01 1.032e-01 1.074e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  6.167e-01 0.000e+00  5.821e+03 8.638e-03 4.116e-01 1.123e-01 1.998e-01 9.073e-03 1.310e-01 1.160e-01 4.177e-01 1.068e-01 1.114e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  6.333e-01 0.000e+00  6.151e+03 8.200e-03 4.140e-01 1.139e-01 1.983e-01 9.076e-03 1.459e-01 1.282e-01 4.499e-01 1.107e-01 1.157e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  6.500e-01 0.000e+00  6.490e+03 7.795e-03 4.162e-01 1.155e-01 1.968e-01 8.663e-03 1.631e-01 1.421e-01 4.628e-01 1.148e-01 1.203e-01 #  p p > zp > l+ l-
9.991e+03 8.415e-01  6.667e-01 0.000e+00  6.839e+03 7.421e-03 4.182e-01 1.170e-01 1.953e-01 8.229e-03 1.829e-01 1.581e-01 4.777e-01 1.193e-01 1.252e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  0.000e+00 0.000e+00  7.379e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.103e-02 2.379e-02 2.383e-02 1.103e-02 6.091e-02 6.127e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.667e-02 0.000e+00  6.897e+02 1.336e-01 8.454e-02 1.424e-01 6.309e-02 1.094e-02 2.347e-02 2.354e-02 6.923e-03 6.065e-02 6.098e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.333e-02 0.000e+00  6.578e+02 1.400e-01 4.885e-02 1.160e-01 8.894e-02 1.084e-02 2.327e-02 2.335e-02 3.782e-03 6.048e-02 6.080e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.000e-02 0.000e+00  6.422e+02 1.433e-01 2.136e-02 8.903e-02 1.179e-01 1.075e-02 2.317e-02 2.325e-02 1.610e-03 6.039e-02 6.071e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  6.667e-02 0.000e+00  6.430e+02 1.430e-01 4.773e-03 6.354e-02 1.481e-01 1.068e-02 2.318e-02 2.326e-02 3.641e-04 6.040e-02 6.071e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  8.333e-02 0.000e+00  6.602e+02 1.392e-01 2.753e-04 4.143e-02 1.771e-01 1.065e-02 2.329e-02 2.336e-02 2.136e-05 6.049e-02 6.081e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.000e-01 0.000e+00  6.937e+02 1.325e-01 7.290e-03 2.401e-02 2.030e-01 1.062e-02 2.350e-02 2.356e-02 5.882e-04 6.067e-02 6.101e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.167e-01 0.000e+00  7.435e+02 1.236e-01 2.380e-02 1.179e-02 2.246e-01 1.060e-02 2.382e-02 2.386e-02 2.031e-03 6.094e-02 6.130e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.333e-01 0.000e+00  8.097e+02 1.134e-01 4.704e-02 4.551e-03 2.413e-01 1.057e-02 2.426e-02 2.426e-02 4.350e-03 6.131e-02 6.169e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.500e-01 0.000e+00  8.923e+02 1.029e-01 7.425e-02 1.587e-03 2.533e-01 1.060e-02 2.481e-02 2.478e-02 7.532e-03 6.176e-02 6.218e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.667e-01 0.000e+00  9.912e+02 9.267e-02 1.031e-01 1.974e-03 2.612e-01 1.060e-02 2.549e-02 2.540e-02 1.162e-02 6.232e-02 6.277e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  1.833e-01 0.000e+00  1.106e+03 8.303e-02 1.318e-01 4.797e-03 2.657e-01 1.059e-02 2.630e-02 2.616e-02 1.653e-02 6.297e-02 6.347e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  2.000e-01 0.000e+00  1.238e+03 7.423e-02 1.594e-01 9.263e-03 2.676e-01 1.059e-02 2.727e-02 2.704e-02 2.244e-02 6.372e-02 6.427e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  2.167e-01 0.000e+00  1.386e+03 6.633e-02 1.851e-01 1.475e-02 2.676e-01 1.058e-02 2.839e-02 2.808e-02 2.907e-02 6.457e-02 6.519e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  2.333e-01 0.000e+00  1.550e+03 5.933e-02 2.087e-01 2.078e-02 2.662e-01 1.061e-02 2.969e-02 2.927e-02 3.581e-02 6.553e-02 6.622e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  2.500e-01 0.000e+00  1.731e+03 5.317e-02 2.301e-01 2.704e-02 2.639e-01 1.069e-02 3.120e-02 3.064e-02 4.472e-02 6.660e-02 6.737e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  2.667e-01 0.000e+00  1.928e+03 4.777e-02 2.493e-01 3.330e-02 2.609e-01 1.052e-02 3.292e-02 3.221e-02 5.598e-02 6.779e-02 6.865e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  2.833e-01 0.000e+00  2.141e+03 4.305e-02 2.666e-01 3.942e-02 2.576e-01 1.058e-02 3.489e-02 3.400e-02 6.517e-02 6.911e-02 7.007e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.000e-01 0.000e+00  2.371e+03 3.891e-02 2.821e-01 4.531e-02 2.540e-01 1.035e-02 3.715e-02 3.603e-02 7.533e-02 7.055e-02 7.163e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.167e-01 0.000e+00  2.617e+03 3.529e-02 2.960e-01 5.092e-02 2.504e-01 1.033e-02 3.973e-02 3.835e-02 8.829e-02 7.213e-02 7.333e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.333e-01 0.000e+00  2.880e+03 3.211e-02 3.085e-01 5.622e-02 2.468e-01 1.050e-02 4.269e-02 4.099e-02 1.009e-01 7.385e-02 7.520e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.500e-01 0.000e+00  3.158e+03 2.931e-02 3.197e-01 6.122e-02 2.432e-01 1.060e-02 4.606e-02 4.399e-02 1.113e-01 7.573e-02 7.723e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.667e-01 0.000e+00  3.453e+03 2.685e-02 3.297e-01 6.591e-02 2.397e-01 1.037e-02 4.993e-02 4.740e-02 1.307e-01 7.776e-02 7.944e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  3.833e-01 0.000e+00  3.765e+03 2.466e-02 3.388e-01 7.030e-02 2.363e-01 1.056e-02 5.436e-02 5.129e-02 1.509e-01 7.997e-02 8.185e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  4.000e-01 0.000e+00  4.093e+03 2.272e-02 3.470e-01 7.441e-02 2.330e-01 1.018e-02 5.945e-02 5.573e-02 1.494e-01 8.237e-02 8.445e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  4.167e-01 0.000e+00  4.437e+03 2.099e-02 3.544e-01 7.826e-02 2.299e-01 1.008e-02 6.531e-02 6.081e-02 1.654e-01 8.495e-02 8.728e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  4.333e-01 0.000e+00  4.797e+03 1.945e-02 3.611e-01 8.186e-02 2.270e-01 1.035e-02 7.206e-02 6.662e-02 1.918e-01 8.775e-02 9.034e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  4.500e-01 0.000e+00  5.174e+03 1.807e-02 3.673e-01 8.524e-02 2.241e-01 1.008e-02 7.988e-02 7.330e-02 2.035e-01 9.078e-02 9.366e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  4.667e-01 0.000e+00  5.568e+03 1.683e-02 3.729e-01 8.840e-02 2.214e-01 9.458e-03 8.893e-02 8.097e-02 2.157e-01 9.405e-02 9.725e-02 #  p p > zp > l+ l-
1.199e+04 8.910e-01  4.833e-01 0.000e+00  5.977e+03 1.571e-02 3.780e-01 9.136e-02 2.188e-01 9.659e-03 9.945e-02 8.983e-02 2.302e-01 9.758e-02 1.011e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.000e-01 0.000e+00  6.403e+03 1.469e-02 3.827e-01 9.414e-02 2.164e-01 9.627e-03 1.117e-01 1.001e-01 2.425e-01 1.014e-01 1.053e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.167e-01 0.000e+00  6.845e+03 1.378e-02 3.871e-01 9.676e-02 2.141e-01 9.335e-03 1.261e-01 1.119e-01 2.591e-01 1.055e-01 1.099e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.333e-01 0.000e+00  7.304e+03 1.294e-02 3.911e-01 9.922e-02 2.119e-01 9.349e-03 1.429e-01 1.257e-01 2.769e-01 1.099e-01 1.148e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.500e-01 0.000e+00  7.779e+03 1.218e-02 3.947e-01 1.015e-01 2.098e-01 9.286e-03 1.627e-01 1.418e-01 2.904e-01 1.147e-01 1.202e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.667e-01 0.000e+00  8.270e+03 1.149e-02 3.982e-01 1.037e-01 2.078e-01 9.101e-03 1.860e-01 1.606e-01 3.127e-01 1.199e-01 1.260e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  5.833e-01 0.000e+00  8.778e+03 1.085e-02 4.013e-01 1.058e-01 2.059e-01 8.967e-03 2.137e-01 1.826e-01 3.333e-01 1.255e-01 1.322e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  6.000e-01 0.000e+00  9.302e+03 1.027e-02 4.043e-01 1.077e-01 2.040e-01 8.569e-03 2.465e-01 2.085e-01 3.400e-01 1.316e-01 1.390e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  6.167e-01 0.000e+00  9.842e+03 9.734e-03 4.070e-01 1.096e-01 2.023e-01 8.340e-03 2.857e-01 2.391e-01 3.528e-01 1.381e-01 1.464e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  6.333e-01 0.000e+00  1.040e+04 9.240e-03 4.096e-01 1.113e-01 2.007e-01 8.076e-03 3.327e-01 2.753e-01 3.543e-01 1.452e-01 1.544e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  6.500e-01 0.000e+00  1.097e+04 8.785e-03 4.120e-01 1.130e-01 1.991e-01 7.539e-03 3.890e-01 3.184e-01 3.541e-01 1.529e-01 1.631e-01 #  p p > zp > l+ l-
1.199e+04 8.910e-01  6.667e-01 0.000e+00  1.156e+04 8.363e-03 4.142e-01 1.146e-01 1.976e-01 7.287e-03 4.569e-01 3.696e-01 3.649e-01 1.612e-01 1.726e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  0.000e+00 0.000e+00  1.979e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.299e-02 2.903e-02 2.866e-02 1.299e-02 6.505e-02 6.570e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.667e-02 0.000e+00  1.854e+03 1.333e-01 8.662e-02 1.438e-01 6.179e-02 1.284e-02 2.831e-02 2.800e-02 8.355e-03 6.451e-02 6.512e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.333e-02 0.000e+00  1.769e+03 1.396e-01 5.232e-02 1.188e-01 8.594e-02 1.274e-02 2.782e-02 2.756e-02 4.778e-03 6.414e-02 6.473e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.000e-02 0.000e+00  1.723e+03 1.432e-01 2.507e-02 9.323e-02 1.131e-01 1.266e-02 2.757e-02 2.732e-02 2.217e-03 6.395e-02 6.452e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  6.667e-02 0.000e+00  1.716e+03 1.437e-01 7.295e-03 6.866e-02 1.415e-01 1.261e-02 2.753e-02 2.729e-02 6.392e-04 6.392e-02 6.449e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  8.333e-02 0.000e+00  1.749e+03 1.409e-01 3.082e-04 4.680e-02 1.694e-01 1.247e-02 2.771e-02 2.746e-02 2.789e-05 6.406e-02 6.464e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.000e-01 0.000e+00  1.822e+03 1.353e-01 3.977e-03 2.893e-02 1.950e-01 1.244e-02 2.812e-02 2.783e-02 3.769e-04 6.437e-02 6.497e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.167e-01 0.000e+00  1.933e+03 1.274e-01 1.688e-02 1.568e-02 2.169e-01 1.237e-02 2.877e-02 2.842e-02 1.634e-03 6.485e-02 6.549e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.333e-01 0.000e+00  2.084e+03 1.182e-01 3.681e-02 7.070e-03 2.346e-01 1.230e-02 2.966e-02 2.924e-02 3.821e-03 6.550e-02 6.619e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.500e-01 0.000e+00  2.274e+03 1.083e-01 6.133e-02 2.616e-03 2.478e-01 1.234e-02 3.082e-02 3.030e-02 6.900e-03 6.634e-02 6.709e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.667e-01 0.000e+00  2.504e+03 9.837e-02 8.824e-02 1.584e-03 2.571e-01 1.217e-02 3.229e-02 3.164e-02 1.077e-02 6.737e-02 6.819e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  1.833e-01 0.000e+00  2.773e+03 8.884e-02 1.158e-01 3.166e-03 2.630e-01 1.234e-02 3.410e-02 3.328e-02 1.620e-02 6.859e-02 6.951e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  2.000e-01 0.000e+00  3.081e+03 7.998e-02 1.428e-01 6.618e-03 2.662e-01 1.178e-02 3.630e-02 3.526e-02 2.135e-02 7.001e-02 7.104e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  2.167e-01 0.000e+00  3.429e+03 7.190e-02 1.684e-01 1.132e-02 2.673e-01 1.218e-02 3.894e-02 3.764e-02 2.861e-02 7.165e-02 7.282e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  2.333e-01 0.000e+00  3.816e+03 6.464e-02 1.923e-01 1.678e-02 2.668e-01 1.213e-02 4.212e-02 4.048e-02 3.506e-02 7.353e-02 7.485e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  2.500e-01 0.000e+00  4.242e+03 5.818e-02 2.142e-01 2.264e-02 2.651e-01 1.189e-02 4.592e-02 4.386e-02 4.323e-02 7.565e-02 7.715e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  2.667e-01 0.000e+00  4.707e+03 5.246e-02 2.341e-01 2.864e-02 2.628e-01 1.238e-02 5.046e-02 4.787e-02 5.177e-02 7.803e-02 7.974e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  2.833e-01 0.000e+00  5.212e+03 4.742e-02 2.521e-01 3.462e-02 2.598e-01 1.130e-02 5.589e-02 5.263e-02 5.812e-02 8.071e-02 8.265e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.000e-01 0.000e+00  5.757e+03 4.297e-02 2.684e-01 4.045e-02 2.566e-01 1.103e-02 6.241e-02 5.830e-02 6.905e-02 8.369e-02 8.590e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.167e-01 0.000e+00  6.340e+03 3.906e-02 2.831e-01 4.606e-02 2.532e-01 1.122e-02 7.024e-02 6.506e-02 7.974e-02 8.702e-02 8.954e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.333e-01 0.000e+00  6.964e+03 3.560e-02 2.963e-01 5.142e-02 2.497e-01 1.097e-02 7.969e-02 7.314e-02 9.144e-02 9.071e-02 9.359e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.500e-01 0.000e+00  7.626e+03 3.255e-02 3.082e-01 5.650e-02 2.463e-01 1.003e-02 9.113e-02 8.283e-02 1.007e-01 9.481e-02 9.809e-02 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.667e-01 0.000e+00  8.328e+03 2.985e-02 3.189e-01 6.129e-02 2.428e-01 1.053e-02 1.051e-01 9.451e-02 1.135e-01 9.935e-02 1.031e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  3.833e-01 0.000e+00  9.069e+03 2.745e-02 3.286e-01 6.581e-02 2.395e-01 9.981e-03 1.221e-01 1.086e-01 1.194e-01 1.044e-01 1.087e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  4.000e-01 0.000e+00  9.849e+03 2.532e-02 3.374e-01 7.006e-02 2.362e-01 9.692e-03 1.430e-01 1.258e-01 1.305e-01 1.100e-01 1.149e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  4.167e-01 0.000e+00  1.067e+04 2.341e-02 3.454e-01 7.405e-02 2.331e-01 9.388e-03 1.688e-01 1.467e-01 1.407e-01 1.161e-01 1.217e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  4.333e-01 0.000e+00  1.153e+04 2.170e-02 3.527e-01 7.780e-02 2.301e-01 8.958e-03 2.009e-01 1.724e-01 1.479e-01 1.230e-01 1.294e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  4.500e-01 0.000e+00  1.243e+04 2.017e-02 3.593e-01 8.131e-02 2.272e-01 8.801e-03 2.410e-01 2.042e-01 1.552e-01 1.306e-01 1.379e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  4.667e-01 0.000e+00  1.336e+04 1.880e-02 3.653e-01 8.461e-02 2.245e-01 8.138e-03 2.914e-01 2.435e-01 1.628e-01 1.390e-01 1.474e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  4.833e-01 0.000e+00  1.434e+04 1.755e-02 3.709e-01 8.772e-02 2.218e-01 7.960e-03 3.552e-01 2.926e-01 1.662e-01 1.484e-01 1.580e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.000e-01 0.000e+00  1.536e+04 1.643e-02 3.760e-01 9.064e-02 2.193e-01 7.664e-03 4.364e-01 3.542e-01 1.750e-01 1.588e-01 1.698e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.167e-01 0.000e+00   nan 1.540e-02 3.807e-01 9.338e-02 2.169e-01  nan 5.404e-01 4.319e-01  nan 1.704e-01 1.830e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.333e-01 0.000e+00   nan 1.448e-02 3.850e-01 9.597e-02 2.146e-01  nan 6.746e-01 5.306e-01  nan 1.833e-01 1.978e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.500e-01 0.000e+00   nan 1.363e-02 3.890e-01 9.841e-02 2.125e-01  nan 8.489e-01 6.566e-01  nan 1.977e-01 2.144e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.667e-01 0.000e+00   nan 1.285e-02 3.927e-01 1.007e-01 2.104e-01  nan 1.077e+00 8.187e-01  nan 2.138e-01 2.330e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  5.833e-01 0.000e+00   nan 1.215e-02 3.961e-01 1.029e-01 2.084e-01  nan 1.377e+00 1.028e+00  nan 2.319e-01 2.540e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  6.000e-01 0.000e+00   nan 1.149e-02 3.993e-01 1.050e-01 2.065e-01  nan 1.774e+00 1.301e+00  nan 2.521e-01 2.776e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  6.167e-01 0.000e+00   nan 1.090e-02 4.023e-01 1.069e-01 2.047e-01  nan 2.305e+00 1.659e+00  nan 2.748e-01 3.043e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  6.333e-01 0.000e+00   nan 1.034e-02 4.051e-01 1.088e-01 2.030e-01  nan 3.019e+00 2.130e+00  nan 3.003e-01 3.344e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  6.500e-01 0.000e+00   nan 9.835e-03 4.077e-01 1.105e-01 2.014e-01  nan 3.985e+00 2.756e+00  nan 3.290e-01 3.686e-01 #  p p > zp > l+ l-
1.616e+04 9.405e-01  6.667e-01 0.000e+00   nan 9.364e-03 4.101e-01 1.122e-01 1.998e-01  nan 5.302e+00 3.592e+00  nan 3.615e-01 4.074e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  0.000e+00 0.000e+00  3.092e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 9.963e-03 2.557e-01 2.157e-01 9.963e-03 1.332e-01 1.408e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.667e-02 0.000e+00  2.904e+04 1.330e-01 8.850e-02 1.450e-01 6.063e-02 1.022e-02 2.187e-01 1.866e-01 6.805e-03 1.265e-01 1.333e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.333e-02 0.000e+00  2.772e+04 1.392e-01 5.553e-02 1.214e-01 8.326e-02 1.047e-02 1.959e-01 1.685e-01 4.172e-03 1.220e-01 1.283e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.000e-02 0.000e+00  2.696e+04 1.430e-01 2.864e-02 9.704e-02 1.087e-01 1.064e-02 1.838e-01 1.588e-01 2.130e-03 1.195e-01 1.254e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  6.667e-02 0.000e+00  2.675e+04 1.441e-01 1.003e-02 7.339e-02 1.356e-01 1.061e-02 1.806e-01 1.562e-01 7.399e-04 1.188e-01 1.247e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  8.333e-02 0.000e+00  2.709e+04 1.422e-01 1.045e-03 5.191e-02 1.624e-01 1.044e-02 1.858e-01 1.604e-01 7.571e-05 1.199e-01 1.259e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.000e-01 0.000e+00  2.799e+04 1.376e-01 1.856e-03 3.380e-02 1.874e-01 1.010e-02 2.003e-01 1.720e-01 1.374e-04 1.229e-01 1.293e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.167e-01 0.000e+00  2.944e+04 1.308e-01 1.152e-02 1.977e-02 2.094e-01 9.767e-03 2.261e-01 1.924e-01 8.651e-04 1.279e-01 1.349e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.333e-01 0.000e+00  3.145e+04 1.224e-01 2.831e-02 1.001e-02 2.277e-01 9.262e-03 2.672e-01 2.247e-01 2.150e-03 1.351e-01 1.430e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.500e-01 0.000e+00  3.401e+04 1.132e-01 5.013e-02 4.231e-03 2.421e-01 8.667e-03 3.309e-01 2.740e-01 3.821e-03 1.450e-01 1.541e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.667e-01 0.000e+00  3.713e+04 1.037e-01 7.496e-02 1.870e-03 2.526e-01 7.912e-03 4.291e-01 3.487e-01 5.741e-03 1.579e-01 1.688e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  1.833e-01 0.000e+00   nan 9.434e-02 1.011e-01 2.239e-03 2.597e-01  nan 5.827e-01 4.631e-01  nan 1.747e-01 1.879e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  2.000e-01 0.000e+00   nan 8.551e-02 1.273e-01 4.656e-03 2.641e-01  nan 8.288e-01 6.422e-01  nan 1.962e-01 2.126e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  2.167e-01 0.000e+00   nan 7.733e-02 1.526e-01 8.520e-03 2.662e-01  nan 1.235e+00 9.295e-01  nan 2.237e-01 2.445e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  2.333e-01 0.000e+00   nan 6.988e-02 1.765e-01 1.334e-02 2.667e-01  nan 1.926e+00 1.404e+00  nan 2.590e-01 2.857e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  2.500e-01 0.000e+00   nan 6.317e-02 1.987e-01 1.873e-02 2.658e-01  nan 3.148e+00 2.215e+00  nan 3.045e-01 3.394e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  2.667e-01 0.000e+00   nan 5.718e-02 2.191e-01 2.441e-02 2.640e-01  nan 5.387e+00 3.646e+00  nan 3.634e-01 4.097e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  2.833e-01 0.000e+00   nan 5.185e-02 2.378e-01 3.017e-02 2.616e-01  nan 9.655e+00 6.264e+00  nan 4.404e-01 5.026e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.000e-01 0.000e+00   nan 4.712e-02 2.547e-01 3.589e-02 2.588e-01  nan 1.812e+01 1.124e+01  nan 5.419e-01 6.267e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.167e-01 0.000e+00   nan 4.292e-02 2.701e-01 4.145e-02 2.556e-01  nan 3.563e+01 2.104e+01  nan 6.771e-01 7.942e-01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.333e-01 0.000e+00   nan 3.920e-02 2.840e-01 4.682e-02 2.524e-01  nan 7.337e+01 4.111e+01  nan 8.589e-01 1.023e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.500e-01 0.000e+00   nan 3.590e-02 2.966e-01 5.195e-02 2.490e-01  nan 1.582e+02 8.386e+01  nan 1.106e+00 1.339e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.667e-01 0.000e+00   nan 3.297e-02 3.080e-01 5.683e-02 2.457e-01  nan 3.574e+02 1.786e+02  nan 1.447e+00 1.781e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  3.833e-01 0.000e+00   nan 3.036e-02 3.183e-01 6.144e-02 2.424e-01  nan 8.454e+02 3.969e+02  nan 1.921e+00 2.409e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  4.000e-01 0.000e+00   nan 2.802e-02 3.277e-01 6.580e-02 2.392e-01  nan 2.094e+03 9.209e+02  nan 2.590e+00 3.310e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  4.167e-01 0.000e+00   nan 2.594e-02 3.362e-01 6.992e-02 2.361e-01  nan 5.434e+03 2.230e+03  nan 3.546e+00 4.623e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  4.333e-01 0.000e+00   nan 2.406e-02 3.440e-01 7.379e-02 2.331e-01  nan 1.477e+04 5.638e+03  nan 4.929e+00 6.562e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  4.500e-01 0.000e+00   nan 2.238e-02 3.511e-01 7.744e-02 2.302e-01  nan 4.203e+04 1.488e+04  nan 6.956e+00 9.468e+00 #  p p > zp > l+ l-
3.929e+04 9.900e-01  4.667e-01 0.000e+00   nan 2.086e-02 3.576e-01 8.087e-02 2.274e-01  nan 1.253e+05 4.098e+04  nan 9.967e+00 1.388e+01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  4.833e-01 0.000e+00   nan 1.949e-02 3.635e-01 8.410e-02 2.247e-01  nan 3.911e+05 1.178e+05  nan 1.450e+01 2.069e+01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.000e-01 0.000e+00   nan 1.825e-02 3.690e-01 8.715e-02 2.221e-01  nan 1.279e+06 3.536e+05  nan 2.142e+01 3.133e+01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.167e-01 0.000e+00   nan 1.712e-02 3.741e-01 9.002e-02 2.197e-01  nan 4.379e+06 1.108e+06  nan 3.213e+01 4.823e+01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.333e-01 0.000e+00   nan 1.609e-02 3.787e-01 9.273e-02 2.173e-01  nan 1.571e+07 3.622e+06  nan 4.894e+01 7.545e+01 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.500e-01 0.000e+00   nan 1.515e-02 3.830e-01 9.529e-02 2.151e-01  nan 5.900e+07 1.236e+07  nan 7.567e+01 1.200e+02 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.667e-01 0.000e+00   nan 1.430e-02 3.870e-01 9.771e-02 2.129e-01  nan 2.321e+08 4.406e+07  nan 1.188e+02 1.938e+02 #  p p > zp > l+ l-
3.929e+04 9.900e-01  5.833e-01 0.000e+00   nan 1.351e-02 3.907e-01 1.000e-01 2.109e-01  nan 9.562e+08 1.639e+08  nan 1.894e+02 3.184e+02 #  p p > zp > l+ l-
3.929e+04 9.900e-01  6.000e-01 0.000e+00   nan 1.279e-02 3.942e-01 1.022e-01 2.089e-01  nan 4.126e+09 6.361e+08  nan 3.066e+02 5.314e+02 #  p p > zp > l+ l-
3.929e+04 9.900e-01  6.167e-01 0.000e+00   nan 1.212e-02 3.974e-01 1.042e-01 2.071e-01  nan 1.865e+10 2.578e+09  nan 5.038e+02 9.015e+02 #  p p > zp > l+ l-
3.929e+04 9.900e-01  6.333e-01 0.000e+00   nan 1.151e-02 4.004e-01 1.062e-01 2.053e-01  nan 8.827e+10 1.090e+10  nan 8.408e+02 1.554e+03 #  p p > zp > l+ l-
3.929e+04 9.900e-01  6.500e-01 0.000e+00   nan 1.095e-02 4.032e-01 1.080e-01 2.036e-01  nan 4.376e+11 4.814e+10  nan 1.424e+03 2.724e+03 #  p p > zp > l+ l-
3.929e+04 9.900e-01  6.667e-01 0.000e+00   nan 1.042e-02 4.058e-01 1.098e-01 2.019e-01  nan 2.272e+12 2.219e+11  nan 2.451e+03 4.850e+03 #  p p > zp > l+ l-


==> anc/malaphoric.6000.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
4.715e+04 -9.900e-01  0.000e+00 0.000e+00  3.710e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.772e-03 2.557e-01 2.157e-01 4.772e-03 1.332e-01 1.408e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  2.000e-02 0.000e+00  3.999e+04 1.159e-01 1.727e-01 1.890e-01 2.241e-02 4.416e-03 3.125e-01 2.598e-01 6.583e-03 1.423e-01 1.511e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  4.000e-02 0.000e+00  4.393e+04 1.054e-01 2.192e-01 2.065e-01 9.683e-03 4.004e-03 4.107e-01 3.348e-01 8.325e-03 1.557e-01 1.662e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  6.000e-02 0.000e+00   nan 9.456e-02 2.617e-01 2.192e-01 2.727e-03  nan 5.806e-01 4.616e-01  nan 1.745e-01 1.877e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  8.000e-02 0.000e+00   nan 8.413e-02 2.988e-01 2.277e-01 3.682e-04  nan 8.827e-01 6.808e-01  nan 2.003e-01 2.173e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  1.000e-01 0.000e+00   nan 7.449e-02 3.304e-01 2.329e-01 1.386e-03  nan 1.443e+00 1.074e+00  nan 2.355e-01 2.582e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  1.200e-01 0.000e+00   nan 6.584e-02 3.566e-01 2.354e-01 4.712e-03  nan 2.539e+00 1.814e+00  nan 2.836e-01 3.147e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  1.400e-01 0.000e+00   nan 5.821e-02 3.780e-01 2.360e-01 9.505e-03  nan 4.802e+00 3.277e+00  nan 3.499e-01 3.935e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  1.600e-01 0.000e+00   nan 5.156e-02 3.954e-01 2.353e-01 1.514e-02  nan 9.771e+00 6.334e+00  nan 4.421e-01 5.047e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  1.800e-01 0.000e+00   nan 4.581e-02 4.094e-01 2.336e-01 2.120e-02  nan 2.138e+01 1.310e+01  nan 5.722e-01 6.641e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  2.000e-01 0.000e+00   nan 4.083e-02 4.208e-01 2.314e-01 2.737e-02  nan 5.033e+01 2.898e+01  nan 7.586e-01 8.963e-01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  2.200e-01 0.000e+00   nan 3.653e-02 4.298e-01 2.288e-01 3.348e-02  nan 1.274e+02 6.859e+01  nan 1.030e+00 1.241e+00 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  2.400e-01 0.000e+00   nan 3.282e-02 4.371e-01 2.260e-01 3.940e-02  nan 3.469e+02 1.737e+02  nan 1.433e+00 1.763e+00 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  2.600e-01 0.000e+00   nan 2.959e-02 4.430e-01 2.232e-01 4.507e-02  nan 1.016e+03 4.707e+02  nan 2.041e+00 2.569e+00 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  2.800e-01 0.000e+00   nan 2.679e-02 4.477e-01 2.203e-01 5.045e-02  nan 3.200e+03 1.364e+03  nan 2.978e+00 3.840e+00 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  3.000e-01 0.000e+00   nan 2.435e-02 4.514e-01 2.174e-01 5.553e-02  nan 1.084e+04 4.232e+03  nan 4.451e+00 5.889e+00 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  3.200e-01 0.000e+00   nan 2.221e-02 4.544e-01 2.146e-01 6.031e-02  nan 3.950e+04 1.404e+04  nan 6.815e+00 9.264e+00 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  3.400e-01 0.000e+00   nan 2.033e-02 4.568e-01 2.119e-01 6.480e-02  nan 1.548e+05 4.986e+04  nan 1.069e+01 1.495e+01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  3.600e-01 0.000e+00   nan 1.867e-02 4.587e-01 2.093e-01 6.900e-02  nan 6.525e+05 1.894e+05  nan 1.716e+01 2.475e+01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  3.800e-01 0.000e+00   nan 1.720e-02 4.602e-01 2.069e-01 7.294e-02  nan 2.958e+06 7.698e+05  nan 2.824e+01 4.203e+01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  4.000e-01 0.000e+00   nan 1.590e-02 4.613e-01 2.045e-01 7.662e-02  nan 1.442e+07 3.347e+06  nan 4.758e+01 7.323e+01 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  4.200e-01 0.000e+00   nan 1.473e-02 4.622e-01 2.022e-01 8.008e-02  nan 7.565e+07 1.557e+07  nan 8.213e+01 1.309e+02 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  4.400e-01 0.000e+00   nan 1.369e-02 4.628e-01 2.001e-01 8.332e-02  nan 4.267e+08 7.751e+07  nan 1.452e+02 2.400e+02 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  4.600e-01 0.000e+00   nan 1.276e-02 4.633e-01 1.980e-01 8.636e-02  nan 2.589e+09 4.128e+08  nan 2.629e+02 4.513e+02 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  4.800e-01 0.000e+00   nan 1.192e-02 4.636e-01 1.961e-01 8.922e-02  nan 1.689e+10 2.352e+09  nan 4.877e+02 8.708e+02 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  5.000e-01 0.000e+00   nan 1.116e-02 4.638e-01 1.943e-01 9.191e-02  nan 1.186e+11 1.434e+10  nan 9.266e+02 1.724e+03 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  5.200e-01 0.000e+00   nan 1.047e-02 4.639e-01 1.925e-01 9.444e-02  nan 8.950e+11 9.351e+10  nan 1.803e+03 3.500e+03 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  5.400e-01 0.000e+00   nan 9.846e-03 4.639e-01 1.908e-01 9.683e-02  nan 7.267e+12 6.525e+11  nan 3.594e+03 7.290e+03 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  5.600e-01 0.000e+00   nan 9.277e-03 4.638e-01 1.892e-01 9.908e-02  nan 6.346e+13 4.872e+12  nan 7.338e+03 1.558e+04 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  5.800e-01 0.000e+00   nan 8.757e-03 4.637e-01 1.877e-01 1.012e-01  nan 5.960e+14 3.891e+13  nan 1.534e+04 3.415e+04 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  6.000e-01 0.000e+00   nan 8.282e-03 4.635e-01 1.863e-01 1.032e-01  nan 6.021e+15 3.326e+14  nan 3.287e+04 7.679e+04 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  6.200e-01 0.000e+00   nan 7.846e-03 4.633e-01 1.849e-01 1.051e-01  nan 6.542e+16 3.041e+15  nan 7.211e+04 1.771e+05 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  6.400e-01 0.000e+00   nan 7.445e-03 4.631e-01 1.836e-01 1.069e-01  nan 7.645e+17 2.975e+16  nan 1.621e+05 4.192e+05 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  6.600e-01 0.000e+00   nan 7.076e-03 4.628e-01 1.824e-01 1.086e-01  nan 9.608e+18 3.114e+17  nan 3.730e+05 1.018e+06 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  6.800e-01 0.000e+00   nan 6.736e-03 4.625e-01 1.812e-01 1.103e-01  nan 1.299e+20 3.487e+18  nan 8.795e+05 2.534e+06 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  7.000e-01 0.000e+00   nan 6.421e-03 4.622e-01 1.800e-01 1.118e-01  nan 1.889e+21 4.177e+19  nan 2.124e+06 6.475e+06 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  7.200e-01 0.000e+00   nan 6.129e-03 4.619e-01 1.790e-01 1.133e-01  nan 2.954e+22 5.355e+20  nan 5.254e+06 1.697e+07 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  7.400e-01 0.000e+00   nan 5.858e-03 4.616e-01 1.779e-01 1.147e-01  nan 4.968e+23 7.344e+21  nan 1.331e+07 4.563e+07 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  7.600e-01 0.000e+00   nan 5.607e-03 4.613e-01 1.769e-01 1.160e-01  nan 8.987e+24 1.078e+23  nan 3.454e+07 1.258e+08 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  7.800e-01 0.000e+00   nan 5.372e-03 4.609e-01 1.759e-01 1.173e-01  nan 1.749e+26 1.692e+24  nan 9.182e+07 3.561e+08 #  p p > zp > l+ l-
4.715e+04 -9.900e-01  8.000e-01 0.000e+00   nan 5.154e-03 4.606e-01 1.750e-01 1.185e-01  nan 3.660e+27 2.842e+25  nan 2.500e+08 1.033e+09 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  0.000e+00 0.000e+00  2.374e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.236e-03 2.903e-02 2.866e-02 6.234e-03 6.505e-02 6.570e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  2.000e-02 0.000e+00  2.572e+03 1.153e-01 1.752e-01 1.900e-01 2.163e-02 6.121e-03 3.002e-02 2.956e-02 9.300e-03 6.576e-02 6.647e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  4.000e-02 0.000e+00  2.843e+03 1.042e-01 2.237e-01 2.081e-01 8.748e-03 5.990e-03 3.142e-02 3.085e-02 1.286e-02 6.676e-02 6.754e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  6.000e-02 0.000e+00  3.189e+03 9.282e-02 2.677e-01 2.209e-01 2.102e-03 5.846e-03 3.331e-02 3.256e-02 1.686e-02 6.806e-02 6.894e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  8.000e-02 0.000e+00  3.608e+03 8.198e-02 3.058e-01 2.292e-01 3.066e-04 5.892e-03 3.575e-02 3.477e-02 2.197e-02 6.966e-02 7.067e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  1.000e-01 0.000e+00  4.102e+03 7.208e-02 3.376e-01 2.340e-01 1.971e-03 5.683e-03 3.886e-02 3.757e-02 2.662e-02 7.160e-02 7.276e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  1.200e-01 0.000e+00  4.669e+03 6.330e-02 3.637e-01 2.361e-01 5.918e-03 5.601e-03 4.277e-02 4.106e-02 3.202e-02 7.390e-02 7.525e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  1.400e-01 0.000e+00  5.311e+03 5.564e-02 3.848e-01 2.362e-01 1.125e-02 5.478e-03 4.766e-02 4.540e-02 3.778e-02 7.658e-02 7.816e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  1.600e-01 0.000e+00  6.027e+03 4.904e-02 4.017e-01 2.351e-01 1.733e-02 5.340e-03 5.378e-02 5.078e-02 4.370e-02 7.969e-02 8.154e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  1.800e-01 0.000e+00  6.816e+03 4.336e-02 4.153e-01 2.332e-01 2.372e-02 5.225e-03 6.145e-02 5.747e-02 4.969e-02 8.327e-02 8.544e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  2.000e-01 0.000e+00  7.680e+03 3.850e-02 4.260e-01 2.307e-01 3.015e-02 5.046e-03 7.110e-02 6.579e-02 5.552e-02 8.736e-02 8.992e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  2.200e-01 0.000e+00  8.618e+03 3.433e-02 4.346e-01 2.279e-01 3.643e-02 4.885e-03 8.329e-02 7.620e-02 6.204e-02 9.204e-02 9.505e-02 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  2.400e-01 0.000e+00  9.630e+03 3.074e-02 4.414e-01 2.249e-01 4.247e-02 4.640e-03 9.881e-02 8.929e-02 6.668e-02 9.737e-02 1.009e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  2.600e-01 0.000e+00  1.072e+04 2.765e-02 4.468e-01 2.219e-01 4.820e-02 4.458e-03 1.187e-01 1.058e-01 7.313e-02 1.034e-01 1.076e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  2.800e-01 0.000e+00  1.188e+04 2.497e-02 4.511e-01 2.189e-01 5.361e-02 4.194e-03 1.444e-01 1.269e-01 7.501e-02 1.103e-01 1.152e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  3.000e-01 0.000e+00  1.311e+04 2.264e-02 4.545e-01 2.160e-01 5.868e-02 4.091e-03 1.778e-01 1.540e-01 8.166e-02 1.182e-01 1.240e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  3.200e-01 0.000e+00  1.442e+04 2.062e-02 4.572e-01 2.132e-01 6.343e-02 3.820e-03 2.217e-01 1.890e-01 8.473e-02 1.271e-01 1.339e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  3.400e-01 0.000e+00  1.580e+04 1.884e-02 4.593e-01 2.104e-01 6.788e-02 3.595e-03 2.800e-01 2.346e-01 8.760e-02 1.372e-01 1.454e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  3.600e-01 0.000e+00  1.726e+04 1.728e-02 4.609e-01 2.078e-01 7.202e-02 3.367e-03 3.580e-01 2.947e-01 8.999e-02 1.488e-01 1.584e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  3.800e-01 0.000e+00  1.879e+04 1.590e-02 4.622e-01 2.054e-01 7.590e-02 3.153e-03 4.635e-01 3.746e-01 9.130e-02 1.620e-01 1.734e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  4.000e-01 0.000e+00   nan 1.467e-02 4.632e-01 2.030e-01 7.952e-02  nan 6.077e-01 4.815e-01  nan 1.771e-01 1.907e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  4.200e-01 0.000e+00   nan 1.359e-02 4.639e-01 2.008e-01 8.290e-02  nan 8.067e-01 6.263e-01  nan 1.944e-01 2.106e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  4.400e-01 0.000e+00   nan 1.261e-02 4.644e-01 1.987e-01 8.607e-02  nan 1.084e+00 8.240e-01  nan 2.143e-01 2.336e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  4.600e-01 0.000e+00   nan 1.174e-02 4.647e-01 1.966e-01 8.903e-02  nan 1.476e+00 1.097e+00  nan 2.372e-01 2.603e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  4.800e-01 0.000e+00   nan 1.096e-02 4.650e-01 1.947e-01 9.182e-02  nan 2.034e+00 1.477e+00  nan 2.637e-01 2.912e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  5.000e-01 0.000e+00   nan 1.025e-02 4.651e-01 1.929e-01 9.443e-02  nan 2.839e+00 2.012e+00  nan 2.943e-01 3.273e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  5.200e-01 0.000e+00   nan 9.615e-03 4.651e-01 1.912e-01 9.688e-02  nan 4.012e+00 2.773e+00  nan 3.298e-01 3.695e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  5.400e-01 0.000e+00   nan 9.035e-03 4.650e-01 1.896e-01 9.920e-02  nan 5.740e+00 3.867e+00  nan 3.711e-01 4.189e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  5.600e-01 0.000e+00   nan 8.508e-03 4.649e-01 1.880e-01 1.014e-01  nan 8.317e+00 5.455e+00  nan 4.193e-01 4.770e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  5.800e-01 0.000e+00   nan 8.027e-03 4.647e-01 1.866e-01 1.034e-01  nan 1.220e+01 7.784e+00  nan 4.757e-01 5.456e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  6.000e-01 0.000e+00   nan 7.588e-03 4.645e-01 1.851e-01 1.054e-01  nan 1.813e+01 1.124e+01  nan 5.419e-01 6.267e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  6.200e-01 0.000e+00   nan 7.185e-03 4.642e-01 1.838e-01 1.072e-01  nan 2.727e+01 1.641e+01  nan 6.200e-01 7.231e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  6.400e-01 0.000e+00   nan 6.816e-03 4.640e-01 1.825e-01 1.090e-01  nan 4.154e+01 2.425e+01  nan 7.121e-01 8.380e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  6.600e-01 0.000e+00   nan 6.475e-03 4.637e-01 1.813e-01 1.106e-01  nan 6.406e+01 3.625e+01  nan 8.214e-01 9.754e-01 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  6.800e-01 0.000e+00   nan 6.161e-03 4.633e-01 1.802e-01 1.122e-01  nan 1.000e+02 5.481e+01  nan 9.513e-01 1.140e+00 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  7.000e-01 0.000e+00   nan 5.871e-03 4.630e-01 1.791e-01 1.137e-01  nan 1.582e+02 8.385e+01  nan 1.106e+00 1.339e+00 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  7.200e-01 0.000e+00   nan 5.603e-03 4.627e-01 1.780e-01 1.151e-01  nan 2.533e+02 1.298e+02  nan 1.292e+00 1.579e+00 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  7.400e-01 0.000e+00   nan 5.354e-03 4.624e-01 1.770e-01 1.164e-01  nan 4.108e+02 2.032e+02  nan 1.515e+00 1.870e+00 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  7.600e-01 0.000e+00   nan 5.122e-03 4.620e-01 1.760e-01 1.177e-01  nan 6.744e+02 3.219e+02  nan 1.783e+00 2.225e+00 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  7.800e-01 0.000e+00   nan 4.907e-03 4.617e-01 1.751e-01 1.190e-01  nan 1.121e+03 5.158e+02  nan 2.108e+00 2.659e+00 #  p p > zp > l+ l-
1.940e+04 -9.405e-01  8.000e-01 0.000e+00   nan 4.706e-03 4.613e-01 1.742e-01 1.201e-01  nan 1.887e+03 8.361e+02  nan 2.503e+00 3.192e+00 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  0.000e+00 0.000e+00  8.855e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.291e-03 2.379e-02 2.383e-02 5.291e-03 6.091e-02 6.127e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  2.000e-02 0.000e+00  9.644e+02 1.146e-01 1.779e-01 1.912e-01 2.077e-02 5.200e-03 2.422e-02 2.423e-02 8.065e-03 6.127e-02 6.165e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  4.000e-02 0.000e+00  1.074e+03 1.029e-01 2.287e-01 2.098e-01 7.775e-03 5.118e-03 2.483e-02 2.479e-02 1.137e-02 6.178e-02 6.219e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  6.000e-02 0.000e+00  1.214e+03 9.091e-02 2.743e-01 2.227e-01 1.520e-03 5.029e-03 2.563e-02 2.554e-02 1.519e-02 6.243e-02 6.289e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  8.000e-02 0.000e+00  1.385e+03 7.964e-02 3.132e-01 2.307e-01 3.766e-04 4.949e-03 2.665e-02 2.648e-02 1.947e-02 6.324e-02 6.376e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  1.000e-01 0.000e+00  1.587e+03 6.950e-02 3.453e-01 2.350e-01 2.758e-03 4.916e-03 2.790e-02 2.763e-02 2.433e-02 6.420e-02 6.479e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  1.200e-01 0.000e+00  1.819e+03 6.061e-02 3.712e-01 2.366e-01 7.373e-03 4.844e-03 2.941e-02 2.901e-02 2.950e-02 6.533e-02 6.600e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  1.400e-01 0.000e+00  2.082e+03 5.295e-02 3.919e-01 2.363e-01 1.327e-02 4.777e-03 3.123e-02 3.067e-02 3.546e-02 6.663e-02 6.740e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  1.600e-01 0.000e+00  2.375e+03 4.641e-02 4.082e-01 2.348e-01 1.980e-02 4.821e-03 3.338e-02 3.263e-02 4.172e-02 6.811e-02 6.899e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  1.800e-01 0.000e+00  2.699e+03 4.084e-02 4.211e-01 2.325e-01 2.652e-02 4.573e-03 3.594e-02 3.494e-02 4.682e-02 6.978e-02 7.080e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  2.000e-01 0.000e+00  3.054e+03 3.611e-02 4.313e-01 2.297e-01 3.319e-02 4.321e-03 3.896e-02 3.765e-02 5.224e-02 7.166e-02 7.283e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  2.200e-01 0.000e+00  3.439e+03 3.208e-02 4.393e-01 2.267e-01 3.962e-02 4.579e-03 4.253e-02 4.084e-02 6.343e-02 7.376e-02 7.510e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  2.400e-01 0.000e+00  3.855e+03 2.864e-02 4.456e-01 2.236e-01 4.575e-02 4.522e-03 4.675e-02 4.459e-02 6.928e-02 7.610e-02 7.763e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  2.600e-01 0.000e+00  4.302e+03 2.569e-02 4.506e-01 2.205e-01 5.153e-02 4.410e-03 5.175e-02 4.900e-02 7.790e-02 7.869e-02 8.045e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  2.800e-01 0.000e+00  4.779e+03 2.314e-02 4.544e-01 2.174e-01 5.694e-02 4.449e-03 5.769e-02 5.420e-02 8.660e-02 8.155e-02 8.357e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  3.000e-01 0.000e+00  5.287e+03 2.094e-02 4.575e-01 2.144e-01 6.200e-02 4.448e-03 6.475e-02 6.033e-02 9.011e-02 8.472e-02 8.702e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  3.200e-01 0.000e+00  5.825e+03 1.903e-02 4.598e-01 2.116e-01 6.671e-02 4.318e-03 7.320e-02 6.759e-02 9.796e-02 8.821e-02 9.084e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  3.400e-01 0.000e+00  6.395e+03 1.736e-02 4.617e-01 2.088e-01 7.109e-02 4.113e-03 8.332e-02 7.622e-02 1.096e-01 9.205e-02 9.506e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  3.600e-01 0.000e+00  6.994e+03 1.590e-02 4.631e-01 2.062e-01 7.517e-02 4.137e-03 9.550e-02 8.651e-02 1.195e-01 9.628e-02 9.971e-02 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  3.800e-01 0.000e+00  7.625e+03 1.461e-02 4.641e-01 2.038e-01 7.897e-02 3.860e-03 1.102e-01 9.883e-02 1.218e-01 1.009e-01 1.049e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  4.000e-01 0.000e+00  8.286e+03 1.347e-02 4.649e-01 2.014e-01 8.251e-02 3.791e-03 1.281e-01 1.136e-01 1.313e-01 1.061e-01 1.105e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  4.200e-01 0.000e+00  8.978e+03 1.246e-02 4.655e-01 1.992e-01 8.582e-02 3.667e-03 1.500e-01 1.315e-01 1.385e-01 1.117e-01 1.168e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  4.400e-01 0.000e+00  9.700e+03 1.155e-02 4.658e-01 1.971e-01 8.890e-02 3.610e-03 1.768e-01 1.532e-01 1.436e-01 1.179e-01 1.237e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  4.600e-01 0.000e+00  1.045e+04 1.075e-02 4.661e-01 1.952e-01 9.178e-02 3.507e-03 2.098e-01 1.795e-01 1.466e-01 1.248e-01 1.314e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  4.800e-01 0.000e+00  1.124e+04 1.002e-02 4.662e-01 1.933e-01 9.448e-02 3.312e-03 2.508e-01 2.118e-01 1.578e-01 1.323e-01 1.398e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  5.000e-01 0.000e+00  1.205e+04 9.368e-03 4.662e-01 1.915e-01 9.701e-02 3.234e-03 3.018e-01 2.516e-01 1.639e-01 1.406e-01 1.492e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  5.200e-01 0.000e+00  1.290e+04 8.779e-03 4.661e-01 1.898e-01 9.939e-02 3.060e-03 3.658e-01 3.007e-01 1.667e-01 1.498e-01 1.596e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  5.400e-01 0.000e+00  1.377e+04 8.244e-03 4.660e-01 1.883e-01 1.016e-01 2.982e-03 4.464e-01 3.617e-01 1.662e-01 1.600e-01 1.712e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  5.600e-01 0.000e+00   nan 7.759e-03 4.658e-01 1.867e-01 1.037e-01  nan 5.487e-01 4.380e-01  nan 1.713e-01 1.840e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  5.800e-01 0.000e+00   nan 7.317e-03 4.656e-01 1.853e-01 1.057e-01  nan 6.790e-01 5.338e-01  nan 1.837e-01 1.983e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  6.000e-01 0.000e+00   nan 6.913e-03 4.653e-01 1.840e-01 1.076e-01  nan 8.463e-01 6.547e-01  nan 1.975e-01 2.142e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  6.200e-01 0.000e+00   nan 6.543e-03 4.650e-01 1.827e-01 1.094e-01  nan 1.062e+00 8.083e-01  nan 2.129e-01 2.319e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  6.400e-01 0.000e+00   nan 6.204e-03 4.647e-01 1.814e-01 1.110e-01  nan 1.342e+00 1.004e+00  nan 2.299e-01 2.517e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  6.600e-01 0.000e+00   nan 5.892e-03 4.644e-01 1.803e-01 1.126e-01  nan 1.708e+00 1.256e+00  nan 2.489e-01 2.739e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  6.800e-01 0.000e+00   nan 5.604e-03 4.641e-01 1.791e-01 1.141e-01  nan 2.189e+00 1.581e+00  nan 2.701e-01 2.988e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  7.000e-01 0.000e+00   nan 5.338e-03 4.637e-01 1.781e-01 1.156e-01  nan 2.825e+00 2.003e+00  nan 2.938e-01 3.267e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  7.200e-01 0.000e+00   nan 5.093e-03 4.634e-01 1.771e-01 1.169e-01  nan 3.671e+00 2.554e+00  nan 3.203e-01 3.581e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  7.400e-01 0.000e+00   nan 4.865e-03 4.630e-01 1.761e-01 1.182e-01  nan 4.804e+00 3.278e+00  nan 3.499e-01 3.935e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  7.600e-01 0.000e+00   nan 4.653e-03 4.627e-01 1.751e-01 1.195e-01  nan 6.330e+00 4.234e+00  nan 3.832e-01 4.335e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  7.800e-01 0.000e+00   nan 4.456e-03 4.623e-01 1.743e-01 1.206e-01  nan 8.400e+00 5.505e+00  nan 4.206e-01 4.786e-01 #  p p > zp > l+ l-
1.439e+04 -8.910e-01  8.000e-01 0.000e+00   nan 4.273e-03 4.620e-01 1.734e-01 1.218e-01  nan 1.122e+01 7.203e+00  nan 4.628e-01 5.298e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  0.000e+00 0.000e+00  4.647e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.388e-03 2.208e-02 2.223e-02 4.388e-03 5.944e-02 5.969e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  2.000e-02 0.000e+00  5.093e+02 1.139e-01 1.809e-01 1.924e-01 1.984e-02 4.318e-03 2.235e-02 2.249e-02 6.855e-03 5.967e-02 5.994e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  4.000e-02 0.000e+00  5.719e+02 1.014e-01 2.343e-01 2.116e-01 6.767e-03 4.246e-03 2.273e-02 2.284e-02 9.818e-03 6.001e-02 6.030e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  6.000e-02 0.000e+00  6.524e+02 8.880e-02 2.815e-01 2.245e-01 1.003e-03 4.196e-03 2.324e-02 2.332e-02 1.326e-02 6.045e-02 6.077e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  8.000e-02 0.000e+00  7.509e+02 7.711e-02 3.212e-01 2.322e-01 6.127e-04 4.143e-03 2.387e-02 2.390e-02 1.724e-02 6.099e-02 6.134e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  1.000e-01 0.000e+00  8.673e+02 6.673e-02 3.533e-01 2.360e-01 3.790e-03 4.107e-03 2.464e-02 2.462e-02 2.163e-02 6.163e-02 6.203e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  1.200e-01 0.000e+00  1.002e+03 5.776e-02 3.790e-01 2.370e-01 9.119e-03 4.078e-03 2.556e-02 2.547e-02 2.657e-02 6.238e-02 6.283e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  1.400e-01 0.000e+00  1.154e+03 5.013e-02 3.991e-01 2.363e-01 1.560e-02 4.070e-03 2.665e-02 2.647e-02 3.198e-02 6.324e-02 6.376e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  1.600e-01 0.000e+00  1.324e+03 4.368e-02 4.148e-01 2.343e-01 2.257e-02 4.018e-03 2.792e-02 2.764e-02 3.782e-02 6.421e-02 6.480e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  1.800e-01 0.000e+00  1.513e+03 3.825e-02 4.270e-01 2.317e-01 2.962e-02 4.036e-03 2.939e-02 2.899e-02 4.422e-02 6.531e-02 6.598e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  2.000e-01 0.000e+00  1.719e+03 3.367e-02 4.366e-01 2.286e-01 3.650e-02 3.996e-03 3.109e-02 3.055e-02 5.055e-02 6.653e-02 6.730e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  2.200e-01 0.000e+00  1.943e+03 2.980e-02 4.440e-01 2.254e-01 4.308e-02 3.982e-03 3.306e-02 3.233e-02 5.826e-02 6.789e-02 6.875e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  2.400e-01 0.000e+00  2.185e+03 2.652e-02 4.497e-01 2.221e-01 4.928e-02 4.023e-03 3.532e-02 3.438e-02 6.710e-02 6.938e-02 7.037e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  2.600e-01 0.000e+00  2.445e+03 2.372e-02 4.542e-01 2.189e-01 5.508e-02 3.927e-03 3.791e-02 3.672e-02 7.538e-02 7.102e-02 7.214e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  2.800e-01 0.000e+00  2.723e+03 2.132e-02 4.576e-01 2.157e-01 6.048e-02 3.940e-03 4.091e-02 3.940e-02 8.436e-02 7.282e-02 7.408e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  3.000e-01 0.000e+00  3.019e+03 1.925e-02 4.603e-01 2.127e-01 6.549e-02 3.999e-03 4.435e-02 4.247e-02 9.210e-02 7.479e-02 7.621e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  3.200e-01 0.000e+00  3.333e+03 1.746e-02 4.624e-01 2.098e-01 7.014e-02 3.789e-03 4.832e-02 4.598e-02 1.015e-01 7.693e-02 7.854e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  3.400e-01 0.000e+00  3.665e+03 1.590e-02 4.639e-01 2.071e-01 7.445e-02 3.981e-03 5.290e-02 5.001e-02 1.176e-01 7.926e-02 8.107e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  3.600e-01 0.000e+00  4.015e+03 1.454e-02 4.651e-01 2.045e-01 7.845e-02 3.982e-03 5.821e-02 5.465e-02 1.151e-01 8.179e-02 8.383e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  3.800e-01 0.000e+00  4.382e+03 1.334e-02 4.659e-01 2.021e-01 8.216e-02 3.763e-03 6.435e-02 5.998e-02 1.277e-01 8.454e-02 8.683e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  4.000e-01 0.000e+00  4.768e+03 1.228e-02 4.665e-01 1.998e-01 8.561e-02 3.812e-03 7.150e-02 6.614e-02 1.426e-01 8.753e-02 9.010e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  4.200e-01 0.000e+00  5.172e+03 1.135e-02 4.669e-01 1.976e-01 8.882e-02 3.712e-03 7.984e-02 7.327e-02 1.539e-01 9.077e-02 9.365e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  4.400e-01 0.000e+00  5.594e+03 1.051e-02 4.672e-01 1.955e-01 9.182e-02 3.459e-03 8.958e-02 8.153e-02 1.600e-01 9.427e-02 9.750e-02 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  4.600e-01 0.000e+00  6.033e+03 9.771e-03 4.673e-01 1.936e-01 9.461e-02 3.558e-03 1.010e-01 9.113e-02 1.706e-01 9.808e-02 1.017e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  4.800e-01 0.000e+00  6.491e+03 9.105e-03 4.673e-01 1.918e-01 9.722e-02 3.568e-03 1.145e-01 1.023e-01 1.775e-01 1.022e-01 1.062e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  5.000e-01 0.000e+00  6.966e+03 8.506e-03 4.672e-01 1.901e-01 9.966e-02 3.457e-03 1.303e-01 1.154e-01 1.914e-01 1.067e-01 1.112e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  5.200e-01 0.000e+00  7.460e+03 7.965e-03 4.671e-01 1.884e-01 1.020e-01 3.481e-03 1.491e-01 1.308e-01 2.062e-01 1.115e-01 1.166e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  5.400e-01 0.000e+00  7.971e+03 7.476e-03 4.669e-01 1.869e-01 1.041e-01 3.426e-03 1.715e-01 1.489e-01 2.046e-01 1.168e-01 1.224e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  5.600e-01 0.000e+00  8.500e+03 7.032e-03 4.667e-01 1.854e-01 1.061e-01 3.423e-03 1.981e-01 1.703e-01 2.242e-01 1.224e-01 1.288e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  5.800e-01 0.000e+00  9.048e+03 6.628e-03 4.664e-01 1.840e-01 1.080e-01 3.299e-03 2.301e-01 1.956e-01 2.290e-01 1.286e-01 1.357e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  6.000e-01 0.000e+00  9.613e+03 6.259e-03 4.661e-01 1.827e-01 1.098e-01 3.215e-03 2.685e-01 2.257e-01 2.380e-01 1.353e-01 1.432e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  6.200e-01 0.000e+00  1.020e+04 5.921e-03 4.658e-01 1.815e-01 1.115e-01 3.107e-03 3.149e-01 2.616e-01 2.400e-01 1.426e-01 1.515e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  6.400e-01 0.000e+00  1.080e+04 5.612e-03 4.655e-01 1.803e-01 1.131e-01 3.035e-03 3.710e-01 3.047e-01 2.506e-01 1.505e-01 1.604e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  6.600e-01 0.000e+00  1.142e+04 5.327e-03 4.651e-01 1.791e-01 1.147e-01 2.866e-03 4.394e-01 3.564e-01 2.481e-01 1.592e-01 1.702e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  6.800e-01 0.000e+00   nan 5.065e-03 4.648e-01 1.781e-01 1.161e-01  nan 5.229e-01 4.189e-01  nan 1.686e-01 1.809e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  7.000e-01 0.000e+00   nan 4.824e-03 4.644e-01 1.770e-01 1.175e-01  nan 6.253e-01 4.945e-01  nan 1.788e-01 1.926e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  7.200e-01 0.000e+00   nan 4.600e-03 4.640e-01 1.761e-01 1.188e-01  nan 7.515e-01 5.864e-01  nan 1.899e-01 2.054e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  7.400e-01 0.000e+00   nan 4.393e-03 4.637e-01 1.751e-01 1.200e-01  nan 9.076e-01 6.986e-01  nan 2.021e-01 2.195e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  7.600e-01 0.000e+00   nan 4.201e-03 4.633e-01 1.742e-01 1.212e-01  nan 1.101e+00 8.360e-01  nan 2.154e-01 2.349e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  7.800e-01 0.000e+00   nan 4.022e-03 4.630e-01 1.734e-01 1.223e-01  nan 1.343e+00 1.005e+00  nan 2.300e-01 2.518e-01 #  p p > zp > l+ l-
1.199e+04 -8.415e-01  8.000e-01 0.000e+00   nan 3.856e-03 4.626e-01 1.725e-01 1.234e-01  nan 1.646e+00 1.214e+00  nan 2.459e-01 2.704e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  0.000e+00 0.000e+00  2.829e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.686e-03 2.123e-02 2.145e-02 3.686e-03 5.868e-02 5.888e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  2.000e-02 0.000e+00  3.123e+02 1.131e-01 1.843e-01 1.938e-01 1.883e-02 3.547e-03 2.143e-02 2.163e-02 5.777e-03 5.886e-02 5.907e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  4.000e-02 0.000e+00  3.540e+02 9.972e-02 2.404e-01 2.136e-01 5.731e-03 3.523e-03 2.171e-02 2.189e-02 8.499e-03 5.911e-02 5.934e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  6.000e-02 0.000e+00  4.079e+02 8.647e-02 2.893e-01 2.264e-01 5.782e-04 3.512e-03 2.208e-02 2.223e-02 1.176e-02 5.944e-02 5.969e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  8.000e-02 0.000e+00  4.742e+02 7.434e-02 3.297e-01 2.336e-01 1.058e-03 3.699e-03 2.254e-02 2.266e-02 1.640e-02 5.984e-02 6.012e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  1.000e-01 0.000e+00  5.527e+02 6.375e-02 3.619e-01 2.368e-01 5.113e-03 3.418e-03 2.309e-02 2.318e-02 1.938e-02 6.032e-02 6.064e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  1.200e-01 0.000e+00  6.435e+02 5.474e-02 3.870e-01 2.373e-01 1.120e-02 3.424e-03 2.376e-02 2.380e-02 2.414e-02 6.089e-02 6.124e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  1.400e-01 0.000e+00  7.466e+02 4.717e-02 4.065e-01 2.360e-01 1.828e-02 3.377e-03 2.453e-02 2.452e-02 2.919e-02 6.153e-02 6.193e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  1.600e-01 0.000e+00  8.620e+02 4.086e-02 4.214e-01 2.336e-01 2.570e-02 3.339e-03 2.543e-02 2.535e-02 3.391e-02 6.227e-02 6.272e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  1.800e-01 0.000e+00  9.897e+02 3.559e-02 4.329e-01 2.306e-01 3.305e-02 3.326e-03 2.646e-02 2.630e-02 3.980e-02 6.309e-02 6.359e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  2.000e-01 0.000e+00  1.130e+03 3.119e-02 4.417e-01 2.273e-01 4.012e-02 3.289e-03 2.764e-02 2.738e-02 4.606e-02 6.400e-02 6.457e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  2.200e-01 0.000e+00  1.282e+03 2.750e-02 4.485e-01 2.238e-01 4.680e-02 3.306e-03 2.898e-02 2.861e-02 5.313e-02 6.500e-02 6.565e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  2.400e-01 0.000e+00  1.447e+03 2.439e-02 4.537e-01 2.204e-01 5.305e-02 3.307e-03 3.050e-02 3.000e-02 6.018e-02 6.611e-02 6.684e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  2.600e-01 0.000e+00  1.623e+03 2.175e-02 4.576e-01 2.171e-01 5.884e-02 3.292e-03 3.222e-02 3.158e-02 6.821e-02 6.732e-02 6.814e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  2.800e-01 0.000e+00  1.813e+03 1.950e-02 4.607e-01 2.139e-01 6.421e-02 3.332e-03 3.418e-02 3.335e-02 7.526e-02 6.864e-02 6.956e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  3.000e-01 0.000e+00  2.014e+03 1.757e-02 4.630e-01 2.109e-01 6.916e-02 3.229e-03 3.639e-02 3.534e-02 8.228e-02 7.007e-02 7.111e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  3.200e-01 0.000e+00  2.228e+03 1.590e-02 4.647e-01 2.080e-01 7.373e-02 3.265e-03 3.889e-02 3.759e-02 9.496e-02 7.162e-02 7.278e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  3.400e-01 0.000e+00  2.454e+03 1.446e-02 4.660e-01 2.053e-01 7.796e-02 3.288e-03 4.172e-02 4.013e-02 1.047e-01 7.330e-02 7.460e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  3.600e-01 0.000e+00  2.692e+03 1.320e-02 4.669e-01 2.027e-01 8.186e-02 3.303e-03 4.493e-02 4.298e-02 1.138e-01 7.511e-02 7.656e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  3.800e-01 0.000e+00  2.943e+03 1.210e-02 4.676e-01 2.003e-01 8.547e-02 3.289e-03 4.858e-02 4.621e-02 1.273e-01 7.706e-02 7.868e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  4.000e-01 0.000e+00  3.205e+03 1.112e-02 4.680e-01 1.980e-01 8.882e-02 3.275e-03 5.272e-02 4.985e-02 1.426e-01 7.917e-02 8.097e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  4.200e-01 0.000e+00  3.481e+03 1.027e-02 4.683e-01 1.959e-01 9.193e-02 3.281e-03 5.743e-02 5.397e-02 1.441e-01 8.143e-02 8.344e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  4.400e-01 0.000e+00  3.768e+03 9.503e-03 4.684e-01 1.939e-01 9.482e-02 3.378e-03 6.280e-02 5.864e-02 1.629e-01 8.387e-02 8.609e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  4.600e-01 0.000e+00  4.068e+03 8.823e-03 4.684e-01 1.920e-01 9.751e-02 3.032e-03 6.894e-02 6.394e-02 1.788e-01 8.648e-02 8.895e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  4.800e-01 0.000e+00  4.380e+03 8.215e-03 4.683e-01 1.902e-01 1.000e-01 3.267e-03 7.597e-02 6.997e-02 1.958e-01 8.929e-02 9.203e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  5.000e-01 0.000e+00  4.704e+03 7.669e-03 4.682e-01 1.885e-01 1.024e-01 3.232e-03 8.404e-02 7.684e-02 2.013e-01 9.231e-02 9.534e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  5.200e-01 0.000e+00  5.041e+03 7.176e-03 4.680e-01 1.869e-01 1.046e-01 3.311e-03 9.332e-02 8.468e-02 2.106e-01 9.555e-02 9.891e-02 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  5.400e-01 0.000e+00  5.390e+03 6.731e-03 4.677e-01 1.854e-01 1.066e-01 3.308e-03 1.040e-01 9.365e-02 2.193e-01 9.903e-02 1.027e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  5.600e-01 0.000e+00  5.751e+03 6.328e-03 4.674e-01 1.840e-01 1.086e-01 3.237e-03 1.164e-01 1.039e-01 2.402e-01 1.028e-01 1.069e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  5.800e-01 0.000e+00  6.124e+03 5.961e-03 4.671e-01 1.827e-01 1.104e-01 3.232e-03 1.307e-01 1.158e-01 2.626e-01 1.068e-01 1.113e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  6.000e-01 0.000e+00  6.510e+03 5.626e-03 4.668e-01 1.814e-01 1.121e-01 3.274e-03 1.474e-01 1.294e-01 2.715e-01 1.111e-01 1.161e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  6.200e-01 0.000e+00  6.908e+03 5.321e-03 4.664e-01 1.802e-01 1.137e-01 3.250e-03 1.668e-01 1.452e-01 2.826e-01 1.157e-01 1.212e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  6.400e-01 0.000e+00  7.319e+03 5.041e-03 4.661e-01 1.791e-01 1.153e-01 3.184e-03 1.896e-01 1.634e-01 2.831e-01 1.207e-01 1.268e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  6.600e-01 0.000e+00  7.741e+03 4.783e-03 4.657e-01 1.780e-01 1.167e-01 3.202e-03 2.162e-01 1.846e-01 3.037e-01 1.260e-01 1.328e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  6.800e-01 0.000e+00  8.176e+03 4.546e-03 4.653e-01 1.769e-01 1.181e-01 3.085e-03 2.475e-01 2.093e-01 3.177e-01 1.318e-01 1.392e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  7.000e-01 0.000e+00  8.624e+03 4.328e-03 4.650e-01 1.760e-01 1.194e-01 3.056e-03 2.845e-01 2.382e-01 3.117e-01 1.379e-01 1.462e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  7.200e-01 0.000e+00  9.083e+03 4.126e-03 4.646e-01 1.750e-01 1.207e-01 2.840e-03 3.282e-01 2.719e-01 3.087e-01 1.446e-01 1.537e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  7.400e-01 0.000e+00  9.555e+03 3.939e-03 4.642e-01 1.741e-01 1.218e-01 2.849e-03 3.801e-01 3.116e-01 3.215e-01 1.518e-01 1.618e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  7.600e-01 0.000e+00  1.004e+04 3.766e-03 4.639e-01 1.733e-01 1.230e-01 2.824e-03 4.419e-01 3.584e-01 3.434e-01 1.595e-01 1.706e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  7.800e-01 0.000e+00   nan 3.605e-03 4.635e-01 1.724e-01 1.240e-01  nan 5.157e-01 4.136e-01  nan 1.678e-01 1.800e-01 #  p p > zp > l+ l-
1.052e+04 -7.920e-01  8.000e-01 0.000e+00   nan 3.455e-03 4.631e-01 1.717e-01 1.250e-01  nan 6.042e-01 4.790e-01  nan 1.768e-01 1.903e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  0.000e+00 0.000e+00  1.868e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.857e-03 2.074e-02 2.098e-02 2.857e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  2.000e-02 0.000e+00  2.079e+02 1.122e-01 1.881e-01 1.954e-01 1.771e-02 2.983e-03 2.089e-02 2.112e-02 5.001e-03 5.836e-02 5.854e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  4.000e-02 0.000e+00  2.382e+02 9.785e-02 2.472e-01 2.157e-01 4.678e-03 4.889e-03 2.111e-02 2.132e-02 1.235e-02 5.856e-02 5.875e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  6.000e-02 0.000e+00  2.776e+02 8.388e-02 2.979e-01 2.284e-01 2.837e-04 2.807e-03 2.139e-02 2.159e-02 1.001e-02 5.882e-02 5.903e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  8.000e-02 0.000e+00  3.263e+02 7.133e-02 3.389e-01 2.350e-01 1.767e-03 2.815e-03 2.176e-02 2.193e-02 1.342e-02 5.915e-02 5.938e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  1.000e-01 0.000e+00  3.842e+02 6.056e-02 3.709e-01 2.376e-01 6.787e-03 2.828e-03 2.219e-02 2.234e-02 1.726e-02 5.954e-02 5.980e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  1.200e-01 0.000e+00  4.512e+02 5.154e-02 3.954e-01 2.373e-01 1.368e-02 2.862e-03 2.271e-02 2.282e-02 2.171e-02 5.999e-02 6.028e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  1.400e-01 0.000e+00  5.275e+02 4.408e-02 4.140e-01 2.355e-01 2.136e-02 2.706e-03 2.332e-02 2.339e-02 2.529e-02 6.051e-02 6.084e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  1.600e-01 0.000e+00  6.130e+02 3.794e-02 4.281e-01 2.326e-01 2.920e-02 2.719e-03 2.401e-02 2.403e-02 3.053e-02 6.110e-02 6.147e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  1.800e-01 0.000e+00  7.076e+02 3.287e-02 4.388e-01 2.292e-01 3.683e-02 2.714e-03 2.481e-02 2.477e-02 3.626e-02 6.176e-02 6.217e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  2.000e-01 0.000e+00  8.115e+02 2.867e-02 4.468e-01 2.257e-01 4.407e-02 2.658e-03 2.571e-02 2.561e-02 4.141e-02 6.249e-02 6.296e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  2.200e-01 0.000e+00  9.245e+02 2.518e-02 4.529e-01 2.221e-01 5.083e-02 2.661e-03 2.673e-02 2.655e-02 4.812e-02 6.330e-02 6.382e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  2.400e-01 0.000e+00  1.047e+03 2.225e-02 4.575e-01 2.185e-01 5.708e-02 2.648e-03 2.788e-02 2.760e-02 5.434e-02 6.418e-02 6.477e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  2.600e-01 0.000e+00  1.178e+03 1.979e-02 4.609e-01 2.151e-01 6.285e-02 2.671e-03 2.916e-02 2.879e-02 6.213e-02 6.514e-02 6.580e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  2.800e-01 0.000e+00  1.319e+03 1.769e-02 4.635e-01 2.119e-01 6.815e-02 2.693e-03 3.061e-02 3.011e-02 7.116e-02 6.619e-02 6.693e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  3.000e-01 0.000e+00  1.469e+03 1.591e-02 4.655e-01 2.088e-01 7.302e-02 2.708e-03 3.223e-02 3.158e-02 7.887e-02 6.732e-02 6.815e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  3.200e-01 0.000e+00  1.628e+03 1.437e-02 4.669e-01 2.060e-01 7.749e-02 2.683e-03 3.404e-02 3.323e-02 8.807e-02 6.855e-02 6.947e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  3.400e-01 0.000e+00  1.796e+03 1.304e-02 4.679e-01 2.033e-01 8.161e-02 2.712e-03 3.607e-02 3.506e-02 9.285e-02 6.987e-02 7.089e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  3.600e-01 0.000e+00  1.973e+03 1.189e-02 4.686e-01 2.007e-01 8.540e-02 2.695e-03 3.834e-02 3.710e-02 1.079e-01 7.129e-02 7.242e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  3.800e-01 0.000e+00  2.160e+03 1.088e-02 4.691e-01 1.984e-01 8.890e-02 2.804e-03 4.088e-02 3.938e-02 1.201e-01 7.281e-02 7.407e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  4.000e-01 0.000e+00  2.356e+03 9.994e-03 4.693e-01 1.961e-01 9.213e-02 2.780e-03 4.373e-02 4.192e-02 1.180e-01 7.444e-02 7.584e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  4.200e-01 0.000e+00  2.561e+03 9.213e-03 4.695e-01 1.941e-01 9.513e-02 2.820e-03 4.693e-02 4.475e-02 1.417e-01 7.619e-02 7.774e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  4.400e-01 0.000e+00  2.775e+03 8.520e-03 4.695e-01 1.921e-01 9.791e-02 2.778e-03 5.052e-02 4.792e-02 1.538e-01 7.807e-02 7.977e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  4.600e-01 0.000e+00  2.998e+03 7.904e-03 4.694e-01 1.903e-01 1.005e-01 2.838e-03 5.456e-02 5.146e-02 1.662e-01 8.007e-02 8.195e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  4.800e-01 0.000e+00  3.231e+03 7.353e-03 4.692e-01 1.885e-01 1.029e-01 2.815e-03 5.910e-02 5.543e-02 1.774e-01 8.221e-02 8.428e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  5.000e-01 0.000e+00  3.473e+03 6.859e-03 4.690e-01 1.869e-01 1.052e-01 2.837e-03 6.423e-02 5.987e-02 1.985e-01 8.449e-02 8.677e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  5.200e-01 0.000e+00  3.724e+03 6.414e-03 4.687e-01 1.854e-01 1.073e-01 2.854e-03 7.002e-02 6.487e-02 2.175e-01 8.693e-02 8.944e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  5.400e-01 0.000e+00  3.984e+03 6.013e-03 4.684e-01 1.839e-01 1.092e-01 2.950e-03 7.658e-02 7.049e-02 2.207e-01 8.953e-02 9.229e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  5.600e-01 0.000e+00  4.253e+03 5.649e-03 4.681e-01 1.826e-01 1.111e-01 2.825e-03 8.401e-02 7.681e-02 2.370e-01 9.230e-02 9.533e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  5.800e-01 0.000e+00  4.532e+03 5.319e-03 4.677e-01 1.813e-01 1.128e-01 2.870e-03 9.247e-02 8.396e-02 2.599e-01 9.526e-02 9.859e-02 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  6.000e-01 0.000e+00  4.820e+03 5.018e-03 4.674e-01 1.801e-01 1.145e-01 2.932e-03 1.021e-01 9.203e-02 2.579e-01 9.842e-02 1.021e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  6.200e-01 0.000e+00  5.117e+03 4.743e-03 4.670e-01 1.789e-01 1.160e-01 2.975e-03 1.131e-01 1.012e-01 2.891e-01 1.018e-01 1.058e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  6.400e-01 0.000e+00  5.423e+03 4.492e-03 4.666e-01 1.778e-01 1.175e-01 2.981e-03 1.256e-01 1.116e-01 3.076e-01 1.054e-01 1.098e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  6.600e-01 0.000e+00  5.738e+03 4.261e-03 4.662e-01 1.768e-01 1.188e-01 2.993e-03 1.400e-01 1.234e-01 3.260e-01 1.092e-01 1.140e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  6.800e-01 0.000e+00  6.063e+03 4.048e-03 4.659e-01 1.758e-01 1.201e-01 2.860e-03 1.566e-01 1.369e-01 3.376e-01 1.133e-01 1.186e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  7.000e-01 0.000e+00  6.397e+03 3.853e-03 4.655e-01 1.748e-01 1.214e-01 2.910e-03 1.756e-01 1.522e-01 3.470e-01 1.177e-01 1.234e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  7.200e-01 0.000e+00  6.740e+03 3.672e-03 4.651e-01 1.739e-01 1.226e-01 2.955e-03 1.976e-01 1.699e-01 3.623e-01 1.223e-01 1.287e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  7.400e-01 0.000e+00  7.092e+03 3.504e-03 4.647e-01 1.731e-01 1.237e-01 2.711e-03 2.231e-01 1.901e-01 3.627e-01 1.273e-01 1.342e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  7.600e-01 0.000e+00  7.453e+03 3.349e-03 4.644e-01 1.723e-01 1.247e-01 2.940e-03 2.526e-01 2.133e-01 3.797e-01 1.326e-01 1.402e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  7.800e-01 0.000e+00  7.824e+03 3.205e-03 4.640e-01 1.715e-01 1.258e-01 2.705e-03 2.870e-01 2.401e-01 3.761e-01 1.383e-01 1.466e-01 #  p p > zp > l+ l-
9.517e+03 -7.425e-01  8.000e-01 0.000e+00  8.203e+03 3.071e-03 4.636e-01 1.707e-01 1.267e-01 2.678e-03 3.270e-01 2.710e-01 4.081e-01 1.444e-01 1.535e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  0.000e+00 0.000e+00  1.296e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.336e-03 2.041e-02 2.067e-02 2.336e-03 5.792e-02 5.807e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  2.000e-02 0.000e+00  1.456e+02 1.112e-01 1.924e-01 1.971e-01 1.649e-02 2.278e-03 2.053e-02 2.078e-02 3.944e-03 5.803e-02 5.819e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  4.000e-02 0.000e+00  1.688e+02 9.574e-02 2.549e-01 2.180e-01 3.625e-03 2.263e-03 2.071e-02 2.095e-02 6.023e-03 5.820e-02 5.836e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  6.000e-02 0.000e+00  1.994e+02 8.100e-02 3.073e-01 2.304e-01 1.702e-04 2.254e-03 2.095e-02 2.118e-02 8.580e-03 5.842e-02 5.860e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  8.000e-02 0.000e+00  2.373e+02 6.803e-02 3.487e-01 2.364e-01 2.806e-03 2.211e-03 2.125e-02 2.145e-02 1.136e-02 5.869e-02 5.889e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  1.000e-01 0.000e+00  2.824e+02 5.713e-02 3.803e-01 2.381e-01 8.880e-03 2.044e-03 2.161e-02 2.179e-02 1.360e-02 5.902e-02 5.924e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  1.200e-01 0.000e+00  3.349e+02 4.817e-02 4.040e-01 2.371e-01 1.660e-02 1.871e-03 2.203e-02 2.219e-02 1.611e-02 5.940e-02 5.964e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  1.400e-01 0.000e+00  3.947e+02 4.087e-02 4.217e-01 2.346e-01 2.489e-02 1.984e-03 2.253e-02 2.266e-02 2.074e-02 5.983e-02 6.011e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  1.600e-01 0.000e+00  4.617e+02 3.493e-02 4.348e-01 2.313e-01 3.313e-02 2.051e-03 2.310e-02 2.319e-02 2.518e-02 6.033e-02 6.064e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  1.800e-01 0.000e+00  5.360e+02 3.009e-02 4.445e-01 2.276e-01 4.100e-02 2.000e-03 2.375e-02 2.379e-02 2.945e-02 6.088e-02 6.123e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  2.000e-01 0.000e+00  6.177e+02 2.613e-02 4.517e-01 2.238e-01 4.836e-02 2.023e-03 2.448e-02 2.447e-02 3.417e-02 6.150e-02 6.189e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  2.200e-01 0.000e+00  7.066e+02 2.285e-02 4.571e-01 2.200e-01 5.516e-02 2.116e-03 2.531e-02 2.524e-02 4.260e-02 6.217e-02 6.261e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  2.400e-01 0.000e+00  8.028e+02 2.012e-02 4.611e-01 2.164e-01 6.139e-02 2.048e-03 2.624e-02 2.609e-02 4.784e-02 6.291e-02 6.341e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  2.600e-01 0.000e+00  9.063e+02 1.784e-02 4.641e-01 2.130e-01 6.710e-02 2.170e-03 2.727e-02 2.704e-02 5.527e-02 6.372e-02 6.427e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  2.800e-01 0.000e+00  1.017e+03 1.591e-02 4.662e-01 2.097e-01 7.230e-02 2.204e-03 2.842e-02 2.810e-02 6.383e-02 6.459e-02 6.521e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  3.000e-01 0.000e+00  1.135e+03 1.427e-02 4.678e-01 2.066e-01 7.706e-02 2.246e-03 2.970e-02 2.927e-02 7.339e-02 6.553e-02 6.622e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  3.200e-01 0.000e+00  1.261e+03 1.287e-02 4.689e-01 2.038e-01 8.142e-02 2.265e-03 3.112e-02 3.057e-02 8.180e-02 6.655e-02 6.732e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  3.400e-01 0.000e+00  1.393e+03 1.166e-02 4.696e-01 2.011e-01 8.541e-02 2.272e-03 3.270e-02 3.201e-02 8.744e-02 6.765e-02 6.849e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  3.600e-01 0.000e+00  1.533e+03 1.061e-02 4.701e-01 1.986e-01 8.907e-02 2.211e-03 3.445e-02 3.360e-02 9.502e-02 6.882e-02 6.976e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  3.800e-01 0.000e+00  1.681e+03 9.698e-03 4.704e-01 1.963e-01 9.245e-02 2.050e-03 3.640e-02 3.535e-02 9.831e-02 7.008e-02 7.112e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  4.000e-01 0.000e+00  1.835e+03 8.898e-03 4.705e-01 1.942e-01 9.555e-02 2.278e-03 3.856e-02 3.730e-02 1.142e-01 7.142e-02 7.257e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  4.200e-01 0.000e+00  1.997e+03 8.193e-03 4.705e-01 1.921e-01 9.843e-02 2.342e-03 4.096e-02 3.945e-02 1.239e-01 7.285e-02 7.412e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  4.400e-01 0.000e+00  2.166e+03 7.570e-03 4.704e-01 1.902e-01 1.011e-01 2.211e-03 4.363e-02 4.182e-02 1.337e-01 7.438e-02 7.578e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  4.600e-01 0.000e+00  2.343e+03 7.016e-03 4.702e-01 1.885e-01 1.036e-01 2.364e-03 4.660e-02 4.446e-02 1.497e-01 7.601e-02 7.754e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  4.800e-01 0.000e+00  2.526e+03 6.522e-03 4.699e-01 1.868e-01 1.059e-01 2.343e-03 4.990e-02 4.738e-02 1.767e-01 7.775e-02 7.943e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  5.000e-01 0.000e+00  2.717e+03 6.079e-03 4.697e-01 1.852e-01 1.080e-01 2.432e-03 5.359e-02 5.062e-02 1.777e-01 7.960e-02 8.144e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  5.200e-01 0.000e+00  2.916e+03 5.682e-03 4.693e-01 1.838e-01 1.100e-01 2.415e-03 5.770e-02 5.421e-02 1.930e-01 8.156e-02 8.358e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  5.400e-01 0.000e+00  3.121e+03 5.323e-03 4.690e-01 1.824e-01 1.119e-01 2.385e-03 6.231e-02 5.821e-02 2.145e-01 8.365e-02 8.585e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  5.600e-01 0.000e+00  3.334e+03 4.998e-03 4.686e-01 1.811e-01 1.136e-01 2.400e-03 6.746e-02 6.266e-02 2.303e-01 8.587e-02 8.828e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  5.800e-01 0.000e+00  3.555e+03 4.703e-03 4.682e-01 1.798e-01 1.153e-01 2.451e-03 7.323e-02 6.762e-02 2.517e-01 8.822e-02 9.085e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  6.000e-01 0.000e+00  3.782e+03 4.435e-03 4.679e-01 1.787e-01 1.168e-01 2.458e-03 7.972e-02 7.316e-02 2.689e-01 9.072e-02 9.360e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  6.200e-01 0.000e+00  4.017e+03 4.191e-03 4.675e-01 1.776e-01 1.183e-01 2.502e-03 8.702e-02 7.936e-02 2.699e-01 9.338e-02 9.651e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  6.400e-01 0.000e+00  4.259e+03 3.967e-03 4.671e-01 1.765e-01 1.197e-01 2.524e-03 9.524e-02 8.629e-02 3.114e-01 9.620e-02 9.962e-02 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  6.600e-01 0.000e+00  4.508e+03 3.761e-03 4.667e-01 1.755e-01 1.210e-01 2.587e-03 1.045e-01 9.407e-02 3.339e-01 9.919e-02 1.029e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  6.800e-01 0.000e+00  4.765e+03 3.572e-03 4.663e-01 1.746e-01 1.222e-01 2.658e-03 1.150e-01 1.028e-01 3.534e-01 1.024e-01 1.064e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  7.000e-01 0.000e+00  5.029e+03 3.399e-03 4.659e-01 1.737e-01 1.234e-01 2.642e-03 1.269e-01 1.126e-01 3.659e-01 1.057e-01 1.102e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  7.200e-01 0.000e+00  5.300e+03 3.238e-03 4.655e-01 1.728e-01 1.245e-01 2.696e-03 1.405e-01 1.237e-01 3.792e-01 1.093e-01 1.141e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  7.400e-01 0.000e+00  5.579e+03 3.090e-03 4.651e-01 1.720e-01 1.255e-01 2.691e-03 1.558e-01 1.363e-01 3.887e-01 1.131e-01 1.184e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  7.600e-01 0.000e+00  5.865e+03 2.952e-03 4.648e-01 1.713e-01 1.265e-01 2.681e-03 1.734e-01 1.504e-01 4.123e-01 1.172e-01 1.229e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  7.800e-01 0.000e+00  6.158e+03 2.824e-03 4.644e-01 1.705e-01 1.275e-01 2.686e-03 1.934e-01 1.665e-01 4.573e-01 1.215e-01 1.277e-01 #  p p > zp > l+ l-
8.777e+03 -6.930e-01  8.000e-01 0.000e+00  6.458e+03 2.705e-03 4.641e-01 1.698e-01 1.284e-01 2.895e-03 2.164e-01 1.847e-01 4.292e-01 1.260e-01 1.328e-01 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  0.000e+00 0.000e+00  9.270e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.870e-03 2.018e-02 2.045e-02 1.870e-03 5.770e-02 5.783e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  2.000e-02 0.000e+00  1.053e+02 1.099e-01 1.974e-01 1.991e-01 1.515e-02 1.772e-03 2.028e-02 2.055e-02 3.182e-03 5.780e-02 5.794e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  4.000e-02 0.000e+00  1.239e+02 9.333e-02 2.635e-01 2.205e-01 2.601e-03 1.690e-03 2.043e-02 2.069e-02 4.762e-03 5.794e-02 5.809e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  6.000e-02 0.000e+00  1.486e+02 7.778e-02 3.176e-01 2.324e-01 3.058e-04 1.720e-03 2.063e-02 2.088e-02 7.026e-03 5.813e-02 5.829e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  8.000e-02 0.000e+00  1.792e+02 6.443e-02 3.592e-01 2.375e-01 4.262e-03 1.598e-03 2.089e-02 2.112e-02 8.897e-03 5.836e-02 5.854e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  1.000e-01 0.000e+00  2.159e+02 5.345e-02 3.902e-01 2.383e-01 1.147e-02 1.637e-03 2.119e-02 2.141e-02 1.196e-02 5.864e-02 5.884e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  1.200e-01 0.000e+00  2.587e+02 4.461e-02 4.128e-01 2.366e-01 2.005e-02 1.685e-03 2.156e-02 2.175e-02 1.571e-02 5.897e-02 5.919e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  1.400e-01 0.000e+00  3.074e+02 3.753e-02 4.293e-01 2.335e-01 2.892e-02 1.685e-03 2.198e-02 2.214e-02 1.922e-02 5.935e-02 5.960e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  1.600e-01 0.000e+00  3.622e+02 3.185e-02 4.413e-01 2.297e-01 3.752e-02 1.661e-03 2.247e-02 2.260e-02 2.298e-02 5.978e-02 6.005e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  1.800e-01 0.000e+00  4.231e+02 2.728e-02 4.501e-01 2.257e-01 4.559e-02 1.666e-03 2.302e-02 2.311e-02 2.735e-02 6.026e-02 6.057e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  2.000e-01 0.000e+00  4.899e+02 2.356e-02 4.565e-01 2.216e-01 5.303e-02 1.669e-03 2.364e-02 2.369e-02 3.232e-02 6.079e-02 6.114e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  2.200e-01 0.000e+00  5.628e+02 2.052e-02 4.611e-01 2.177e-01 5.982e-02 1.668e-03 2.434e-02 2.434e-02 3.755e-02 6.138e-02 6.176e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  2.400e-01 0.000e+00  6.417e+02 1.801e-02 4.645e-01 2.140e-01 6.599e-02 1.676e-03 2.512e-02 2.506e-02 4.327e-02 6.202e-02 6.245e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  2.600e-01 0.000e+00  7.267e+02 1.592e-02 4.669e-01 2.105e-01 7.159e-02 1.693e-03 2.598e-02 2.586e-02 4.796e-02 6.271e-02 6.319e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  2.800e-01 0.000e+00  8.176e+02 1.416e-02 4.686e-01 2.073e-01 7.668e-02 1.747e-03 2.694e-02 2.675e-02 5.773e-02 6.347e-02 6.400e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  3.000e-01 0.000e+00  9.146e+02 1.267e-02 4.698e-01 2.043e-01 8.131e-02 1.691e-03 2.801e-02 2.772e-02 6.434e-02 6.428e-02 6.487e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  3.200e-01 0.000e+00  1.018e+03 1.140e-02 4.706e-01 2.014e-01 8.552e-02 1.777e-03 2.918e-02 2.880e-02 7.115e-02 6.516e-02 6.582e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  3.400e-01 0.000e+00  1.127e+03 1.031e-02 4.711e-01 1.988e-01 8.936e-02 1.745e-03 3.048e-02 2.999e-02 7.784e-02 6.610e-02 6.683e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  3.600e-01 0.000e+00  1.242e+03 9.373e-03 4.714e-01 1.964e-01 9.288e-02 1.808e-03 3.191e-02 3.129e-02 9.147e-02 6.710e-02 6.791e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  3.800e-01 0.000e+00  1.363e+03 8.555e-03 4.715e-01 1.942e-01 9.611e-02 1.873e-03 3.349e-02 3.272e-02 1.012e-01 6.818e-02 6.907e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  4.000e-01 0.000e+00  1.490e+03 7.840e-03 4.715e-01 1.921e-01 9.908e-02 1.839e-03 3.523e-02 3.430e-02 1.133e-01 6.933e-02 7.031e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  4.200e-01 0.000e+00  1.623e+03 7.211e-03 4.713e-01 1.901e-01 1.018e-01 1.808e-03 3.715e-02 3.603e-02 1.095e-01 7.055e-02 7.163e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  4.400e-01 0.000e+00  1.762e+03 6.656e-03 4.711e-01 1.883e-01 1.044e-01 1.846e-03 3.927e-02 3.794e-02 1.252e-01 7.185e-02 7.304e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  4.600e-01 0.000e+00  1.908e+03 6.164e-03 4.709e-01 1.866e-01 1.067e-01 1.778e-03 4.162e-02 4.003e-02 1.314e-01 7.324e-02 7.453e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  4.800e-01 0.000e+00  2.059e+03 5.725e-03 4.705e-01 1.850e-01 1.089e-01 1.873e-03 4.420e-02 4.234e-02 1.495e-01 7.471e-02 7.613e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  5.000e-01 0.000e+00  2.216e+03 5.333e-03 4.702e-01 1.835e-01 1.109e-01 1.903e-03 4.707e-02 4.487e-02 1.546e-01 7.627e-02 7.782e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  5.200e-01 0.000e+00  2.380e+03 4.980e-03 4.698e-01 1.821e-01 1.128e-01 1.863e-03 5.024e-02 4.767e-02 1.725e-01 7.792e-02 7.961e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  5.400e-01 0.000e+00  2.549e+03 4.663e-03 4.694e-01 1.808e-01 1.146e-01 1.898e-03 5.375e-02 5.075e-02 1.864e-01 7.967e-02 8.152e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  5.600e-01 0.000e+00  2.724e+03 4.376e-03 4.690e-01 1.795e-01 1.162e-01 1.996e-03 5.764e-02 5.416e-02 2.179e-01 8.153e-02 8.354e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  5.800e-01 0.000e+00  2.906e+03 4.116e-03 4.686e-01 1.783e-01 1.178e-01 2.074e-03 6.196e-02 5.792e-02 2.435e-01 8.350e-02 8.569e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  6.000e-01 0.000e+00  3.093e+03 3.880e-03 4.682e-01 1.772e-01 1.192e-01 2.141e-03 6.678e-02 6.207e-02 2.615e-01 8.558e-02 8.796e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  6.200e-01 0.000e+00  3.287e+03 3.664e-03 4.678e-01 1.762e-01 1.206e-01 2.220e-03 7.213e-02 6.668e-02 2.809e-01 8.778e-02 9.037e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  6.400e-01 0.000e+00  3.486e+03 3.467e-03 4.674e-01 1.752e-01 1.219e-01 2.207e-03 7.811e-02 7.179e-02 3.112e-01 9.011e-02 9.293e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  6.600e-01 0.000e+00  3.692e+03 3.286e-03 4.670e-01 1.743e-01 1.231e-01 2.112e-03 8.478e-02 7.746e-02 3.313e-01 9.258e-02 9.564e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  6.800e-01 0.000e+00  3.903e+03 3.120e-03 4.666e-01 1.734e-01 1.243e-01 2.199e-03 9.224e-02 8.377e-02 3.390e-01 9.519e-02 9.851e-02 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  7.000e-01 0.000e+00  4.121e+03 2.967e-03 4.662e-01 1.725e-01 1.254e-01 2.360e-03 1.006e-01 9.079e-02 3.453e-01 9.795e-02 1.015e-01 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  7.200e-01 0.000e+00  4.344e+03 2.826e-03 4.659e-01 1.717e-01 1.264e-01 2.405e-03 1.100e-01 9.862e-02 3.746e-01 1.009e-01 1.048e-01 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  7.400e-01 0.000e+00  4.574e+03 2.696e-03 4.655e-01 1.709e-01 1.274e-01 2.431e-03 1.205e-01 1.074e-01 4.140e-01 1.040e-01 1.082e-01 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  7.600e-01 0.000e+00  4.810e+03 2.575e-03 4.651e-01 1.702e-01 1.284e-01 2.345e-03 1.324e-01 1.172e-01 4.047e-01 1.072e-01 1.118e-01 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  7.800e-01 0.000e+00  5.051e+03 2.463e-03 4.648e-01 1.695e-01 1.293e-01 2.254e-03 1.458e-01 1.281e-01 4.142e-01 1.107e-01 1.157e-01 #  p p > zp > l+ l-
8.209e+03 -6.435e-01  8.000e-01 0.000e+00  5.299e+03 2.359e-03 4.644e-01 1.688e-01 1.301e-01 2.492e-03 1.610e-01 1.404e-01 4.455e-01 1.143e-01 1.197e-01 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  0.000e+00 0.000e+00  6.759e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.453e-03 2.001e-02 2.029e-02 1.453e-03 5.754e-02 5.766e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  2.000e-02 0.000e+00  7.779e+01 1.085e-01 2.032e-01 2.013e-01 1.366e-02 1.430e-03 2.009e-02 2.037e-02 2.678e-03 5.762e-02 5.775e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  4.000e-02 0.000e+00  9.312e+01 9.056e-02 2.732e-01 2.231e-01 1.648e-03 1.416e-03 2.022e-02 2.050e-02 4.273e-03 5.774e-02 5.788e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  6.000e-02 0.000e+00  1.136e+02 7.418e-02 3.289e-01 2.344e-01 7.823e-04 1.340e-03 2.040e-02 2.066e-02 5.911e-03 5.791e-02 5.806e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  8.000e-02 0.000e+00  1.392e+02 6.049e-02 3.704e-01 2.385e-01 6.241e-03 1.285e-03 2.062e-02 2.087e-02 7.845e-03 5.812e-02 5.828e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  1.000e-01 0.000e+00  1.700e+02 4.952e-02 4.004e-01 2.382e-01 1.467e-02 1.358e-03 2.089e-02 2.112e-02 1.086e-02 5.836e-02 5.854e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  1.200e-01 0.000e+00  2.059e+02 4.088e-02 4.218e-01 2.357e-01 2.411e-02 1.117e-03 2.121e-02 2.142e-02 1.153e-02 5.866e-02 5.885e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  1.400e-01 0.000e+00  2.469e+02 3.408e-02 4.370e-01 2.319e-01 3.352e-02 1.277e-03 2.158e-02 2.177e-02 1.591e-02 5.899e-02 5.921e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  1.600e-01 0.000e+00  2.931e+02 2.871e-02 4.478e-01 2.277e-01 4.243e-02 1.277e-03 2.201e-02 2.217e-02 1.999e-02 5.937e-02 5.962e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  1.800e-01 0.000e+00  3.444e+02 2.443e-02 4.555e-01 2.234e-01 5.063e-02 1.274e-03 2.249e-02 2.262e-02 2.387e-02 5.980e-02 6.007e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  2.000e-01 0.000e+00  4.009e+02 2.100e-02 4.609e-01 2.192e-01 5.809e-02 1.260e-03 2.303e-02 2.312e-02 2.765e-02 6.027e-02 6.058e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  2.200e-01 0.000e+00  4.625e+02 1.821e-02 4.648e-01 2.151e-01 6.482e-02 1.225e-03 2.364e-02 2.369e-02 3.162e-02 6.079e-02 6.113e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  2.400e-01 0.000e+00  5.292e+02 1.593e-02 4.676e-01 2.114e-01 7.089e-02 1.249e-03 2.431e-02 2.431e-02 3.628e-02 6.135e-02 6.174e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  2.600e-01 0.000e+00  6.011e+02 1.403e-02 4.695e-01 2.079e-01 7.635e-02 1.258e-03 2.506e-02 2.501e-02 4.165e-02 6.197e-02 6.240e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  2.800e-01 0.000e+00  6.781e+02 1.245e-02 4.708e-01 2.047e-01 8.129e-02 1.277e-03 2.589e-02 2.577e-02 4.724e-02 6.264e-02 6.311e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  3.000e-01 0.000e+00  7.603e+02 1.112e-02 4.717e-01 2.017e-01 8.575e-02 1.278e-03 2.680e-02 2.661e-02 5.545e-02 6.335e-02 6.388e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  3.200e-01 0.000e+00  8.476e+02 9.984e-03 4.722e-01 1.989e-01 8.979e-02 1.343e-03 2.781e-02 2.754e-02 6.378e-02 6.413e-02 6.471e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  3.400e-01 0.000e+00  9.400e+02 9.015e-03 4.724e-01 1.964e-01 9.347e-02 1.363e-03 2.891e-02 2.855e-02 6.978e-02 6.496e-02 6.560e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  3.600e-01 0.000e+00  1.038e+03 8.180e-03 4.725e-01 1.940e-01 9.683e-02 1.401e-03 3.013e-02 2.967e-02 8.060e-02 6.584e-02 6.656e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  3.800e-01 0.000e+00  1.140e+03 7.456e-03 4.724e-01 1.919e-01 9.990e-02 1.436e-03 3.146e-02 3.088e-02 8.967e-02 6.679e-02 6.757e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  4.000e-01 0.000e+00  1.248e+03 6.825e-03 4.723e-01 1.898e-01 1.027e-01 1.465e-03 3.293e-02 3.221e-02 9.815e-02 6.780e-02 6.866e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  4.200e-01 0.000e+00  1.361e+03 6.271e-03 4.720e-01 1.880e-01 1.053e-01 1.363e-03 3.454e-02 3.367e-02 1.080e-01 6.887e-02 6.982e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  4.400e-01 0.000e+00  1.479e+03 5.782e-03 4.717e-01 1.862e-01 1.077e-01 1.512e-03 3.630e-02 3.527e-02 1.069e-01 7.001e-02 7.105e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  4.600e-01 0.000e+00  1.603e+03 5.350e-03 4.714e-01 1.846e-01 1.099e-01 1.560e-03 3.824e-02 3.701e-02 1.244e-01 7.122e-02 7.235e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  4.800e-01 0.000e+00  1.731e+03 4.965e-03 4.710e-01 1.831e-01 1.120e-01 1.582e-03 4.037e-02 3.892e-02 1.481e-01 7.251e-02 7.374e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  5.000e-01 0.000e+00  1.865e+03 4.622e-03 4.706e-01 1.817e-01 1.139e-01 1.606e-03 4.271e-02 4.101e-02 1.643e-01 7.386e-02 7.521e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  5.200e-01 0.000e+00  2.003e+03 4.314e-03 4.702e-01 1.803e-01 1.157e-01 1.548e-03 4.528e-02 4.330e-02 1.698e-01 7.530e-02 7.677e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  5.400e-01 0.000e+00  2.147e+03 4.036e-03 4.698e-01 1.791e-01 1.173e-01 1.689e-03 4.812e-02 4.580e-02 1.901e-01 7.682e-02 7.842e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  5.600e-01 0.000e+00  2.296e+03 3.786e-03 4.694e-01 1.779e-01 1.189e-01 1.674e-03 5.124e-02 4.855e-02 2.096e-01 7.843e-02 8.017e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  5.800e-01 0.000e+00  2.450e+03 3.559e-03 4.689e-01 1.768e-01 1.203e-01 1.756e-03 5.468e-02 5.157e-02 2.279e-01 8.013e-02 8.202e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  6.000e-01 0.000e+00  2.610e+03 3.353e-03 4.685e-01 1.757e-01 1.217e-01 1.691e-03 5.848e-02 5.489e-02 2.353e-01 8.192e-02 8.397e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  6.200e-01 0.000e+00  2.774e+03 3.165e-03 4.681e-01 1.747e-01 1.230e-01 1.675e-03 6.269e-02 5.854e-02 2.474e-01 8.382e-02 8.604e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  6.400e-01 0.000e+00  2.944e+03 2.994e-03 4.677e-01 1.738e-01 1.242e-01 1.781e-03 6.734e-02 6.256e-02 2.788e-01 8.581e-02 8.822e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  6.600e-01 0.000e+00  3.118e+03 2.837e-03 4.673e-01 1.729e-01 1.253e-01 1.773e-03 7.249e-02 6.699e-02 2.975e-01 8.792e-02 9.053e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  6.800e-01 0.000e+00  3.298e+03 2.692e-03 4.669e-01 1.721e-01 1.264e-01 1.865e-03 7.820e-02 7.187e-02 3.288e-01 9.015e-02 9.297e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  7.000e-01 0.000e+00  3.483e+03 2.560e-03 4.665e-01 1.713e-01 1.275e-01 1.846e-03 8.455e-02 7.727e-02 3.518e-01 9.250e-02 9.555e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  7.200e-01 0.000e+00  3.673e+03 2.437e-03 4.661e-01 1.705e-01 1.284e-01 1.906e-03 9.161e-02 8.324e-02 3.782e-01 9.497e-02 9.827e-02 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  7.400e-01 0.000e+00  3.869e+03 2.324e-03 4.657e-01 1.698e-01 1.294e-01 2.054e-03 9.948e-02 8.985e-02 4.041e-01 9.759e-02 1.011e-01 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  7.600e-01 0.000e+00  4.069e+03 2.220e-03 4.654e-01 1.691e-01 1.302e-01 2.066e-03 1.083e-01 9.718e-02 4.203e-01 1.003e-01 1.042e-01 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  7.800e-01 0.000e+00  4.275e+03 2.122e-03 4.650e-01 1.685e-01 1.311e-01 2.109e-03 1.181e-01 1.053e-01 4.491e-01 1.032e-01 1.074e-01 #  p p > zp > l+ l-
7.760e+03 -5.940e-01  8.000e-01 0.000e+00  4.485e+03 2.032e-03 4.647e-01 1.678e-01 1.319e-01 2.118e-03 1.290e-01 1.144e-01 4.786e-01 1.063e-01 1.108e-01 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  0.000e+00 0.000e+00  4.981e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.243e-03 1.988e-02 2.017e-02 1.243e-03 5.742e-02 5.753e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  2.000e-02 0.000e+00  5.822e+01 1.068e-01 2.099e-01 2.038e-01 1.202e-02 1.077e-03 1.995e-02 2.024e-02 2.118e-03 5.749e-02 5.761e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  4.000e-02 0.000e+00  7.113e+01 8.735e-02 2.842e-01 2.260e-01 8.324e-04 1.038e-03 2.007e-02 2.035e-02 3.375e-03 5.760e-02 5.772e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  6.000e-02 0.000e+00  8.853e+01 7.013e-02 3.413e-01 2.363e-01 1.724e-03 1.016e-03 2.022e-02 2.050e-02 4.939e-03 5.774e-02 5.788e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  8.000e-02 0.000e+00  1.104e+02 5.619e-02 3.824e-01 2.391e-01 8.878e-03 1.007e-03 2.042e-02 2.068e-02 6.833e-03 5.793e-02 5.808e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  1.000e-01 0.000e+00  1.368e+02 4.533e-02 4.110e-01 2.377e-01 1.858e-02 9.862e-04 2.066e-02 2.091e-02 8.645e-03 5.815e-02 5.831e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  1.200e-01 0.000e+00  1.677e+02 3.697e-02 4.308e-01 2.342e-01 2.885e-02 9.192e-04 2.094e-02 2.117e-02 1.069e-02 5.841e-02 5.859e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  1.400e-01 0.000e+00  2.031e+02 3.053e-02 4.445e-01 2.299e-01 3.875e-02 8.922e-04 2.127e-02 2.148e-02 1.298e-02 5.871e-02 5.892e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  1.600e-01 0.000e+00  2.429e+02 2.552e-02 4.540e-01 2.252e-01 4.789e-02 9.239e-04 2.165e-02 2.184e-02 1.632e-02 5.906e-02 5.928e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  1.800e-01 0.000e+00  2.873e+02 2.158e-02 4.605e-01 2.207e-01 5.616e-02 9.490e-04 2.208e-02 2.224e-02 2.024e-02 5.944e-02 5.969e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  2.000e-01 0.000e+00  3.361e+02 1.845e-02 4.651e-01 2.163e-01 6.357e-02 9.415e-04 2.256e-02 2.269e-02 2.382e-02 5.987e-02 6.015e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  2.200e-01 0.000e+00  3.895e+02 1.593e-02 4.682e-01 2.122e-01 7.018e-02 9.692e-04 2.310e-02 2.319e-02 2.810e-02 6.033e-02 6.064e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  2.400e-01 0.000e+00  4.473e+02 1.388e-02 4.703e-01 2.085e-01 7.609e-02 8.047e-04 2.370e-02 2.375e-02 2.784e-02 6.084e-02 6.119e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  2.600e-01 0.000e+00  5.096e+02 1.219e-02 4.718e-01 2.050e-01 8.138e-02 9.631e-04 2.437e-02 2.436e-02 3.730e-02 6.140e-02 6.179e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  2.800e-01 0.000e+00  5.764e+02 1.079e-02 4.727e-01 2.018e-01 8.612e-02 9.938e-04 2.510e-02 2.504e-02 4.291e-02 6.200e-02 6.243e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  3.000e-01 0.000e+00  6.477e+02 9.614e-03 4.732e-01 1.989e-01 9.039e-02 1.019e-03 2.590e-02 2.579e-02 4.964e-02 6.265e-02 6.312e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  3.200e-01 0.000e+00  7.235e+02 8.618e-03 4.734e-01 1.962e-01 9.424e-02 1.027e-03 2.679e-02 2.660e-02 5.669e-02 6.334e-02 6.387e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  3.400e-01 0.000e+00  8.038e+02 7.768e-03 4.735e-01 1.938e-01 9.773e-02 1.043e-03 2.776e-02 2.749e-02 6.346e-02 6.409e-02 6.467e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  3.600e-01 0.000e+00  8.886e+02 7.038e-03 4.734e-01 1.915e-01 1.009e-01 1.066e-03 2.882e-02 2.847e-02 7.116e-02 6.489e-02 6.553e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  3.800e-01 0.000e+00  9.779e+02 6.407e-03 4.732e-01 1.894e-01 1.038e-01 1.102e-03 2.998e-02 2.953e-02 8.176e-02 6.574e-02 6.644e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  4.000e-01 0.000e+00  1.072e+03 5.857e-03 4.729e-01 1.875e-01 1.065e-01 1.112e-03 3.125e-02 3.069e-02 7.835e-02 6.664e-02 6.741e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  4.200e-01 0.000e+00  1.170e+03 5.376e-03 4.725e-01 1.857e-01 1.089e-01 1.057e-03 3.264e-02 3.195e-02 9.257e-02 6.760e-02 6.845e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  4.400e-01 0.000e+00  1.273e+03 4.953e-03 4.721e-01 1.841e-01 1.111e-01 1.144e-03 3.416e-02 3.333e-02 1.039e-01 6.862e-02 6.955e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  4.600e-01 0.000e+00  1.380e+03 4.578e-03 4.717e-01 1.825e-01 1.132e-01 1.201e-03 3.582e-02 3.483e-02 1.172e-01 6.970e-02 7.071e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  4.800e-01 0.000e+00  1.492e+03 4.246e-03 4.713e-01 1.811e-01 1.151e-01 1.221e-03 3.763e-02 3.646e-02 1.366e-01 7.085e-02 7.195e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  5.000e-01 0.000e+00  1.608e+03 3.949e-03 4.709e-01 1.797e-01 1.169e-01 1.248e-03 3.962e-02 3.825e-02 1.500e-01 7.206e-02 7.326e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  5.200e-01 0.000e+00  1.729e+03 3.684e-03 4.704e-01 1.785e-01 1.186e-01 1.284e-03 4.179e-02 4.019e-02 1.669e-01 7.334e-02 7.464e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  5.400e-01 0.000e+00  1.854e+03 3.445e-03 4.700e-01 1.773e-01 1.201e-01 1.302e-03 4.418e-02 4.231e-02 1.814e-01 7.469e-02 7.611e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  5.600e-01 0.000e+00  1.984e+03 3.230e-03 4.695e-01 1.762e-01 1.216e-01 1.350e-03 4.679e-02 4.463e-02 1.954e-01 7.612e-02 7.765e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  5.800e-01 0.000e+00  2.118e+03 3.035e-03 4.691e-01 1.752e-01 1.229e-01 1.400e-03 4.965e-02 4.715e-02 2.147e-01 7.762e-02 7.929e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  6.000e-01 0.000e+00  2.256e+03 2.858e-03 4.687e-01 1.742e-01 1.242e-01 1.434e-03 5.279e-02 4.992e-02 2.376e-01 7.921e-02 8.101e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  6.200e-01 0.000e+00  2.400e+03 2.696e-03 4.683e-01 1.733e-01 1.254e-01 1.384e-03 5.625e-02 5.294e-02 2.383e-01 8.088e-02 8.283e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  6.400e-01 0.000e+00  2.547e+03 2.549e-03 4.678e-01 1.724e-01 1.265e-01 1.411e-03 6.005e-02 5.625e-02 2.627e-01 8.264e-02 8.475e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  6.600e-01 0.000e+00  2.699e+03 2.415e-03 4.674e-01 1.716e-01 1.276e-01 1.509e-03 6.423e-02 5.988e-02 2.833e-01 8.449e-02 8.677e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  6.800e-01 0.000e+00  2.856e+03 2.291e-03 4.670e-01 1.708e-01 1.286e-01 1.554e-03 6.884e-02 6.386e-02 3.132e-01 8.644e-02 8.891e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  7.000e-01 0.000e+00  3.017e+03 2.177e-03 4.667e-01 1.700e-01 1.295e-01 1.642e-03 7.393e-02 6.822e-02 3.409e-01 8.850e-02 9.116e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  7.200e-01 0.000e+00  3.183e+03 2.073e-03 4.663e-01 1.693e-01 1.304e-01 1.627e-03 7.956e-02 7.303e-02 3.658e-01 9.066e-02 9.353e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  7.400e-01 0.000e+00  3.353e+03 1.976e-03 4.659e-01 1.687e-01 1.313e-01 1.665e-03 8.578e-02 7.831e-02 3.924e-01 9.294e-02 9.603e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  7.600e-01 0.000e+00  3.528e+03 1.886e-03 4.656e-01 1.680e-01 1.321e-01 1.670e-03 9.267e-02 8.413e-02 4.073e-01 9.533e-02 9.867e-02 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  7.800e-01 0.000e+00  3.707e+03 1.803e-03 4.652e-01 1.674e-01 1.329e-01 1.723e-03 1.003e-01 9.055e-02 4.523e-01 9.786e-02 1.014e-01 #  p p > zp > l+ l-
7.397e+03 -5.445e-01  8.000e-01 0.000e+00  3.890e+03 1.726e-03 4.649e-01 1.668e-01 1.336e-01 1.788e-03 1.088e-01 9.765e-02 4.795e-01 1.005e-01 1.044e-01 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  0.000e+00 0.000e+00  3.682e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.916e-04 1.978e-02 2.008e-02 8.916e-04 5.732e-02 5.743e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  2.000e-02 0.000e+00  4.387e+01 1.048e-01 2.179e-01 2.067e-01 1.022e-02 8.423e-04 1.984e-02 2.014e-02 1.752e-03 5.738e-02 5.750e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  4.000e-02 0.000e+00  5.494e+01 8.361e-02 2.969e-01 2.289e-01 2.572e-04 7.811e-04 1.994e-02 2.023e-02 2.772e-03 5.748e-02 5.760e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  6.000e-02 0.000e+00  7.000e+01 6.556e-02 3.550e-01 2.380e-01 3.299e-03 7.424e-04 2.008e-02 2.036e-02 4.019e-03 5.761e-02 5.774e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  8.000e-02 0.000e+00  8.907e+01 5.150e-02 3.950e-01 2.393e-01 1.234e-02 7.375e-04 2.026e-02 2.053e-02 5.652e-03 5.778e-02 5.792e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  1.000e-01 0.000e+00  1.121e+02 4.088e-02 4.219e-01 2.366e-01 2.335e-02 7.199e-04 2.048e-02 2.073e-02 7.479e-03 5.798e-02 5.813e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  1.200e-01 0.000e+00  1.392e+02 3.292e-02 4.398e-01 2.323e-01 3.440e-02 6.958e-04 2.073e-02 2.098e-02 9.228e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  1.400e-01 0.000e+00  1.703e+02 2.691e-02 4.518e-01 2.273e-01 4.469e-02 6.484e-04 2.103e-02 2.126e-02 1.076e-02 5.850e-02 5.868e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  1.600e-01 0.000e+00  2.054e+02 2.231e-02 4.598e-01 2.223e-01 5.396e-02 6.515e-04 2.138e-02 2.158e-02 1.330e-02 5.881e-02 5.902e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  1.800e-01 0.000e+00  2.445e+02 1.875e-02 4.652e-01 2.175e-01 6.220e-02 6.663e-04 2.177e-02 2.194e-02 1.640e-02 5.916e-02 5.939e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  2.000e-01 0.000e+00  2.876e+02 1.594e-02 4.688e-01 2.131e-01 6.948e-02 6.958e-04 2.220e-02 2.235e-02 2.034e-02 5.955e-02 5.981e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  2.200e-01 0.000e+00  3.347e+02 1.371e-02 4.712e-01 2.090e-01 7.592e-02 7.003e-04 2.269e-02 2.281e-02 2.444e-02 5.997e-02 6.026e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  2.400e-01 0.000e+00  3.858e+02 1.190e-02 4.727e-01 2.052e-01 8.162e-02 6.230e-04 2.323e-02 2.331e-02 2.330e-02 6.044e-02 6.076e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  2.600e-01 0.000e+00  4.409e+02 1.042e-02 4.737e-01 2.018e-01 8.668e-02 6.418e-04 2.383e-02 2.387e-02 2.979e-02 6.095e-02 6.131e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  2.800e-01 0.000e+00  5.000e+02 9.197e-03 4.742e-01 1.988e-01 9.119e-02 7.027e-04 2.449e-02 2.448e-02 3.346e-02 6.150e-02 6.189e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  3.000e-01 0.000e+00  5.631e+02 8.175e-03 4.744e-01 1.959e-01 9.523e-02 6.986e-04 2.521e-02 2.515e-02 3.842e-02 6.209e-02 6.253e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  3.200e-01 0.000e+00  6.302e+02 7.314e-03 4.744e-01 1.934e-01 9.887e-02 7.483e-04 2.600e-02 2.588e-02 4.820e-02 6.273e-02 6.321e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  3.400e-01 0.000e+00  7.014e+02 6.581e-03 4.742e-01 1.910e-01 1.021e-01 7.668e-04 2.687e-02 2.668e-02 5.483e-02 6.341e-02 6.394e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  3.600e-01 0.000e+00  7.765e+02 5.954e-03 4.740e-01 1.889e-01 1.051e-01 8.078e-04 2.782e-02 2.755e-02 6.261e-02 6.414e-02 6.472e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  3.800e-01 0.000e+00  8.556e+02 5.413e-03 4.736e-01 1.869e-01 1.078e-01 8.231e-04 2.885e-02 2.850e-02 7.156e-02 6.491e-02 6.555e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  4.000e-01 0.000e+00  9.388e+02 4.943e-03 4.732e-01 1.851e-01 1.103e-01 8.409e-04 2.998e-02 2.953e-02 6.990e-02 6.574e-02 6.644e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  4.200e-01 0.000e+00  1.026e+03 4.532e-03 4.728e-01 1.834e-01 1.126e-01 7.712e-04 3.121e-02 3.065e-02 7.806e-02 6.661e-02 6.738e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  4.400e-01 0.000e+00  1.117e+03 4.171e-03 4.724e-01 1.818e-01 1.147e-01 8.848e-04 3.255e-02 3.187e-02 9.371e-02 6.754e-02 6.838e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  4.600e-01 0.000e+00  1.212e+03 3.853e-03 4.719e-01 1.804e-01 1.166e-01 9.087e-04 3.401e-02 3.320e-02 1.033e-01 6.853e-02 6.944e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  4.800e-01 0.000e+00  1.311e+03 3.570e-03 4.714e-01 1.790e-01 1.184e-01 9.335e-04 3.560e-02 3.463e-02 1.194e-01 6.957e-02 7.056e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  5.000e-01 0.000e+00  1.415e+03 3.319e-03 4.710e-01 1.778e-01 1.200e-01 9.408e-04 3.733e-02 3.620e-02 1.385e-01 7.066e-02 7.175e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  5.200e-01 0.000e+00  1.522e+03 3.093e-03 4.705e-01 1.766e-01 1.215e-01 9.726e-04 3.923e-02 3.789e-02 1.504e-01 7.182e-02 7.300e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  5.400e-01 0.000e+00  1.633e+03 2.891e-03 4.700e-01 1.755e-01 1.230e-01 9.919e-04 4.129e-02 3.974e-02 1.655e-01 7.305e-02 7.433e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  5.600e-01 0.000e+00  1.748e+03 2.709e-03 4.696e-01 1.745e-01 1.243e-01 1.034e-03 4.354e-02 4.175e-02 1.783e-01 7.434e-02 7.572e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  5.800e-01 0.000e+00  1.867e+03 2.544e-03 4.692e-01 1.735e-01 1.256e-01 1.064e-03 4.600e-02 4.393e-02 2.010e-01 7.569e-02 7.719e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  6.000e-01 0.000e+00  1.990e+03 2.395e-03 4.687e-01 1.726e-01 1.267e-01 1.115e-03 4.869e-02 4.631e-02 2.172e-01 7.712e-02 7.875e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  6.200e-01 0.000e+00  2.118e+03 2.259e-03 4.683e-01 1.717e-01 1.278e-01 1.111e-03 5.163e-02 4.890e-02 2.245e-01 7.863e-02 8.038e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  6.400e-01 0.000e+00  2.249e+03 2.135e-03 4.679e-01 1.709e-01 1.289e-01 1.143e-03 5.485e-02 5.172e-02 2.435e-01 8.021e-02 8.210e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  6.600e-01 0.000e+00  2.384e+03 2.021e-03 4.675e-01 1.701e-01 1.298e-01 1.160e-03 5.838e-02 5.480e-02 2.698e-01 8.187e-02 8.392e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  6.800e-01 0.000e+00  2.523e+03 1.917e-03 4.671e-01 1.694e-01 1.308e-01 1.262e-03 6.225e-02 5.816e-02 2.996e-01 8.362e-02 8.583e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  7.000e-01 0.000e+00  2.666e+03 1.821e-03 4.667e-01 1.687e-01 1.316e-01 1.309e-03 6.650e-02 6.184e-02 3.258e-01 8.546e-02 8.784e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  7.200e-01 0.000e+00  2.814e+03 1.733e-03 4.664e-01 1.681e-01 1.325e-01 1.327e-03 7.117e-02 6.585e-02 3.524e-01 8.739e-02 8.995e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  7.400e-01 0.000e+00  2.965e+03 1.652e-03 4.660e-01 1.675e-01 1.333e-01 1.360e-03 7.631e-02 7.026e-02 3.820e-01 8.942e-02 9.217e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  7.600e-01 0.000e+00  3.120e+03 1.577e-03 4.657e-01 1.669e-01 1.340e-01 1.357e-03 8.197e-02 7.508e-02 4.029e-01 9.156e-02 9.452e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  7.800e-01 0.000e+00  3.279e+03 1.507e-03 4.653e-01 1.663e-01 1.347e-01 1.387e-03 8.821e-02 8.037e-02 4.320e-01 9.380e-02 9.698e-02 #  p p > zp > l+ l-
7.100e+03 -4.950e-01  8.000e-01 0.000e+00  3.442e+03 1.442e-03 4.650e-01 1.658e-01 1.354e-01 1.464e-03 9.511e-02 8.618e-02 4.738e-01 9.615e-02 9.957e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  0.000e+00 0.000e+00  2.712e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 7.181e-04 1.970e-02 2.000e-02 7.181e-04 5.725e-02 5.735e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  2.000e-02 0.000e+00  3.310e+01 1.023e-01 2.275e-01 2.101e-01 8.253e-03 6.497e-04 1.976e-02 2.006e-02 1.456e-03 5.730e-02 5.741e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  4.000e-02 0.000e+00  4.271e+01 7.921e-02 3.113e-01 2.320e-01 8.253e-05 6.064e-04 1.985e-02 2.014e-02 2.381e-03 5.739e-02 5.750e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  6.000e-02 0.000e+00  5.596e+01 6.042e-02 3.699e-01 2.393e-01 5.737e-03 5.756e-04 1.997e-02 2.026e-02 3.519e-03 5.751e-02 5.763e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  8.000e-02 0.000e+00  7.283e+01 4.640e-02 4.082e-01 2.388e-01 1.683e-02 5.266e-04 2.013e-02 2.041e-02 4.684e-03 5.766e-02 5.779e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  1.000e-01 0.000e+00  9.333e+01 3.619e-02 4.328e-01 2.349e-01 2.912e-02 5.049e-04 2.033e-02 2.060e-02 6.060e-03 5.785e-02 5.799e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  1.200e-01 0.000e+00  1.175e+02 2.875e-02 4.485e-01 2.296e-01 4.084e-02 4.932e-04 2.057e-02 2.082e-02 7.686e-03 5.807e-02 5.822e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  1.400e-01 0.000e+00  1.452e+02 2.325e-02 4.586e-01 2.241e-01 5.139e-02 4.853e-04 2.084e-02 2.108e-02 9.571e-03 5.832e-02 5.849e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  1.600e-01 0.000e+00  1.766e+02 1.912e-02 4.652e-01 2.188e-01 6.068e-02 4.509e-04 2.116e-02 2.137e-02 1.104e-02 5.861e-02 5.880e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  1.800e-01 0.000e+00  2.116e+02 1.596e-02 4.694e-01 2.139e-01 6.879e-02 4.545e-04 2.151e-02 2.171e-02 1.367e-02 5.893e-02 5.915e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  2.000e-01 0.000e+00  2.503e+02 1.350e-02 4.721e-01 2.094e-01 7.586e-02 4.646e-04 2.191e-02 2.208e-02 1.609e-02 5.929e-02 5.953e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  2.200e-01 0.000e+00  2.925e+02 1.155e-02 4.737e-01 2.053e-01 8.204e-02 4.929e-04 2.236e-02 2.250e-02 2.011e-02 5.969e-02 5.995e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  2.400e-01 0.000e+00  3.384e+02 9.991e-03 4.747e-01 2.017e-01 8.746e-02 4.959e-04 2.286e-02 2.296e-02 2.320e-02 6.012e-02 6.042e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  2.600e-01 0.000e+00  3.880e+02 8.722e-03 4.752e-01 1.984e-01 9.225e-02 4.374e-04 2.340e-02 2.347e-02 2.352e-02 6.059e-02 6.092e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  2.800e-01 0.000e+00  4.411e+02 7.679e-03 4.753e-01 1.954e-01 9.649e-02 4.690e-04 2.401e-02 2.403e-02 2.831e-02 6.110e-02 6.146e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  3.000e-01 0.000e+00  4.979e+02 6.810e-03 4.753e-01 1.927e-01 1.003e-01 4.764e-04 2.467e-02 2.464e-02 3.237e-02 6.165e-02 6.205e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  3.200e-01 0.000e+00  5.584e+02 6.081e-03 4.750e-01 1.903e-01 1.037e-01 4.745e-04 2.539e-02 2.531e-02 4.017e-02 6.224e-02 6.268e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  3.400e-01 0.000e+00  6.224e+02 5.463e-03 4.747e-01 1.881e-01 1.067e-01 4.588e-04 2.618e-02 2.604e-02 3.909e-02 6.287e-02 6.336e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  3.600e-01 0.000e+00  6.901e+02 4.935e-03 4.743e-01 1.861e-01 1.095e-01 5.872e-04 2.704e-02 2.683e-02 5.539e-02 6.354e-02 6.408e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  3.800e-01 0.000e+00  7.614e+02 4.481e-03 4.739e-01 1.842e-01 1.120e-01 5.982e-04 2.797e-02 2.769e-02 6.289e-02 6.426e-02 6.485e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  4.000e-01 0.000e+00  8.364e+02 4.087e-03 4.734e-01 1.825e-01 1.143e-01 5.698e-04 2.899e-02 2.863e-02 6.444e-02 6.502e-02 6.567e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  4.200e-01 0.000e+00  9.149e+02 3.743e-03 4.729e-01 1.809e-01 1.163e-01 5.959e-04 3.010e-02 2.964e-02 7.441e-02 6.583e-02 6.654e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  4.400e-01 0.000e+00  9.971e+02 3.442e-03 4.724e-01 1.795e-01 1.183e-01 5.768e-04 3.131e-02 3.074e-02 7.807e-02 6.668e-02 6.746e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  4.600e-01 0.000e+00  1.083e+03 3.177e-03 4.719e-01 1.781e-01 1.200e-01 6.196e-04 3.262e-02 3.193e-02 9.140e-02 6.759e-02 6.843e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  4.800e-01 0.000e+00  1.172e+03 2.942e-03 4.714e-01 1.769e-01 1.217e-01 6.467e-04 3.404e-02 3.322e-02 1.024e-01 6.855e-02 6.947e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  5.000e-01 0.000e+00  1.266e+03 2.732e-03 4.709e-01 1.757e-01 1.232e-01 6.982e-04 3.559e-02 3.462e-02 1.135e-01 6.956e-02 7.056e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  5.200e-01 0.000e+00  1.362e+03 2.545e-03 4.704e-01 1.746e-01 1.246e-01 7.077e-04 3.727e-02 3.614e-02 1.225e-01 7.062e-02 7.171e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  5.400e-01 0.000e+00  1.463e+03 2.378e-03 4.700e-01 1.736e-01 1.259e-01 7.396e-04 3.910e-02 3.778e-02 1.453e-01 7.175e-02 7.292e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  5.600e-01 0.000e+00  1.567e+03 2.227e-03 4.695e-01 1.727e-01 1.271e-01 7.679e-04 4.109e-02 3.956e-02 1.607e-01 7.293e-02 7.420e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  5.800e-01 0.000e+00  1.674e+03 2.090e-03 4.691e-01 1.718e-01 1.282e-01 7.868e-04 4.326e-02 4.150e-02 1.840e-01 7.418e-02 7.555e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  6.000e-01 0.000e+00  1.785e+03 1.967e-03 4.686e-01 1.709e-01 1.293e-01 8.494e-04 4.562e-02 4.359e-02 1.959e-01 7.549e-02 7.697e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  6.200e-01 0.000e+00  1.900e+03 1.854e-03 4.682e-01 1.701e-01 1.303e-01 8.813e-04 4.819e-02 4.587e-02 2.270e-01 7.686e-02 7.846e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  6.400e-01 0.000e+00  2.019e+03 1.752e-03 4.678e-01 1.694e-01 1.312e-01 8.639e-04 5.100e-02 4.834e-02 2.440e-01 7.831e-02 8.004e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  6.600e-01 0.000e+00  2.141e+03 1.658e-03 4.674e-01 1.687e-01 1.321e-01 8.838e-04 5.406e-02 5.103e-02 2.432e-01 7.983e-02 8.169e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  6.800e-01 0.000e+00  2.267e+03 1.572e-03 4.671e-01 1.680e-01 1.330e-01 9.330e-04 5.741e-02 5.395e-02 2.763e-01 8.142e-02 8.343e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  7.000e-01 0.000e+00  2.396e+03 1.493e-03 4.667e-01 1.674e-01 1.338e-01 1.009e-03 6.107e-02 5.714e-02 3.137e-01 8.310e-02 8.525e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  7.200e-01 0.000e+00  2.529e+03 1.420e-03 4.664e-01 1.668e-01 1.345e-01 1.063e-03 6.507e-02 6.061e-02 3.339e-01 8.485e-02 8.717e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  7.400e-01 0.000e+00  2.666e+03 1.353e-03 4.660e-01 1.662e-01 1.352e-01 1.017e-03 6.946e-02 6.439e-02 3.517e-01 8.670e-02 8.919e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  7.600e-01 0.000e+00  2.806e+03 1.291e-03 4.657e-01 1.657e-01 1.359e-01 1.049e-03 7.427e-02 6.852e-02 3.859e-01 8.863e-02 9.131e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  7.800e-01 0.000e+00  2.950e+03 1.234e-03 4.654e-01 1.652e-01 1.366e-01 1.105e-03 7.956e-02 7.303e-02 4.226e-01 9.066e-02 9.353e-02 #  p p > zp > l+ l-
6.855e+03 -4.455e-01  8.000e-01 0.000e+00  3.097e+03 1.181e-03 4.651e-01 1.647e-01 1.372e-01 1.145e-03 8.537e-02 7.796e-02 4.720e-01 9.279e-02 9.587e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  0.000e+00 0.000e+00  1.977e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.023e-04 1.964e-02 1.994e-02 5.023e-04 5.719e-02 5.728e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  2.000e-02 0.000e+00  2.488e+01 9.922e-02 2.391e-01 2.139e-01 6.134e-03 4.487e-04 1.968e-02 1.999e-02 1.081e-03 5.723e-02 5.734e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  4.000e-02 0.000e+00  3.333e+01 7.400e-02 3.280e-01 2.351e-01 5.587e-04 4.425e-04 1.977e-02 2.007e-02 1.967e-03 5.731e-02 5.742e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  6.000e-02 0.000e+00  4.511e+01 5.463e-02 3.861e-01 2.401e-01 9.349e-03 4.189e-04 1.988e-02 2.017e-02 2.969e-03 5.742e-02 5.754e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  8.000e-02 0.000e+00  6.023e+01 4.089e-02 4.218e-01 2.376e-01 2.261e-02 3.781e-04 2.003e-02 2.031e-02 3.851e-03 5.756e-02 5.769e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  1.000e-01 0.000e+00  7.869e+01 3.128e-02 4.435e-01 2.323e-01 3.608e-02 3.400e-04 2.021e-02 2.049e-02 4.829e-03 5.773e-02 5.787e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  1.200e-01 0.000e+00  1.005e+02 2.449e-02 4.568e-01 2.262e-01 4.830e-02 3.441e-04 2.043e-02 2.069e-02 6.331e-03 5.794e-02 5.809e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  1.400e-01 0.000e+00  1.256e+02 1.959e-02 4.649e-01 2.202e-01 5.895e-02 3.347e-04 2.069e-02 2.093e-02 7.970e-03 5.817e-02 5.834e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  1.600e-01 0.000e+00  1.541e+02 1.597e-02 4.699e-01 2.147e-01 6.810e-02 3.034e-04 2.098e-02 2.120e-02 8.895e-03 5.844e-02 5.863e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  1.800e-01 0.000e+00  1.859e+02 1.324e-02 4.729e-01 2.097e-01 7.595e-02 3.076e-04 2.131e-02 2.151e-02 1.098e-02 5.875e-02 5.895e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  2.000e-01 0.000e+00  2.211e+02 1.114e-02 4.747e-01 2.053e-01 8.270e-02 2.933e-04 2.168e-02 2.186e-02 1.281e-02 5.908e-02 5.931e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  2.200e-01 0.000e+00  2.595e+02 9.490e-03 4.757e-01 2.013e-01 8.855e-02 3.287e-04 2.209e-02 2.225e-02 1.514e-02 5.945e-02 5.970e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  2.400e-01 0.000e+00  3.014e+02 8.179e-03 4.761e-01 1.978e-01 9.364e-02 3.228e-04 2.255e-02 2.268e-02 1.909e-02 5.986e-02 6.014e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  2.600e-01 0.000e+00  3.465e+02 7.119e-03 4.762e-01 1.947e-01 9.810e-02 3.277e-04 2.306e-02 2.315e-02 2.248e-02 6.030e-02 6.061e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  2.800e-01 0.000e+00  3.950e+02 6.251e-03 4.760e-01 1.919e-01 1.020e-01 3.039e-04 2.362e-02 2.367e-02 2.440e-02 6.077e-02 6.111e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  3.000e-01 0.000e+00  4.468e+02 5.532e-03 4.757e-01 1.893e-01 1.055e-01 3.140e-04 2.423e-02 2.424e-02 2.682e-02 6.128e-02 6.166e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  3.200e-01 0.000e+00  5.020e+02 4.930e-03 4.753e-01 1.870e-01 1.086e-01 3.058e-04 2.490e-02 2.485e-02 3.537e-02 6.183e-02 6.225e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  3.400e-01 0.000e+00  5.605e+02 4.422e-03 4.748e-01 1.850e-01 1.114e-01 3.701e-04 2.562e-02 2.553e-02 3.975e-02 6.242e-02 6.288e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  3.600e-01 0.000e+00  6.224e+02 3.989e-03 4.743e-01 1.831e-01 1.140e-01 3.435e-04 2.641e-02 2.626e-02 3.984e-02 6.305e-02 6.356e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  3.800e-01 0.000e+00  6.876e+02 3.617e-03 4.738e-01 1.814e-01 1.162e-01 3.520e-04 2.728e-02 2.705e-02 4.648e-02 6.372e-02 6.428e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  4.000e-01 0.000e+00  7.561e+02 3.295e-03 4.733e-01 1.798e-01 1.183e-01 4.004e-04 2.821e-02 2.791e-02 5.710e-02 6.443e-02 6.504e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  4.200e-01 0.000e+00  8.279e+02 3.015e-03 4.727e-01 1.783e-01 1.202e-01 3.854e-04 2.923e-02 2.884e-02 6.660e-02 6.519e-02 6.585e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  4.400e-01 0.000e+00  9.031e+02 2.770e-03 4.722e-01 1.770e-01 1.219e-01 4.139e-04 3.033e-02 2.985e-02 6.896e-02 6.599e-02 6.671e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  4.600e-01 0.000e+00  9.817e+02 2.554e-03 4.717e-01 1.758e-01 1.235e-01 4.232e-04 3.152e-02 3.094e-02 8.496e-02 6.683e-02 6.762e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  4.800e-01 0.000e+00  1.064e+03 2.364e-03 4.712e-01 1.746e-01 1.250e-01 4.378e-04 3.282e-02 3.212e-02 8.701e-02 6.773e-02 6.858e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  5.000e-01 0.000e+00  1.149e+03 2.194e-03 4.707e-01 1.736e-01 1.264e-01 4.573e-04 3.423e-02 3.339e-02 9.762e-02 6.867e-02 6.960e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  5.200e-01 0.000e+00  1.237e+03 2.043e-03 4.702e-01 1.726e-01 1.276e-01 4.769e-04 3.575e-02 3.477e-02 1.090e-01 6.966e-02 7.067e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  5.400e-01 0.000e+00  1.329e+03 1.907e-03 4.697e-01 1.717e-01 1.288e-01 5.250e-04 3.740e-02 3.626e-02 1.276e-01 7.071e-02 7.180e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  5.600e-01 0.000e+00  1.424e+03 1.785e-03 4.693e-01 1.708e-01 1.299e-01 5.641e-04 3.920e-02 3.787e-02 1.482e-01 7.181e-02 7.299e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  5.800e-01 0.000e+00  1.523e+03 1.675e-03 4.688e-01 1.700e-01 1.309e-01 5.922e-04 4.115e-02 3.961e-02 1.646e-01 7.296e-02 7.424e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  6.000e-01 0.000e+00  1.625e+03 1.575e-03 4.684e-01 1.692e-01 1.319e-01 5.825e-04 4.326e-02 4.150e-02 1.815e-01 7.418e-02 7.555e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  6.200e-01 0.000e+00  1.730e+03 1.484e-03 4.680e-01 1.685e-01 1.328e-01 6.525e-04 4.556e-02 4.354e-02 2.055e-01 7.545e-02 7.694e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  6.400e-01 0.000e+00  1.839e+03 1.402e-03 4.676e-01 1.678e-01 1.337e-01 6.734e-04 4.806e-02 4.575e-02 2.275e-01 7.679e-02 7.839e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  6.600e-01 0.000e+00  1.951e+03 1.326e-03 4.673e-01 1.672e-01 1.345e-01 6.505e-04 5.078e-02 4.815e-02 2.325e-01 7.820e-02 7.992e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  6.800e-01 0.000e+00  2.066e+03 1.257e-03 4.669e-01 1.666e-01 1.352e-01 6.751e-04 5.375e-02 5.075e-02 2.598e-01 7.967e-02 8.152e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  7.000e-01 0.000e+00  2.184e+03 1.194e-03 4.666e-01 1.660e-01 1.359e-01 7.852e-04 5.698e-02 5.358e-02 2.992e-01 8.122e-02 8.321e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  7.200e-01 0.000e+00  2.306e+03 1.135e-03 4.662e-01 1.655e-01 1.366e-01 8.057e-04 6.050e-02 5.665e-02 3.193e-01 8.284e-02 8.497e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  7.400e-01 0.000e+00  2.432e+03 1.081e-03 4.659e-01 1.650e-01 1.372e-01 7.781e-04 6.435e-02 5.998e-02 3.311e-01 8.454e-02 8.683e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  7.600e-01 0.000e+00  2.560e+03 1.032e-03 4.656e-01 1.645e-01 1.378e-01 7.732e-04 6.855e-02 6.361e-02 3.630e-01 8.632e-02 8.878e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  7.800e-01 0.000e+00  2.692e+03 9.856e-04 4.653e-01 1.640e-01 1.384e-01 8.080e-04 7.315e-02 6.756e-02 3.737e-01 8.819e-02 9.082e-02 #  p p > zp > l+ l-
6.653e+03 -3.960e-01  8.000e-01 0.000e+00  2.827e+03 9.428e-04 4.650e-01 1.636e-01 1.390e-01 8.344e-04 7.819e-02 7.186e-02 4.154e-01 9.014e-02 9.296e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  0.000e+00 0.000e+00  1.414e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.932e-04 1.958e-02 1.989e-02 3.932e-04 5.714e-02 5.723e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  2.000e-02 0.000e+00  1.853e+01 9.530e-02 2.536e-01 2.184e-01 3.934e-03 3.523e-04 1.963e-02 1.994e-02 9.376e-04 5.718e-02 5.728e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  4.000e-02 0.000e+00  2.602e+01 6.778e-02 3.472e-01 2.379e-01 2.081e-03 2.925e-04 1.970e-02 2.001e-02 1.488e-03 5.725e-02 5.735e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  6.000e-02 0.000e+00  3.662e+01 4.812e-02 4.035e-01 2.400e-01 1.455e-02 2.813e-04 1.981e-02 2.011e-02 2.363e-03 5.735e-02 5.746e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  8.000e-02 0.000e+00  5.033e+01 3.499e-02 4.356e-01 2.353e-01 2.998e-02 2.527e-04 1.995e-02 2.023e-02 3.138e-03 5.748e-02 5.760e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  1.000e-01 0.000e+00  6.715e+01 2.622e-02 4.538e-01 2.286e-01 4.442e-02 2.312e-04 2.012e-02 2.039e-02 4.017e-03 5.764e-02 5.777e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  1.200e-01 0.000e+00  8.708e+01 2.021e-02 4.644e-01 2.218e-01 5.689e-02 2.205e-04 2.032e-02 2.059e-02 5.075e-03 5.783e-02 5.798e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  1.400e-01 0.000e+00  1.101e+02 1.598e-02 4.704e-01 2.155e-01 6.741e-02 2.133e-04 2.056e-02 2.081e-02 6.272e-03 5.806e-02 5.821e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  1.600e-01 0.000e+00  1.363e+02 1.292e-02 4.739e-01 2.099e-01 7.625e-02 2.097e-04 2.083e-02 2.107e-02 7.761e-03 5.831e-02 5.848e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  1.800e-01 0.000e+00  1.655e+02 1.064e-02 4.758e-01 2.050e-01 8.370e-02 2.076e-04 2.114e-02 2.136e-02 9.221e-03 5.859e-02 5.879e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  2.000e-01 0.000e+00  1.979e+02 8.899e-03 4.767e-01 2.007e-01 9.003e-02 1.903e-04 2.149e-02 2.168e-02 9.884e-03 5.891e-02 5.912e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  2.200e-01 0.000e+00  2.333e+02 7.550e-03 4.770e-01 1.969e-01 9.545e-02 1.922e-04 2.188e-02 2.205e-02 1.222e-02 5.926e-02 5.950e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  2.400e-01 0.000e+00  2.719e+02 6.483e-03 4.770e-01 1.936e-01 1.001e-01 2.084e-04 2.231e-02 2.245e-02 1.559e-02 5.964e-02 5.990e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  2.600e-01 0.000e+00  3.136e+02 5.626e-03 4.767e-01 1.906e-01 1.042e-01 2.168e-04 2.278e-02 2.289e-02 1.796e-02 6.005e-02 6.035e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  2.800e-01 0.000e+00  3.584e+02 4.927e-03 4.763e-01 1.880e-01 1.078e-01 2.183e-04 2.330e-02 2.338e-02 2.121e-02 6.050e-02 6.083e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  3.000e-01 0.000e+00  4.063e+02 4.351e-03 4.758e-01 1.857e-01 1.110e-01 2.316e-04 2.387e-02 2.391e-02 2.562e-02 6.099e-02 6.134e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  3.200e-01 0.000e+00  4.573e+02 3.871e-03 4.752e-01 1.836e-01 1.138e-01 2.350e-04 2.449e-02 2.448e-02 2.927e-02 6.151e-02 6.190e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  3.400e-01 0.000e+00  5.114e+02 3.466e-03 4.746e-01 1.817e-01 1.163e-01 2.469e-04 2.517e-02 2.511e-02 3.357e-02 6.206e-02 6.250e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  3.600e-01 0.000e+00  5.686e+02 3.122e-03 4.741e-01 1.800e-01 1.186e-01 2.291e-04 2.591e-02 2.579e-02 3.439e-02 6.265e-02 6.313e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  3.800e-01 0.000e+00  6.289e+02 2.828e-03 4.735e-01 1.784e-01 1.206e-01 2.472e-04 2.671e-02 2.653e-02 4.191e-02 6.329e-02 6.381e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  4.000e-01 0.000e+00  6.923e+02 2.573e-03 4.729e-01 1.770e-01 1.225e-01 2.815e-04 2.758e-02 2.733e-02 4.800e-02 6.396e-02 6.453e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  4.200e-01 0.000e+00  7.589e+02 2.353e-03 4.723e-01 1.757e-01 1.242e-01 2.754e-04 2.852e-02 2.820e-02 5.831e-02 6.467e-02 6.529e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  4.400e-01 0.000e+00  8.285e+02 2.160e-03 4.718e-01 1.744e-01 1.257e-01 2.986e-04 2.955e-02 2.913e-02 6.551e-02 6.542e-02 6.610e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  4.600e-01 0.000e+00  9.013e+02 1.990e-03 4.712e-01 1.733e-01 1.271e-01 3.132e-04 3.065e-02 3.014e-02 7.367e-02 6.622e-02 6.696e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  4.800e-01 0.000e+00  9.772e+02 1.840e-03 4.707e-01 1.723e-01 1.284e-01 3.288e-04 3.185e-02 3.123e-02 8.669e-02 6.706e-02 6.786e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  5.000e-01 0.000e+00  1.056e+03 1.707e-03 4.702e-01 1.714e-01 1.296e-01 3.562e-04 3.314e-02 3.241e-02 8.718e-02 6.795e-02 6.882e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  5.200e-01 0.000e+00  1.138e+03 1.588e-03 4.698e-01 1.705e-01 1.308e-01 3.323e-04 3.454e-02 3.368e-02 9.772e-02 6.888e-02 6.982e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  5.400e-01 0.000e+00  1.223e+03 1.482e-03 4.693e-01 1.696e-01 1.318e-01 3.500e-04 3.606e-02 3.505e-02 1.102e-01 6.986e-02 7.088e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  5.600e-01 0.000e+00  1.312e+03 1.386e-03 4.689e-01 1.689e-01 1.328e-01 3.690e-04 3.771e-02 3.653e-02 1.278e-01 7.090e-02 7.200e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  5.800e-01 0.000e+00  1.403e+03 1.300e-03 4.685e-01 1.681e-01 1.337e-01 3.799e-04 3.949e-02 3.813e-02 1.441e-01 7.198e-02 7.317e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  6.000e-01 0.000e+00  1.498e+03 1.222e-03 4.681e-01 1.675e-01 1.345e-01 4.197e-04 4.142e-02 3.986e-02 1.575e-01 7.312e-02 7.441e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  6.200e-01 0.000e+00  1.595e+03 1.151e-03 4.677e-01 1.668e-01 1.353e-01 4.401e-04 4.351e-02 4.172e-02 1.793e-01 7.432e-02 7.570e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  6.400e-01 0.000e+00  1.696e+03 1.087e-03 4.673e-01 1.662e-01 1.361e-01 4.670e-04 4.578e-02 4.374e-02 2.053e-01 7.557e-02 7.707e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  6.600e-01 0.000e+00  1.800e+03 1.028e-03 4.670e-01 1.656e-01 1.368e-01 4.594e-04 4.824e-02 4.591e-02 2.078e-01 7.689e-02 7.849e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  6.800e-01 0.000e+00  1.907e+03 9.741e-04 4.667e-01 1.651e-01 1.375e-01 5.338e-04 5.092e-02 4.827e-02 2.276e-01 7.827e-02 7.999e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  7.000e-01 0.000e+00  2.017e+03 9.247e-04 4.663e-01 1.646e-01 1.381e-01 5.030e-04 5.383e-02 5.083e-02 2.763e-01 7.971e-02 8.157e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  7.200e-01 0.000e+00  2.130e+03 8.792e-04 4.660e-01 1.641e-01 1.387e-01 5.709e-04 5.699e-02 5.359e-02 3.003e-01 8.123e-02 8.321e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  7.400e-01 0.000e+00  2.246e+03 8.373e-04 4.657e-01 1.637e-01 1.393e-01 5.851e-04 6.044e-02 5.659e-02 3.285e-01 8.281e-02 8.494e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  7.600e-01 0.000e+00  2.366e+03 7.985e-04 4.655e-01 1.632e-01 1.398e-01 6.029e-04 6.419e-02 5.985e-02 3.562e-01 8.447e-02 8.676e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  7.800e-01 0.000e+00  2.488e+03 7.627e-04 4.652e-01 1.628e-01 1.403e-01 6.203e-04 6.829e-02 6.338e-02 3.831e-01 8.621e-02 8.866e-02 #  p p > zp > l+ l-
6.485e+03 -3.465e-01  8.000e-01 0.000e+00  2.614e+03 7.294e-04 4.649e-01 1.624e-01 1.408e-01 6.524e-04 7.276e-02 6.722e-02 4.161e-01 8.803e-02 9.065e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  0.000e+00 0.000e+00  9.812e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.729e-04 1.954e-02 1.986e-02 2.729e-04 5.710e-02 5.719e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  2.000e-02 0.000e+00  1.359e+01 9.018e-02 2.720e-01 2.236e-01 1.836e-03 1.992e-04 1.958e-02 1.989e-02 6.007e-04 5.713e-02 5.723e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  4.000e-02 0.000e+00  2.029e+01 6.034e-02 3.693e-01 2.401e-01 5.275e-03 1.345e-04 1.965e-02 1.996e-02 8.229e-04 5.720e-02 5.730e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  6.000e-02 0.000e+00  2.991e+01 4.089e-02 4.217e-01 2.385e-01 2.190e-02 9.549e-05 1.975e-02 2.005e-02 9.849e-04 5.729e-02 5.740e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  8.000e-02 0.000e+00  4.247e+01 2.878e-02 4.490e-01 2.315e-01 3.930e-02 8.737e-05 1.988e-02 2.017e-02 1.356e-03 5.741e-02 5.753e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  1.000e-01 0.000e+00  5.795e+01 2.108e-02 4.633e-01 2.236e-01 5.434e-02 1.398e-04 2.004e-02 2.032e-02 3.118e-03 5.757e-02 5.769e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  1.200e-01 0.000e+00  7.636e+01 1.600e-02 4.709e-01 2.163e-01 6.673e-02 1.327e-04 2.023e-02 2.050e-02 3.828e-03 5.775e-02 5.788e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  1.400e-01 0.000e+00  9.769e+01 1.250e-02 4.749e-01 2.099e-01 7.684e-02 1.254e-04 2.045e-02 2.071e-02 4.791e-03 5.796e-02 5.811e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  1.600e-01 0.000e+00  1.220e+02 1.001e-02 4.768e-01 2.044e-01 8.516e-02 1.228e-04 2.071e-02 2.095e-02 5.861e-03 5.820e-02 5.836e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  1.800e-01 0.000e+00  1.491e+02 8.191e-03 4.777e-01 1.997e-01 9.205e-02 1.160e-04 2.100e-02 2.123e-02 6.941e-03 5.846e-02 5.865e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  2.000e-01 0.000e+00  1.793e+02 6.817e-03 4.779e-01 1.956e-01 9.784e-02 1.206e-04 2.133e-02 2.153e-02 8.439e-03 5.876e-02 5.897e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  2.200e-01 0.000e+00  2.123e+02 5.759e-03 4.777e-01 1.921e-01 1.028e-01 1.240e-04 2.170e-02 2.188e-02 1.020e-02 5.910e-02 5.932e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  2.400e-01 0.000e+00  2.483e+02 4.928e-03 4.772e-01 1.890e-01 1.070e-01 1.281e-04 2.210e-02 2.226e-02 1.267e-02 5.946e-02 5.971e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  2.600e-01 0.000e+00  2.872e+02 4.264e-03 4.767e-01 1.863e-01 1.106e-01 1.297e-04 2.255e-02 2.267e-02 1.458e-02 5.985e-02 6.013e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  2.800e-01 0.000e+00  3.290e+02 3.725e-03 4.761e-01 1.839e-01 1.138e-01 1.421e-04 2.304e-02 2.313e-02 1.795e-02 6.028e-02 6.059e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  3.000e-01 0.000e+00  3.737e+02 3.283e-03 4.754e-01 1.818e-01 1.166e-01 1.453e-04 2.358e-02 2.363e-02 2.074e-02 6.074e-02 6.108e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  3.200e-01 0.000e+00  4.214e+02 2.915e-03 4.747e-01 1.799e-01 1.191e-01 1.326e-04 2.417e-02 2.418e-02 2.357e-02 6.123e-02 6.161e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  3.400e-01 0.000e+00  4.720e+02 2.606e-03 4.741e-01 1.782e-01 1.213e-01 1.567e-04 2.481e-02 2.477e-02 2.868e-02 6.176e-02 6.217e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  3.600e-01 0.000e+00  5.255e+02 2.344e-03 4.734e-01 1.767e-01 1.233e-01 1.515e-04 2.550e-02 2.541e-02 3.044e-02 6.233e-02 6.278e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  3.800e-01 0.000e+00  5.820e+02 2.121e-03 4.728e-01 1.753e-01 1.251e-01 1.616e-04 2.625e-02 2.611e-02 3.565e-02 6.293e-02 6.342e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  4.000e-01 0.000e+00  6.414e+02 1.928e-03 4.722e-01 1.740e-01 1.267e-01 1.792e-04 2.707e-02 2.686e-02 4.139e-02 6.356e-02 6.411e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  4.200e-01 0.000e+00  7.037e+02 1.761e-03 4.717e-01 1.728e-01 1.282e-01 1.904e-04 2.795e-02 2.768e-02 5.200e-02 6.424e-02 6.483e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  4.400e-01 0.000e+00  7.689e+02 1.615e-03 4.711e-01 1.718e-01 1.295e-01 1.950e-04 2.891e-02 2.855e-02 5.747e-02 6.496e-02 6.560e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  4.600e-01 0.000e+00  8.371e+02 1.487e-03 4.706e-01 1.708e-01 1.308e-01 2.021e-04 2.995e-02 2.950e-02 6.525e-02 6.571e-02 6.641e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  4.800e-01 0.000e+00  9.082e+02 1.374e-03 4.701e-01 1.699e-01 1.319e-01 2.240e-04 3.106e-02 3.052e-02 7.757e-02 6.651e-02 6.727e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  5.000e-01 0.000e+00  9.822e+02 1.274e-03 4.696e-01 1.691e-01 1.330e-01 2.460e-04 3.227e-02 3.162e-02 8.753e-02 6.735e-02 6.818e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  5.200e-01 0.000e+00  1.059e+03 1.184e-03 4.692e-01 1.683e-01 1.339e-01 2.554e-04 3.358e-02 3.281e-02 9.948e-02 6.824e-02 6.913e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  5.400e-01 0.000e+00  1.139e+03 1.105e-03 4.688e-01 1.675e-01 1.349e-01 2.739e-04 3.499e-02 3.408e-02 1.168e-01 6.917e-02 7.014e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  5.600e-01 0.000e+00  1.222e+03 1.033e-03 4.684e-01 1.669e-01 1.357e-01 2.805e-04 3.652e-02 3.546e-02 1.112e-01 7.015e-02 7.120e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  5.800e-01 0.000e+00  1.308e+03 9.682e-04 4.680e-01 1.662e-01 1.365e-01 2.970e-04 3.817e-02 3.695e-02 1.332e-01 7.118e-02 7.231e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  6.000e-01 0.000e+00  1.396e+03 9.098e-04 4.676e-01 1.656e-01 1.372e-01 2.704e-04 3.995e-02 3.855e-02 1.456e-01 7.226e-02 7.348e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  6.200e-01 0.000e+00  1.488e+03 8.568e-04 4.673e-01 1.651e-01 1.379e-01 3.021e-04 4.189e-02 4.027e-02 1.648e-01 7.339e-02 7.470e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  6.400e-01 0.000e+00  1.582e+03 8.085e-04 4.669e-01 1.646e-01 1.386e-01 3.226e-04 4.398e-02 4.214e-02 1.901e-01 7.458e-02 7.599e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  6.600e-01 0.000e+00  1.680e+03 7.645e-04 4.666e-01 1.641e-01 1.392e-01 3.175e-04 4.625e-02 4.415e-02 1.925e-01 7.583e-02 7.734e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  6.800e-01 0.000e+00  1.780e+03 7.242e-04 4.663e-01 1.636e-01 1.398e-01 3.294e-04 4.870e-02 4.632e-02 2.113e-01 7.713e-02 7.876e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  7.000e-01 0.000e+00  1.883e+03 6.872e-04 4.660e-01 1.631e-01 1.403e-01 3.749e-04 5.137e-02 4.867e-02 2.550e-01 7.850e-02 8.024e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  7.200e-01 0.000e+00  1.990e+03 6.532e-04 4.657e-01 1.627e-01 1.408e-01 4.028e-04 5.426e-02 5.120e-02 2.734e-01 7.992e-02 8.179e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  7.400e-01 0.000e+00  2.099e+03 6.219e-04 4.655e-01 1.623e-01 1.413e-01 4.145e-04 5.740e-02 5.395e-02 3.045e-01 8.142e-02 8.342e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  7.600e-01 0.000e+00  2.211e+03 5.930e-04 4.652e-01 1.620e-01 1.418e-01 4.233e-04 6.082e-02 5.692e-02 3.055e-01 8.299e-02 8.513e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  7.800e-01 0.000e+00  2.326e+03 5.662e-04 4.650e-01 1.616e-01 1.422e-01 4.267e-04 6.454e-02 6.014e-02 3.517e-01 8.462e-02 8.692e-02 #  p p > zp > l+ l-
6.348e+03 -2.970e-01  8.000e-01 0.000e+00  2.444e+03 5.414e-04 4.647e-01 1.612e-01 1.426e-01 4.456e-04 6.858e-02 6.363e-02 4.019e-01 8.633e-02 8.879e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  0.000e+00 0.000e+00  6.502e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.312e-04 1.951e-02 1.983e-02 2.312e-04 5.707e-02 5.716e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  2.000e-02 0.000e+00  9.745e+00 8.332e-02 2.957e-01 2.295e-01 2.881e-04 1.528e-04 1.955e-02 1.986e-02 5.424e-04 5.710e-02 5.719e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  4.000e-02 0.000e+00  1.577e+01 5.143e-02 3.942e-01 2.410e-01 1.113e-02 9.660e-05 1.961e-02 1.992e-02 7.362e-04 5.716e-02 5.726e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  6.000e-02 0.000e+00  2.458e+01 3.297e-02 4.402e-01 2.351e-01 3.211e-02 6.377e-05 1.970e-02 2.000e-02 8.508e-04 5.725e-02 5.735e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  8.000e-02 0.000e+00  3.618e+01 2.239e-02 4.614e-01 2.259e-01 5.097e-02 5.251e-05 1.982e-02 2.011e-02 1.083e-03 5.736e-02 5.747e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  1.000e-01 0.000e+00  5.056e+01 1.601e-02 4.713e-01 2.171e-01 6.605e-02 7.834e-05 1.997e-02 2.026e-02 2.301e-03 5.750e-02 5.762e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  1.200e-01 0.000e+00  6.773e+01 1.195e-02 4.760e-01 2.096e-01 7.790e-02 7.086e-05 2.015e-02 2.043e-02 2.812e-03 5.767e-02 5.781e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  1.400e-01 0.000e+00  8.768e+01 9.230e-03 4.780e-01 2.033e-01 8.729e-02 6.778e-05 2.036e-02 2.063e-02 3.470e-03 5.787e-02 5.802e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  1.600e-01 0.000e+00  1.104e+02 7.330e-03 4.786e-01 1.981e-01 9.484e-02 6.608e-05 2.061e-02 2.086e-02 4.353e-03 5.810e-02 5.826e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  1.800e-01 0.000e+00  1.359e+02 5.955e-03 4.786e-01 1.937e-01 1.010e-01 6.146e-05 2.088e-02 2.112e-02 5.021e-03 5.836e-02 5.854e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  2.000e-01 0.000e+00  1.642e+02 4.930e-03 4.781e-01 1.900e-01 1.061e-01 6.369e-05 2.120e-02 2.141e-02 6.142e-03 5.864e-02 5.884e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  2.200e-01 0.000e+00  1.953e+02 4.148e-03 4.775e-01 1.868e-01 1.104e-01 6.762e-05 2.155e-02 2.174e-02 7.823e-03 5.896e-02 5.918e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  2.400e-01 0.000e+00  2.292e+02 3.537e-03 4.768e-01 1.840e-01 1.141e-01 7.117e-05 2.193e-02 2.210e-02 9.519e-03 5.931e-02 5.955e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  2.600e-01 0.000e+00  2.659e+02 3.052e-03 4.760e-01 1.816e-01 1.173e-01 7.362e-05 2.236e-02 2.250e-02 1.133e-02 5.968e-02 5.995e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  2.800e-01 0.000e+00  3.053e+02 2.660e-03 4.753e-01 1.795e-01 1.200e-01 7.816e-05 2.283e-02 2.293e-02 1.387e-02 6.009e-02 6.039e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  3.000e-01 0.000e+00  3.476e+02 2.339e-03 4.745e-01 1.777e-01 1.224e-01 8.404e-05 2.334e-02 2.341e-02 1.745e-02 6.053e-02 6.086e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  3.200e-01 0.000e+00  3.926e+02 2.074e-03 4.738e-01 1.760e-01 1.245e-01 8.437e-05 2.390e-02 2.393e-02 1.973e-02 6.101e-02 6.137e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  3.400e-01 0.000e+00  4.404e+02 1.851e-03 4.731e-01 1.745e-01 1.264e-01 8.331e-05 2.450e-02 2.449e-02 2.393e-02 6.151e-02 6.191e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  3.600e-01 0.000e+00  4.910e+02 1.663e-03 4.725e-01 1.732e-01 1.281e-01 9.128e-05 2.516e-02 2.510e-02 2.541e-02 6.205e-02 6.249e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  3.800e-01 0.000e+00  5.443e+02 1.503e-03 4.719e-01 1.720e-01 1.297e-01 1.064e-04 2.588e-02 2.576e-02 3.095e-02 6.263e-02 6.310e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  4.000e-01 0.000e+00  6.005e+02 1.365e-03 4.713e-01 1.709e-01 1.310e-01 1.104e-04 2.665e-02 2.648e-02 3.902e-02 6.324e-02 6.376e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  4.200e-01 0.000e+00  6.594e+02 1.245e-03 4.707e-01 1.699e-01 1.323e-01 1.205e-04 2.749e-02 2.725e-02 4.570e-02 6.389e-02 6.445e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  4.400e-01 0.000e+00  7.211e+02 1.141e-03 4.702e-01 1.690e-01 1.334e-01 1.225e-04 2.839e-02 2.808e-02 5.209e-02 6.457e-02 6.519e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  4.600e-01 0.000e+00  7.857e+02 1.050e-03 4.697e-01 1.682e-01 1.345e-01 1.332e-04 2.937e-02 2.898e-02 5.895e-02 6.530e-02 6.597e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  4.800e-01 0.000e+00  8.529e+02 9.694e-04 4.693e-01 1.674e-01 1.355e-01 1.327e-04 3.043e-02 2.994e-02 6.708e-02 6.606e-02 6.679e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  5.000e-01 0.000e+00  9.230e+02 8.982e-04 4.688e-01 1.667e-01 1.363e-01 1.495e-04 3.157e-02 3.098e-02 7.764e-02 6.687e-02 6.766e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  5.200e-01 0.000e+00  9.959e+02 8.348e-04 4.684e-01 1.660e-01 1.372e-01 1.642e-04 3.280e-02 3.210e-02 8.958e-02 6.771e-02 6.857e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  5.400e-01 0.000e+00  1.072e+03 7.781e-04 4.680e-01 1.654e-01 1.379e-01 1.722e-04 3.413e-02 3.330e-02 9.957e-02 6.861e-02 6.953e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  5.600e-01 0.000e+00  1.150e+03 7.272e-04 4.677e-01 1.648e-01 1.386e-01 1.890e-04 3.556e-02 3.460e-02 1.198e-01 6.954e-02 7.054e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  5.800e-01 0.000e+00  1.231e+03 6.814e-04 4.673e-01 1.643e-01 1.393e-01 1.900e-04 3.711e-02 3.600e-02 1.295e-01 7.053e-02 7.160e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  6.000e-01 0.000e+00  1.315e+03 6.400e-04 4.670e-01 1.638e-01 1.399e-01 2.046e-04 3.879e-02 3.750e-02 1.469e-01 7.156e-02 7.272e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  6.200e-01 0.000e+00  1.402e+03 6.025e-04 4.667e-01 1.633e-01 1.405e-01 2.027e-04 4.059e-02 3.912e-02 1.559e-01 7.264e-02 7.389e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  6.400e-01 0.000e+00  1.492e+03 5.684e-04 4.664e-01 1.628e-01 1.411e-01 2.199e-04 4.255e-02 4.086e-02 1.844e-01 7.377e-02 7.511e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  6.600e-01 0.000e+00  1.584e+03 5.372e-04 4.661e-01 1.624e-01 1.416e-01 2.217e-04 4.466e-02 4.274e-02 1.902e-01 7.496e-02 7.640e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  6.800e-01 0.000e+00  1.679e+03 5.088e-04 4.658e-01 1.620e-01 1.421e-01 2.330e-04 4.695e-02 4.477e-02 2.142e-01 7.620e-02 7.775e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  7.000e-01 0.000e+00  1.777e+03 4.827e-04 4.656e-01 1.617e-01 1.425e-01 2.480e-04 4.943e-02 4.696e-02 2.411e-01 7.751e-02 7.916e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  7.200e-01 0.000e+00  1.878e+03 4.587e-04 4.653e-01 1.613e-01 1.429e-01 2.678e-04 5.211e-02 4.932e-02 2.759e-01 7.887e-02 8.064e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  7.400e-01 0.000e+00  1.981e+03 4.366e-04 4.651e-01 1.610e-01 1.434e-01 2.807e-04 5.502e-02 5.187e-02 2.668e-01 8.029e-02 8.219e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  7.600e-01 0.000e+00  2.087e+03 4.162e-04 4.649e-01 1.606e-01 1.437e-01 3.133e-04 5.818e-02 5.462e-02 3.476e-01 8.178e-02 8.382e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  7.800e-01 0.000e+00  2.197e+03 3.973e-04 4.646e-01 1.603e-01 1.441e-01 3.037e-04 6.161e-02 5.760e-02 3.558e-01 8.334e-02 8.552e-02 #  p p > zp > l+ l-
6.237e+03 -2.475e-01  8.000e-01 0.000e+00  2.308e+03 3.798e-04 4.644e-01 1.600e-01 1.445e-01 3.496e-04 6.533e-02 6.083e-02 4.269e-01 8.497e-02 8.729e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  0.000e+00 0.000e+00  4.009e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.729e-04 1.949e-02 1.980e-02 1.729e-04 5.704e-02 5.713e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  2.000e-02 0.000e+00  6.782e+00 7.381e-02 3.270e-01 2.357e-01 3.872e-04 1.011e-04 1.952e-02 1.983e-02 4.480e-04 5.707e-02 5.716e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  4.000e-02 0.000e+00  1.223e+01 4.089e-02 4.215e-01 2.395e-01 2.121e-02 5.669e-05 1.957e-02 1.988e-02 5.844e-04 5.712e-02 5.722e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  6.000e-02 0.000e+00  2.035e+01 2.455e-02 4.576e-01 2.289e-01 4.606e-02 3.494e-05 1.966e-02 1.996e-02 6.514e-04 5.721e-02 5.731e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  8.000e-02 0.000e+00  3.115e+01 1.603e-02 4.717e-01 2.179e-01 6.537e-02 2.392e-05 1.977e-02 2.007e-02 7.039e-04 5.731e-02 5.742e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  1.000e-01 0.000e+00  4.463e+01 1.119e-02 4.772e-01 2.088e-01 7.971e-02 2.081e-05 1.991e-02 2.020e-02 8.864e-04 5.745e-02 5.757e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  1.200e-01 0.000e+00  6.078e+01 8.211e-03 4.791e-01 2.015e-01 9.047e-02 1.809e-05 2.008e-02 2.037e-02 1.059e-03 5.761e-02 5.774e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  1.400e-01 0.000e+00  7.960e+01 6.268e-03 4.794e-01 1.957e-01 9.876e-02 3.133e-05 2.029e-02 2.056e-02 2.406e-03 5.780e-02 5.794e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  1.600e-01 0.000e+00  1.011e+02 4.936e-03 4.790e-01 1.909e-01 1.053e-01 3.115e-05 2.052e-02 2.078e-02 2.981e-03 5.802e-02 5.818e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  1.800e-01 0.000e+00  1.253e+02 3.984e-03 4.782e-01 1.870e-01 1.106e-01 3.176e-05 2.079e-02 2.103e-02 3.786e-03 5.827e-02 5.844e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  2.000e-01 0.000e+00  1.521e+02 3.282e-03 4.774e-01 1.838e-01 1.149e-01 3.097e-05 2.109e-02 2.131e-02 4.539e-03 5.854e-02 5.873e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  2.200e-01 0.000e+00  1.817e+02 2.750e-03 4.764e-01 1.810e-01 1.185e-01 3.323e-05 2.142e-02 2.162e-02 5.795e-03 5.885e-02 5.906e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  2.400e-01 0.000e+00  2.139e+02 2.337e-03 4.755e-01 1.787e-01 1.216e-01 3.519e-05 2.179e-02 2.197e-02 7.157e-03 5.918e-02 5.941e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  2.600e-01 0.000e+00  2.487e+02 2.011e-03 4.747e-01 1.767e-01 1.242e-01 3.774e-05 2.220e-02 2.235e-02 8.862e-03 5.954e-02 5.980e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  2.800e-01 0.000e+00  2.863e+02 1.749e-03 4.739e-01 1.749e-01 1.264e-01 3.964e-05 2.265e-02 2.277e-02 8.903e-03 5.994e-02 6.022e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  3.000e-01 0.000e+00  3.265e+02 1.535e-03 4.731e-01 1.733e-01 1.284e-01 4.379e-05 2.314e-02 2.322e-02 1.353e-02 6.036e-02 6.068e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  3.200e-01 0.000e+00  3.694e+02 1.359e-03 4.724e-01 1.719e-01 1.302e-01 4.536e-05 2.367e-02 2.372e-02 1.633e-02 6.082e-02 6.116e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  3.400e-01 0.000e+00  4.150e+02 1.211e-03 4.717e-01 1.707e-01 1.317e-01 4.605e-05 2.425e-02 2.426e-02 1.961e-02 6.131e-02 6.169e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  3.600e-01 0.000e+00  4.632e+02 1.087e-03 4.711e-01 1.696e-01 1.331e-01 4.459e-05 2.489e-02 2.484e-02 2.001e-02 6.183e-02 6.224e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  3.800e-01 0.000e+00  5.142e+02 9.807e-04 4.705e-01 1.686e-01 1.343e-01 5.797e-05 2.557e-02 2.548e-02 2.678e-02 6.238e-02 6.284e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  4.000e-01 0.000e+00  5.678e+02 8.898e-04 4.700e-01 1.677e-01 1.355e-01 6.422e-05 2.631e-02 2.616e-02 3.359e-02 6.297e-02 6.347e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  4.200e-01 0.000e+00  6.240e+02 8.112e-04 4.695e-01 1.669e-01 1.365e-01 6.867e-05 2.711e-02 2.690e-02 3.963e-02 6.359e-02 6.414e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  4.400e-01 0.000e+00  6.830e+02 7.428e-04 4.690e-01 1.661e-01 1.374e-01 7.167e-05 2.797e-02 2.769e-02 4.631e-02 6.426e-02 6.485e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  4.600e-01 0.000e+00  7.446e+02 6.829e-04 4.686e-01 1.654e-01 1.383e-01 7.651e-05 2.891e-02 2.855e-02 5.193e-02 6.495e-02 6.560e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  4.800e-01 0.000e+00  8.089e+02 6.302e-04 4.682e-01 1.648e-01 1.390e-01 7.974e-05 2.991e-02 2.947e-02 6.123e-02 6.569e-02 6.639e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  5.000e-01 0.000e+00  8.759e+02 5.835e-04 4.678e-01 1.642e-01 1.398e-01 8.863e-05 3.100e-02 3.046e-02 7.158e-02 6.647e-02 6.723e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  5.200e-01 0.000e+00  9.456e+02 5.420e-04 4.675e-01 1.637e-01 1.404e-01 9.379e-05 3.217e-02 3.153e-02 7.991e-02 6.728e-02 6.810e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  5.400e-01 0.000e+00  1.018e+03 5.050e-04 4.671e-01 1.632e-01 1.410e-01 1.019e-04 3.344e-02 3.268e-02 9.210e-02 6.814e-02 6.903e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  5.600e-01 0.000e+00  1.093e+03 4.718e-04 4.668e-01 1.627e-01 1.416e-01 1.130e-04 3.480e-02 3.391e-02 1.108e-01 6.905e-02 7.000e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  5.800e-01 0.000e+00  1.171e+03 4.419e-04 4.665e-01 1.622e-01 1.422e-01 1.145e-04 3.627e-02 3.524e-02 1.216e-01 6.999e-02 7.102e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  6.000e-01 0.000e+00  1.251e+03 4.149e-04 4.662e-01 1.618e-01 1.427e-01 1.245e-04 3.785e-02 3.666e-02 1.387e-01 7.099e-02 7.210e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  6.200e-01 0.000e+00  1.334e+03 3.904e-04 4.659e-01 1.614e-01 1.431e-01 1.305e-04 3.956e-02 3.820e-02 1.555e-01 7.203e-02 7.322e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  6.400e-01 0.000e+00  1.420e+03 3.682e-04 4.657e-01 1.611e-01 1.436e-01 1.315e-04 4.141e-02 3.985e-02 1.655e-01 7.312e-02 7.440e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  6.600e-01 0.000e+00  1.508e+03 3.479e-04 4.654e-01 1.607e-01 1.440e-01 1.440e-04 4.341e-02 4.163e-02 1.868e-01 7.426e-02 7.564e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  6.800e-01 0.000e+00  1.599e+03 3.294e-04 4.652e-01 1.604e-01 1.444e-01 1.513e-04 4.556e-02 4.354e-02 2.131e-01 7.545e-02 7.694e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  7.000e-01 0.000e+00  1.693e+03 3.124e-04 4.650e-01 1.601e-01 1.447e-01 1.602e-04 4.789e-02 4.561e-02 2.349e-01 7.671e-02 7.829e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  7.200e-01 0.000e+00  1.789e+03 2.968e-04 4.648e-01 1.598e-01 1.451e-01 1.601e-04 5.042e-02 4.783e-02 2.599e-01 7.801e-02 7.971e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  7.400e-01 0.000e+00  1.888e+03 2.824e-04 4.646e-01 1.596e-01 1.454e-01 1.707e-04 5.315e-02 5.023e-02 2.868e-01 7.938e-02 8.120e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  7.600e-01 0.000e+00  1.990e+03 2.691e-04 4.644e-01 1.593e-01 1.457e-01 1.818e-04 5.611e-02 5.282e-02 3.109e-01 8.081e-02 8.276e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  7.800e-01 0.000e+00  2.094e+03 2.569e-04 4.642e-01 1.590e-01 1.460e-01 1.886e-04 5.932e-02 5.561e-02 3.410e-01 8.230e-02 8.439e-02 #  p p > zp > l+ l-
6.149e+03 -1.980e-01  8.000e-01 0.000e+00  2.202e+03 2.455e-04 4.641e-01 1.588e-01 1.463e-01 2.142e-04 6.280e-02 5.864e-02 4.017e-01 8.386e-02 8.609e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  0.000e+00 0.000e+00  2.192e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.096e-04 1.947e-02 1.979e-02 1.096e-04 5.702e-02 5.711e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  2.000e-02 0.000e+00  4.542e+00 6.025e-02 3.686e-01 2.409e-01 4.855e-03 5.233e-05 1.949e-02 1.981e-02 3.201e-04 5.705e-02 5.714e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  4.000e-02 0.000e+00  9.485e+00 2.882e-02 4.492e-01 2.333e-01 3.782e-02 2.503e-05 1.954e-02 1.986e-02 3.900e-04 5.710e-02 5.719e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  6.000e-02 0.000e+00  1.702e+01 1.605e-02 4.721e-01 2.187e-01 6.471e-02 1.434e-05 1.962e-02 1.993e-02 4.217e-04 5.717e-02 5.727e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  8.000e-02 0.000e+00  2.715e+01 1.006e-02 4.787e-01 2.070e-01 8.287e-02 9.725e-06 1.973e-02 2.003e-02 4.606e-04 5.728e-02 5.738e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  1.000e-01 0.000e+00  3.987e+01 6.844e-03 4.801e-01 1.984e-01 9.542e-02 8.264e-06 1.987e-02 2.016e-02 5.807e-04 5.741e-02 5.752e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  1.200e-01 0.000e+00  5.519e+01 4.943e-03 4.798e-01 1.919e-01 1.045e-01 7.358e-06 2.003e-02 2.032e-02 7.153e-04 5.756e-02 5.769e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  1.400e-01 0.000e+00  7.310e+01 3.732e-03 4.788e-01 1.869e-01 1.112e-01 7.207e-06 2.023e-02 2.050e-02 9.262e-04 5.775e-02 5.788e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  1.600e-01 0.000e+00  9.360e+01 2.914e-03 4.777e-01 1.829e-01 1.165e-01 1.181e-05 2.045e-02 2.071e-02 1.939e-03 5.796e-02 5.811e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  1.800e-01 0.000e+00  1.167e+02 2.338e-03 4.765e-01 1.797e-01 1.207e-01 1.251e-05 2.071e-02 2.095e-02 2.553e-03 5.819e-02 5.836e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  2.000e-01 0.000e+00  1.424e+02 1.917e-03 4.754e-01 1.771e-01 1.241e-01 1.341e-05 2.099e-02 2.122e-02 3.241e-03 5.846e-02 5.864e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  2.200e-01 0.000e+00  1.707e+02 1.600e-03 4.744e-01 1.748e-01 1.269e-01 1.379e-05 2.132e-02 2.152e-02 4.191e-03 5.875e-02 5.896e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  2.400e-01 0.000e+00  2.015e+02 1.356e-03 4.735e-01 1.730e-01 1.293e-01 1.532e-05 2.167e-02 2.186e-02 5.290e-03 5.908e-02 5.930e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  2.600e-01 0.000e+00  2.350e+02 1.164e-03 4.726e-01 1.714e-01 1.313e-01 1.699e-05 2.207e-02 2.222e-02 6.955e-03 5.943e-02 5.968e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  2.800e-01 0.000e+00  2.711e+02 1.010e-03 4.718e-01 1.700e-01 1.330e-01 1.587e-05 2.250e-02 2.263e-02 7.443e-03 5.981e-02 6.008e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  3.000e-01 0.000e+00  3.097e+02 8.848e-04 4.711e-01 1.687e-01 1.346e-01 2.039e-05 2.297e-02 2.307e-02 1.075e-02 6.022e-02 6.052e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  3.200e-01 0.000e+00  3.510e+02 7.818e-04 4.705e-01 1.677e-01 1.359e-01 2.220e-05 2.349e-02 2.355e-02 1.335e-02 6.066e-02 6.100e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  3.400e-01 0.000e+00  3.948e+02 6.960e-04 4.699e-01 1.667e-01 1.371e-01 2.326e-05 2.405e-02 2.407e-02 1.664e-02 6.113e-02 6.150e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  3.600e-01 0.000e+00  4.412e+02 6.237e-04 4.694e-01 1.658e-01 1.382e-01 2.502e-05 2.466e-02 2.463e-02 1.934e-02 6.164e-02 6.204e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  3.800e-01 0.000e+00  4.902e+02 5.623e-04 4.689e-01 1.651e-01 1.391e-01 2.579e-05 2.532e-02 2.525e-02 2.081e-02 6.218e-02 6.262e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  4.000e-01 0.000e+00  5.419e+02 5.097e-04 4.684e-01 1.644e-01 1.400e-01 2.949e-05 2.603e-02 2.590e-02 2.756e-02 6.275e-02 6.323e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  4.200e-01 0.000e+00  5.961e+02 4.643e-04 4.680e-01 1.637e-01 1.407e-01 3.320e-05 2.680e-02 2.662e-02 3.284e-02 6.336e-02 6.388e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  4.400e-01 0.000e+00  6.529e+02 4.248e-04 4.676e-01 1.631e-01 1.414e-01 3.763e-05 2.763e-02 2.738e-02 4.192e-02 6.400e-02 6.457e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  4.600e-01 0.000e+00  7.123e+02 3.903e-04 4.672e-01 1.626e-01 1.421e-01 4.038e-05 2.853e-02 2.821e-02 4.799e-02 6.467e-02 6.530e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  4.800e-01 0.000e+00  7.743e+02 3.599e-04 4.669e-01 1.621e-01 1.427e-01 4.351e-05 2.950e-02 2.909e-02 5.638e-02 6.539e-02 6.607e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  5.000e-01 0.000e+00  8.388e+02 3.331e-04 4.666e-01 1.617e-01 1.432e-01 4.616e-05 3.054e-02 3.005e-02 6.392e-02 6.614e-02 6.688e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  5.200e-01 0.000e+00  9.060e+02 3.093e-04 4.663e-01 1.613e-01 1.437e-01 4.960e-05 3.167e-02 3.107e-02 7.381e-02 6.693e-02 6.773e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  5.400e-01 0.000e+00  9.758e+02 2.880e-04 4.660e-01 1.609e-01 1.442e-01 5.287e-05 3.288e-02 3.217e-02 8.531e-02 6.777e-02 6.863e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  5.600e-01 0.000e+00  1.048e+03 2.689e-04 4.658e-01 1.605e-01 1.446e-01 5.750e-05 3.419e-02 3.336e-02 9.964e-02 6.864e-02 6.957e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  5.800e-01 0.000e+00  1.123e+03 2.518e-04 4.655e-01 1.602e-01 1.450e-01 6.095e-05 3.559e-02 3.463e-02 1.126e-01 6.956e-02 7.056e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  6.000e-01 0.000e+00  1.201e+03 2.363e-04 4.653e-01 1.599e-01 1.454e-01 6.682e-05 3.711e-02 3.599e-02 1.300e-01 7.052e-02 7.160e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  6.200e-01 0.000e+00  1.281e+03 2.223e-04 4.651e-01 1.596e-01 1.458e-01 6.881e-05 3.875e-02 3.746e-02 1.389e-01 7.153e-02 7.269e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  6.400e-01 0.000e+00  1.364e+03 2.096e-04 4.649e-01 1.593e-01 1.461e-01 7.063e-05 4.051e-02 3.904e-02 1.583e-01 7.259e-02 7.383e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  6.600e-01 0.000e+00  1.449e+03 1.980e-04 4.647e-01 1.590e-01 1.464e-01 7.720e-05 4.241e-02 4.074e-02 1.799e-01 7.370e-02 7.503e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  6.800e-01 0.000e+00  1.537e+03 1.874e-04 4.645e-01 1.588e-01 1.467e-01 8.124e-05 4.447e-02 4.257e-02 1.995e-01 7.485e-02 7.629e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  7.000e-01 0.000e+00  1.627e+03 1.776e-04 4.643e-01 1.585e-01 1.470e-01 8.505e-05 4.669e-02 4.454e-02 2.213e-01 7.606e-02 7.760e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  7.200e-01 0.000e+00  1.720e+03 1.687e-04 4.642e-01 1.583e-01 1.473e-01 8.708e-05 4.909e-02 4.666e-02 2.480e-01 7.733e-02 7.897e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  7.400e-01 0.000e+00  1.816e+03 1.605e-04 4.640e-01 1.581e-01 1.475e-01 9.441e-05 5.168e-02 4.894e-02 2.749e-01 7.865e-02 8.041e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  7.600e-01 0.000e+00  1.914e+03 1.530e-04 4.638e-01 1.579e-01 1.477e-01 9.969e-05 5.449e-02 5.141e-02 2.941e-01 8.004e-02 8.192e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  7.800e-01 0.000e+00  2.015e+03 1.460e-04 4.637e-01 1.577e-01 1.480e-01 1.013e-04 5.753e-02 5.406e-02 3.233e-01 8.148e-02 8.349e-02 #  p p > zp > l+ l-
6.083e+03 -1.485e-01  8.000e-01 0.000e+00  2.119e+03 1.395e-04 4.636e-01 1.575e-01 1.482e-01 1.181e-04 6.083e-02 5.693e-02 3.886e-01 8.299e-02 8.514e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  0.000e+00 0.000e+00  9.546e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.287e-05 1.946e-02 1.977e-02 5.287e-05 5.701e-02 5.710e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  2.000e-02 0.000e+00  2.915e+00 4.089e-02 4.213e-01 2.403e-01 2.055e-02 1.710e-05 1.948e-02 1.979e-02 1.762e-04 5.703e-02 5.712e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  4.000e-02 0.000e+00  7.411e+00 1.607e-02 4.724e-01 2.194e-01 6.404e-02 6.745e-06 1.952e-02 1.984e-02 1.983e-04 5.708e-02 5.717e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  6.000e-02 0.000e+00  1.444e+01 8.240e-03 4.804e-01 2.033e-01 8.890e-02 3.656e-06 1.960e-02 1.991e-02 2.137e-04 5.715e-02 5.725e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  8.000e-02 0.000e+00  2.401e+01 4.954e-03 4.806e-01 1.928e-01 1.036e-01 2.444e-06 1.970e-02 2.000e-02 2.370e-04 5.725e-02 5.735e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  1.000e-01 0.000e+00  3.611e+01 3.292e-03 4.792e-01 1.858e-01 1.132e-01 2.231e-06 1.983e-02 2.013e-02 3.250e-04 5.737e-02 5.748e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  1.200e-01 0.000e+00  5.074e+01 2.342e-03 4.775e-01 1.807e-01 1.198e-01 2.135e-06 1.999e-02 2.027e-02 4.352e-04 5.752e-02 5.764e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  1.400e-01 0.000e+00  6.791e+01 1.750e-03 4.759e-01 1.769e-01 1.247e-01 2.240e-06 2.018e-02 2.045e-02 6.048e-04 5.770e-02 5.783e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  1.600e-01 0.000e+00  8.762e+01 1.356e-03 4.745e-01 1.740e-01 1.284e-01 3.445e-06 2.039e-02 2.065e-02 1.203e-03 5.790e-02 5.805e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  1.800e-01 0.000e+00  1.099e+02 1.082e-03 4.733e-01 1.717e-01 1.313e-01 3.838e-06 2.064e-02 2.089e-02 1.680e-03 5.813e-02 5.829e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  2.000e-01 0.000e+00  1.346e+02 8.831e-04 4.722e-01 1.698e-01 1.337e-01 4.278e-06 2.092e-02 2.115e-02 2.258e-03 5.839e-02 5.857e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  2.200e-01 0.000e+00  1.619e+02 7.345e-04 4.713e-01 1.682e-01 1.356e-01 4.860e-06 2.123e-02 2.144e-02 3.119e-03 5.868e-02 5.887e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  2.400e-01 0.000e+00  1.918e+02 6.206e-04 4.705e-01 1.669e-01 1.373e-01 5.271e-06 2.158e-02 2.177e-02 4.018e-03 5.899e-02 5.921e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  2.600e-01 0.000e+00  2.242e+02 5.314e-04 4.698e-01 1.657e-01 1.386e-01 6.089e-06 2.196e-02 2.212e-02 5.424e-03 5.933e-02 5.957e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  2.800e-01 0.000e+00  2.591e+02 4.602e-04 4.691e-01 1.648e-01 1.398e-01 6.430e-06 2.238e-02 2.252e-02 7.035e-03 5.970e-02 5.997e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  3.000e-01 0.000e+00  2.965e+02 4.025e-04 4.686e-01 1.639e-01 1.409e-01 7.763e-06 2.284e-02 2.294e-02 8.439e-03 6.010e-02 6.040e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  3.200e-01 0.000e+00  3.365e+02 3.552e-04 4.681e-01 1.632e-01 1.418e-01 8.662e-06 2.334e-02 2.341e-02 1.104e-02 6.053e-02 6.086e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  3.400e-01 0.000e+00  3.790e+02 3.158e-04 4.676e-01 1.625e-01 1.426e-01 9.522e-06 2.388e-02 2.392e-02 1.415e-02 6.100e-02 6.135e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  3.600e-01 0.000e+00  4.241e+02 2.827e-04 4.672e-01 1.619e-01 1.433e-01 1.042e-05 2.447e-02 2.446e-02 1.730e-02 6.149e-02 6.188e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  3.800e-01 0.000e+00  4.717e+02 2.546e-04 4.668e-01 1.614e-01 1.439e-01 1.122e-05 2.511e-02 2.506e-02 1.899e-02 6.201e-02 6.244e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  4.000e-01 0.000e+00  5.218e+02 2.306e-04 4.665e-01 1.609e-01 1.445e-01 1.264e-05 2.581e-02 2.570e-02 2.440e-02 6.257e-02 6.304e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  4.200e-01 0.000e+00  5.744e+02 2.099e-04 4.662e-01 1.605e-01 1.451e-01 1.323e-05 2.655e-02 2.639e-02 3.085e-02 6.316e-02 6.368e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  4.400e-01 0.000e+00  6.296e+02 1.919e-04 4.659e-01 1.601e-01 1.455e-01 1.495e-05 2.736e-02 2.713e-02 3.652e-02 6.379e-02 6.435e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  4.600e-01 0.000e+00  6.874e+02 1.762e-04 4.656e-01 1.597e-01 1.460e-01 1.656e-05 2.823e-02 2.793e-02 4.406e-02 6.445e-02 6.506e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  4.800e-01 0.000e+00  7.476e+02 1.624e-04 4.654e-01 1.594e-01 1.464e-01 1.839e-05 2.917e-02 2.879e-02 5.265e-02 6.515e-02 6.581e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  5.000e-01 0.000e+00  8.104e+02 1.502e-04 4.651e-01 1.591e-01 1.467e-01 1.948e-05 3.018e-02 2.971e-02 6.035e-02 6.588e-02 6.660e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  5.200e-01 0.000e+00  8.758e+02 1.394e-04 4.649e-01 1.588e-01 1.471e-01 2.090e-05 3.127e-02 3.071e-02 6.967e-02 6.666e-02 6.743e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  5.400e-01 0.000e+00  9.436e+02 1.297e-04 4.647e-01 1.585e-01 1.474e-01 2.246e-05 3.244e-02 3.177e-02 8.043e-02 6.747e-02 6.830e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  5.600e-01 0.000e+00  1.014e+03 1.211e-04 4.645e-01 1.583e-01 1.477e-01 2.422e-05 3.370e-02 3.292e-02 9.291e-02 6.832e-02 6.922e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  5.800e-01 0.000e+00  1.087e+03 1.133e-04 4.644e-01 1.580e-01 1.480e-01 2.634e-05 3.506e-02 3.415e-02 1.077e-01 6.922e-02 7.019e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  6.000e-01 0.000e+00  1.162e+03 1.063e-04 4.642e-01 1.578e-01 1.482e-01 2.821e-05 3.653e-02 3.547e-02 1.229e-01 7.016e-02 7.120e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  6.200e-01 0.000e+00  1.240e+03 9.998e-05 4.640e-01 1.576e-01 1.484e-01 2.972e-05 3.811e-02 3.689e-02 1.342e-01 7.114e-02 7.227e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  6.400e-01 0.000e+00  1.321e+03 9.422e-05 4.639e-01 1.574e-01 1.487e-01 3.074e-05 3.981e-02 3.842e-02 1.517e-01 7.217e-02 7.338e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  6.600e-01 0.000e+00  1.404e+03 8.898e-05 4.638e-01 1.573e-01 1.489e-01 3.347e-05 4.164e-02 4.006e-02 1.753e-01 7.325e-02 7.455e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  6.800e-01 0.000e+00  1.490e+03 8.419e-05 4.636e-01 1.571e-01 1.491e-01 3.513e-05 4.362e-02 4.182e-02 1.926e-01 7.438e-02 7.577e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  7.000e-01 0.000e+00  1.578e+03 7.981e-05 4.635e-01 1.569e-01 1.493e-01 3.665e-05 4.576e-02 4.372e-02 2.129e-01 7.556e-02 7.705e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  7.200e-01 0.000e+00  1.668e+03 7.578e-05 4.634e-01 1.568e-01 1.494e-01 3.895e-05 4.807e-02 4.576e-02 2.380e-01 7.680e-02 7.839e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  7.400e-01 0.000e+00  1.762e+03 7.208e-05 4.633e-01 1.566e-01 1.496e-01 4.209e-05 5.056e-02 4.796e-02 2.680e-01 7.809e-02 7.979e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  7.600e-01 0.000e+00  1.857e+03 6.867e-05 4.632e-01 1.565e-01 1.498e-01 4.380e-05 5.326e-02 5.032e-02 2.841e-01 7.943e-02 8.126e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  7.800e-01 0.000e+00  1.956e+03 6.551e-05 4.631e-01 1.564e-01 1.499e-01 4.429e-05 5.617e-02 5.287e-02 3.121e-01 8.084e-02 8.279e-02 #  p p > zp > l+ l-
6.037e+03 -9.900e-02  8.000e-01 0.000e+00  2.057e+03 6.259e-05 4.630e-01 1.563e-01 1.501e-01 5.170e-05 5.933e-02 5.563e-02 3.804e-01 8.231e-02 8.439e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  0.000e+00 0.000e+00  2.358e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.387e-05 1.945e-02 1.977e-02 1.387e-05 5.700e-02 5.709e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  2.000e-02 0.000e+00  1.830e+00 1.609e-02 4.727e-01 2.202e-01 6.338e-02 1.769e-06 1.946e-02 1.978e-02 5.196e-05 5.702e-02 5.711e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  4.000e-02 0.000e+00  5.923e+00 4.967e-03 4.813e-01 1.938e-01 1.028e-01 5.426e-07 1.951e-02 1.982e-02 5.257e-05 5.706e-02 5.715e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  6.000e-02 0.000e+00  1.251e+01 2.349e-03 4.784e-01 1.817e-01 1.189e-01 3.043e-07 1.958e-02 1.989e-02 6.171e-05 5.713e-02 5.723e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  8.000e-02 0.000e+00  2.160e+01 1.360e-03 4.755e-01 1.750e-01 1.275e-01 2.491e-07 1.968e-02 1.998e-02 8.699e-05 5.722e-02 5.733e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  1.000e-01 0.000e+00  3.319e+01 8.847e-04 4.733e-01 1.708e-01 1.328e-01 2.718e-07 1.980e-02 2.010e-02 1.456e-04 5.734e-02 5.745e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  1.200e-01 0.000e+00  4.728e+01 6.209e-04 4.716e-01 1.679e-01 1.364e-01 3.270e-07 1.995e-02 2.024e-02 2.491e-04 5.749e-02 5.761e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  1.400e-01 0.000e+00  6.386e+01 4.596e-04 4.702e-01 1.658e-01 1.389e-01 4.163e-07 2.013e-02 2.041e-02 4.252e-04 5.766e-02 5.779e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  1.600e-01 0.000e+00  8.295e+01 3.539e-04 4.692e-01 1.642e-01 1.409e-01 4.611e-07 2.034e-02 2.061e-02 6.146e-04 5.786e-02 5.800e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  1.800e-01 0.000e+00  1.045e+02 2.809e-04 4.683e-01 1.629e-01 1.424e-01 6.906e-07 2.059e-02 2.084e-02 1.147e-03 5.808e-02 5.824e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  2.000e-01 0.000e+00  1.286e+02 2.284e-04 4.676e-01 1.619e-01 1.436e-01 8.402e-07 2.086e-02 2.109e-02 1.721e-03 5.833e-02 5.851e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  2.200e-01 0.000e+00  1.552e+02 1.893e-04 4.670e-01 1.611e-01 1.446e-01 1.019e-06 2.116e-02 2.138e-02 2.476e-03 5.861e-02 5.881e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  2.400e-01 0.000e+00  1.843e+02 1.596e-04 4.665e-01 1.604e-01 1.455e-01 1.119e-06 2.150e-02 2.169e-02 3.286e-03 5.892e-02 5.913e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  2.600e-01 0.000e+00  2.158e+02 1.363e-04 4.661e-01 1.598e-01 1.462e-01 1.336e-06 2.187e-02 2.204e-02 4.556e-03 5.925e-02 5.949e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  2.800e-01 0.000e+00  2.499e+02 1.179e-04 4.657e-01 1.593e-01 1.468e-01 1.504e-06 2.228e-02 2.242e-02 5.953e-03 5.962e-02 5.988e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  3.000e-01 0.000e+00  2.865e+02 1.029e-04 4.654e-01 1.589e-01 1.473e-01 1.766e-06 2.273e-02 2.284e-02 7.918e-03 6.001e-02 6.030e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  3.200e-01 0.000e+00  3.256e+02 9.068e-05 4.651e-01 1.585e-01 1.478e-01 1.930e-06 2.322e-02 2.330e-02 9.761e-03 6.043e-02 6.075e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  3.400e-01 0.000e+00  3.671e+02 8.053e-05 4.648e-01 1.581e-01 1.482e-01 2.217e-06 2.375e-02 2.379e-02 1.289e-02 6.088e-02 6.124e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  3.600e-01 0.000e+00  4.112e+02 7.201e-05 4.646e-01 1.578e-01 1.485e-01 2.667e-06 2.433e-02 2.433e-02 1.722e-02 6.137e-02 6.175e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  3.800e-01 0.000e+00  4.578e+02 6.480e-05 4.644e-01 1.575e-01 1.489e-01 2.943e-06 2.495e-02 2.491e-02 2.085e-02 6.188e-02 6.230e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  4.000e-01 0.000e+00  5.068e+02 5.864e-05 4.642e-01 1.573e-01 1.492e-01 2.967e-06 2.563e-02 2.553e-02 2.351e-02 6.243e-02 6.289e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  4.200e-01 0.000e+00  5.584e+02 5.333e-05 4.640e-01 1.571e-01 1.494e-01 3.091e-06 2.636e-02 2.621e-02 2.831e-02 6.301e-02 6.351e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  4.400e-01 0.000e+00  6.125e+02 4.873e-05 4.639e-01 1.569e-01 1.497e-01 3.748e-06 2.715e-02 2.693e-02 3.516e-02 6.363e-02 6.417e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  4.600e-01 0.000e+00  6.690e+02 4.471e-05 4.637e-01 1.567e-01 1.499e-01 3.981e-06 2.800e-02 2.772e-02 4.127e-02 6.427e-02 6.487e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  4.800e-01 0.000e+00  7.281e+02 4.119e-05 4.636e-01 1.565e-01 1.501e-01 4.256e-06 2.891e-02 2.856e-02 4.808e-02 6.496e-02 6.560e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  5.000e-01 0.000e+00  7.897e+02 3.808e-05 4.635e-01 1.564e-01 1.503e-01 4.843e-06 2.990e-02 2.946e-02 5.921e-02 6.568e-02 6.638e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  5.200e-01 0.000e+00  8.537e+02 3.532e-05 4.633e-01 1.562e-01 1.504e-01 5.061e-06 3.096e-02 3.043e-02 6.678e-02 6.644e-02 6.720e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  5.400e-01 0.000e+00  9.203e+02 3.286e-05 4.632e-01 1.561e-01 1.506e-01 5.523e-06 3.211e-02 3.147e-02 7.777e-02 6.724e-02 6.806e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  5.600e-01 0.000e+00  9.893e+02 3.066e-05 4.631e-01 1.560e-01 1.508e-01 5.874e-06 3.334e-02 3.259e-02 8.902e-02 6.808e-02 6.896e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  5.800e-01 0.000e+00  1.061e+03 2.868e-05 4.630e-01 1.558e-01 1.509e-01 6.428e-06 3.466e-02 3.379e-02 1.037e-01 6.896e-02 6.991e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  6.000e-01 0.000e+00  1.135e+03 2.690e-05 4.630e-01 1.557e-01 1.510e-01 6.888e-06 3.609e-02 3.508e-02 1.184e-01 6.988e-02 7.090e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  6.200e-01 0.000e+00  1.211e+03 2.529e-05 4.629e-01 1.556e-01 1.511e-01 7.264e-06 3.763e-02 3.646e-02 1.295e-01 7.085e-02 7.195e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  6.400e-01 0.000e+00  1.291e+03 2.382e-05 4.628e-01 1.555e-01 1.513e-01 7.613e-06 3.928e-02 3.795e-02 1.459e-01 7.186e-02 7.304e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  6.600e-01 0.000e+00  1.372e+03 2.249e-05 4.627e-01 1.554e-01 1.514e-01 8.269e-06 4.107e-02 3.954e-02 1.693e-01 7.292e-02 7.419e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  6.800e-01 0.000e+00  1.456e+03 2.128e-05 4.627e-01 1.554e-01 1.515e-01 8.573e-06 4.299e-02 4.126e-02 1.880e-01 7.403e-02 7.539e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  7.000e-01 0.000e+00  1.543e+03 2.016e-05 4.626e-01 1.553e-01 1.516e-01 9.152e-06 4.507e-02 4.310e-02 2.125e-01 7.518e-02 7.664e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  7.200e-01 0.000e+00  1.632e+03 1.914e-05 4.625e-01 1.552e-01 1.516e-01 9.608e-06 4.731e-02 4.509e-02 2.323e-01 7.640e-02 7.796e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  7.400e-01 0.000e+00  1.723e+03 1.820e-05 4.625e-01 1.551e-01 1.517e-01 1.021e-05 4.973e-02 4.722e-02 2.590e-01 7.766e-02 7.933e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  7.600e-01 0.000e+00  1.817e+03 1.734e-05 4.624e-01 1.551e-01 1.518e-01 1.075e-05 5.234e-02 4.952e-02 2.913e-01 7.898e-02 8.077e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  7.800e-01 0.000e+00  1.914e+03 1.654e-05 4.624e-01 1.550e-01 1.519e-01 1.131e-05 5.517e-02 5.200e-02 3.046e-01 8.036e-02 8.227e-02 #  p p > zp > l+ l-
6.009e+03 -4.950e-02  8.000e-01 0.000e+00  2.013e+03 1.580e-05 4.623e-01 1.549e-01 1.520e-01 1.157e-05 5.823e-02 5.467e-02 3.387e-01 8.180e-02 8.384e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  0.000e+00 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.945e-02 1.976e-02 0.000e+00 5.700e-02 5.709e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  2.000e-02 0.000e+00  1.241e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.946e-02 1.978e-02 7.278e-08 5.701e-02 5.710e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  4.000e-02 0.000e+00  4.966e+00 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.950e-02 1.981e-02 2.384e-06 5.705e-02 5.714e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  6.000e-02 0.000e+00  1.117e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.956e-02 1.988e-02 1.176e-05 5.712e-02 5.721e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  8.000e-02 0.000e+00  1.986e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.966e-02 1.996e-02 3.733e-05 5.721e-02 5.731e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  1.000e-01 0.000e+00  3.104e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.978e-02 2.008e-02 8.478e-05 5.732e-02 5.743e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  1.200e-01 0.000e+00  4.469e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 1.993e-02 2.022e-02 1.886e-04 5.746e-02 5.758e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  1.400e-01 0.000e+00  6.083e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.010e-02 2.038e-02 3.650e-04 5.763e-02 5.776e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  1.600e-01 0.000e+00  7.945e+01 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.031e-02 2.057e-02 5.443e-04 5.782e-02 5.796e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  1.800e-01 0.000e+00  1.006e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.054e-02 2.080e-02 9.361e-04 5.804e-02 5.820e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  2.000e-01 0.000e+00  1.241e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.081e-02 2.105e-02 1.384e-03 5.829e-02 5.846e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  2.200e-01 0.000e+00  1.502e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.111e-02 2.132e-02 2.236e-03 5.856e-02 5.875e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  2.400e-01 0.000e+00  1.788e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.144e-02 2.164e-02 3.274e-03 5.886e-02 5.908e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  2.600e-01 0.000e+00  2.098e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.180e-02 2.198e-02 4.147e-03 5.919e-02 5.943e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  2.800e-01 0.000e+00  2.433e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.221e-02 2.235e-02 5.543e-03 5.955e-02 5.981e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  3.000e-01 0.000e+00  2.793e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.265e-02 2.277e-02 7.624e-03 5.994e-02 6.022e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  3.200e-01 0.000e+00  3.178e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.313e-02 2.321e-02 9.267e-03 6.035e-02 6.067e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  3.400e-01 0.000e+00  3.588e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.365e-02 2.370e-02 1.194e-02 6.080e-02 6.114e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  3.600e-01 0.000e+00  4.022e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.422e-02 2.423e-02 1.567e-02 6.128e-02 6.165e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  3.800e-01 0.000e+00  4.481e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.483e-02 2.480e-02 1.997e-02 6.178e-02 6.220e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  4.000e-01 0.000e+00  4.966e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.550e-02 2.541e-02 2.283e-02 6.232e-02 6.278e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  4.200e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.622e-02 2.608e-02 2.702e-02 5.700e-02 5.709e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  4.400e-01 0.000e+00  6.008e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.699e-02 2.679e-02 3.454e-02 6.350e-02 6.404e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  4.600e-01 0.000e+00  6.567e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.783e-02 2.756e-02 4.033e-02 6.414e-02 6.473e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  4.800e-01 0.000e+00  7.151e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.873e-02 2.838e-02 4.677e-02 6.482e-02 6.545e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  5.000e-01 0.000e+00  7.759e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 2.970e-02 2.927e-02 5.881e-02 6.553e-02 6.622e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  5.200e-01 0.000e+00  8.392e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.074e-02 3.023e-02 6.509e-02 6.628e-02 6.703e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  5.400e-01 0.000e+00  9.050e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.186e-02 3.125e-02 7.654e-02 6.707e-02 6.788e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  5.600e-01 0.000e+00  9.733e+02 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.307e-02 3.235e-02 8.973e-02 6.790e-02 6.877e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  5.800e-01 0.000e+00  1.044e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.438e-02 3.353e-02 1.020e-01 6.877e-02 6.970e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  6.000e-01 0.000e+00  1.117e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.578e-02 3.479e-02 1.134e-01 6.968e-02 7.069e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  6.200e-01 0.000e+00  1.193e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.729e-02 3.615e-02 1.323e-01 7.063e-02 7.172e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  6.400e-01 0.000e+00  1.271e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 3.891e-02 3.761e-02 1.444e-01 7.163e-02 7.280e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  6.600e-01 0.000e+00  1.352e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.066e-02 3.918e-02 1.686e-01 7.268e-02 7.393e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  6.800e-01 0.000e+00  1.435e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.255e-02 4.087e-02 1.877e-01 7.378e-02 7.512e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  7.000e-01 0.000e+00  1.521e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.459e-02 4.268e-02 2.097e-01 7.492e-02 7.636e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  7.200e-01 0.000e+00  1.609e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.679e-02 4.463e-02 2.294e-01 7.612e-02 7.765e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  7.400e-01 0.000e+00  1.699e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 4.916e-02 4.672e-02 2.529e-01 7.737e-02 7.901e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  7.600e-01 0.000e+00  1.793e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 5.172e-02 4.898e-02 2.892e-01 7.867e-02 8.043e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  7.800e-01 0.000e+00  1.888e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 5.449e-02 5.140e-02 3.240e-01 8.004e-02 8.191e-02 #  p p > zp > l+ l-
6.000e+03 0.000e+00  8.000e-01 0.000e+00  1.986e+03 0.000e+00 4.615e-01 1.536e-01 1.538e-01 0.000e+00 5.749e-02 5.402e-02 3.343e-01 8.146e-02 8.347e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  0.000e+00 0.000e+00  2.358e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.387e-05 1.945e-02 1.977e-02 1.387e-05 5.700e-02 5.709e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  2.000e-02 0.000e+00  1.130e+00 2.606e-02 3.048e-01 5.109e-02 2.535e-01 2.864e-06 1.946e-02 1.977e-02 3.350e-05 5.701e-02 5.710e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  4.000e-02 0.000e+00  4.511e+00 6.522e-03 4.013e-01 1.021e-01 2.091e-01 7.588e-07 1.949e-02 1.981e-02 4.669e-05 5.705e-02 5.714e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  6.000e-02 0.000e+00  1.038e+01 2.832e-03 4.265e-01 1.203e-01 1.908e-01 3.859e-07 1.956e-02 1.987e-02 5.812e-05 5.711e-02 5.720e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  8.000e-02 0.000e+00  1.873e+01 1.568e-03 4.374e-01 1.292e-01 1.814e-01 2.983e-07 1.964e-02 1.995e-02 8.316e-05 5.719e-02 5.729e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  1.000e-01 0.000e+00  2.958e+01 9.929e-04 4.433e-01 1.345e-01 1.757e-01 3.012e-07 1.976e-02 2.006e-02 1.344e-04 5.731e-02 5.741e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  1.200e-01 0.000e+00  4.291e+01 6.842e-04 4.470e-01 1.379e-01 1.719e-01 3.802e-07 1.991e-02 2.020e-02 2.482e-04 5.744e-02 5.756e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  1.400e-01 0.000e+00  5.872e+01 4.999e-04 4.496e-01 1.404e-01 1.692e-01 4.654e-07 2.008e-02 2.036e-02 4.191e-04 5.761e-02 5.773e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  1.600e-01 0.000e+00  7.703e+01 3.811e-04 4.514e-01 1.422e-01 1.671e-01 5.532e-07 2.028e-02 2.055e-02 6.125e-04 5.780e-02 5.794e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  1.800e-01 0.000e+00  9.782e+01 3.001e-04 4.528e-01 1.436e-01 1.655e-01 7.451e-07 2.051e-02 2.077e-02 1.124e-03 5.801e-02 5.817e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  2.000e-01 0.000e+00  1.211e+02 2.425e-04 4.539e-01 1.448e-01 1.643e-01 8.884e-07 2.077e-02 2.101e-02 1.660e-03 5.825e-02 5.843e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  2.200e-01 0.000e+00  1.469e+02 2.001e-04 4.548e-01 1.457e-01 1.632e-01 1.049e-06 2.107e-02 2.129e-02 2.386e-03 5.852e-02 5.871e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  2.400e-01 0.000e+00  1.751e+02 1.679e-04 4.555e-01 1.464e-01 1.624e-01 1.259e-06 2.139e-02 2.159e-02 3.407e-03 5.882e-02 5.903e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  2.600e-01 0.000e+00  2.059e+02 1.429e-04 4.561e-01 1.471e-01 1.616e-01 1.373e-06 2.175e-02 2.193e-02 4.393e-03 5.915e-02 5.938e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  2.800e-01 0.000e+00  2.391e+02 1.232e-04 4.566e-01 1.476e-01 1.610e-01 1.559e-06 2.215e-02 2.230e-02 5.773e-03 5.950e-02 5.976e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  3.000e-01 0.000e+00  2.748e+02 1.073e-04 4.570e-01 1.481e-01 1.605e-01 1.859e-06 2.259e-02 2.271e-02 7.764e-03 5.988e-02 6.017e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  3.200e-01 0.000e+00  3.130e+02 9.433e-05 4.574e-01 1.485e-01 1.600e-01 2.064e-06 2.306e-02 2.315e-02 1.014e-02 6.030e-02 6.061e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  3.400e-01 0.000e+00  3.537e+02 8.359e-05 4.577e-01 1.489e-01 1.596e-01 2.209e-06 2.358e-02 2.363e-02 1.207e-02 6.074e-02 6.108e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  3.600e-01 0.000e+00  3.969e+02 7.462e-05 4.580e-01 1.492e-01 1.592e-01 2.571e-06 2.414e-02 2.415e-02 1.586e-02 6.121e-02 6.158e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  3.800e-01 0.000e+00  4.425e+02 6.703e-05 4.583e-01 1.495e-01 1.589e-01 2.983e-06 2.475e-02 2.472e-02 2.058e-02 6.171e-02 6.212e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  4.000e-01 0.000e+00  4.907e+02 6.057e-05 4.585e-01 1.497e-01 1.586e-01 3.113e-06 2.541e-02 2.533e-02 2.344e-02 6.225e-02 6.270e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  4.200e-01 0.000e+00  5.413e+02 5.501e-05 4.587e-01 1.500e-01 1.583e-01 3.133e-06 2.612e-02 2.598e-02 2.576e-02 6.282e-02 6.331e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  4.400e-01 0.000e+00  5.944e+02 5.021e-05 4.589e-01 1.502e-01 1.581e-01 3.859e-06 2.688e-02 2.669e-02 3.327e-02 6.342e-02 6.395e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  4.600e-01 0.000e+00  6.500e+02 4.602e-05 4.591e-01 1.504e-01 1.578e-01 4.115e-06 2.771e-02 2.745e-02 3.863e-02 6.406e-02 6.463e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  4.800e-01 0.000e+00  7.081e+02 4.235e-05 4.592e-01 1.506e-01 1.576e-01 4.305e-06 2.860e-02 2.827e-02 4.721e-02 6.473e-02 6.535e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  5.000e-01 0.000e+00  7.687e+02 3.911e-05 4.594e-01 1.507e-01 1.574e-01 4.956e-06 2.956e-02 2.915e-02 5.827e-02 6.543e-02 6.612e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  5.200e-01 0.000e+00  8.318e+02 3.625e-05 4.595e-01 1.509e-01 1.573e-01 5.170e-06 3.060e-02 3.009e-02 6.551e-02 6.618e-02 6.692e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  5.400e-01 0.000e+00  8.973e+02 3.370e-05 4.596e-01 1.510e-01 1.571e-01 5.708e-06 3.171e-02 3.111e-02 7.782e-02 6.696e-02 6.776e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  5.600e-01 0.000e+00  9.654e+02 3.142e-05 4.597e-01 1.512e-01 1.570e-01 5.969e-06 3.291e-02 3.220e-02 8.749e-02 6.779e-02 6.864e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  5.800e-01 0.000e+00  1.036e+03 2.937e-05 4.599e-01 1.513e-01 1.568e-01 6.540e-06 3.419e-02 3.336e-02 1.023e-01 6.865e-02 6.958e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  6.000e-01 0.000e+00  1.109e+03 2.753e-05 4.600e-01 1.514e-01 1.567e-01 7.090e-06 3.558e-02 3.462e-02 1.187e-01 6.955e-02 7.055e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  6.200e-01 0.000e+00  1.184e+03 2.586e-05 4.600e-01 1.515e-01 1.566e-01 7.381e-06 3.708e-02 3.597e-02 1.316e-01 7.050e-02 7.158e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  6.400e-01 0.000e+00  1.262e+03 2.435e-05 4.601e-01 1.516e-01 1.565e-01 7.637e-06 3.869e-02 3.741e-02 1.441e-01 7.150e-02 7.265e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  6.600e-01 0.000e+00  1.343e+03 2.298e-05 4.602e-01 1.517e-01 1.563e-01 8.227e-06 4.042e-02 3.896e-02 1.653e-01 7.254e-02 7.378e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  6.800e-01 0.000e+00  1.426e+03 2.173e-05 4.603e-01 1.518e-01 1.562e-01 8.787e-06 4.229e-02 4.063e-02 1.844e-01 7.363e-02 7.495e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  7.000e-01 0.000e+00  1.511e+03 2.058e-05 4.604e-01 1.519e-01 1.562e-01 9.205e-06 4.431e-02 4.243e-02 2.039e-01 7.476e-02 7.619e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  7.200e-01 0.000e+00  1.599e+03 1.953e-05 4.604e-01 1.519e-01 1.561e-01 9.705e-06 4.648e-02 4.436e-02 2.287e-01 7.595e-02 7.748e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  7.400e-01 0.000e+00  1.690e+03 1.856e-05 4.605e-01 1.520e-01 1.560e-01 8.779e-06 4.883e-02 4.643e-02 2.201e-01 7.720e-02 7.883e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  7.600e-01 0.000e+00  1.783e+03 1.767e-05 4.605e-01 1.521e-01 1.559e-01 1.110e-05 5.136e-02 4.866e-02 2.891e-01 7.849e-02 8.024e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  7.800e-01 0.000e+00  1.878e+03 1.685e-05 4.606e-01 1.521e-01 1.558e-01 1.151e-05 5.411e-02 5.107e-02 3.142e-01 7.985e-02 8.171e-02 #  p p > zp > l+ l-
6.009e+03 4.950e-02  8.000e-01 0.000e+00  1.976e+03 1.609e-05 4.607e-01 1.522e-01 1.557e-01 1.174e-05 5.707e-02 5.366e-02 3.361e-01 8.126e-02 8.325e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  0.000e+00 0.000e+00  9.546e-01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.287e-05 1.946e-02 1.977e-02 5.287e-05 5.701e-02 5.710e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  2.000e-02 0.000e+00  1.498e+00 7.957e-02 1.165e-01 1.264e-03 2.703e-01 3.331e-05 1.946e-02 1.978e-02 4.871e-05 5.702e-02 5.711e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  4.000e-02 0.000e+00  4.553e+00 2.615e-02 3.063e-01 5.176e-02 2.530e-01 1.106e-05 1.949e-02 1.981e-02 1.295e-04 5.705e-02 5.714e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  6.000e-02 0.000e+00  1.012e+01 1.176e-02 3.735e-01 8.502e-02 2.254e-01 5.201e-06 1.955e-02 1.986e-02 1.651e-04 5.711e-02 5.720e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  8.000e-02 0.000e+00  1.820e+01 6.535e-03 4.028e-01 1.031e-01 2.083e-01 3.241e-06 1.964e-02 1.995e-02 1.999e-04 5.719e-02 5.729e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  1.000e-01 0.000e+00  2.879e+01 4.129e-03 4.184e-01 1.140e-01 1.974e-01 2.585e-06 1.975e-02 2.005e-02 2.616e-04 5.730e-02 5.740e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  1.200e-01 0.000e+00  4.189e+01 2.837e-03 4.279e-01 1.213e-01 1.900e-01 2.613e-06 1.989e-02 2.018e-02 3.942e-04 5.743e-02 5.755e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  1.400e-01 0.000e+00  5.750e+01 2.066e-03 4.342e-01 1.264e-01 1.846e-01 2.724e-06 2.006e-02 2.034e-02 5.784e-04 5.759e-02 5.772e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  1.600e-01 0.000e+00  7.563e+01 1.571e-03 4.387e-01 1.302e-01 1.805e-01 2.800e-06 2.026e-02 2.053e-02 7.803e-04 5.778e-02 5.792e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  1.800e-01 0.000e+00  9.627e+01 1.235e-03 4.420e-01 1.332e-01 1.773e-01 4.281e-06 2.049e-02 2.074e-02 1.533e-03 5.799e-02 5.814e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  2.000e-01 0.000e+00  1.194e+02 9.956e-04 4.446e-01 1.355e-01 1.748e-01 4.740e-06 2.075e-02 2.099e-02 2.120e-03 5.823e-02 5.840e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  2.200e-01 0.000e+00  1.451e+02 8.199e-04 4.466e-01 1.374e-01 1.727e-01 5.495e-06 2.104e-02 2.126e-02 2.873e-03 5.850e-02 5.869e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  2.400e-01 0.000e+00  1.732e+02 6.870e-04 4.483e-01 1.390e-01 1.710e-01 6.186e-06 2.136e-02 2.156e-02 4.009e-03 5.879e-02 5.900e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  2.600e-01 0.000e+00  2.039e+02 5.841e-04 4.497e-01 1.403e-01 1.695e-01 6.610e-06 2.172e-02 2.190e-02 5.068e-03 5.912e-02 5.935e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  2.800e-01 0.000e+00  2.371e+02 5.028e-04 4.508e-01 1.414e-01 1.682e-01 7.428e-06 2.211e-02 2.227e-02 6.640e-03 5.947e-02 5.972e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  3.000e-01 0.000e+00  2.728e+02 4.375e-04 4.518e-01 1.424e-01 1.672e-01 8.406e-06 2.255e-02 2.267e-02 8.164e-03 5.985e-02 6.013e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  3.200e-01 0.000e+00  3.111e+02 3.842e-04 4.526e-01 1.433e-01 1.662e-01 9.296e-06 2.302e-02 2.311e-02 1.088e-02 6.026e-02 6.057e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  3.400e-01 0.000e+00  3.518e+02 3.402e-04 4.534e-01 1.440e-01 1.654e-01 1.021e-05 2.353e-02 2.359e-02 1.366e-02 6.070e-02 6.104e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  3.600e-01 0.000e+00  3.950e+02 3.035e-04 4.540e-01 1.447e-01 1.646e-01 1.116e-05 2.409e-02 2.411e-02 1.707e-02 6.117e-02 6.154e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  3.800e-01 0.000e+00  4.408e+02 2.724e-04 4.546e-01 1.453e-01 1.639e-01 1.224e-05 2.470e-02 2.467e-02 2.040e-02 6.167e-02 6.208e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  4.000e-01 0.000e+00  4.890e+02 2.460e-04 4.551e-01 1.458e-01 1.633e-01 1.240e-05 2.535e-02 2.528e-02 2.258e-02 6.221e-02 6.265e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  4.200e-01 0.000e+00  5.398e+02 2.233e-04 4.555e-01 1.463e-01 1.628e-01 1.432e-05 2.606e-02 2.593e-02 2.834e-02 6.277e-02 6.326e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  4.400e-01 0.000e+00  5.931e+02 2.037e-04 4.560e-01 1.467e-01 1.623e-01 1.583e-05 2.682e-02 2.664e-02 3.506e-02 6.337e-02 6.390e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  4.600e-01 0.000e+00  6.489e+02 1.866e-04 4.563e-01 1.471e-01 1.619e-01 1.738e-05 2.765e-02 2.739e-02 4.037e-02 6.401e-02 6.458e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  4.800e-01 0.000e+00  7.072e+02 1.716e-04 4.567e-01 1.475e-01 1.614e-01 1.919e-05 2.854e-02 2.821e-02 5.111e-02 6.468e-02 6.530e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  5.000e-01 0.000e+00  7.680e+02 1.585e-04 4.570e-01 1.478e-01 1.611e-01 2.078e-05 2.949e-02 2.909e-02 5.961e-02 6.539e-02 6.606e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  5.200e-01 0.000e+00  8.314e+02 1.468e-04 4.573e-01 1.481e-01 1.607e-01 2.156e-05 3.053e-02 3.003e-02 6.698e-02 6.613e-02 6.686e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  5.400e-01 0.000e+00  8.972e+02 1.364e-04 4.575e-01 1.484e-01 1.604e-01 2.357e-05 3.164e-02 3.104e-02 7.867e-02 6.691e-02 6.770e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  5.600e-01 0.000e+00  9.656e+02 1.272e-04 4.578e-01 1.487e-01 1.601e-01 2.492e-05 3.283e-02 3.213e-02 9.036e-02 6.773e-02 6.859e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  5.800e-01 0.000e+00  1.036e+03 1.188e-04 4.580e-01 1.489e-01 1.598e-01 2.714e-05 3.412e-02 3.329e-02 1.040e-01 6.860e-02 6.952e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  6.000e-01 0.000e+00  1.110e+03 1.114e-04 4.582e-01 1.491e-01 1.595e-01 2.940e-05 3.550e-02 3.455e-02 1.177e-01 6.950e-02 7.050e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  6.200e-01 0.000e+00  1.186e+03 1.046e-04 4.584e-01 1.494e-01 1.593e-01 2.980e-05 3.699e-02 3.589e-02 1.334e-01 7.045e-02 7.152e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  6.400e-01 0.000e+00  1.264e+03 9.846e-05 4.586e-01 1.496e-01 1.591e-01 3.186e-05 3.860e-02 3.733e-02 1.463e-01 7.145e-02 7.259e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  6.600e-01 0.000e+00  1.345e+03 9.288e-05 4.587e-01 1.497e-01 1.589e-01 3.344e-05 4.033e-02 3.889e-02 1.681e-01 7.249e-02 7.372e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  6.800e-01 0.000e+00  1.428e+03 8.780e-05 4.589e-01 1.499e-01 1.587e-01 3.627e-05 4.220e-02 4.055e-02 1.906e-01 7.357e-02 7.490e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  7.000e-01 0.000e+00  1.514e+03 8.315e-05 4.590e-01 1.501e-01 1.585e-01 3.782e-05 4.421e-02 4.235e-02 2.080e-01 7.471e-02 7.613e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  7.200e-01 0.000e+00  1.603e+03 7.889e-05 4.592e-01 1.502e-01 1.583e-01 4.030e-05 4.639e-02 4.427e-02 2.346e-01 7.590e-02 7.742e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  7.400e-01 0.000e+00  1.694e+03 7.497e-05 4.593e-01 1.504e-01 1.581e-01 4.167e-05 4.873e-02 4.635e-02 2.538e-01 7.715e-02 7.877e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  7.600e-01 0.000e+00  1.787e+03 7.136e-05 4.594e-01 1.505e-01 1.580e-01 4.540e-05 5.127e-02 4.858e-02 2.922e-01 7.844e-02 8.018e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  7.800e-01 0.000e+00  1.883e+03 6.803e-05 4.596e-01 1.507e-01 1.578e-01 4.861e-05 5.401e-02 5.098e-02 3.164e-01 7.980e-02 8.166e-02 #  p p > zp > l+ l-
6.037e+03 9.900e-02  8.000e-01 0.000e+00  1.982e+03 6.495e-05 4.597e-01 1.508e-01 1.577e-01 4.779e-05 5.697e-02 5.357e-02 3.386e-01 8.122e-02 8.320e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  0.000e+00 0.000e+00  2.192e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.096e-04 1.947e-02 1.979e-02 1.096e-04 5.702e-02 5.711e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  2.000e-02 0.000e+00  2.373e+00 1.153e-01 2.585e-02 1.038e-02 2.318e-01 1.000e-04 1.947e-02 1.979e-02 2.241e-05 5.703e-02 5.712e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  4.000e-02 0.000e+00  5.112e+00 5.349e-02 2.030e-01 1.659e-02 2.730e-01 4.600e-05 1.950e-02 1.981e-02 1.746e-04 5.705e-02 5.715e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  6.000e-02 0.000e+00  1.041e+01 2.625e-02 3.077e-01 5.244e-02 2.524e-01 2.337e-05 1.955e-02 1.987e-02 2.741e-04 5.711e-02 5.720e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  8.000e-02 0.000e+00  1.826e+01 1.495e-02 3.591e-01 7.707e-02 2.324e-01 1.425e-05 1.964e-02 1.994e-02 3.462e-04 5.719e-02 5.729e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  1.000e-01 0.000e+00  2.867e+01 9.518e-03 3.871e-01 9.312e-02 2.179e-01 1.041e-05 1.975e-02 2.005e-02 4.233e-04 5.729e-02 5.740e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  1.200e-01 0.000e+00  4.164e+01 6.552e-03 4.042e-01 1.041e-01 2.075e-01 9.613e-06 1.989e-02 2.018e-02 5.929e-04 5.742e-02 5.754e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  1.400e-01 0.000e+00  5.717e+01 4.772e-03 4.155e-01 1.119e-01 1.997e-01 9.036e-06 2.005e-02 2.034e-02 7.937e-04 5.758e-02 5.771e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  1.600e-01 0.000e+00  7.525e+01 3.625e-03 4.234e-01 1.178e-01 1.938e-01 9.248e-06 2.025e-02 2.052e-02 1.048e-03 5.777e-02 5.791e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  1.800e-01 0.000e+00  9.589e+01 2.845e-03 4.292e-01 1.223e-01 1.891e-01 1.427e-05 2.048e-02 2.073e-02 2.135e-03 5.798e-02 5.813e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  2.000e-01 0.000e+00  1.191e+02 2.292e-03 4.337e-01 1.259e-01 1.853e-01 1.505e-05 2.073e-02 2.097e-02 2.854e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  2.200e-01 0.000e+00  1.449e+02 1.885e-03 4.372e-01 1.288e-01 1.822e-01 1.561e-05 2.102e-02 2.125e-02 3.724e-03 5.848e-02 5.867e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  2.400e-01 0.000e+00  1.732e+02 1.578e-03 4.400e-01 1.313e-01 1.796e-01 1.685e-05 2.135e-02 2.155e-02 4.947e-03 5.878e-02 5.899e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  2.600e-01 0.000e+00  2.040e+02 1.340e-03 4.423e-01 1.333e-01 1.774e-01 1.893e-05 2.170e-02 2.188e-02 6.182e-03 5.910e-02 5.933e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  2.800e-01 0.000e+00  2.375e+02 1.153e-03 4.442e-01 1.350e-01 1.755e-01 2.076e-05 2.210e-02 2.225e-02 7.947e-03 5.945e-02 5.971e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  3.000e-01 0.000e+00  2.735e+02 1.002e-03 4.459e-01 1.365e-01 1.739e-01 2.277e-05 2.253e-02 2.265e-02 8.762e-03 5.983e-02 6.011e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  3.200e-01 0.000e+00  3.120e+02 8.794e-04 4.473e-01 1.379e-01 1.724e-01 2.455e-05 2.300e-02 2.310e-02 1.241e-02 6.024e-02 6.055e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  3.400e-01 0.000e+00  3.531e+02 7.781e-04 4.485e-01 1.390e-01 1.712e-01 2.658e-05 2.352e-02 2.357e-02 1.528e-02 6.068e-02 6.102e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  3.600e-01 0.000e+00  3.968e+02 6.936e-04 4.495e-01 1.400e-01 1.700e-01 2.800e-05 2.408e-02 2.409e-02 1.892e-02 6.116e-02 6.153e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  3.800e-01 0.000e+00  4.430e+02 6.223e-04 4.505e-01 1.409e-01 1.690e-01 2.978e-05 2.468e-02 2.466e-02 2.215e-02 6.166e-02 6.206e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  4.000e-01 0.000e+00  4.917e+02 5.616e-04 4.513e-01 1.417e-01 1.681e-01 3.150e-05 2.534e-02 2.526e-02 2.346e-02 6.219e-02 6.264e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  4.200e-01 0.000e+00  5.431e+02 5.096e-04 4.520e-01 1.425e-01 1.673e-01 3.482e-05 2.605e-02 2.592e-02 3.093e-02 6.276e-02 6.325e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  4.400e-01 0.000e+00  5.970e+02 4.646e-04 4.527e-01 1.431e-01 1.666e-01 3.804e-05 2.681e-02 2.663e-02 3.669e-02 6.337e-02 6.389e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  4.600e-01 0.000e+00  6.534e+02 4.254e-04 4.533e-01 1.438e-01 1.659e-01 4.217e-05 2.764e-02 2.739e-02 4.665e-02 6.400e-02 6.458e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  4.800e-01 0.000e+00  7.124e+02 3.912e-04 4.538e-01 1.443e-01 1.653e-01 4.478e-05 2.853e-02 2.821e-02 5.313e-02 6.468e-02 6.530e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  5.000e-01 0.000e+00  7.740e+02 3.610e-04 4.543e-01 1.448e-01 1.647e-01 4.973e-05 2.950e-02 2.909e-02 6.235e-02 6.539e-02 6.606e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  5.200e-01 0.000e+00  8.381e+02 3.343e-04 4.548e-01 1.453e-01 1.642e-01 5.191e-05 3.053e-02 3.003e-02 7.034e-02 6.613e-02 6.687e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  5.400e-01 0.000e+00  9.048e+02 3.106e-04 4.552e-01 1.457e-01 1.637e-01 5.512e-05 3.165e-02 3.105e-02 8.101e-02 6.692e-02 6.771e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  5.600e-01 0.000e+00  9.740e+02 2.894e-04 4.556e-01 1.461e-01 1.632e-01 5.927e-05 3.285e-02 3.214e-02 9.303e-02 6.775e-02 6.860e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  5.800e-01 0.000e+00  1.046e+03 2.704e-04 4.559e-01 1.465e-01 1.628e-01 6.397e-05 3.414e-02 3.332e-02 1.079e-01 6.861e-02 6.954e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  6.000e-01 0.000e+00  1.120e+03 2.533e-04 4.562e-01 1.468e-01 1.624e-01 6.830e-05 3.554e-02 3.458e-02 1.218e-01 6.952e-02 7.052e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  6.200e-01 0.000e+00  1.197e+03 2.378e-04 4.566e-01 1.472e-01 1.620e-01 7.359e-05 3.704e-02 3.593e-02 1.403e-01 7.048e-02 7.155e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  6.400e-01 0.000e+00  1.277e+03 2.238e-04 4.568e-01 1.475e-01 1.617e-01 7.279e-05 3.866e-02 3.738e-02 1.519e-01 7.148e-02 7.263e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  6.600e-01 0.000e+00  1.359e+03 2.111e-04 4.571e-01 1.478e-01 1.614e-01 7.781e-05 4.040e-02 3.895e-02 1.703e-01 7.253e-02 7.376e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  6.800e-01 0.000e+00  1.443e+03 1.995e-04 4.574e-01 1.480e-01 1.611e-01 8.482e-05 4.228e-02 4.063e-02 1.924e-01 7.362e-02 7.495e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  7.000e-01 0.000e+00  1.530e+03 1.889e-04 4.576e-01 1.483e-01 1.608e-01 8.785e-05 4.431e-02 4.244e-02 2.119e-01 7.477e-02 7.619e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  7.200e-01 0.000e+00  1.620e+03 1.792e-04 4.578e-01 1.485e-01 1.605e-01 9.151e-05 4.651e-02 4.438e-02 2.359e-01 7.597e-02 7.749e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  7.400e-01 0.000e+00  1.712e+03 1.703e-04 4.580e-01 1.487e-01 1.603e-01 9.954e-05 4.887e-02 4.647e-02 2.667e-01 7.722e-02 7.885e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  7.600e-01 0.000e+00  1.807e+03 1.620e-04 4.582e-01 1.490e-01 1.600e-01 1.070e-04 5.143e-02 4.872e-02 3.018e-01 7.853e-02 8.027e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  7.800e-01 0.000e+00  1.904e+03 1.545e-04 4.584e-01 1.492e-01 1.598e-01 1.040e-04 5.420e-02 5.115e-02 3.098e-01 7.990e-02 8.176e-02 #  p p > zp > l+ l-
6.083e+03 1.485e-01  8.000e-01 0.000e+00  2.004e+03 1.474e-04 4.586e-01 1.494e-01 1.596e-01 1.133e-04 5.720e-02 5.377e-02 3.394e-01 8.132e-02 8.332e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  0.000e+00 0.000e+00  4.009e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.729e-04 1.949e-02 1.980e-02 1.729e-04 5.704e-02 5.713e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  2.000e-02 0.000e+00  3.806e+00 1.315e-01 1.460e-03 3.452e-02 1.910e-01 1.798e-04 1.948e-02 1.980e-02 1.996e-06 5.704e-02 5.713e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  4.000e-02 0.000e+00  6.231e+00 8.026e-02 1.178e-01 1.448e-03 2.699e-01 1.100e-04 1.951e-02 1.982e-02 1.613e-04 5.706e-02 5.716e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  6.000e-02 0.000e+00  1.128e+01 4.430e-02 2.380e-01 2.668e-02 2.686e-01 6.274e-05 1.956e-02 1.987e-02 3.371e-04 5.712e-02 5.721e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  8.000e-02 0.000e+00  1.896e+01 2.634e-02 3.091e-01 5.313e-02 2.518e-01 3.933e-05 1.964e-02 1.995e-02 4.613e-04 5.719e-02 5.729e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  1.000e-01 0.000e+00  2.926e+01 1.706e-02 3.506e-01 7.272e-02 2.362e-01 2.792e-05 1.975e-02 2.005e-02 5.726e-04 5.730e-02 5.740e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  1.200e-01 0.000e+00  4.219e+01 1.183e-02 3.764e-01 8.681e-02 2.238e-01 2.477e-05 1.989e-02 2.018e-02 7.879e-04 5.743e-02 5.754e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  1.400e-01 0.000e+00  5.775e+01 8.640e-03 3.936e-01 9.718e-02 2.142e-01 2.204e-05 2.005e-02 2.034e-02 1.006e-03 5.758e-02 5.771e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  1.600e-01 0.000e+00  7.593e+01 6.571e-03 4.056e-01 1.050e-01 2.066e-01 3.589e-05 2.025e-02 2.052e-02 2.235e-03 5.777e-02 5.790e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  1.800e-01 0.000e+00  9.674e+01 5.159e-03 4.144e-01 1.112e-01 2.006e-01 3.646e-05 2.047e-02 2.073e-02 2.921e-03 5.798e-02 5.813e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  2.000e-01 0.000e+00  1.202e+02 4.154e-03 4.211e-01 1.160e-01 1.957e-01 3.731e-05 2.073e-02 2.097e-02 3.726e-03 5.822e-02 5.838e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  2.200e-01 0.000e+00  1.462e+02 3.415e-03 4.264e-01 1.200e-01 1.916e-01 3.756e-05 2.102e-02 2.124e-02 4.620e-03 5.848e-02 5.867e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  2.400e-01 0.000e+00  1.749e+02 2.857e-03 4.305e-01 1.233e-01 1.882e-01 4.031e-05 2.134e-02 2.155e-02 6.104e-03 5.878e-02 5.898e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  2.600e-01 0.000e+00  2.063e+02 2.425e-03 4.340e-01 1.261e-01 1.852e-01 4.210e-05 2.170e-02 2.188e-02 7.396e-03 5.910e-02 5.933e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  2.800e-01 0.000e+00  2.402e+02 2.085e-03 4.368e-01 1.285e-01 1.827e-01 4.557e-05 2.210e-02 2.225e-02 9.544e-03 5.945e-02 5.971e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  3.000e-01 0.000e+00  2.768e+02 1.811e-03 4.392e-01 1.305e-01 1.806e-01 4.740e-05 2.253e-02 2.266e-02 9.498e-03 5.984e-02 6.012e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  3.200e-01 0.000e+00  3.160e+02 1.588e-03 4.412e-01 1.323e-01 1.787e-01 5.204e-05 2.301e-02 2.310e-02 1.428e-02 6.025e-02 6.056e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  3.400e-01 0.000e+00  3.578e+02 1.405e-03 4.430e-01 1.339e-01 1.770e-01 5.096e-05 2.353e-02 2.358e-02 1.781e-02 6.069e-02 6.103e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  3.600e-01 0.000e+00  4.022e+02 1.251e-03 4.445e-01 1.352e-01 1.755e-01 5.552e-05 2.409e-02 2.411e-02 2.133e-02 6.117e-02 6.154e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  3.800e-01 0.000e+00  4.493e+02 1.122e-03 4.459e-01 1.365e-01 1.741e-01 5.974e-05 2.470e-02 2.467e-02 2.427e-02 6.168e-02 6.208e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  4.000e-01 0.000e+00  4.990e+02 1.012e-03 4.471e-01 1.376e-01 1.729e-01 6.880e-05 2.536e-02 2.529e-02 2.911e-02 6.222e-02 6.266e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  4.200e-01 0.000e+00  5.513e+02 9.182e-04 4.481e-01 1.386e-01 1.718e-01 7.470e-05 2.608e-02 2.595e-02 3.491e-02 6.279e-02 6.328e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  4.400e-01 0.000e+00  6.063e+02 8.368e-04 4.491e-01 1.395e-01 1.708e-01 7.952e-05 2.685e-02 2.666e-02 4.239e-02 6.340e-02 6.393e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  4.600e-01 0.000e+00  6.639e+02 7.660e-04 4.499e-01 1.403e-01 1.699e-01 8.538e-05 2.769e-02 2.743e-02 4.996e-02 6.404e-02 6.462e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  4.800e-01 0.000e+00  7.241e+02 7.040e-04 4.507e-01 1.411e-01 1.691e-01 8.913e-05 2.859e-02 2.826e-02 5.840e-02 6.472e-02 6.535e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  5.000e-01 0.000e+00  7.869e+02 6.495e-04 4.514e-01 1.418e-01 1.683e-01 9.178e-05 2.957e-02 2.915e-02 6.596e-02 6.544e-02 6.612e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  5.200e-01 0.000e+00  8.524e+02 6.013e-04 4.520e-01 1.424e-01 1.676e-01 1.003e-04 3.061e-02 3.011e-02 7.696e-02 6.619e-02 6.693e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  5.400e-01 0.000e+00  9.205e+02 5.584e-04 4.526e-01 1.430e-01 1.670e-01 1.070e-04 3.175e-02 3.114e-02 8.446e-02 6.699e-02 6.779e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  5.600e-01 0.000e+00  9.912e+02 5.202e-04 4.532e-01 1.435e-01 1.664e-01 1.130e-04 3.296e-02 3.225e-02 9.864e-02 6.782e-02 6.869e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  5.800e-01 0.000e+00  1.065e+03 4.859e-04 4.537e-01 1.440e-01 1.658e-01 1.258e-04 3.428e-02 3.344e-02 1.176e-01 6.870e-02 6.963e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  6.000e-01 0.000e+00  1.141e+03 4.550e-04 4.541e-01 1.445e-01 1.653e-01 1.289e-04 3.569e-02 3.472e-02 1.283e-01 6.962e-02 7.063e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  6.200e-01 0.000e+00  1.219e+03 4.272e-04 4.546e-01 1.449e-01 1.648e-01 1.377e-04 3.722e-02 3.609e-02 1.472e-01 7.059e-02 7.167e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  6.400e-01 0.000e+00  1.300e+03 4.020e-04 4.550e-01 1.454e-01 1.643e-01 1.447e-04 3.886e-02 3.757e-02 1.631e-01 7.160e-02 7.277e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  6.600e-01 0.000e+00  1.384e+03 3.790e-04 4.553e-01 1.457e-01 1.639e-01 1.525e-04 4.064e-02 3.916e-02 1.797e-01 7.266e-02 7.391e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  6.800e-01 0.000e+00  1.471e+03 3.581e-04 4.557e-01 1.461e-01 1.635e-01 1.522e-04 4.255e-02 4.087e-02 1.957e-01 7.377e-02 7.511e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  7.000e-01 0.000e+00  1.560e+03 3.390e-04 4.560e-01 1.464e-01 1.631e-01 1.540e-04 4.462e-02 4.270e-02 2.054e-01 7.494e-02 7.637e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  7.200e-01 0.000e+00  1.651e+03 3.215e-04 4.563e-01 1.468e-01 1.627e-01 1.761e-04 4.685e-02 4.468e-02 2.458e-01 7.615e-02 7.769e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  7.400e-01 0.000e+00  1.746e+03 3.054e-04 4.566e-01 1.471e-01 1.624e-01 1.838e-04 4.927e-02 4.682e-02 2.744e-01 7.742e-02 7.907e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  7.600e-01 0.000e+00  1.843e+03 2.906e-04 4.569e-01 1.474e-01 1.621e-01 1.898e-04 5.188e-02 4.911e-02 2.980e-01 7.875e-02 8.052e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  7.800e-01 0.000e+00  1.942e+03 2.770e-04 4.571e-01 1.476e-01 1.618e-01 1.979e-04 5.470e-02 5.159e-02 3.264e-01 8.014e-02 8.203e-02 #  p p > zp > l+ l-
6.149e+03 1.980e-01  8.000e-01 0.000e+00  2.045e+03 2.644e-04 4.574e-01 1.479e-01 1.615e-01 2.011e-04 5.776e-02 5.426e-02 3.487e-01 8.159e-02 8.361e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  0.000e+00 0.000e+00  6.502e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.312e-04 1.951e-02 1.983e-02 2.312e-04 5.707e-02 5.716e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  2.000e-02 0.000e+00  5.883e+00 1.380e-01 1.867e-03 5.649e-02 1.603e-01 2.526e-04 1.951e-02 1.982e-02 3.417e-06 5.706e-02 5.715e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  4.000e-02 0.000e+00  7.987e+00 1.016e-01 6.008e-02 1.651e-03 2.530e-01 1.853e-04 1.953e-02 1.984e-02 1.096e-04 5.708e-02 5.717e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  6.000e-02 0.000e+00  1.281e+01 6.327e-02 1.732e-01 9.850e-03 2.736e-01 1.168e-04 1.958e-02 1.989e-02 3.198e-04 5.713e-02 5.722e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  8.000e-02 0.000e+00  2.036e+01 3.979e-02 2.569e-01 3.298e-02 2.650e-01 7.874e-05 1.965e-02 1.996e-02 5.070e-04 5.720e-02 5.730e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  1.000e-01 0.000e+00  3.063e+01 2.644e-02 3.105e-01 5.383e-02 2.511e-01 5.752e-05 1.976e-02 2.006e-02 6.863e-04 5.730e-02 5.741e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  1.200e-01 0.000e+00  4.362e+01 1.856e-02 3.453e-01 7.012e-02 2.383e-01 5.268e-05 1.990e-02 2.019e-02 9.808e-04 5.743e-02 5.755e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  1.400e-01 0.000e+00  5.933e+01 1.364e-02 3.689e-01 8.259e-02 2.276e-01 8.130e-05 2.006e-02 2.034e-02 2.198e-03 5.759e-02 5.772e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  1.600e-01 0.000e+00  7.776e+01 1.041e-02 3.855e-01 9.225e-02 2.188e-01 7.751e-05 2.026e-02 2.053e-02 2.887e-03 5.777e-02 5.791e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  1.800e-01 0.000e+00  9.892e+01 8.184e-03 3.977e-01 9.988e-02 2.117e-01 7.430e-05 2.048e-02 2.074e-02 3.657e-03 5.799e-02 5.814e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  2.000e-01 0.000e+00  1.228e+02 6.595e-03 4.070e-01 1.060e-01 2.057e-01 7.453e-05 2.074e-02 2.098e-02 4.730e-03 5.823e-02 5.839e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  2.200e-01 0.000e+00  1.494e+02 5.423e-03 4.142e-01 1.110e-01 2.008e-01 7.562e-05 2.103e-02 2.125e-02 5.782e-03 5.849e-02 5.868e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  2.400e-01 0.000e+00  1.787e+02 4.536e-03 4.200e-01 1.152e-01 1.966e-01 7.877e-05 2.136e-02 2.156e-02 7.265e-03 5.879e-02 5.900e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  2.600e-01 0.000e+00  2.108e+02 3.850e-03 4.247e-01 1.187e-01 1.930e-01 8.264e-05 2.172e-02 2.190e-02 9.106e-03 5.912e-02 5.935e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  2.800e-01 0.000e+00  2.455e+02 3.308e-03 4.285e-01 1.218e-01 1.899e-01 8.717e-05 2.212e-02 2.227e-02 1.119e-02 5.947e-02 5.973e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  3.000e-01 0.000e+00  2.830e+02 2.873e-03 4.318e-01 1.243e-01 1.872e-01 8.280e-05 2.256e-02 2.268e-02 1.066e-02 5.986e-02 6.014e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  3.200e-01 0.000e+00  3.232e+02 2.519e-03 4.346e-01 1.266e-01 1.849e-01 9.973e-05 2.304e-02 2.313e-02 1.696e-02 6.028e-02 6.059e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  3.400e-01 0.000e+00  3.661e+02 2.226e-03 4.370e-01 1.286e-01 1.828e-01 1.033e-04 2.357e-02 2.362e-02 2.036e-02 6.073e-02 6.107e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  3.600e-01 0.000e+00  4.118e+02 1.983e-03 4.390e-01 1.304e-01 1.809e-01 1.079e-04 2.414e-02 2.415e-02 2.408e-02 6.121e-02 6.158e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  3.800e-01 0.000e+00  4.602e+02 1.777e-03 4.408e-01 1.319e-01 1.792e-01 1.069e-04 2.476e-02 2.473e-02 2.911e-02 6.172e-02 6.213e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  4.000e-01 0.000e+00  5.113e+02 1.603e-03 4.424e-01 1.333e-01 1.777e-01 1.157e-04 2.543e-02 2.535e-02 3.158e-02 6.227e-02 6.272e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  4.200e-01 0.000e+00  5.651e+02 1.453e-03 4.438e-01 1.346e-01 1.764e-01 1.304e-04 2.616e-02 2.602e-02 3.815e-02 6.285e-02 6.334e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  4.400e-01 0.000e+00  6.216e+02 1.324e-03 4.451e-01 1.358e-01 1.751e-01 1.406e-04 2.695e-02 2.675e-02 4.680e-02 6.347e-02 6.401e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  4.600e-01 0.000e+00  6.809e+02 1.211e-03 4.463e-01 1.368e-01 1.740e-01 1.464e-04 2.780e-02 2.753e-02 5.427e-02 6.412e-02 6.471e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  4.800e-01 0.000e+00  7.429e+02 1.113e-03 4.473e-01 1.378e-01 1.730e-01 1.512e-04 2.872e-02 2.838e-02 6.404e-02 6.482e-02 6.545e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  5.000e-01 0.000e+00  8.076e+02 1.027e-03 4.482e-01 1.386e-01 1.720e-01 1.593e-04 2.971e-02 2.929e-02 7.087e-02 6.554e-02 6.623e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  5.200e-01 0.000e+00  8.750e+02 9.501e-04 4.491e-01 1.394e-01 1.711e-01 1.679e-04 3.078e-02 3.026e-02 8.148e-02 6.631e-02 6.706e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  5.400e-01 0.000e+00  9.451e+02 8.821e-04 4.498e-01 1.402e-01 1.703e-01 1.838e-04 3.194e-02 3.132e-02 9.479e-02 6.712e-02 6.793e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  5.600e-01 0.000e+00  1.018e+03 8.215e-04 4.506e-01 1.409e-01 1.695e-01 1.907e-04 3.318e-02 3.245e-02 1.051e-01 6.797e-02 6.885e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  5.800e-01 0.000e+00  1.094e+03 7.672e-04 4.512e-01 1.415e-01 1.688e-01 2.089e-04 3.453e-02 3.366e-02 1.230e-01 6.887e-02 6.981e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  6.000e-01 0.000e+00  1.172e+03 7.183e-04 4.518e-01 1.421e-01 1.682e-01 2.232e-04 3.598e-02 3.497e-02 1.372e-01 6.981e-02 7.082e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  6.200e-01 0.000e+00  1.253e+03 6.742e-04 4.524e-01 1.427e-01 1.676e-01 2.281e-04 3.754e-02 3.638e-02 1.499e-01 7.079e-02 7.189e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  6.400e-01 0.000e+00  1.337e+03 6.342e-04 4.529e-01 1.432e-01 1.670e-01 2.375e-04 3.923e-02 3.790e-02 1.699e-01 7.182e-02 7.300e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  6.600e-01 0.000e+00  1.423e+03 5.979e-04 4.534e-01 1.437e-01 1.664e-01 2.395e-04 4.105e-02 3.953e-02 1.780e-01 7.291e-02 7.418e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  6.800e-01 0.000e+00  1.512e+03 5.648e-04 4.538e-01 1.441e-01 1.659e-01 2.605e-04 4.302e-02 4.128e-02 2.111e-01 7.404e-02 7.540e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  7.000e-01 0.000e+00  1.604e+03 5.346e-04 4.543e-01 1.446e-01 1.654e-01 2.606e-04 4.514e-02 4.317e-02 2.169e-01 7.523e-02 7.669e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  7.200e-01 0.000e+00  1.699e+03 5.069e-04 4.547e-01 1.450e-01 1.650e-01 2.738e-04 4.744e-02 4.521e-02 2.421e-01 7.647e-02 7.804e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  7.400e-01 0.000e+00  1.796e+03 4.815e-04 4.550e-01 1.454e-01 1.646e-01 2.892e-04 4.993e-02 4.740e-02 2.701e-01 7.777e-02 7.945e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  7.600e-01 0.000e+00  1.896e+03 4.581e-04 4.554e-01 1.457e-01 1.641e-01 3.084e-04 5.263e-02 4.977e-02 3.089e-01 7.912e-02 8.092e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  7.800e-01 0.000e+00  1.999e+03 4.365e-04 4.557e-01 1.461e-01 1.638e-01 2.761e-04 5.554e-02 5.233e-02 3.375e-01 8.054e-02 8.247e-02 #  p p > zp > l+ l-
6.237e+03 2.475e-01  8.000e-01 0.000e+00  2.105e+03 4.166e-04 4.560e-01 1.464e-01 1.634e-01 3.527e-04 5.871e-02 5.509e-02 3.867e-01 8.203e-02 8.408e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  0.000e+00 0.000e+00  9.812e+00 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.729e-04 1.954e-02 1.986e-02 2.729e-04 5.710e-02 5.719e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  2.000e-02 0.000e+00  8.730e+00 1.403e-01 9.742e-03 7.372e-02 1.383e-01 3.035e-04 1.953e-02 1.985e-02 2.106e-05 5.709e-02 5.718e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  4.000e-02 0.000e+00  1.050e+01 1.166e-01 2.625e-02 1.019e-02 2.313e-01 2.509e-04 1.955e-02 1.986e-02 5.648e-05 5.710e-02 5.720e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  6.000e-02 0.000e+00  1.511e+01 8.096e-02 1.190e-01 1.678e-03 2.694e-01 1.794e-04 1.960e-02 1.991e-02 2.638e-04 5.715e-02 5.725e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  8.000e-02 0.000e+00  2.257e+01 5.416e-02 2.061e-01 1.767e-02 2.718e-01 1.261e-04 1.967e-02 1.998e-02 4.804e-04 5.722e-02 5.732e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  1.000e-01 0.000e+00  3.288e+01 3.716e-02 2.688e-01 3.733e-02 2.622e-01 1.072e-04 1.978e-02 2.008e-02 7.880e-04 5.732e-02 5.743e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  1.200e-01 0.000e+00  4.603e+01 2.654e-02 3.119e-01 5.455e-02 2.505e-01 1.573e-04 1.991e-02 2.020e-02 1.071e-03 5.745e-02 5.757e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  1.400e-01 0.000e+00  6.203e+01 1.969e-02 3.419e-01 6.850e-02 2.396e-01 1.522e-04 2.008e-02 2.036e-02 2.664e-03 5.761e-02 5.773e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  1.600e-01 0.000e+00  8.089e+01 1.510e-02 3.633e-01 7.966e-02 2.301e-01 1.434e-04 2.027e-02 2.054e-02 3.443e-03 5.779e-02 5.793e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  1.800e-01 0.000e+00  1.026e+02 1.191e-02 3.792e-01 8.863e-02 2.222e-01 1.424e-04 2.050e-02 2.076e-02 4.471e-03 5.800e-02 5.816e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  2.000e-01 0.000e+00  1.271e+02 9.612e-03 3.913e-01 9.594e-02 2.154e-01 1.391e-04 2.076e-02 2.100e-02 5.704e-03 5.825e-02 5.842e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  2.200e-01 0.000e+00  1.545e+02 7.912e-03 4.008e-01 1.020e-01 2.097e-01 1.348e-04 2.106e-02 2.128e-02 6.945e-03 5.852e-02 5.871e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  2.400e-01 0.000e+00  1.848e+02 6.621e-03 4.083e-01 1.070e-01 2.049e-01 1.448e-04 2.139e-02 2.159e-02 8.731e-03 5.882e-02 5.903e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  2.600e-01 0.000e+00  2.178e+02 5.620e-03 4.144e-01 1.113e-01 2.007e-01 1.457e-04 2.176e-02 2.193e-02 1.114e-02 5.915e-02 5.938e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  2.800e-01 0.000e+00  2.538e+02 4.829e-03 4.195e-01 1.149e-01 1.970e-01 1.540e-04 2.216e-02 2.232e-02 1.322e-02 5.951e-02 5.977e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  3.000e-01 0.000e+00  2.926e+02 4.193e-03 4.237e-01 1.181e-01 1.938e-01 1.596e-04 2.261e-02 2.273e-02 1.655e-02 5.991e-02 6.019e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  3.200e-01 0.000e+00  3.342e+02 3.676e-03 4.273e-01 1.208e-01 1.910e-01 1.720e-04 2.310e-02 2.319e-02 1.995e-02 6.033e-02 6.064e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  3.400e-01 0.000e+00  3.787e+02 3.249e-03 4.304e-01 1.232e-01 1.885e-01 1.764e-04 2.364e-02 2.369e-02 2.345e-02 6.079e-02 6.113e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  3.600e-01 0.000e+00  4.260e+02 2.892e-03 4.330e-01 1.254e-01 1.863e-01 1.784e-04 2.422e-02 2.423e-02 2.710e-02 6.128e-02 6.166e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  3.800e-01 0.000e+00  4.762e+02 2.592e-03 4.353e-01 1.273e-01 1.843e-01 1.759e-04 2.486e-02 2.482e-02 3.287e-02 6.181e-02 6.222e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  4.000e-01 0.000e+00  5.292e+02 2.337e-03 4.374e-01 1.290e-01 1.825e-01 1.885e-04 2.555e-02 2.546e-02 3.545e-02 6.236e-02 6.282e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  4.200e-01 0.000e+00  5.851e+02 2.118e-03 4.392e-01 1.305e-01 1.809e-01 2.112e-04 2.630e-02 2.615e-02 4.171e-02 6.296e-02 6.346e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  4.400e-01 0.000e+00  6.438e+02 1.929e-03 4.408e-01 1.319e-01 1.794e-01 2.209e-04 2.710e-02 2.689e-02 4.822e-02 6.359e-02 6.413e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  4.600e-01 0.000e+00  7.053e+02 1.765e-03 4.423e-01 1.332e-01 1.780e-01 2.357e-04 2.798e-02 2.770e-02 6.042e-02 6.426e-02 6.485e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  4.800e-01 0.000e+00  7.697e+02 1.621e-03 4.436e-01 1.344e-01 1.768e-01 2.363e-04 2.892e-02 2.856e-02 6.914e-02 6.497e-02 6.561e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  5.000e-01 0.000e+00  8.370e+02 1.495e-03 4.448e-01 1.354e-01 1.756e-01 2.476e-04 2.994e-02 2.950e-02 7.505e-02 6.571e-02 6.641e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  5.200e-01 0.000e+00  9.071e+02 1.383e-03 4.458e-01 1.364e-01 1.746e-01 2.776e-04 3.105e-02 3.050e-02 8.895e-02 6.650e-02 6.726e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  5.400e-01 0.000e+00  9.801e+02 1.284e-03 4.468e-01 1.373e-01 1.736e-01 2.932e-04 3.224e-02 3.159e-02 1.005e-01 6.733e-02 6.815e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  5.600e-01 0.000e+00  1.056e+03 1.195e-03 4.477e-01 1.382e-01 1.727e-01 3.073e-04 3.352e-02 3.276e-02 1.127e-01 6.820e-02 6.909e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  5.800e-01 0.000e+00  1.135e+03 1.116e-03 4.486e-01 1.389e-01 1.718e-01 3.287e-04 3.491e-02 3.401e-02 1.310e-01 6.912e-02 7.008e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  6.000e-01 0.000e+00  1.216e+03 1.045e-03 4.493e-01 1.397e-01 1.710e-01 2.940e-04 3.641e-02 3.536e-02 1.253e-01 7.008e-02 7.112e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  6.200e-01 0.000e+00  1.300e+03 9.802e-04 4.500e-01 1.403e-01 1.703e-01 3.261e-04 3.803e-02 3.682e-02 1.579e-01 7.109e-02 7.221e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  6.400e-01 0.000e+00  1.388e+03 9.220e-04 4.507e-01 1.410e-01 1.696e-01 3.417e-04 3.978e-02 3.839e-02 1.629e-01 7.215e-02 7.336e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  6.600e-01 0.000e+00  1.478e+03 8.690e-04 4.513e-01 1.416e-01 1.690e-01 3.657e-04 4.167e-02 4.008e-02 1.836e-01 7.327e-02 7.457e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  6.800e-01 0.000e+00  1.570e+03 8.208e-04 4.519e-01 1.421e-01 1.683e-01 3.921e-04 4.371e-02 4.190e-02 2.110e-01 7.443e-02 7.583e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  7.000e-01 0.000e+00  1.666e+03 7.768e-04 4.524e-01 1.427e-01 1.678e-01 4.067e-04 4.593e-02 4.386e-02 2.119e-01 7.565e-02 7.715e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  7.200e-01 0.000e+00  1.765e+03 7.364e-04 4.529e-01 1.431e-01 1.672e-01 3.764e-04 4.832e-02 4.598e-02 2.324e-01 7.693e-02 7.854e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  7.400e-01 0.000e+00  1.866e+03 6.994e-04 4.534e-01 1.436e-01 1.667e-01 4.319e-04 5.092e-02 4.827e-02 2.804e-01 7.827e-02 7.999e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  7.600e-01 0.000e+00  1.970e+03 6.653e-04 4.538e-01 1.441e-01 1.662e-01 4.604e-04 5.373e-02 5.074e-02 3.003e-01 7.967e-02 8.151e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  7.800e-01 0.000e+00  2.078e+03 6.339e-04 4.542e-01 1.445e-01 1.657e-01 4.671e-04 5.678e-02 5.341e-02 3.343e-01 8.113e-02 8.311e-02 #  p p > zp > l+ l-
6.348e+03 2.970e-01  8.000e-01 0.000e+00  2.188e+03 6.048e-04 4.546e-01 1.449e-01 1.653e-01 4.890e-04 6.010e-02 5.629e-02 3.616e-01 8.266e-02 8.477e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  0.000e+00 0.000e+00  1.414e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.932e-04 1.958e-02 1.989e-02 3.932e-04 5.714e-02 5.723e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  2.000e-02 0.000e+00  1.253e+01 1.409e-01 1.915e-02 8.694e-02 1.224e-01 4.617e-04 1.957e-02 1.988e-02 6.279e-05 5.712e-02 5.722e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  4.000e-02 0.000e+00  1.393e+01 1.266e-01 8.835e-03 2.198e-02 2.096e-01 3.932e-04 1.958e-02 1.989e-02 2.745e-05 5.713e-02 5.723e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  6.000e-02 0.000e+00  1.834e+01 9.611e-02 7.725e-02 3.911e-04 2.591e-01 3.523e-04 1.963e-02 1.993e-02 2.832e-04 5.718e-02 5.728e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  8.000e-02 0.000e+00  2.576e+01 6.838e-02 1.600e-01 7.467e-03 2.727e-01 2.960e-04 1.970e-02 2.000e-02 6.898e-04 5.725e-02 5.735e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  1.000e-01 0.000e+00  3.619e+01 4.865e-02 2.276e-01 2.381e-02 2.692e-01 2.965e-04 1.980e-02 2.010e-02 1.374e-03 5.735e-02 5.746e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  1.200e-01 0.000e+00  4.963e+01 3.547e-02 2.773e-01 4.060e-02 2.600e-01 2.580e-04 1.994e-02 2.023e-02 2.073e-03 5.747e-02 5.759e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  1.400e-01 0.000e+00  6.607e+01 2.663e-02 3.132e-01 5.528e-02 2.498e-01 2.492e-04 2.011e-02 2.038e-02 2.910e-03 5.763e-02 5.776e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  1.600e-01 0.000e+00  8.553e+01 2.057e-02 3.395e-01 6.751e-02 2.403e-01 2.366e-04 2.030e-02 2.057e-02 3.896e-03 5.782e-02 5.796e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  1.800e-01 0.000e+00  1.080e+02 1.630e-02 3.592e-01 7.759e-02 2.319e-01 2.336e-04 2.054e-02 2.079e-02 5.221e-03 5.804e-02 5.819e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  2.000e-01 0.000e+00  1.335e+02 1.319e-02 3.743e-01 8.593e-02 2.246e-01 2.380e-04 2.080e-02 2.104e-02 6.732e-03 5.828e-02 5.845e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  2.200e-01 0.000e+00  1.620e+02 1.088e-02 3.861e-01 9.288e-02 2.183e-01 2.355e-04 2.110e-02 2.132e-02 8.310e-03 5.856e-02 5.875e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  2.400e-01 0.000e+00  1.935e+02 9.111e-03 3.956e-01 9.873e-02 2.128e-01 2.187e-04 2.144e-02 2.164e-02 1.013e-02 5.887e-02 5.908e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  2.600e-01 0.000e+00  2.280e+02 7.738e-03 4.032e-01 1.037e-01 2.081e-01 2.314e-04 2.182e-02 2.199e-02 1.192e-02 5.920e-02 5.944e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  2.800e-01 0.000e+00  2.655e+02 6.651e-03 4.096e-01 1.080e-01 2.040e-01 2.473e-04 2.223e-02 2.238e-02 1.528e-02 5.958e-02 5.984e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  3.000e-01 0.000e+00  3.060e+02 5.777e-03 4.149e-01 1.117e-01 2.003e-01 2.587e-04 2.269e-02 2.281e-02 1.850e-02 5.998e-02 6.027e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  3.200e-01 0.000e+00  3.496e+02 5.064e-03 4.193e-01 1.149e-01 1.971e-01 2.659e-04 2.320e-02 2.328e-02 2.171e-02 6.041e-02 6.073e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  3.400e-01 0.000e+00  3.961e+02 4.475e-03 4.232e-01 1.178e-01 1.942e-01 2.762e-04 2.375e-02 2.379e-02 2.670e-02 6.088e-02 6.123e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  3.600e-01 0.000e+00  4.457e+02 3.984e-03 4.265e-01 1.203e-01 1.917e-01 2.779e-04 2.435e-02 2.435e-02 3.007e-02 6.139e-02 6.177e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  3.800e-01 0.000e+00  4.982e+02 3.569e-03 4.294e-01 1.226e-01 1.893e-01 2.946e-04 2.501e-02 2.496e-02 3.569e-02 6.193e-02 6.235e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  4.000e-01 0.000e+00  5.538e+02 3.217e-03 4.319e-01 1.246e-01 1.873e-01 2.861e-04 2.572e-02 2.562e-02 4.106e-02 6.250e-02 6.297e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  4.200e-01 0.000e+00  6.124e+02 2.915e-03 4.342e-01 1.264e-01 1.854e-01 3.001e-04 2.649e-02 2.633e-02 4.560e-02 6.311e-02 6.362e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  4.400e-01 0.000e+00  6.740e+02 2.655e-03 4.362e-01 1.281e-01 1.836e-01 3.428e-04 2.733e-02 2.710e-02 5.308e-02 6.376e-02 6.432e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  4.600e-01 0.000e+00  7.386e+02 2.428e-03 4.380e-01 1.296e-01 1.821e-01 3.512e-04 2.823e-02 2.793e-02 6.496e-02 6.445e-02 6.506e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  4.800e-01 0.000e+00  8.062e+02 2.230e-03 4.396e-01 1.309e-01 1.806e-01 3.574e-04 2.921e-02 2.883e-02 7.149e-02 6.518e-02 6.584e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  5.000e-01 0.000e+00  8.768e+02 2.056e-03 4.410e-01 1.322e-01 1.793e-01 3.916e-04 3.027e-02 2.980e-02 8.033e-02 6.595e-02 6.667e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  5.200e-01 0.000e+00  9.505e+02 1.902e-03 4.424e-01 1.334e-01 1.780e-01 4.079e-04 3.142e-02 3.085e-02 9.445e-02 6.676e-02 6.754e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  5.400e-01 0.000e+00  1.027e+03 1.765e-03 4.436e-01 1.344e-01 1.769e-01 3.679e-04 3.266e-02 3.197e-02 1.076e-01 6.762e-02 6.847e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  5.600e-01 0.000e+00  1.107e+03 1.643e-03 4.447e-01 1.354e-01 1.758e-01 3.953e-04 3.400e-02 3.319e-02 1.058e-01 6.852e-02 6.944e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  5.800e-01 0.000e+00  1.189e+03 1.534e-03 4.457e-01 1.363e-01 1.748e-01 4.048e-04 3.545e-02 3.450e-02 1.194e-01 6.947e-02 7.046e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  6.000e-01 0.000e+00  1.275e+03 1.435e-03 4.466e-01 1.372e-01 1.739e-01 4.329e-04 3.702e-02 3.591e-02 1.340e-01 7.047e-02 7.154e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  6.200e-01 0.000e+00  1.364e+03 1.347e-03 4.475e-01 1.380e-01 1.731e-01 5.155e-04 3.871e-02 3.743e-02 1.686e-01 7.151e-02 7.267e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  6.400e-01 0.000e+00  1.455e+03 1.266e-03 4.483e-01 1.387e-01 1.722e-01 4.978e-04 4.055e-02 3.908e-02 1.725e-01 7.261e-02 7.386e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  6.600e-01 0.000e+00  1.550e+03 1.194e-03 4.490e-01 1.394e-01 1.715e-01 5.126e-04 4.253e-02 4.085e-02 1.918e-01 7.376e-02 7.510e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  6.800e-01 0.000e+00  1.648e+03 1.127e-03 4.497e-01 1.401e-01 1.708e-01 5.674e-04 4.468e-02 4.276e-02 2.164e-01 7.497e-02 7.641e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  7.000e-01 0.000e+00  1.749e+03 1.067e-03 4.504e-01 1.407e-01 1.701e-01 5.896e-04 4.701e-02 4.483e-02 2.442e-01 7.624e-02 7.779e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  7.200e-01 0.000e+00  1.852e+03 1.011e-03 4.510e-01 1.413e-01 1.695e-01 6.138e-04 4.954e-02 4.706e-02 2.744e-01 7.756e-02 7.923e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  7.400e-01 0.000e+00  1.959e+03 9.600e-04 4.515e-01 1.418e-01 1.688e-01 6.259e-04 5.228e-02 4.947e-02 2.716e-01 7.895e-02 8.074e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  7.600e-01 0.000e+00  2.069e+03 9.131e-04 4.521e-01 1.424e-01 1.683e-01 6.414e-04 5.526e-02 5.208e-02 3.181e-01 8.041e-02 8.232e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  7.800e-01 0.000e+00  2.182e+03 8.698e-04 4.526e-01 1.429e-01 1.677e-01 6.112e-04 5.850e-02 5.491e-02 3.173e-01 8.193e-02 8.398e-02 #  p p > zp > l+ l-
6.485e+03 3.465e-01  8.000e-01 0.000e+00  2.297e+03 8.298e-04 4.531e-01 1.433e-01 1.672e-01 7.084e-04 6.202e-02 5.796e-02 3.817e-01 8.352e-02 8.572e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  0.000e+00 0.000e+00  1.977e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.023e-04 1.964e-02 1.994e-02 5.023e-04 5.719e-02 5.728e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  2.000e-02 0.000e+00  1.754e+01 1.407e-01 2.819e-02 9.717e-02 1.105e-01 5.291e-04 1.961e-02 1.992e-02 1.060e-04 5.716e-02 5.726e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  4.000e-02 0.000e+00  1.853e+01 1.331e-01 1.526e-03 3.428e-02 1.902e-01 5.204e-04 1.962e-02 1.993e-02 5.847e-06 5.717e-02 5.727e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  6.000e-02 0.000e+00  2.274e+01 1.084e-01 4.716e-02 3.812e-03 2.455e-01 4.810e-04 1.966e-02 1.997e-02 2.102e-04 5.721e-02 5.731e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  8.000e-02 0.000e+00  3.017e+01 8.164e-02 1.202e-01 1.955e-03 2.688e-01 4.538e-04 1.974e-02 2.004e-02 6.726e-04 5.728e-02 5.739e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  1.000e-01 0.000e+00  4.081e+01 6.032e-02 1.885e-01 1.353e-02 2.722e-01 4.199e-04 1.984e-02 2.014e-02 1.310e-03 5.738e-02 5.749e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  1.200e-01 0.000e+00  5.467e+01 4.501e-02 2.427e-01 2.864e-02 2.667e-01 4.047e-04 1.998e-02 2.026e-02 2.170e-03 5.751e-02 5.763e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  1.400e-01 0.000e+00  7.175e+01 3.429e-02 2.837e-01 4.322e-02 2.581e-01 3.822e-04 2.014e-02 2.042e-02 3.175e-03 5.767e-02 5.780e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  1.600e-01 0.000e+00  9.204e+01 2.673e-02 3.145e-01 5.602e-02 2.491e-01 3.761e-04 2.035e-02 2.061e-02 4.387e-03 5.786e-02 5.800e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  1.800e-01 0.000e+00  1.156e+02 2.130e-02 3.380e-01 6.692e-02 2.407e-01 3.655e-04 2.058e-02 2.083e-02 5.810e-03 5.808e-02 5.824e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  2.000e-01 0.000e+00  1.423e+02 1.730e-02 3.561e-01 7.611e-02 2.331e-01 3.644e-04 2.086e-02 2.109e-02 7.455e-03 5.833e-02 5.851e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  2.200e-01 0.000e+00  1.722e+02 1.430e-02 3.704e-01 8.388e-02 2.264e-01 3.458e-04 2.117e-02 2.138e-02 8.994e-03 5.862e-02 5.881e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  2.400e-01 0.000e+00  2.054e+02 1.200e-02 3.819e-01 9.049e-02 2.205e-01 3.404e-04 2.151e-02 2.171e-02 1.143e-02 5.893e-02 5.915e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  2.600e-01 0.000e+00  2.418e+02 1.020e-02 3.912e-01 9.614e-02 2.153e-01 3.472e-04 2.190e-02 2.207e-02 1.355e-02 5.928e-02 5.952e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  2.800e-01 0.000e+00  2.814e+02 8.775e-03 3.989e-01 1.010e-01 2.107e-01 3.891e-04 2.233e-02 2.247e-02 1.751e-02 5.966e-02 5.993e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  3.000e-01 0.000e+00  3.242e+02 7.624e-03 4.053e-01 1.053e-01 2.066e-01 3.925e-04 2.281e-02 2.292e-02 2.089e-02 6.008e-02 6.037e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  3.200e-01 0.000e+00  3.702e+02 6.685e-03 4.108e-01 1.090e-01 2.030e-01 3.555e-04 2.333e-02 2.340e-02 2.455e-02 6.053e-02 6.085e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  3.400e-01 0.000e+00  4.195e+02 5.908e-03 4.155e-01 1.123e-01 1.998e-01 3.775e-04 2.390e-02 2.394e-02 2.585e-02 6.101e-02 6.137e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  3.600e-01 0.000e+00  4.720e+02 5.260e-03 4.195e-01 1.152e-01 1.969e-01 3.950e-04 2.453e-02 2.452e-02 3.093e-02 6.153e-02 6.193e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  3.800e-01 0.000e+00  5.277e+02 4.713e-03 4.230e-01 1.178e-01 1.943e-01 4.299e-04 2.521e-02 2.515e-02 3.438e-02 6.209e-02 6.253e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  4.000e-01 0.000e+00  5.866e+02 4.247e-03 4.261e-01 1.201e-01 1.920e-01 3.959e-04 2.595e-02 2.583e-02 4.489e-02 6.269e-02 6.317e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  4.200e-01 0.000e+00  6.487e+02 3.848e-03 4.288e-01 1.222e-01 1.898e-01 4.299e-04 2.676e-02 2.658e-02 4.761e-02 6.332e-02 6.385e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  4.400e-01 0.000e+00  7.140e+02 3.504e-03 4.312e-01 1.241e-01 1.879e-01 4.917e-04 2.763e-02 2.738e-02 5.497e-02 6.400e-02 6.457e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  4.600e-01 0.000e+00  7.826e+02 3.204e-03 4.334e-01 1.258e-01 1.861e-01 4.981e-04 2.858e-02 2.825e-02 5.886e-02 6.471e-02 6.534e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  4.800e-01 0.000e+00  8.544e+02 2.942e-03 4.353e-01 1.274e-01 1.844e-01 5.301e-04 2.961e-02 2.919e-02 7.137e-02 6.547e-02 6.615e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  5.000e-01 0.000e+00  9.294e+02 2.712e-03 4.371e-01 1.289e-01 1.829e-01 5.046e-04 3.072e-02 3.021e-02 7.941e-02 6.627e-02 6.701e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  5.200e-01 0.000e+00  1.008e+03 2.508e-03 4.386e-01 1.302e-01 1.815e-01 5.724e-04 3.193e-02 3.131e-02 1.003e-01 6.712e-02 6.792e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  5.400e-01 0.000e+00  1.089e+03 2.328e-03 4.401e-01 1.315e-01 1.802e-01 5.385e-04 3.323e-02 3.249e-02 1.018e-01 6.801e-02 6.888e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  5.600e-01 0.000e+00  1.174e+03 2.166e-03 4.414e-01 1.326e-01 1.790e-01 5.567e-04 3.465e-02 3.377e-02 1.137e-01 6.895e-02 6.990e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  5.800e-01 0.000e+00  1.262e+03 2.022e-03 4.426e-01 1.337e-01 1.778e-01 5.692e-04 3.618e-02 3.516e-02 1.263e-01 6.994e-02 7.096e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  6.000e-01 0.000e+00  1.353e+03 1.892e-03 4.437e-01 1.347e-01 1.768e-01 6.229e-04 3.784e-02 3.665e-02 1.482e-01 7.098e-02 7.209e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  6.200e-01 0.000e+00  1.447e+03 1.775e-03 4.448e-01 1.356e-01 1.758e-01 7.024e-04 3.963e-02 3.826e-02 1.727e-01 7.207e-02 7.327e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  6.400e-01 0.000e+00  1.544e+03 1.669e-03 4.457e-01 1.365e-01 1.749e-01 7.375e-04 4.158e-02 4.000e-02 1.878e-01 7.322e-02 7.451e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  6.600e-01 0.000e+00  1.645e+03 1.573e-03 4.466e-01 1.373e-01 1.740e-01 7.303e-04 4.370e-02 4.189e-02 2.052e-01 7.442e-02 7.582e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  6.800e-01 0.000e+00  1.749e+03 1.485e-03 4.474e-01 1.380e-01 1.732e-01 7.902e-04 4.599e-02 4.392e-02 2.396e-01 7.569e-02 7.719e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  7.000e-01 0.000e+00  1.856e+03 1.405e-03 4.482e-01 1.387e-01 1.724e-01 8.737e-04 4.848e-02 4.612e-02 0.000e+00 7.701e-02 7.863e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  7.200e-01 0.000e+00  1.967e+03 1.331e-03 4.489e-01 1.394e-01 1.717e-01 8.203e-04 5.119e-02 4.851e-02 2.538e-01 7.840e-02 8.014e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  7.400e-01 0.000e+00  2.080e+03 1.264e-03 4.496e-01 1.400e-01 1.710e-01 8.473e-04 5.413e-02 5.109e-02 3.079e-01 7.986e-02 8.173e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  7.600e-01 0.000e+00  2.197e+03 1.202e-03 4.502e-01 1.406e-01 1.703e-01 8.893e-04 5.734e-02 5.389e-02 3.459e-01 8.139e-02 8.339e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  7.800e-01 0.000e+00  2.317e+03 1.145e-03 4.508e-01 1.412e-01 1.697e-01 8.813e-04 6.082e-02 5.693e-02 3.651e-01 8.299e-02 8.513e-02 #  p p > zp > l+ l-
6.653e+03 3.960e-01  8.000e-01 0.000e+00  2.440e+03 1.092e-03 4.514e-01 1.418e-01 1.691e-01 9.201e-04 6.463e-02 6.022e-02 3.777e-01 8.466e-02 8.696e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  0.000e+00 0.000e+00  2.712e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 7.181e-04 1.970e-02 2.000e-02 7.181e-04 5.725e-02 5.735e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  2.000e-02 0.000e+00  2.416e+01 1.402e-01 3.631e-02 1.052e-01 1.015e-01 6.631e-04 1.967e-02 1.998e-02 1.717e-04 5.722e-02 5.732e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  4.000e-02 0.000e+00  2.467e+01 1.371e-01 8.322e-05 4.586e-02 1.734e-01 7.162e-04 1.968e-02 1.998e-02 3.932e-07 5.722e-02 5.733e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  6.000e-02 0.000e+00  2.867e+01 1.179e-01 2.667e-02 1.005e-02 2.307e-01 6.888e-04 1.971e-02 2.002e-02 1.576e-04 5.726e-02 5.736e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  8.000e-02 0.000e+00  3.616e+01 9.345e-02 8.754e-02 3.371e-04 2.615e-01 6.468e-04 1.978e-02 2.008e-02 6.034e-04 5.733e-02 5.744e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  1.000e-01 0.000e+00  4.713e+01 7.167e-02 1.529e-01 6.444e-03 2.717e-01 5.911e-04 1.989e-02 2.018e-02 1.254e-03 5.743e-02 5.754e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  1.200e-01 0.000e+00  6.158e+01 5.483e-02 2.092e-01 1.888e-02 2.705e-01 5.709e-04 2.003e-02 2.031e-02 2.204e-03 5.756e-02 5.768e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  1.400e-01 0.000e+00  7.951e+01 4.246e-02 2.540e-01 3.256e-02 2.643e-01 5.475e-04 2.020e-02 2.047e-02 3.207e-03 5.772e-02 5.785e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  1.600e-01 0.000e+00  1.009e+02 3.345e-02 2.888e-01 4.540e-02 2.564e-01 5.361e-04 2.041e-02 2.067e-02 4.634e-03 5.791e-02 5.806e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  1.800e-01 0.000e+00  1.258e+02 2.683e-02 3.158e-01 5.677e-02 2.484e-01 5.326e-04 2.065e-02 2.090e-02 6.344e-03 5.814e-02 5.830e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  2.000e-01 0.000e+00  1.542e+02 2.190e-02 3.370e-01 6.661e-02 2.408e-01 5.054e-04 2.093e-02 2.116e-02 7.779e-03 5.840e-02 5.858e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  2.200e-01 0.000e+00  1.861e+02 1.816e-02 3.538e-01 7.506e-02 2.339e-01 5.166e-04 2.125e-02 2.146e-02 1.007e-02 5.870e-02 5.890e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  2.400e-01 0.000e+00  2.214e+02 1.527e-02 3.673e-01 8.233e-02 2.277e-01 5.132e-04 2.161e-02 2.180e-02 1.234e-02 5.902e-02 5.925e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  2.600e-01 0.000e+00  2.603e+02 1.300e-02 3.784e-01 8.861e-02 2.221e-01 5.596e-04 2.202e-02 2.218e-02 1.559e-02 5.938e-02 5.963e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  2.800e-01 0.000e+00  3.026e+02 1.120e-02 3.875e-01 9.406e-02 2.172e-01 5.661e-04 2.247e-02 2.260e-02 1.967e-02 5.978e-02 6.006e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  3.000e-01 0.000e+00  3.484e+02 9.734e-03 3.952e-01 9.882e-02 2.128e-01 5.719e-04 2.297e-02 2.306e-02 2.354e-02 6.021e-02 6.052e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  3.200e-01 0.000e+00  3.977e+02 8.539e-03 4.017e-01 1.030e-01 2.088e-01 5.194e-04 2.351e-02 2.357e-02 2.440e-02 6.068e-02 6.102e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  3.400e-01 0.000e+00  4.504e+02 7.549e-03 4.072e-01 1.067e-01 2.053e-01 5.990e-04 2.411e-02 2.413e-02 3.028e-02 6.119e-02 6.156e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  3.600e-01 0.000e+00  5.067e+02 6.722e-03 4.120e-01 1.100e-01 2.021e-01 6.129e-04 2.477e-02 2.474e-02 3.506e-02 6.173e-02 6.214e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  3.800e-01 0.000e+00  5.664e+02 6.023e-03 4.162e-01 1.129e-01 1.992e-01 5.871e-04 2.549e-02 2.540e-02 4.250e-02 6.231e-02 6.277e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  4.000e-01 0.000e+00  6.296e+02 5.428e-03 4.198e-01 1.156e-01 1.966e-01 5.830e-04 2.627e-02 2.612e-02 5.069e-02 6.294e-02 6.343e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  4.200e-01 0.000e+00  6.963e+02 4.918e-03 4.230e-01 1.180e-01 1.942e-01 7.122e-04 2.712e-02 2.691e-02 6.038e-02 6.360e-02 6.415e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  4.400e-01 0.000e+00  7.665e+02 4.478e-03 4.259e-01 1.201e-01 1.920e-01 7.199e-04 2.804e-02 2.776e-02 6.857e-02 6.431e-02 6.490e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  4.600e-01 0.000e+00  8.402e+02 4.095e-03 4.284e-01 1.221e-01 1.900e-01 6.781e-04 2.905e-02 2.868e-02 7.165e-02 6.506e-02 6.571e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  4.800e-01 0.000e+00  9.173e+02 3.760e-03 4.307e-01 1.239e-01 1.882e-01 7.308e-04 3.014e-02 2.967e-02 8.353e-02 6.585e-02 6.656e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  5.000e-01 0.000e+00  9.980e+02 3.465e-03 4.328e-01 1.255e-01 1.865e-01 7.057e-04 3.132e-02 3.075e-02 8.448e-02 6.669e-02 6.747e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  5.200e-01 0.000e+00  1.082e+03 3.204e-03 4.347e-01 1.271e-01 1.849e-01 7.375e-04 3.260e-02 3.192e-02 1.019e-01 6.758e-02 6.842e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  5.400e-01 0.000e+00  1.170e+03 2.973e-03 4.364e-01 1.285e-01 1.835e-01 7.977e-04 3.400e-02 3.318e-02 1.150e-01 6.852e-02 6.943e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  5.600e-01 0.000e+00  1.261e+03 2.767e-03 4.379e-01 1.298e-01 1.821e-01 8.200e-04 3.551e-02 3.455e-02 1.273e-01 6.951e-02 7.050e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  5.800e-01 0.000e+00  1.355e+03 2.582e-03 4.394e-01 1.310e-01 1.808e-01 8.100e-04 3.715e-02 3.603e-02 1.361e-01 7.055e-02 7.163e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  6.000e-01 0.000e+00  1.453e+03 2.416e-03 4.407e-01 1.321e-01 1.796e-01 8.908e-04 3.893e-02 3.763e-02 1.646e-01 7.164e-02 7.281e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  6.200e-01 0.000e+00  1.555e+03 2.266e-03 4.419e-01 1.332e-01 1.785e-01 9.653e-04 4.086e-02 3.936e-02 1.812e-01 7.280e-02 7.406e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  6.400e-01 0.000e+00  1.660e+03 2.130e-03 4.430e-01 1.341e-01 1.775e-01 1.001e-03 4.297e-02 4.124e-02 2.011e-01 7.401e-02 7.537e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  6.600e-01 0.000e+00  1.768e+03 2.007e-03 4.440e-01 1.351e-01 1.765e-01 1.025e-03 4.525e-02 4.327e-02 2.263e-01 7.528e-02 7.675e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  6.800e-01 0.000e+00  1.880e+03 1.895e-03 4.450e-01 1.359e-01 1.756e-01 1.084e-03 4.774e-02 4.547e-02 2.521e-01 7.662e-02 7.820e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  7.000e-01 0.000e+00  1.996e+03 1.792e-03 4.459e-01 1.367e-01 1.747e-01 1.106e-03 5.044e-02 4.785e-02 2.716e-01 7.803e-02 7.973e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  7.200e-01 0.000e+00  2.115e+03 1.699e-03 4.467e-01 1.375e-01 1.739e-01 1.112e-03 5.339e-02 5.044e-02 2.693e-01 7.950e-02 8.133e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  7.400e-01 0.000e+00  2.237e+03 1.613e-03 4.475e-01 1.382e-01 1.731e-01 1.114e-03 5.661e-02 5.326e-02 3.074e-01 8.105e-02 8.302e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  7.600e-01 0.000e+00  2.363e+03 1.533e-03 4.483e-01 1.389e-01 1.724e-01 1.186e-03 6.012e-02 5.631e-02 3.486e-01 8.267e-02 8.478e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  7.800e-01 0.000e+00  2.493e+03 1.460e-03 4.489e-01 1.395e-01 1.717e-01 1.216e-03 6.395e-02 5.963e-02 3.732e-01 8.437e-02 8.664e-02 #  p p > zp > l+ l-
6.855e+03 4.455e-01  8.000e-01 0.000e+00  2.625e+03 1.393e-03 4.496e-01 1.402e-01 1.710e-01 1.201e-03 6.814e-02 6.325e-02 3.966e-01 8.615e-02 8.859e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  0.000e+00 0.000e+00  3.682e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 8.916e-04 1.978e-02 2.008e-02 8.916e-04 5.732e-02 5.743e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  2.000e-02 0.000e+00  3.294e+01 1.396e-01 4.346e-02 1.117e-01 9.440e-02 9.235e-04 1.974e-02 2.004e-02 2.876e-04 5.729e-02 5.739e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  4.000e-02 0.000e+00  3.289e+01 1.396e-01 1.905e-03 5.629e-02 1.593e-01 9.152e-04 1.974e-02 2.004e-02 1.254e-05 5.729e-02 5.739e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  6.000e-02 0.000e+00  3.667e+01 1.252e-01 1.351e-02 1.771e-02 2.160e-01 8.611e-04 1.978e-02 2.008e-02 9.178e-05 5.732e-02 5.743e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  8.000e-02 0.000e+00  4.427e+01 1.036e-01 6.165e-02 1.688e-03 2.519e-01 8.500e-04 1.985e-02 2.014e-02 4.936e-04 5.739e-02 5.750e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  1.000e-01 0.000e+00  5.570e+01 8.231e-02 1.215e-01 2.280e-03 2.682e-01 7.815e-04 1.995e-02 2.024e-02 1.142e-03 5.749e-02 5.761e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  1.200e-01 0.000e+00  7.095e+01 6.460e-02 1.776e-01 1.136e-02 2.717e-01 7.573e-04 2.009e-02 2.037e-02 2.080e-03 5.762e-02 5.775e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  1.400e-01 0.000e+00  9.003e+01 5.090e-02 2.248e-01 2.347e-02 2.685e-01 7.689e-04 2.027e-02 2.054e-02 3.412e-03 5.779e-02 5.793e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  1.600e-01 0.000e+00  1.129e+02 4.058e-02 2.628e-01 3.583e-02 2.622e-01 7.647e-04 2.048e-02 2.074e-02 4.956e-03 5.799e-02 5.814e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  1.800e-01 0.000e+00  1.397e+02 3.282e-02 2.930e-01 4.730e-02 2.550e-01 7.568e-04 2.074e-02 2.098e-02 6.771e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  2.000e-01 0.000e+00  1.702e+02 2.694e-02 3.170e-01 5.754e-02 2.477e-01 7.087e-04 2.103e-02 2.126e-02 8.338e-03 5.850e-02 5.868e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  2.200e-01 0.000e+00  2.046e+02 2.242e-02 3.363e-01 6.651e-02 2.408e-01 7.366e-04 2.137e-02 2.157e-02 1.080e-02 5.880e-02 5.901e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  2.400e-01 0.000e+00  2.428e+02 1.891e-02 3.520e-01 7.434e-02 2.344e-01 7.546e-04 2.175e-02 2.193e-02 1.394e-02 5.914e-02 5.937e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  2.600e-01 0.000e+00  2.848e+02 1.613e-02 3.648e-01 8.116e-02 2.286e-01 7.803e-04 2.217e-02 2.232e-02 1.754e-02 5.952e-02 5.978e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  2.800e-01 0.000e+00  3.307e+02 1.391e-02 3.754e-01 8.713e-02 2.234e-01 7.903e-04 2.265e-02 2.277e-02 2.160e-02 5.994e-02 6.022e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  3.000e-01 0.000e+00  3.804e+02 1.210e-02 3.844e-01 9.237e-02 2.187e-01 7.271e-04 2.317e-02 2.326e-02 2.578e-02 6.039e-02 6.071e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  3.200e-01 0.000e+00  4.339e+02 1.062e-02 3.919e-01 9.700e-02 2.145e-01 7.471e-04 2.375e-02 2.379e-02 2.817e-02 6.089e-02 6.124e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  3.400e-01 0.000e+00  4.912e+02 9.397e-03 3.984e-01 1.011e-01 2.106e-01 8.310e-04 2.439e-02 2.439e-02 3.464e-02 6.142e-02 6.181e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  3.600e-01 0.000e+00  5.524e+02 8.369e-03 4.040e-01 1.048e-01 2.072e-01 8.324e-04 2.509e-02 2.503e-02 3.834e-02 6.199e-02 6.242e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  3.800e-01 0.000e+00  6.174e+02 7.501e-03 4.089e-01 1.080e-01 2.040e-01 9.045e-04 2.585e-02 2.574e-02 4.744e-02 6.261e-02 6.308e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  4.000e-01 0.000e+00  6.862e+02 6.762e-03 4.131e-01 1.110e-01 2.012e-01 9.128e-04 2.668e-02 2.651e-02 5.525e-02 6.326e-02 6.378e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  4.200e-01 0.000e+00  7.588e+02 6.127e-03 4.169e-01 1.137e-01 1.986e-01 9.523e-04 2.759e-02 2.734e-02 6.459e-02 6.397e-02 6.454e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  4.400e-01 0.000e+00  8.353e+02 5.578e-03 4.202e-01 1.161e-01 1.962e-01 1.005e-03 2.858e-02 2.825e-02 7.500e-02 6.471e-02 6.534e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  4.600e-01 0.000e+00  9.156e+02 5.101e-03 4.232e-01 1.183e-01 1.940e-01 1.002e-03 2.966e-02 2.924e-02 7.488e-02 6.551e-02 6.619e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  4.800e-01 0.000e+00  9.997e+02 4.683e-03 4.259e-01 1.203e-01 1.919e-01 9.942e-04 3.083e-02 3.031e-02 8.565e-02 6.635e-02 6.710e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  5.000e-01 0.000e+00  1.088e+03 4.316e-03 4.283e-01 1.221e-01 1.900e-01 1.072e-03 3.211e-02 3.147e-02 1.003e-01 6.724e-02 6.806e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  5.200e-01 0.000e+00  1.179e+03 3.991e-03 4.305e-01 1.239e-01 1.883e-01 1.095e-03 3.350e-02 3.273e-02 1.116e-01 6.818e-02 6.908e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  5.400e-01 0.000e+00  1.275e+03 3.703e-03 4.324e-01 1.254e-01 1.867e-01 1.109e-03 3.501e-02 3.410e-02 1.263e-01 6.918e-02 7.015e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  5.600e-01 0.000e+00  1.374e+03 3.445e-03 4.342e-01 1.269e-01 1.852e-01 1.126e-03 3.665e-02 3.558e-02 1.444e-01 7.023e-02 7.129e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  5.800e-01 0.000e+00  1.478e+03 3.215e-03 4.359e-01 1.282e-01 1.838e-01 1.178e-03 3.844e-02 3.719e-02 1.641e-01 7.134e-02 7.249e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  6.000e-01 0.000e+00  1.585e+03 3.008e-03 4.374e-01 1.295e-01 1.825e-01 1.214e-03 4.038e-02 3.893e-02 1.793e-01 7.251e-02 7.375e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  6.200e-01 0.000e+00  1.696e+03 2.821e-03 4.388e-01 1.307e-01 1.812e-01 1.264e-03 4.250e-02 4.082e-02 1.946e-01 7.375e-02 7.508e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  6.400e-01 0.000e+00  1.810e+03 2.652e-03 4.401e-01 1.318e-01 1.801e-01 1.311e-03 4.481e-02 4.287e-02 2.148e-01 7.504e-02 7.649e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  6.600e-01 0.000e+00  1.929e+03 2.498e-03 4.413e-01 1.328e-01 1.790e-01 1.319e-03 4.733e-02 4.511e-02 2.403e-01 7.641e-02 7.797e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  6.800e-01 0.000e+00  2.051e+03 2.358e-03 4.424e-01 1.338e-01 1.780e-01 1.396e-03 5.008e-02 4.753e-02 2.504e-01 7.784e-02 7.953e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  7.000e-01 0.000e+00  2.177e+03 2.230e-03 4.434e-01 1.347e-01 1.770e-01 1.312e-03 5.308e-02 5.017e-02 2.645e-01 7.935e-02 8.116e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  7.200e-01 0.000e+00  2.307e+03 2.113e-03 4.444e-01 1.355e-01 1.761e-01 1.380e-03 5.636e-02 5.304e-02 2.895e-01 8.093e-02 8.289e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  7.400e-01 0.000e+00  2.441e+03 2.006e-03 4.453e-01 1.364e-01 1.753e-01 1.464e-03 5.994e-02 5.616e-02 3.242e-01 8.259e-02 8.470e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  7.600e-01 0.000e+00  2.579e+03 1.907e-03 4.461e-01 1.371e-01 1.744e-01 1.552e-03 6.387e-02 5.957e-02 3.486e-01 8.434e-02 8.660e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  7.800e-01 0.000e+00  2.720e+03 1.816e-03 4.469e-01 1.378e-01 1.737e-01 1.562e-03 6.818e-02 6.329e-02 3.814e-01 8.617e-02 8.861e-02 #  p p > zp > l+ l-
7.100e+03 4.950e-01  8.000e-01 0.000e+00  2.866e+03 1.732e-03 4.477e-01 1.385e-01 1.729e-01 1.559e-03 7.291e-02 6.734e-02 4.135e-01 8.809e-02 9.071e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  0.000e+00 0.000e+00  4.981e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.243e-03 1.988e-02 2.017e-02 1.243e-03 5.742e-02 5.753e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  2.000e-02 0.000e+00  4.478e+01 1.389e-01 4.970e-02 1.170e-01 8.873e-02 1.126e-03 1.983e-02 2.013e-02 4.031e-04 5.738e-02 5.749e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  4.000e-02 0.000e+00  4.402e+01 1.411e-01 5.458e-03 6.549e-02 1.473e-01 1.169e-03 1.983e-02 2.012e-02 4.519e-05 5.737e-02 5.748e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  6.000e-02 0.000e+00  4.754e+01 1.306e-01 5.675e-03 2.590e-02 2.021e-01 1.113e-03 1.986e-02 2.015e-02 4.777e-05 5.740e-02 5.751e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  8.000e-02 0.000e+00  5.533e+01 1.121e-01 4.182e-02 5.138e-03 2.412e-01 1.076e-03 1.993e-02 2.022e-02 4.061e-04 5.746e-02 5.758e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  1.000e-01 0.000e+00  6.740e+01 9.202e-02 9.456e-02 6.188e-04 2.625e-01 1.051e-03 2.003e-02 2.032e-02 1.084e-03 5.757e-02 5.769e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  1.200e-01 0.000e+00  8.373e+01 7.405e-02 1.487e-01 6.016e-03 2.706e-01 1.044e-03 2.018e-02 2.045e-02 2.106e-03 5.770e-02 5.784e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  1.400e-01 0.000e+00  1.043e+02 5.941e-02 1.968e-01 1.601e-02 2.706e-01 1.031e-03 2.036e-02 2.063e-02 3.384e-03 5.788e-02 5.802e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  1.600e-01 0.000e+00  1.292e+02 4.798e-02 2.371e-01 2.741e-02 2.664e-01 1.028e-03 2.059e-02 2.084e-02 5.082e-03 5.809e-02 5.825e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  1.800e-01 0.000e+00  1.584e+02 3.915e-02 2.700e-01 3.863e-02 2.603e-01 1.004e-03 2.086e-02 2.109e-02 6.835e-03 5.833e-02 5.851e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  2.000e-01 0.000e+00  1.918e+02 3.234e-02 2.966e-01 4.900e-02 2.536e-01 9.695e-04 2.117e-02 2.138e-02 8.813e-03 5.862e-02 5.881e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  2.200e-01 0.000e+00  2.295e+02 2.704e-02 3.183e-01 5.831e-02 2.469e-01 9.511e-04 2.152e-02 2.172e-02 1.213e-02 5.894e-02 5.916e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  2.400e-01 0.000e+00  2.715e+02 2.287e-02 3.360e-01 6.657e-02 2.406e-01 1.064e-03 2.193e-02 2.209e-02 1.505e-02 5.930e-02 5.955e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  2.600e-01 0.000e+00  3.177e+02 1.956e-02 3.506e-01 7.386e-02 2.347e-01 1.065e-03 2.238e-02 2.252e-02 1.891e-02 5.970e-02 5.997e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  2.800e-01 0.000e+00  3.682e+02 1.689e-02 3.627e-01 8.029e-02 2.293e-01 1.074e-03 2.289e-02 2.299e-02 2.291e-02 6.015e-02 6.045e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  3.000e-01 0.000e+00  4.230e+02 1.472e-02 3.730e-01 8.598e-02 2.244e-01 9.050e-04 2.345e-02 2.351e-02 2.740e-02 6.063e-02 6.096e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  3.200e-01 0.000e+00  4.821e+02 1.293e-02 3.817e-01 9.102e-02 2.199e-01 1.113e-03 2.407e-02 2.409e-02 3.306e-02 6.115e-02 6.152e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  3.400e-01 0.000e+00  5.454e+02 1.145e-02 3.891e-01 9.551e-02 2.158e-01 1.164e-03 2.476e-02 2.472e-02 3.878e-02 6.172e-02 6.213e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  3.600e-01 0.000e+00  6.130e+02 1.020e-02 3.956e-01 9.952e-02 2.121e-01 1.166e-03 2.551e-02 2.542e-02 4.519e-02 6.233e-02 6.278e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  3.800e-01 0.000e+00  6.849e+02 9.147e-03 4.012e-01 1.031e-01 2.087e-01 1.214e-03 2.633e-02 2.618e-02 5.230e-02 6.299e-02 6.349e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  4.000e-01 0.000e+00  7.610e+02 8.247e-03 4.061e-01 1.064e-01 2.056e-01 1.212e-03 2.723e-02 2.701e-02 6.041e-02 6.369e-02 6.424e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  4.200e-01 0.000e+00  8.415e+02 7.474e-03 4.104e-01 1.093e-01 2.028e-01 1.256e-03 2.822e-02 2.792e-02 6.872e-02 6.444e-02 6.505e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  4.400e-01 0.000e+00  9.262e+02 6.806e-03 4.142e-01 1.120e-01 2.002e-01 1.293e-03 2.930e-02 2.891e-02 7.879e-02 6.524e-02 6.591e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  4.600e-01 0.000e+00  1.015e+03 6.224e-03 4.176e-01 1.144e-01 1.978e-01 1.326e-03 3.048e-02 2.998e-02 8.694e-02 6.609e-02 6.682e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  4.800e-01 0.000e+00  1.108e+03 5.714e-03 4.207e-01 1.167e-01 1.956e-01 1.356e-03 3.176e-02 3.115e-02 8.805e-02 6.700e-02 6.780e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  5.000e-01 0.000e+00  1.206e+03 5.266e-03 4.235e-01 1.187e-01 1.936e-01 1.368e-03 3.316e-02 3.243e-02 1.048e-01 6.796e-02 6.883e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  5.200e-01 0.000e+00  1.308e+03 4.869e-03 4.260e-01 1.206e-01 1.917e-01 1.432e-03 3.469e-02 3.381e-02 1.211e-01 6.897e-02 6.993e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  5.400e-01 0.000e+00  1.414e+03 4.517e-03 4.282e-01 1.224e-01 1.899e-01 1.505e-03 3.636e-02 3.532e-02 1.346e-01 7.005e-02 7.109e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  5.600e-01 0.000e+00  1.524e+03 4.203e-03 4.303e-01 1.240e-01 1.883e-01 1.522e-03 3.818e-02 3.695e-02 1.506e-01 7.119e-02 7.231e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  5.800e-01 0.000e+00  1.639e+03 3.922e-03 4.322e-01 1.255e-01 1.867e-01 1.534e-03 4.016e-02 3.873e-02 1.653e-01 7.238e-02 7.361e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  6.000e-01 0.000e+00  1.758e+03 3.669e-03 4.339e-01 1.269e-01 1.853e-01 1.596e-03 4.233e-02 4.067e-02 1.902e-01 7.365e-02 7.498e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  6.200e-01 0.000e+00  1.881e+03 3.440e-03 4.355e-01 1.282e-01 1.839e-01 1.659e-03 4.471e-02 4.278e-02 2.067e-01 7.498e-02 7.643e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  6.400e-01 0.000e+00  2.008e+03 3.234e-03 4.370e-01 1.294e-01 1.827e-01 1.699e-03 4.730e-02 4.508e-02 2.218e-01 7.639e-02 7.795e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  6.600e-01 0.000e+00  2.140e+03 3.046e-03 4.384e-01 1.305e-01 1.815e-01 1.729e-03 5.014e-02 4.758e-02 2.484e-01 7.787e-02 7.956e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  6.800e-01 0.000e+00  2.276e+03 2.875e-03 4.396e-01 1.316e-01 1.804e-01 1.819e-03 5.325e-02 5.032e-02 2.717e-01 7.943e-02 8.126e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  7.000e-01 0.000e+00  2.416e+03 2.719e-03 4.408e-01 1.326e-01 1.793e-01 1.682e-03 5.666e-02 5.330e-02 2.696e-01 8.107e-02 8.304e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  7.200e-01 0.000e+00  2.561e+03 2.576e-03 4.419e-01 1.336e-01 1.783e-01 1.819e-03 6.040e-02 5.656e-02 2.995e-01 8.280e-02 8.492e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  7.400e-01 0.000e+00  2.709e+03 2.445e-03 4.429e-01 1.345e-01 1.774e-01 1.737e-03 6.451e-02 6.012e-02 3.279e-01 8.461e-02 8.691e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  7.600e-01 0.000e+00  2.862e+03 2.325e-03 4.439e-01 1.353e-01 1.765e-01 1.811e-03 6.904e-02 6.402e-02 3.646e-01 8.652e-02 8.900e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  7.800e-01 0.000e+00  3.020e+03 2.214e-03 4.448e-01 1.361e-01 1.756e-01 1.947e-03 7.401e-02 6.829e-02 3.912e-01 8.853e-02 9.119e-02 #  p p > zp > l+ l-
7.397e+03 5.445e-01  8.000e-01 0.000e+00  3.181e+03 2.111e-03 4.457e-01 1.369e-01 1.748e-01 1.906e-03 7.950e-02 7.298e-02 4.210e-01 9.064e-02 9.351e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  0.000e+00 0.000e+00  6.759e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.453e-03 2.001e-02 2.029e-02 1.453e-03 5.754e-02 5.766e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  2.000e-02 0.000e+00  6.106e+01 1.382e-01 5.516e-02 1.214e-01 8.409e-02 1.468e-03 1.995e-02 2.024e-02 5.861e-04 5.749e-02 5.761e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  4.000e-02 0.000e+00  5.939e+01 1.420e-01 9.854e-03 7.357e-02 1.372e-01 1.418e-03 1.994e-02 2.023e-02 9.839e-05 5.747e-02 5.759e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  6.000e-02 0.000e+00  6.260e+01 1.346e-01 1.614e-03 3.407e-02 1.893e-01 1.426e-03 1.997e-02 2.025e-02 1.697e-05 5.750e-02 5.762e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  8.000e-02 0.000e+00  7.067e+01 1.192e-01 2.710e-02 9.961e-03 2.300e-01 1.429e-03 2.003e-02 2.032e-02 3.262e-04 5.756e-02 5.769e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  1.000e-01 0.000e+00  8.360e+01 1.007e-01 7.210e-02 9.888e-04 2.553e-01 1.360e-03 2.014e-02 2.042e-02 9.464e-04 5.767e-02 5.780e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  1.200e-01 0.000e+00  1.014e+02 8.298e-02 1.227e-01 2.654e-03 2.675e-01 1.379e-03 2.030e-02 2.056e-02 2.053e-03 5.781e-02 5.795e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  1.400e-01 0.000e+00  1.241e+02 6.781e-02 1.704e-01 1.018e-02 2.709e-01 1.367e-03 2.049e-02 2.075e-02 3.412e-03 5.799e-02 5.815e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  1.600e-01 0.000e+00  1.516e+02 5.549e-02 2.121e-01 2.022e-02 2.690e-01 1.266e-03 2.073e-02 2.097e-02 4.902e-03 5.822e-02 5.838e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  1.800e-01 0.000e+00  1.840e+02 4.573e-02 2.470e-01 3.084e-02 2.644e-01 1.363e-03 2.102e-02 2.124e-02 7.374e-03 5.848e-02 5.866e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  2.000e-01 0.000e+00  2.213e+02 3.804e-02 2.759e-01 4.108e-02 2.585e-01 1.319e-03 2.135e-02 2.155e-02 9.776e-03 5.878e-02 5.899e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  2.200e-01 0.000e+00  2.635e+02 3.197e-02 2.998e-01 5.055e-02 2.523e-01 1.365e-03 2.173e-02 2.191e-02 1.312e-02 5.913e-02 5.936e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  2.400e-01 0.000e+00  3.105e+02 2.715e-02 3.194e-01 5.910e-02 2.461e-01 1.396e-03 2.217e-02 2.232e-02 1.654e-02 5.952e-02 5.977e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  2.600e-01 0.000e+00  3.623e+02 2.328e-02 3.358e-01 6.676e-02 2.403e-01 1.417e-03 2.266e-02 2.278e-02 2.027e-02 5.995e-02 6.023e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  2.800e-01 0.000e+00  4.191e+02 2.014e-02 3.495e-01 7.358e-02 2.348e-01 1.319e-03 2.321e-02 2.329e-02 2.307e-02 6.042e-02 6.074e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  3.000e-01 0.000e+00  4.807e+02 1.758e-02 3.611e-01 7.966e-02 2.297e-01 1.351e-03 2.382e-02 2.386e-02 2.716e-02 6.094e-02 6.130e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  3.200e-01 0.000e+00  5.472e+02 1.547e-02 3.709e-01 8.508e-02 2.251e-01 1.371e-03 2.450e-02 2.448e-02 3.209e-02 6.151e-02 6.190e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  3.400e-01 0.000e+00  6.185e+02 1.370e-02 3.794e-01 8.993e-02 2.208e-01 1.375e-03 2.524e-02 2.518e-02 3.745e-02 6.212e-02 6.256e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  3.600e-01 0.000e+00  6.948e+02 1.222e-02 3.867e-01 9.429e-02 2.169e-01 1.415e-03 2.607e-02 2.594e-02 4.412e-02 6.278e-02 6.327e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  3.800e-01 0.000e+00  7.758e+02 1.096e-02 3.930e-01 9.821e-02 2.133e-01 1.436e-03 2.698e-02 2.678e-02 5.202e-02 6.349e-02 6.403e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  4.000e-01 0.000e+00  8.618e+02 9.885e-03 3.986e-01 1.017e-01 2.100e-01 1.603e-03 2.797e-02 2.769e-02 6.552e-02 6.426e-02 6.485e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  4.200e-01 0.000e+00  9.526e+02 8.960e-03 4.035e-01 1.050e-01 2.070e-01 1.637e-03 2.907e-02 2.870e-02 7.211e-02 6.507e-02 6.572e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  4.400e-01 0.000e+00  1.048e+03 8.160e-03 4.079e-01 1.079e-01 2.042e-01 1.681e-03 3.026e-02 2.979e-02 8.409e-02 6.594e-02 6.666e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  4.600e-01 0.000e+00  1.149e+03 7.463e-03 4.118e-01 1.106e-01 2.016e-01 1.690e-03 3.158e-02 3.099e-02 9.450e-02 6.687e-02 6.766e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  4.800e-01 0.000e+00  1.254e+03 6.853e-03 4.153e-01 1.130e-01 1.992e-01 1.737e-03 3.301e-02 3.229e-02 1.037e-01 6.786e-02 6.872e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  5.000e-01 0.000e+00  1.365e+03 6.316e-03 4.184e-01 1.153e-01 1.970e-01 1.774e-03 3.458e-02 3.372e-02 1.099e-01 6.891e-02 6.985e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  5.200e-01 0.000e+00  1.480e+03 5.840e-03 4.212e-01 1.173e-01 1.950e-01 1.826e-03 3.631e-02 3.527e-02 1.210e-01 7.002e-02 7.105e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  5.400e-01 0.000e+00  1.600e+03 5.418e-03 4.238e-01 1.192e-01 1.931e-01 1.893e-03 3.819e-02 3.697e-02 1.327e-01 7.119e-02 7.232e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  5.600e-01 0.000e+00  1.725e+03 5.041e-03 4.262e-01 1.210e-01 1.913e-01 1.919e-03 4.026e-02 3.882e-02 1.626e-01 7.244e-02 7.367e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  5.800e-01 0.000e+00  1.854e+03 4.703e-03 4.283e-01 1.227e-01 1.896e-01 1.957e-03 4.252e-02 4.084e-02 1.703e-01 7.376e-02 7.510e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  6.000e-01 0.000e+00  1.989e+03 4.399e-03 4.303e-01 1.242e-01 1.881e-01 1.951e-03 4.501e-02 4.305e-02 1.908e-01 7.515e-02 7.661e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  6.200e-01 0.000e+00  2.129e+03 4.125e-03 4.321e-01 1.256e-01 1.866e-01 2.073e-03 4.774e-02 4.547e-02 2.050e-01 7.662e-02 7.821e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  6.400e-01 0.000e+00  2.273e+03 3.877e-03 4.338e-01 1.270e-01 1.852e-01 2.045e-03 5.074e-02 4.811e-02 2.283e-01 7.818e-02 7.989e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  6.600e-01 0.000e+00  2.422e+03 3.652e-03 4.353e-01 1.282e-01 1.840e-01 2.165e-03 5.404e-02 5.101e-02 2.500e-01 7.982e-02 8.167e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  6.800e-01 0.000e+00  2.576e+03 3.447e-03 4.367e-01 1.294e-01 1.827e-01 2.116e-03 5.767e-02 5.418e-02 2.765e-01 8.154e-02 8.356e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  7.000e-01 0.000e+00  2.735e+03 3.260e-03 4.381e-01 1.305e-01 1.816e-01 1.959e-03 6.167e-02 5.766e-02 2.754e-01 8.336e-02 8.554e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  7.200e-01 0.000e+00  2.899e+03 3.088e-03 4.393e-01 1.316e-01 1.805e-01 2.081e-03 6.608e-02 6.148e-02 3.038e-01 8.528e-02 8.764e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  7.400e-01 0.000e+00  3.068e+03 2.931e-03 4.405e-01 1.326e-01 1.795e-01 2.178e-03 7.096e-02 6.567e-02 3.374e-01 8.731e-02 8.986e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  7.600e-01 0.000e+00  3.241e+03 2.786e-03 4.415e-01 1.335e-01 1.785e-01 2.211e-03 7.635e-02 7.029e-02 3.690e-01 8.944e-02 9.219e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  7.800e-01 0.000e+00  3.420e+03 2.653e-03 4.426e-01 1.344e-01 1.776e-01 2.326e-03 8.232e-02 7.537e-02 3.927e-01 9.169e-02 9.466e-02 #  p p > zp > l+ l-
7.760e+03 5.940e-01  8.000e-01 0.000e+00  3.603e+03 2.530e-03 4.435e-01 1.352e-01 1.767e-01 2.370e-03 8.894e-02 8.098e-02 3.993e-01 9.405e-02 9.726e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  0.000e+00 0.000e+00  9.270e+01 1.250e-01 1.250e-01 1.667e-01 4.167e-02 1.870e-03 2.018e-02 2.045e-02 1.870e-03 5.770e-02 5.783e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  2.000e-02 0.000e+00  8.411e+01 1.376e-01 5.995e-02 1.251e-01 8.023e-02 1.825e-03 2.011e-02 2.039e-02 7.949e-04 5.764e-02 5.777e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  4.000e-02 0.000e+00  8.122e+01 1.424e-01 1.458e-02 8.063e-02 1.285e-01 1.789e-03 2.009e-02 2.037e-02 1.836e-04 5.761e-02 5.774e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  6.000e-02 0.000e+00  8.400e+01 1.376e-01 1.580e-04 4.191e-02 1.778e-01 1.793e-03 2.011e-02 2.039e-02 2.063e-06 5.763e-02 5.776e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  8.000e-02 0.000e+00  9.247e+01 1.249e-01 1.653e-02 1.560e-02 2.188e-01 1.809e-03 2.018e-02 2.045e-02 2.361e-04 5.770e-02 5.783e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  1.000e-01 0.000e+00  1.066e+02 1.083e-01 5.375e-02 2.929e-03 2.470e-01 1.760e-03 2.029e-02 2.056e-02 8.704e-04 5.781e-02 5.795e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  1.200e-01 0.000e+00  1.265e+02 9.125e-02 9.980e-02 1.036e-03 2.629e-01 1.676e-03 2.045e-02 2.071e-02 1.848e-03 5.796e-02 5.811e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  1.400e-01 0.000e+00  1.520e+02 7.592e-02 1.460e-01 5.911e-03 2.695e-01 1.718e-03 2.066e-02 2.091e-02 3.295e-03 5.815e-02 5.832e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  1.600e-01 0.000e+00  1.832e+02 6.299e-02 1.881e-01 1.427e-02 2.701e-01 1.609e-03 2.092e-02 2.115e-02 4.770e-03 5.839e-02 5.857e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  1.800e-01 0.000e+00  2.201e+02 5.244e-02 2.245e-01 2.399e-02 2.672e-01 1.773e-03 2.123e-02 2.144e-02 7.192e-03 5.867e-02 5.887e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  2.000e-01 0.000e+00  2.626e+02 4.395e-02 2.553e-01 3.386e-02 2.624e-01 1.783e-03 2.159e-02 2.178e-02 1.029e-02 5.900e-02 5.922e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  2.200e-01 0.000e+00  3.109e+02 3.715e-02 2.810e-01 4.328e-02 2.569e-01 1.797e-03 2.201e-02 2.217e-02 1.352e-02 5.938e-02 5.963e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  2.400e-01 0.000e+00  3.648e+02 3.168e-02 3.025e-01 5.199e-02 2.511e-01 1.800e-03 2.249e-02 2.262e-02 1.696e-02 5.980e-02 6.008e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  2.600e-01 0.000e+00  4.244e+02 2.725e-02 3.206e-01 5.990e-02 2.453e-01 1.817e-03 2.303e-02 2.312e-02 2.140e-02 6.027e-02 6.058e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  2.800e-01 0.000e+00  4.897e+02 2.364e-02 3.358e-01 6.704e-02 2.399e-01 1.823e-03 2.364e-02 2.369e-02 2.592e-02 6.079e-02 6.113e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  3.000e-01 0.000e+00  5.607e+02 2.067e-02 3.487e-01 7.346e-02 2.347e-01 1.859e-03 2.432e-02 2.432e-02 3.144e-02 6.136e-02 6.174e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  3.200e-01 0.000e+00  6.374e+02 1.821e-02 3.597e-01 7.922e-02 2.300e-01 1.887e-03 2.507e-02 2.502e-02 3.706e-02 6.198e-02 6.241e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  3.400e-01 0.000e+00  7.198e+02 1.615e-02 3.692e-01 8.441e-02 2.255e-01 1.947e-03 2.591e-02 2.579e-02 4.355e-02 6.266e-02 6.313e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  3.600e-01 0.000e+00  8.078e+02 1.441e-02 3.774e-01 8.908e-02 2.215e-01 2.050e-03 2.684e-02 2.665e-02 5.131e-02 6.338e-02 6.391e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  3.800e-01 0.000e+00  9.015e+02 1.293e-02 3.845e-01 9.329e-02 2.177e-01 1.950e-03 2.786e-02 2.759e-02 5.866e-02 6.417e-02 6.476e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  4.000e-01 0.000e+00  1.001e+03 1.167e-02 3.908e-01 9.712e-02 2.142e-01 2.067e-03 2.899e-02 2.862e-02 6.684e-02 6.501e-02 6.566e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  4.200e-01 0.000e+00  1.106e+03 1.058e-02 3.964e-01 1.006e-01 2.110e-01 2.052e-03 3.023e-02 2.976e-02 7.535e-02 6.592e-02 6.663e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  4.400e-01 0.000e+00  1.217e+03 9.641e-03 4.013e-01 1.038e-01 2.081e-01 2.064e-03 3.159e-02 3.100e-02 8.881e-02 6.688e-02 6.767e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  4.600e-01 0.000e+00  1.333e+03 8.820e-03 4.056e-01 1.067e-01 2.053e-01 2.273e-03 3.309e-02 3.237e-02 1.015e-01 6.791e-02 6.878e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  4.800e-01 0.000e+00  1.455e+03 8.099e-03 4.096e-01 1.093e-01 2.028e-01 2.221e-03 3.475e-02 3.386e-02 1.112e-01 6.901e-02 6.997e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  5.000e-01 0.000e+00  1.583e+03 7.465e-03 4.131e-01 1.118e-01 2.005e-01 2.271e-03 3.656e-02 3.550e-02 1.153e-01 7.018e-02 7.123e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  5.200e-01 0.000e+00  1.717e+03 6.904e-03 4.163e-01 1.140e-01 1.983e-01 2.328e-03 3.856e-02 3.730e-02 1.262e-01 7.142e-02 7.257e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  5.400e-01 0.000e+00  1.856e+03 6.404e-03 4.192e-01 1.161e-01 1.962e-01 2.353e-03 4.077e-02 3.927e-02 1.436e-01 7.274e-02 7.400e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  5.600e-01 0.000e+00  2.001e+03 5.959e-03 4.218e-01 1.180e-01 1.943e-01 2.429e-03 4.319e-02 4.144e-02 1.455e-01 7.414e-02 7.551e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  5.800e-01 0.000e+00  2.151e+03 5.560e-03 4.242e-01 1.198e-01 1.925e-01 2.309e-03 4.586e-02 4.381e-02 1.675e-01 7.562e-02 7.711e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  6.000e-01 0.000e+00  2.308e+03 5.201e-03 4.264e-01 1.215e-01 1.908e-01 2.210e-03 4.881e-02 4.642e-02 1.803e-01 7.719e-02 7.882e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  6.200e-01 0.000e+00  2.469e+03 4.876e-03 4.285e-01 1.231e-01 1.893e-01 2.239e-03 5.207e-02 4.928e-02 1.944e-01 7.885e-02 8.062e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  6.400e-01 0.000e+00  2.637e+03 4.583e-03 4.303e-01 1.245e-01 1.878e-01 2.304e-03 5.567e-02 5.244e-02 2.085e-01 8.060e-02 8.253e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  6.600e-01 0.000e+00  2.810e+03 4.317e-03 4.321e-01 1.259e-01 1.864e-01 2.482e-03 5.965e-02 5.591e-02 2.544e-01 8.246e-02 8.455e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  6.800e-01 0.000e+00  2.989e+03 4.074e-03 4.337e-01 1.272e-01 1.851e-01 2.647e-03 6.407e-02 5.974e-02 2.853e-01 8.442e-02 8.670e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  7.000e-01 0.000e+00  3.174e+03 3.852e-03 4.351e-01 1.284e-01 1.838e-01 2.677e-03 6.896e-02 6.396e-02 3.099e-01 8.649e-02 8.896e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  7.200e-01 0.000e+00  3.364e+03 3.650e-03 4.365e-01 1.295e-01 1.827e-01 2.714e-03 7.440e-02 6.863e-02 3.241e-01 8.868e-02 9.136e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  7.400e-01 0.000e+00  3.560e+03 3.463e-03 4.378e-01 1.306e-01 1.816e-01 2.755e-03 8.045e-02 7.379e-02 3.679e-01 9.100e-02 9.390e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  7.600e-01 0.000e+00  3.762e+03 3.292e-03 4.390e-01 1.316e-01 1.805e-01 2.796e-03 8.719e-02 7.951e-02 3.734e-01 9.344e-02 9.658e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  7.800e-01 0.000e+00  3.969e+03 3.134e-03 4.402e-01 1.326e-01 1.795e-01 2.909e-03 9.471e-02 8.585e-02 3.923e-01 9.602e-02 9.942e-02 #  p p > zp > l+ l-
8.209e+03 6.435e-01  8.000e-01 0.000e+00  4.182e+03 2.988e-03 4.412e-01 1.335e-01 1.785e-01 2.981e-03 1.031e-01 9.289e-02 4.124e-01 9.875e-02 1.024e-01 #  p p > zp > l+ l-
8.777e+03 6.930e-01  0.000e+00 0.000e+00  1.296e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.336e-03 2.041e-02 2.067e-02 2.336e-03 5.792e-02 5.807e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  2.000e-02 0.000e+00  1.181e+02 1.370e-01 6.417e-02 1.283e-01 7.699e-02 2.339e-03 2.032e-02 2.059e-02 1.096e-03 5.784e-02 5.798e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  4.000e-02 0.000e+00  1.134e+02 1.425e-01 1.936e-02 8.682e-02 1.212e-01 2.298e-03 2.029e-02 2.055e-02 3.111e-04 5.780e-02 5.794e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  6.000e-02 0.000e+00  1.156e+02 1.397e-01 4.718e-04 4.928e-02 1.675e-01 2.293e-03 2.030e-02 2.057e-02 7.823e-06 5.782e-02 5.796e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  8.000e-02 0.000e+00  1.247e+02 1.295e-01 9.247e-03 2.164e-02 2.081e-01 2.258e-03 2.037e-02 2.063e-02 1.602e-04 5.788e-02 5.803e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  1.000e-01 0.000e+00  1.405e+02 1.148e-01 3.906e-02 6.025e-03 2.382e-01 2.245e-03 2.049e-02 2.075e-02 7.647e-04 5.800e-02 5.815e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  1.200e-01 0.000e+00  1.633e+02 9.879e-02 8.003e-02 8.909e-04 2.571e-01 2.248e-03 2.067e-02 2.091e-02 1.828e-03 5.816e-02 5.832e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  1.400e-01 0.000e+00  1.929e+02 8.363e-02 1.238e-01 3.078e-03 2.668e-01 2.213e-03 2.090e-02 2.113e-02 3.421e-03 5.837e-02 5.855e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  1.600e-01 0.000e+00  2.293e+02 7.035e-02 1.655e-01 9.557e-03 2.699e-01 2.241e-03 2.118e-02 2.140e-02 5.247e-03 5.863e-02 5.883e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  1.800e-01 0.000e+00  2.725e+02 5.919e-02 2.027e-01 1.812e-02 2.688e-01 2.057e-03 2.153e-02 2.172e-02 7.223e-03 5.894e-02 5.916e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  2.000e-01 0.000e+00  3.227e+02 5.001e-02 2.348e-01 2.738e-02 2.654e-01 2.028e-03 2.193e-02 2.210e-02 1.063e-02 5.931e-02 5.955e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  2.200e-01 0.000e+00  3.796e+02 4.253e-02 2.622e-01 3.657e-02 2.606e-01 2.088e-03 2.240e-02 2.254e-02 1.322e-02 5.972e-02 5.999e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  2.400e-01 0.000e+00  4.434e+02 3.643e-02 2.854e-01 4.528e-02 2.553e-01 2.161e-03 2.294e-02 2.304e-02 1.724e-02 6.019e-02 6.050e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  2.600e-01 0.000e+00  5.141e+02 3.145e-02 3.050e-01 5.334e-02 2.499e-01 2.110e-03 2.356e-02 2.361e-02 2.076e-02 6.072e-02 6.106e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  2.800e-01 0.000e+00  5.916e+02 2.736e-02 3.217e-01 6.071e-02 2.445e-01 2.232e-03 2.425e-02 2.425e-02 2.545e-02 6.130e-02 6.168e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  3.000e-01 0.000e+00  6.759e+02 2.397e-02 3.359e-01 6.741e-02 2.394e-01 2.347e-03 2.502e-02 2.497e-02 3.213e-02 6.194e-02 6.236e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  3.200e-01 0.000e+00  7.671e+02 2.115e-02 3.481e-01 7.347e-02 2.346e-01 2.275e-03 2.589e-02 2.577e-02 3.815e-02 6.264e-02 6.311e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  3.400e-01 0.000e+00  8.651e+02 1.878e-02 3.586e-01 7.895e-02 2.301e-01 2.342e-03 2.685e-02 2.666e-02 4.692e-02 6.339e-02 6.392e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  3.600e-01 0.000e+00  9.700e+02 1.677e-02 3.677e-01 8.391e-02 2.259e-01 2.435e-03 2.792e-02 2.765e-02 5.476e-02 6.422e-02 6.481e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  3.800e-01 0.000e+00  1.082e+03 1.507e-02 3.757e-01 8.841e-02 2.219e-01 2.533e-03 2.911e-02 2.874e-02 6.287e-02 6.510e-02 6.576e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  4.000e-01 0.000e+00  1.200e+03 1.361e-02 3.827e-01 9.250e-02 2.183e-01 2.524e-03 3.043e-02 2.994e-02 7.403e-02 6.606e-02 6.679e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  4.200e-01 0.000e+00  1.326e+03 1.234e-02 3.888e-01 9.623e-02 2.150e-01 2.571e-03 3.189e-02 3.127e-02 8.267e-02 6.709e-02 6.789e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  4.400e-01 0.000e+00  1.458e+03 1.125e-02 3.943e-01 9.963e-02 2.119e-01 2.671e-03 3.350e-02 3.273e-02 9.184e-02 6.818e-02 6.908e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  4.600e-01 0.000e+00  1.597e+03 1.029e-02 3.992e-01 1.027e-01 2.090e-01 2.644e-03 3.528e-02 3.435e-02 1.022e-01 6.936e-02 7.034e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  4.800e-01 0.000e+00  1.743e+03 9.454e-03 4.036e-01 1.056e-01 2.063e-01 2.864e-03 3.726e-02 3.613e-02 1.201e-01 7.062e-02 7.170e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  5.000e-01 0.000e+00  1.896e+03 8.714e-03 4.075e-01 1.083e-01 2.038e-01 2.724e-03 3.944e-02 3.809e-02 1.168e-01 7.195e-02 7.314e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  5.200e-01 0.000e+00  2.055e+03 8.060e-03 4.111e-01 1.107e-01 2.015e-01 2.801e-03 4.186e-02 4.025e-02 1.348e-01 7.338e-02 7.469e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  5.400e-01 0.000e+00  2.222e+03 7.478e-03 4.143e-01 1.129e-01 1.993e-01 2.822e-03 4.454e-02 4.264e-02 1.501e-01 7.490e-02 7.633e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  5.600e-01 0.000e+00  2.395e+03 6.958e-03 4.172e-01 1.150e-01 1.973e-01 2.885e-03 4.752e-02 4.527e-02 1.654e-01 7.651e-02 7.808e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  5.800e-01 0.000e+00  2.575e+03 6.492e-03 4.199e-01 1.170e-01 1.954e-01 3.031e-03 5.082e-02 4.819e-02 1.925e-01 7.822e-02 7.994e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  6.000e-01 0.000e+00  2.762e+03 6.072e-03 4.224e-01 1.188e-01 1.936e-01 3.060e-03 5.450e-02 5.141e-02 2.001e-01 8.004e-02 8.192e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  6.200e-01 0.000e+00  2.956e+03 5.694e-03 4.246e-01 1.205e-01 1.919e-01 2.885e-03 5.858e-02 5.498e-02 2.204e-01 8.197e-02 8.402e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  6.400e-01 0.000e+00  3.157e+03 5.351e-03 4.267e-01 1.221e-01 1.903e-01 2.996e-03 6.314e-02 5.893e-02 2.362e-01 8.401e-02 8.625e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  6.600e-01 0.000e+00  3.365e+03 5.040e-03 4.286e-01 1.236e-01 1.888e-01 3.019e-03 6.822e-02 6.332e-02 2.555e-01 8.618e-02 8.863e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  6.800e-01 0.000e+00  3.579e+03 4.757e-03 4.304e-01 1.250e-01 1.874e-01 3.079e-03 7.390e-02 6.820e-02 2.881e-01 8.848e-02 9.114e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  7.000e-01 0.000e+00  3.800e+03 4.498e-03 4.321e-01 1.263e-01 1.861e-01 3.167e-03 8.026e-02 7.362e-02 3.035e-01 9.092e-02 9.382e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  7.200e-01 0.000e+00  4.028e+03 4.261e-03 4.336e-01 1.275e-01 1.848e-01 3.182e-03 8.739e-02 7.967e-02 3.040e-01 9.351e-02 9.666e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  7.400e-01 0.000e+00  4.263e+03 4.043e-03 4.351e-01 1.287e-01 1.836e-01 3.259e-03 9.539e-02 8.642e-02 3.488e-01 9.625e-02 9.967e-02 #  p p > zp > l+ l-
8.777e+03 6.930e-01  7.600e-01 0.000e+00  4.505e+03 3.843e-03 4.364e-01 1.298e-01 1.825e-01 3.209e-03 1.044e-01 9.396e-02 3.766e-01 9.915e-02 1.029e-01 #  p p > zp > l+ l-
8.777e+03 6.930e-01  7.800e-01 0.000e+00  4.754e+03 3.658e-03 4.377e-01 1.308e-01 1.814e-01 3.211e-03 1.145e-01 1.024e-01 3.970e-01 1.022e-01 1.063e-01 #  p p > zp > l+ l-
8.777e+03 6.930e-01  8.000e-01 0.000e+00  5.009e+03 3.488e-03 4.388e-01 1.318e-01 1.804e-01 3.248e-03 1.260e-01 1.119e-01 4.148e-01 1.055e-01 1.099e-01 #  p p > zp > l+ l-
9.517e+03 7.425e-01  0.000e+00 0.000e+00  1.868e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 2.857e-03 2.074e-02 2.098e-02 2.857e-03 5.822e-02 5.839e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  2.000e-02 0.000e+00  1.709e+02 1.365e-01 6.791e-02 1.310e-01 7.422e-02 2.953e-03 2.062e-02 2.087e-02 1.469e-03 5.812e-02 5.828e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  4.000e-02 0.000e+00  1.636e+02 1.425e-01 2.402e-02 9.227e-02 1.148e-01 2.990e-03 2.057e-02 2.082e-02 5.080e-04 5.807e-02 5.823e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  6.000e-02 0.000e+00  1.649e+02 1.412e-01 1.965e-03 5.611e-02 1.582e-01 2.916e-03 2.058e-02 2.083e-02 4.181e-05 5.808e-02 5.824e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  8.000e-02 0.000e+00  1.748e+02 1.332e-01 4.510e-03 2.781e-02 1.979e-01 2.663e-03 2.065e-02 2.090e-02 9.836e-05 5.814e-02 5.831e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  1.000e-01 0.000e+00  1.932e+02 1.204e-01 2.755e-02 9.930e-03 2.292e-01 2.884e-03 2.078e-02 2.102e-02 6.269e-04 5.826e-02 5.844e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  1.200e-01 0.000e+00  2.203e+02 1.056e-01 6.322e-02 1.949e-03 2.505e-01 2.914e-03 2.098e-02 2.120e-02 1.746e-03 5.844e-02 5.863e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  1.400e-01 0.000e+00  2.559e+02 9.086e-02 1.039e-01 1.529e-03 2.629e-01 2.813e-03 2.124e-02 2.145e-02 3.212e-03 5.868e-02 5.888e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  1.600e-01 0.000e+00  3.002e+02 7.747e-02 1.444e-01 6.012e-03 2.684e-01 2.823e-03 2.156e-02 2.175e-02 5.313e-03 5.897e-02 5.919e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  1.800e-01 0.000e+00  3.530e+02 6.588e-02 1.818e-01 1.323e-02 2.693e-01 2.866e-03 2.196e-02 2.212e-02 7.847e-03 5.933e-02 5.957e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  2.000e-01 0.000e+00  4.145e+02 5.614e-02 2.149e-01 2.168e-02 2.673e-01 2.802e-03 2.243e-02 2.256e-02 1.043e-02 5.974e-02 6.001e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  2.200e-01 0.000e+00  4.845e+02 4.805e-02 2.436e-01 3.045e-02 2.635e-01 2.856e-03 2.297e-02 2.307e-02 1.434e-02 6.022e-02 6.052e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  2.400e-01 0.000e+00  5.631e+02 4.137e-02 2.682e-01 3.902e-02 2.589e-01 2.896e-03 2.360e-02 2.365e-02 1.876e-02 6.076e-02 6.110e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  2.600e-01 0.000e+00  6.503e+02 3.585e-02 2.893e-01 4.712e-02 2.538e-01 2.901e-03 2.432e-02 2.432e-02 2.359e-02 6.136e-02 6.175e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  2.800e-01 0.000e+00  7.461e+02 3.127e-02 3.073e-01 5.464e-02 2.487e-01 2.906e-03 2.514e-02 2.508e-02 2.809e-02 6.203e-02 6.246e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  3.000e-01 0.000e+00  8.505e+02 2.747e-02 3.228e-01 6.154e-02 2.437e-01 2.929e-03 2.606e-02 2.593e-02 3.399e-02 6.277e-02 6.325e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  3.200e-01 0.000e+00  9.635e+02 2.428e-02 3.361e-01 6.784e-02 2.389e-01 2.939e-03 2.709e-02 2.688e-02 4.085e-02 6.358e-02 6.412e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  3.400e-01 0.000e+00  1.085e+03 2.159e-02 3.476e-01 7.358e-02 2.343e-01 2.956e-03 2.825e-02 2.794e-02 4.753e-02 6.446e-02 6.507e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  3.600e-01 0.000e+00  1.215e+03 1.930e-02 3.577e-01 7.880e-02 2.300e-01 3.070e-03 2.954e-02 2.913e-02 5.516e-02 6.542e-02 6.610e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  3.800e-01 0.000e+00  1.354e+03 1.736e-02 3.665e-01 8.356e-02 2.260e-01 3.122e-03 3.098e-02 3.045e-02 6.529e-02 6.645e-02 6.721e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  4.000e-01 0.000e+00  1.501e+03 1.568e-02 3.742e-01 8.790e-02 2.223e-01 3.159e-03 3.259e-02 3.191e-02 7.451e-02 6.757e-02 6.842e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  4.200e-01 0.000e+00  1.657e+03 1.424e-02 3.810e-01 9.187e-02 2.188e-01 3.134e-03 3.439e-02 3.354e-02 8.415e-02 6.878e-02 6.972e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  4.400e-01 0.000e+00  1.822e+03 1.298e-02 3.871e-01 9.550e-02 2.155e-01 3.084e-03 3.639e-02 3.535e-02 9.239e-02 7.007e-02 7.111e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  4.600e-01 0.000e+00  1.995e+03 1.188e-02 3.925e-01 9.883e-02 2.125e-01 3.229e-03 3.863e-02 3.736e-02 1.066e-01 7.146e-02 7.261e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  4.800e-01 0.000e+00  2.177e+03 1.091e-02 3.973e-01 1.019e-01 2.097e-01 3.295e-03 4.112e-02 3.959e-02 1.204e-01 7.295e-02 7.422e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  5.000e-01 0.000e+00  2.367e+03 1.006e-02 4.017e-01 1.047e-01 2.071e-01 3.380e-03 4.390e-02 4.207e-02 1.230e-01 7.454e-02 7.594e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  5.200e-01 0.000e+00  2.566e+03 9.309e-03 4.056e-01 1.073e-01 2.046e-01 3.383e-03 4.701e-02 4.483e-02 1.448e-01 7.624e-02 7.779e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  5.400e-01 0.000e+00  2.773e+03 8.637e-03 4.092e-01 1.098e-01 2.023e-01 3.425e-03 5.049e-02 4.790e-02 1.535e-01 7.805e-02 7.976e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  5.600e-01 0.000e+00  2.990e+03 8.038e-03 4.124e-01 1.120e-01 2.002e-01 3.340e-03 5.439e-02 5.132e-02 1.783e-01 7.999e-02 8.186e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  5.800e-01 0.000e+00  3.214e+03 7.500e-03 4.154e-01 1.141e-01 1.982e-01 3.478e-03 5.876e-02 5.513e-02 1.890e-01 8.205e-02 8.411e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  6.000e-01 0.000e+00  3.448e+03 7.015e-03 4.181e-01 1.161e-01 1.963e-01 3.545e-03 6.367e-02 5.939e-02 2.141e-01 8.425e-02 8.651e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  6.200e-01 0.000e+00  3.689e+03 6.578e-03 4.206e-01 1.179e-01 1.945e-01 3.622e-03 6.920e-02 6.416e-02 2.324e-01 8.659e-02 8.907e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  6.400e-01 0.000e+00  3.940e+03 6.182e-03 4.229e-01 1.196e-01 1.928e-01 3.650e-03 7.542e-02 6.950e-02 2.478e-01 8.908e-02 9.180e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  6.600e-01 0.000e+00  4.199e+03 5.823e-03 4.251e-01 1.212e-01 1.912e-01 3.570e-03 8.246e-02 7.549e-02 2.632e-01 9.174e-02 9.471e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  6.800e-01 0.000e+00  4.467e+03 5.495e-03 4.270e-01 1.227e-01 1.897e-01 3.564e-03 9.041e-02 8.222e-02 2.795e-01 9.456e-02 9.782e-02 #  p p > zp > l+ l-
9.517e+03 7.425e-01  7.000e-01 0.000e+00  4.743e+03 5.196e-03 4.289e-01 1.241e-01 1.883e-01 3.598e-03 9.942e-02 8.980e-02 2.773e-01 9.757e-02 1.011e-01 #  p p > zp > l+ l-
9.517e+03 7.425e-01  7.200e-01 0.000e+00  5.028e+03 4.922e-03 4.306e-01 1.254e-01 1.869e-01 3.705e-03 1.097e-01 9.835e-02 3.212e-01 1.008e-01 1.047e-01 #  p p > zp > l+ l-
9.517e+03 7.425e-01  7.400e-01 0.000e+00  5.321e+03 4.670e-03 4.322e-01 1.267e-01 1.857e-01 3.713e-03 1.213e-01 1.080e-01 3.418e-01 1.042e-01 1.084e-01 #  p p > zp > l+ l-
9.517e+03 7.425e-01  7.600e-01 0.000e+00  5.623e+03 4.439e-03 4.336e-01 1.279e-01 1.845e-01 3.596e-03 1.346e-01 1.189e-01 3.601e-01 1.078e-01 1.125e-01 #  p p > zp > l+ l-
9.517e+03 7.425e-01  7.800e-01 0.000e+00  5.934e+03 4.226e-03 4.350e-01 1.290e-01 1.833e-01 3.624e-03 1.498e-01 1.313e-01 3.810e-01 1.117e-01 1.167e-01 #  p p > zp > l+ l-
9.517e+03 7.425e-01  8.000e-01 0.000e+00  6.253e+03 4.029e-03 4.363e-01 1.301e-01 1.822e-01 3.522e-03 1.672e-01 1.454e-01 3.868e-01 1.158e-01 1.213e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  0.000e+00 0.000e+00  2.829e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 3.686e-03 2.123e-02 2.145e-02 3.686e-03 5.868e-02 5.888e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  2.000e-02 0.000e+00  2.598e+02 1.360e-01 7.124e-02 1.334e-01 7.183e-02 3.576e-03 2.108e-02 2.130e-02 1.873e-03 5.854e-02 5.873e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  4.000e-02 0.000e+00  2.481e+02 1.423e-01 2.849e-02 9.708e-02 1.093e-01 3.707e-03 2.101e-02 2.123e-02 7.421e-04 5.847e-02 5.866e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  6.000e-02 0.000e+00  2.478e+02 1.423e-01 4.224e-03 6.240e-02 1.500e-01 3.638e-03 2.100e-02 2.123e-02 1.082e-04 5.847e-02 5.865e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  8.000e-02 0.000e+00  2.590e+02 1.361e-01 1.724e-03 3.391e-02 1.884e-01 3.475e-03 2.108e-02 2.130e-02 4.400e-05 5.854e-02 5.872e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  1.000e-01 0.000e+00  2.816e+02 1.251e-01 1.870e-02 1.436e-02 2.202e-01 3.504e-03 2.123e-02 2.144e-02 5.315e-04 5.867e-02 5.887e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  1.200e-01 0.000e+00  3.156e+02 1.116e-01 4.913e-02 3.958e-03 2.434e-01 3.415e-03 2.145e-02 2.165e-02 1.522e-03 5.888e-02 5.909e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  1.400e-01 0.000e+00  3.610e+02 9.755e-02 8.632e-02 1.096e-03 2.581e-01 4.425e-03 2.176e-02 2.193e-02 3.992e-03 5.915e-02 5.938e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  1.600e-01 0.000e+00  4.179e+02 8.427e-02 1.250e-01 3.553e-03 2.660e-01 3.530e-03 2.215e-02 2.230e-02 5.272e-03 5.950e-02 5.975e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  1.800e-01 0.000e+00  4.863e+02 7.244e-02 1.619e-01 9.288e-03 2.688e-01 6.290e-03 2.262e-02 2.274e-02 8.204e-03 5.991e-02 6.020e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  2.000e-01 0.000e+00  5.660e+02 6.226e-02 1.955e-01 1.677e-02 2.683e-01 6.106e-03 2.319e-02 2.327e-02 1.102e-02 6.041e-02 6.072e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  2.200e-01 0.000e+00  6.572e+02 5.364e-02 2.252e-01 2.496e-02 2.656e-01 3.501e-03 2.386e-02 2.389e-02 1.470e-02 6.097e-02 6.133e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  2.400e-01 0.000e+00  7.598e+02 4.643e-02 2.511e-01 3.325e-02 2.617e-01 3.514e-03 2.463e-02 2.461e-02 1.900e-02 6.162e-02 6.202e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  2.600e-01 0.000e+00  8.739e+02 4.040e-02 2.734e-01 4.127e-02 2.572e-01 3.550e-03 2.552e-02 2.543e-02 2.354e-02 6.234e-02 6.280e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  2.800e-01 0.000e+00  9.993e+02 3.536e-02 2.927e-01 4.884e-02 2.524e-01 3.595e-03 2.654e-02 2.637e-02 2.915e-02 6.315e-02 6.366e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  3.000e-01 0.000e+00  1.136e+03 3.114e-02 3.094e-01 5.588e-02 2.476e-01 3.604e-03 2.769e-02 2.743e-02 3.520e-02 6.404e-02 6.462e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  3.200e-01 0.000e+00  1.285e+03 2.758e-02 3.238e-01 6.237e-02 2.428e-01 3.641e-03 2.900e-02 2.863e-02 4.137e-02 6.502e-02 6.567e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  3.400e-01 0.000e+00  1.444e+03 2.456e-02 3.364e-01 6.833e-02 2.383e-01 3.717e-03 3.048e-02 2.999e-02 4.906e-02 6.610e-02 6.683e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  3.600e-01 0.000e+00  1.616e+03 2.199e-02 3.473e-01 7.378e-02 2.340e-01 3.731e-03 3.215e-02 3.151e-02 5.891e-02 6.727e-02 6.809e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  3.800e-01 0.000e+00  1.798e+03 1.979e-02 3.569e-01 7.878e-02 2.299e-01 3.781e-03 3.403e-02 3.321e-02 6.652e-02 6.854e-02 6.945e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  4.000e-01 0.000e+00  1.992e+03 1.790e-02 3.654e-01 8.335e-02 2.260e-01 3.591e-03 3.614e-02 3.512e-02 7.377e-02 6.991e-02 7.094e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  4.200e-01 0.000e+00  2.198e+03 1.626e-02 3.729e-01 8.754e-02 2.225e-01 3.759e-03 3.853e-02 3.727e-02 8.705e-02 7.140e-02 7.255e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  4.400e-01 0.000e+00  2.415e+03 1.483e-02 3.795e-01 9.139e-02 2.191e-01 3.709e-03 4.122e-02 3.968e-02 9.738e-02 7.301e-02 7.428e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  4.600e-01 0.000e+00  2.643e+03 1.358e-02 3.855e-01 9.492e-02 2.160e-01 3.878e-03 4.426e-02 4.238e-02 1.077e-01 7.474e-02 7.616e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  4.800e-01 0.000e+00  2.883e+03 1.248e-02 3.908e-01 9.819e-02 2.130e-01 3.825e-03 4.769e-02 4.542e-02 1.205e-01 7.660e-02 7.817e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  5.000e-01 0.000e+00  3.134e+03 1.151e-02 3.956e-01 1.012e-01 2.103e-01 3.920e-03 5.156e-02 4.884e-02 1.321e-01 7.859e-02 8.034e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  5.200e-01 0.000e+00  3.397e+03 1.065e-02 3.999e-01 1.040e-01 2.077e-01 3.897e-03 5.595e-02 5.268e-02 1.520e-01 8.074e-02 8.268e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  5.400e-01 0.000e+00  3.671e+03 9.883e-03 4.039e-01 1.066e-01 2.053e-01 4.152e-03 6.094e-02 5.702e-02 1.563e-01 8.304e-02 8.519e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  5.600e-01 0.000e+00  3.957e+03 9.198e-03 4.074e-01 1.090e-01 2.030e-01 3.892e-03 6.660e-02 6.192e-02 1.780e-01 8.550e-02 8.788e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  5.800e-01 0.000e+00  4.253e+03 8.583e-03 4.107e-01 1.112e-01 2.009e-01 3.936e-03 7.304e-02 6.746e-02 1.956e-01 8.815e-02 9.077e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  6.000e-01 0.000e+00  4.562e+03 8.029e-03 4.137e-01 1.133e-01 1.989e-01 4.105e-03 8.040e-02 7.374e-02 2.084e-01 9.098e-02 9.388e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  6.200e-01 0.000e+00  4.882e+03 7.530e-03 4.164e-01 1.152e-01 1.970e-01 4.110e-03 8.881e-02 8.088e-02 2.221e-01 9.401e-02 9.721e-02 #  p p > zp > l+ l-
1.052e+04 7.920e-01  6.400e-01 0.000e+00  5.213e+03 7.077e-03 4.190e-01 1.171e-01 1.952e-01 3.952e-03 9.845e-02 8.899e-02 2.371e-01 9.725e-02 1.008e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  6.600e-01 0.000e+00  5.556e+03 6.665e-03 4.213e-01 1.188e-01 1.936e-01 4.052e-03 1.095e-01 9.824e-02 2.399e-01 1.007e-01 1.046e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  6.800e-01 0.000e+00  5.910e+03 6.290e-03 4.235e-01 1.204e-01 1.920e-01 4.012e-03 1.223e-01 1.088e-01 2.668e-01 1.045e-01 1.087e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  7.000e-01 0.000e+00  6.275e+03 5.947e-03 4.255e-01 1.219e-01 1.905e-01 4.003e-03 1.370e-01 1.209e-01 2.851e-01 1.084e-01 1.132e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  7.200e-01 0.000e+00  6.652e+03 5.634e-03 4.274e-01 1.233e-01 1.890e-01 3.986e-03 1.541e-01 1.348e-01 3.085e-01 1.127e-01 1.179e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  7.400e-01 0.000e+00  7.041e+03 5.346e-03 4.291e-01 1.247e-01 1.877e-01 4.076e-03 1.739e-01 1.508e-01 3.149e-01 1.173e-01 1.230e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  7.600e-01 0.000e+00  7.441e+03 5.081e-03 4.307e-01 1.260e-01 1.864e-01 3.967e-03 1.969e-01 1.693e-01 3.367e-01 1.222e-01 1.285e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  7.800e-01 0.000e+00  7.852e+03 4.836e-03 4.323e-01 1.272e-01 1.852e-01 3.787e-03 2.238e-01 1.906e-01 3.488e-01 1.275e-01 1.344e-01 #  p p > zp > l+ l-
1.052e+04 7.920e-01  8.000e-01 0.000e+00  8.275e+03 4.611e-03 4.337e-01 1.283e-01 1.840e-01 3.533e-03 2.552e-01 2.154e-01 3.369e-01 1.331e-01 1.407e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  0.000e+00 0.000e+00  4.647e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.388e-03 2.208e-02 2.223e-02 4.388e-03 5.944e-02 5.969e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  2.000e-02 0.000e+00  4.282e+02 1.355e-01 7.422e-02 1.354e-01 6.976e-02 4.344e-03 2.186e-02 2.203e-02 2.379e-03 5.924e-02 5.948e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  4.000e-02 0.000e+00  4.082e+02 1.420e-01 3.271e-02 1.014e-01 1.045e-01 4.296e-03 2.174e-02 2.192e-02 9.921e-04 5.913e-02 5.936e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  6.000e-02 0.000e+00  4.049e+02 1.431e-01 6.963e-03 6.816e-02 1.426e-01 4.268e-03 2.172e-02 2.190e-02 2.098e-04 5.912e-02 5.935e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  8.000e-02 0.000e+00  4.182e+02 1.384e-01 4.141e-04 3.984e-02 1.796e-01 4.240e-03 2.180e-02 2.197e-02 1.290e-05 5.919e-02 5.942e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  1.000e-01 0.000e+00  4.482e+02 1.291e-01 1.208e-02 1.911e-02 2.115e-01 4.229e-03 2.198e-02 2.214e-02 3.937e-04 5.935e-02 5.959e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  1.200e-01 0.000e+00  4.948e+02 1.169e-01 3.749e-02 6.691e-03 2.359e-01 4.225e-03 2.226e-02 2.240e-02 1.349e-03 5.960e-02 5.986e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  1.400e-01 0.000e+00  5.580e+02 1.037e-01 7.092e-02 1.609e-03 2.526e-01 4.224e-03 2.265e-02 2.276e-02 2.857e-03 5.994e-02 6.022e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  1.600e-01 0.000e+00  6.378e+02 9.070e-02 1.074e-01 2.079e-03 2.626e-01 4.239e-03 2.315e-02 2.323e-02 4.934e-03 6.037e-02 6.068e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  1.800e-01 0.000e+00  7.343e+02 7.880e-02 1.434e-01 6.258e-03 2.673e-01 4.233e-03 2.376e-02 2.380e-02 7.577e-03 6.089e-02 6.125e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  2.000e-01 0.000e+00  8.473e+02 6.831e-02 1.770e-01 1.263e-02 2.684e-01 4.228e-03 2.451e-02 2.450e-02 1.082e-02 6.152e-02 6.191e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  2.200e-01 0.000e+00  9.771e+02 5.927e-02 2.073e-01 2.012e-02 2.669e-01 4.253e-03 2.539e-02 2.531e-02 1.462e-02 6.224e-02 6.269e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  2.400e-01 0.000e+00  1.123e+03 5.158e-02 2.341e-01 2.800e-02 2.639e-01 4.281e-03 2.643e-02 2.627e-02 1.901e-02 6.306e-02 6.357e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  2.600e-01 0.000e+00  1.286e+03 4.508e-02 2.576e-01 3.583e-02 2.600e-01 4.279e-03 2.763e-02 2.738e-02 2.411e-02 6.399e-02 6.457e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  2.800e-01 0.000e+00  1.466e+03 3.960e-02 2.780e-01 4.336e-02 2.556e-01 4.307e-03 2.902e-02 2.865e-02 2.897e-02 6.504e-02 6.569e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  3.000e-01 0.000e+00  1.662e+03 3.496e-02 2.958e-01 5.046e-02 2.510e-01 4.295e-03 3.062e-02 3.011e-02 3.563e-02 6.619e-02 6.693e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  3.200e-01 0.000e+00  1.875e+03 3.103e-02 3.113e-01 5.708e-02 2.464e-01 4.352e-03 3.245e-02 3.178e-02 4.383e-02 6.747e-02 6.831e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  3.400e-01 0.000e+00  2.105e+03 2.769e-02 3.249e-01 6.321e-02 2.419e-01 4.400e-03 3.455e-02 3.368e-02 5.113e-02 6.888e-02 6.983e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  3.600e-01 0.000e+00  2.351e+03 2.483e-02 3.367e-01 6.886e-02 2.376e-01 4.366e-03 3.695e-02 3.585e-02 5.844e-02 7.042e-02 7.149e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  3.800e-01 0.000e+00  2.613e+03 2.237e-02 3.471e-01 7.406e-02 2.335e-01 4.332e-03 3.970e-02 3.832e-02 6.900e-02 7.211e-02 7.331e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  4.000e-01 0.000e+00  2.893e+03 2.025e-02 3.563e-01 7.885e-02 2.296e-01 4.315e-03 4.285e-02 4.113e-02 7.785e-02 7.394e-02 7.530e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  4.200e-01 0.000e+00  3.189e+03 1.840e-02 3.645e-01 8.324e-02 2.260e-01 4.484e-03 4.645e-02 4.433e-02 8.610e-02 7.594e-02 7.746e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  4.400e-01 0.000e+00  3.501e+03 1.680e-02 3.717e-01 8.729e-02 2.225e-01 4.288e-03 5.059e-02 4.799e-02 9.867e-02 7.810e-02 7.981e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  4.600e-01 0.000e+00  3.831e+03 1.539e-02 3.782e-01 9.103e-02 2.193e-01 4.549e-03 5.535e-02 5.216e-02 1.129e-01 8.045e-02 8.237e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  4.800e-01 0.000e+00  4.177e+03 1.415e-02 3.840e-01 9.448e-02 2.162e-01 4.706e-03 6.084e-02 5.694e-02 1.122e-01 8.299e-02 8.514e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  5.000e-01 0.000e+00  4.539e+03 1.305e-02 3.893e-01 9.767e-02 2.134e-01 4.031e-03 6.717e-02 6.241e-02 1.338e-01 8.574e-02 8.814e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  5.200e-01 0.000e+00  4.918e+03 1.208e-02 3.940e-01 1.006e-01 2.107e-01 4.249e-03 7.450e-02 6.871e-02 1.398e-01 8.872e-02 9.140e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  5.400e-01 0.000e+00  5.314e+03 1.121e-02 3.983e-01 1.034e-01 2.082e-01 4.351e-03 8.300e-02 7.595e-02 1.598e-01 9.193e-02 9.493e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  5.600e-01 0.000e+00  5.726e+03 1.044e-02 4.022e-01 1.059e-01 2.058e-01 4.164e-03 9.289e-02 8.432e-02 1.664e-01 9.541e-02 9.875e-02 #  p p > zp > l+ l-
1.199e+04 8.415e-01  5.800e-01 0.000e+00  6.155e+03 9.742e-03 4.058e-01 1.083e-01 2.036e-01 4.332e-03 1.044e-01 9.400e-02 1.792e-01 9.916e-02 1.029e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  6.000e-01 0.000e+00  6.601e+03 9.114e-03 4.091e-01 1.105e-01 2.015e-01 4.215e-03 1.180e-01 1.052e-01 1.895e-01 1.032e-01 1.074e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  6.200e-01 0.000e+00  7.063e+03 8.548e-03 4.121e-01 1.126e-01 1.995e-01 4.215e-03 1.338e-01 1.183e-01 2.023e-01 1.076e-01 1.122e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  6.400e-01 0.000e+00  7.542e+03 8.034e-03 4.149e-01 1.146e-01 1.976e-01 4.270e-03 1.525e-01 1.336e-01 2.213e-01 1.123e-01 1.175e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  6.600e-01 0.000e+00  8.038e+03 7.567e-03 4.174e-01 1.164e-01 1.959e-01 4.229e-03 1.746e-01 1.514e-01 2.192e-01 1.175e-01 1.232e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  6.800e-01 0.000e+00  8.550e+03 7.141e-03 4.198e-01 1.181e-01 1.942e-01 4.187e-03 2.008e-01 1.724e-01 2.477e-01 1.230e-01 1.294e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  7.000e-01 0.000e+00  9.079e+03 6.752e-03 4.220e-01 1.197e-01 1.926e-01 4.065e-03 2.321e-01 1.971e-01 2.533e-01 1.290e-01 1.361e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  7.200e-01 0.000e+00  9.624e+03 6.396e-03 4.240e-01 1.212e-01 1.911e-01 3.595e-03 2.693e-01 2.263e-01 2.673e-01 1.355e-01 1.434e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  7.400e-01 0.000e+00  1.019e+04 6.069e-03 4.259e-01 1.227e-01 1.897e-01 3.847e-03 3.140e-01 2.610e-01 2.755e-01 1.425e-01 1.513e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  7.600e-01 0.000e+00  1.076e+04 5.768e-03 4.277e-01 1.240e-01 1.883e-01 3.919e-03 3.678e-01 3.022e-01 2.863e-01 1.501e-01 1.599e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  7.800e-01 0.000e+00  1.136e+04 5.491e-03 4.294e-01 1.253e-01 1.871e-01 3.560e-03 4.327e-01 3.514e-01 2.751e-01 1.584e-01 1.693e-01 #  p p > zp > l+ l-
1.199e+04 8.415e-01  8.000e-01 0.000e+00  1.197e+04 5.234e-03 4.309e-01 1.266e-01 1.858e-01 3.744e-03 5.114e-01 4.103e-01 3.098e-01 1.673e-01 1.795e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  0.000e+00 0.000e+00  8.855e+02 1.250e-01 1.250e-01 1.667e-01 4.167e-02 5.291e-03 2.379e-02 2.383e-02 5.291e-03 6.091e-02 6.127e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  2.000e-02 0.000e+00  8.184e+02 1.351e-01 7.691e-02 1.373e-01 6.793e-02 5.234e-03 2.343e-02 2.349e-02 2.979e-03 6.061e-02 6.094e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  4.000e-02 0.000e+00  7.795e+02 1.417e-01 3.669e-02 1.052e-01 1.003e-01 5.183e-03 2.322e-02 2.330e-02 1.340e-03 6.043e-02 6.075e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  6.000e-02 0.000e+00  7.689e+02 1.436e-01 9.985e-03 7.343e-02 1.360e-01 5.134e-03 2.316e-02 2.325e-02 3.591e-04 6.038e-02 6.070e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  8.000e-02 0.000e+00  7.865e+02 1.403e-01 2.109e-04 4.551e-02 1.715e-01 5.082e-03 2.326e-02 2.333e-02 7.834e-06 6.046e-02 6.078e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  1.000e-01 0.000e+00  8.324e+02 1.325e-01 7.290e-03 2.401e-02 2.030e-01 5.085e-03 2.350e-02 2.356e-02 2.836e-04 6.067e-02 6.101e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  1.200e-01 0.000e+00  9.065e+02 1.216e-01 2.800e-02 9.959e-03 2.283e-01 5.051e-03 2.390e-02 2.393e-02 1.157e-03 6.101e-02 6.137e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  1.400e-01 0.000e+00  1.009e+03 1.092e-01 5.760e-02 2.903e-03 2.467e-01 5.036e-03 2.446e-02 2.445e-02 2.637e-03 6.148e-02 6.187e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  1.600e-01 0.000e+00  1.140e+03 9.672e-02 9.148e-02 1.478e-03 2.585e-01 5.049e-03 2.520e-02 2.514e-02 4.718e-03 6.208e-02 6.252e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  1.800e-01 0.000e+00  1.299e+03 8.490e-02 1.261e-01 4.079e-03 2.651e-01 5.065e-03 2.613e-02 2.600e-02 7.390e-03 6.283e-02 6.332e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  2.000e-01 0.000e+00  1.486e+03 7.423e-02 1.594e-01 9.263e-03 2.676e-01 5.061e-03 2.727e-02 2.704e-02 1.068e-02 6.372e-02 6.427e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  2.200e-01 0.000e+00  1.701e+03 6.486e-02 1.900e-01 1.592e-02 2.674e-01 5.074e-03 2.864e-02 2.830e-02 1.457e-02 6.475e-02 6.538e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  2.400e-01 0.000e+00  1.945e+03 5.677e-02 2.175e-01 2.327e-02 2.654e-01 5.057e-03 3.027e-02 2.980e-02 1.864e-02 6.595e-02 6.667e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  2.600e-01 0.000e+00  2.217e+03 4.985e-02 2.419e-01 3.081e-02 2.622e-01 5.012e-03 3.220e-02 3.156e-02 2.413e-02 6.730e-02 6.813e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  2.800e-01 0.000e+00  2.517e+03 4.394e-02 2.633e-01 3.821e-02 2.583e-01 5.051e-03 3.448e-02 3.362e-02 3.036e-02 6.884e-02 6.978e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  3.000e-01 0.000e+00  2.845e+03 3.891e-02 2.821e-01 4.531e-02 2.540e-01 5.204e-03 3.715e-02 3.603e-02 3.699e-02 7.055e-02 7.163e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  3.200e-01 0.000e+00  3.202e+03 3.462e-02 2.986e-01 5.200e-02 2.497e-01 4.979e-03 4.029e-02 3.885e-02 4.281e-02 7.246e-02 7.369e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  3.400e-01 0.000e+00  3.587e+03 3.095e-02 3.131e-01 5.826e-02 2.453e-01 4.708e-03 4.398e-02 4.214e-02 4.994e-02 7.458e-02 7.599e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  3.600e-01 0.000e+00  4.000e+03 2.780e-02 3.258e-01 6.407e-02 2.411e-01 4.798e-03 4.832e-02 4.598e-02 5.643e-02 7.693e-02 7.854e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  3.800e-01 0.000e+00  4.442e+03 2.508e-02 3.370e-01 6.944e-02 2.370e-01 4.932e-03 5.342e-02 5.047e-02 6.658e-02 7.952e-02 8.135e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  4.000e-01 0.000e+00  4.911e+03 2.272e-02 3.470e-01 7.441e-02 2.330e-01 4.868e-03 5.945e-02 5.573e-02 7.470e-02 8.237e-02 8.445e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  4.200e-01 0.000e+00  5.409e+03 2.067e-02 3.558e-01 7.900e-02 2.293e-01 4.862e-03 6.658e-02 6.191e-02 8.114e-02 8.550e-02 8.787e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  4.400e-01 0.000e+00  5.935e+03 1.888e-02 3.637e-01 8.324e-02 2.258e-01 4.732e-03 7.505e-02 6.918e-02 8.821e-02 8.894e-02 9.164e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  4.600e-01 0.000e+00  6.490e+03 1.731e-02 3.707e-01 8.716e-02 2.225e-01 4.745e-03 8.515e-02 7.777e-02 1.034e-01 9.271e-02 9.578e-02 #  p p > zp > l+ l-
1.439e+04 8.910e-01  4.800e-01 0.000e+00  7.073e+03 1.592e-02 3.770e-01 9.078e-02 2.193e-01 4.764e-03 9.722e-02 8.795e-02 1.109e-01 9.685e-02 1.003e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  5.000e-01 0.000e+00  7.684e+03 1.469e-02 3.827e-01 9.414e-02 2.164e-01 4.644e-03 1.117e-01 1.001e-01 1.184e-01 1.014e-01 1.053e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  5.200e-01 0.000e+00  8.323e+03 1.360e-02 3.879e-01 9.726e-02 2.136e-01 4.577e-03 1.292e-01 1.145e-01 1.291e-01 1.064e-01 1.109e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  5.400e-01 0.000e+00  8.990e+03 1.263e-02 3.926e-01 1.002e-01 2.110e-01 4.338e-03 1.504e-01 1.318e-01 1.379e-01 1.118e-01 1.169e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  5.600e-01 0.000e+00  9.686e+03 1.176e-02 3.968e-01 1.029e-01 2.086e-01 4.337e-03 1.762e-01 1.527e-01 1.463e-01 1.178e-01 1.236e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  5.800e-01 0.000e+00  1.041e+04 1.098e-02 4.007e-01 1.054e-01 2.062e-01 4.168e-03 2.078e-01 1.779e-01 1.538e-01 1.244e-01 1.309e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  6.000e-01 0.000e+00  1.116e+04 1.027e-02 4.043e-01 1.077e-01 2.040e-01 4.090e-03 2.465e-01 2.085e-01 1.634e-01 1.316e-01 1.390e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  6.200e-01 0.000e+00  1.194e+04 9.632e-03 4.076e-01 1.099e-01 2.020e-01 4.048e-03 2.945e-01 2.459e-01 1.715e-01 1.395e-01 1.479e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  6.400e-01 0.000e+00  1.275e+04 9.054e-03 4.106e-01 1.120e-01 2.000e-01 3.912e-03 3.540e-01 2.917e-01 1.723e-01 1.482e-01 1.578e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  6.600e-01 0.000e+00  1.359e+04 8.528e-03 4.134e-01 1.140e-01 1.982e-01 3.646e-03 4.282e-01 3.480e-01 1.746e-01 1.578e-01 1.687e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  6.800e-01 0.000e+00   nan 8.049e-03 4.159e-01 1.158e-01 1.964e-01  nan 5.214e-01 4.178e-01  nan 1.684e-01 1.807e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  7.000e-01 0.000e+00   nan 7.611e-03 4.183e-01 1.175e-01 1.947e-01  nan 6.390e-01 5.045e-01  nan 1.801e-01 1.941e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  7.200e-01 0.000e+00   nan 7.209e-03 4.205e-01 1.191e-01 1.932e-01  nan 7.881e-01 6.128e-01  nan 1.929e-01 2.089e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  7.400e-01 0.000e+00   nan 6.841e-03 4.226e-01 1.207e-01 1.917e-01  nan 9.782e-01 7.489e-01  nan 2.072e-01 2.253e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  7.600e-01 0.000e+00   nan 6.501e-03 4.245e-01 1.221e-01 1.902e-01  nan 1.222e+00 9.207e-01  nan 2.229e-01 2.436e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  7.800e-01 0.000e+00   nan 6.189e-03 4.263e-01 1.235e-01 1.889e-01  nan 1.537e+00 1.139e+00  nan 2.404e-01 2.640e-01 #  p p > zp > l+ l-
1.439e+04 8.910e-01  8.000e-01 0.000e+00   nan 5.900e-03 4.280e-01 1.248e-01 1.876e-01  nan 1.945e+00 1.417e+00  nan 2.598e-01 2.867e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  0.000e+00 0.000e+00  2.374e+03 1.250e-01 1.250e-01 1.667e-01 4.167e-02 6.236e-03 2.903e-02 2.866e-02 6.234e-03 6.505e-02 6.570e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  2.000e-02 0.000e+00  2.201e+03 1.347e-01 7.933e-02 1.389e-01 6.632e-02 6.178e-03 2.819e-02 2.789e-02 3.638e-03 6.442e-02 6.503e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  4.000e-02 0.000e+00  2.095e+03 1.414e-01 4.042e-02 1.086e-01 9.651e-02 6.110e-03 2.769e-02 2.744e-02 1.749e-03 6.404e-02 6.462e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  6.000e-02 0.000e+00  2.057e+03 1.439e-01 1.315e-02 7.825e-02 1.301e-01 6.060e-03 2.752e-02 2.728e-02 5.555e-04 6.391e-02 6.448e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  8.000e-02 0.000e+00  2.088e+03 1.417e-01 8.281e-04 5.089e-02 1.640e-01 6.011e-03 2.766e-02 2.741e-02 3.605e-05 6.402e-02 6.459e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  1.000e-01 0.000e+00  2.186e+03 1.353e-01 3.977e-03 2.893e-02 1.950e-01 5.974e-03 2.812e-02 2.783e-02 1.801e-04 6.437e-02 6.497e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  1.200e-01 0.000e+00  2.352e+03 1.257e-01 2.038e-02 1.360e-02 2.208e-01 5.923e-03 2.892e-02 2.856e-02 9.649e-04 6.497e-02 6.561e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  1.400e-01 0.000e+00  2.586e+03 1.143e-01 4.620e-02 4.828e-03 2.404e-01 5.880e-03 3.009e-02 2.963e-02 2.367e-03 6.582e-02 6.653e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  1.600e-01 0.000e+00  2.889e+03 1.023e-01 7.731e-02 1.638e-03 2.539e-01 5.910e-03 3.167e-02 3.107e-02 4.401e-03 6.693e-02 6.773e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  1.800e-01 0.000e+00  3.259e+03 9.070e-02 1.103e-01 2.678e-03 2.621e-01 5.888e-03 3.371e-02 3.292e-02 7.069e-03 6.833e-02 6.923e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  2.000e-01 0.000e+00  3.697e+03 7.998e-02 1.428e-01 6.619e-03 2.662e-01 5.723e-03 3.630e-02 3.526e-02 1.036e-02 7.001e-02 7.104e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  2.200e-01 0.000e+00  4.203e+03 7.038e-02 1.733e-01 1.236e-02 2.673e-01 5.571e-03 3.953e-02 3.817e-02 1.419e-02 7.201e-02 7.320e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  2.400e-01 0.000e+00  4.778e+03 6.196e-02 2.013e-01 1.909e-02 2.662e-01 5.532e-03 4.356e-02 4.176e-02 1.858e-02 7.434e-02 7.573e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  2.600e-01 0.000e+00  5.420e+03 5.466e-02 2.264e-01 2.623e-02 2.638e-01 5.511e-03 4.854e-02 4.618e-02 2.345e-02 7.705e-02 7.866e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  2.800e-01 0.000e+00  6.130e+03 4.838e-02 2.487e-01 3.343e-02 2.605e-01 5.466e-03 5.473e-02 5.161e-02 2.888e-02 8.015e-02 8.204e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  3.000e-01 0.000e+00  6.908e+03 4.297e-02 2.684e-01 4.045e-02 2.566e-01 5.354e-03 6.241e-02 5.830e-02 3.437e-02 8.369e-02 8.590e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  3.200e-01 0.000e+00  7.754e+03 3.833e-02 2.858e-01 4.715e-02 2.525e-01 5.267e-03 7.199e-02 6.656e-02 3.992e-02 8.773e-02 9.031e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  3.400e-01 0.000e+00  8.668e+03 3.434e-02 3.012e-01 5.348e-02 2.483e-01 5.171e-03 8.400e-02 7.680e-02 4.579e-02 9.230e-02 9.533e-02 #  p p > zp > l+ l-
1.940e+04 9.405e-01  3.600e-01 0.000e+00  9.651e+03 3.089e-02 3.148e-01 5.941e-02 2.442e-01 4.907e-03 9.915e-02 8.957e-02 5.169e-02 9.748e-02 1.010e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  3.800e-01 0.000e+00  1.070e+04 2.791e-02 3.268e-01 6.493e-02 2.401e-01 4.766e-03 1.184e-01 1.056e-01 5.777e-02 1.033e-01 1.075e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  4.000e-01 0.000e+00  1.182e+04 2.532e-02 3.374e-01 7.006e-02 2.362e-01 4.731e-03 1.430e-01 1.258e-01 6.197e-02 1.100e-01 1.149e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  4.200e-01 0.000e+00  1.300e+04 2.305e-02 3.469e-01 7.482e-02 2.325e-01 4.551e-03 1.747e-01 1.515e-01 6.830e-02 1.175e-01 1.232e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  4.400e-01 0.000e+00  1.426e+04 2.107e-02 3.554e-01 7.923e-02 2.289e-01 4.413e-03 2.158e-01 1.843e-01 7.356e-02 1.259e-01 1.327e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  4.600e-01 0.000e+00  1.558e+04 1.933e-02 3.630e-01 8.332e-02 2.255e-01 4.120e-03 2.698e-01 2.267e-01 7.723e-02 1.356e-01 1.435e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  4.800e-01 0.000e+00  1.697e+04 1.779e-02 3.698e-01 8.711e-02 2.223e-01 3.912e-03 3.412e-01 2.819e-01 8.074e-02 1.464e-01 1.558e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  5.000e-01 0.000e+00  1.843e+04 1.643e-02 3.760e-01 9.064e-02 2.193e-01 3.609e-03 4.364e-01 3.542e-01 8.376e-02 1.588e-01 1.698e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  5.200e-01 0.000e+00   nan 1.521e-02 3.816e-01 9.391e-02 2.165e-01  nan 5.646e-01 4.498e-01  nan 1.729e-01 1.858e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  5.400e-01 0.000e+00   nan 1.413e-02 3.866e-01 9.697e-02 2.138e-01  nan 7.389e-01 5.773e-01  nan 1.889e-01 2.042e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  5.600e-01 0.000e+00   nan 1.316e-02 3.912e-01 9.981e-02 2.112e-01  nan 9.782e-01 7.489e-01  nan 2.072e-01 2.253e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  5.800e-01 0.000e+00   nan 1.228e-02 3.954e-01 1.025e-01 2.088e-01  nan 1.310e+00 9.819e-01  nan 2.281e-01 2.496e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  6.000e-01 0.000e+00   nan 1.149e-02 3.993e-01 1.050e-01 2.065e-01  nan 1.774e+00 1.301e+00  nan 2.521e-01 2.776e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  6.200e-01 0.000e+00   nan 1.078e-02 4.028e-01 1.073e-01 2.044e-01  nan 2.431e+00 1.743e+00  nan 2.796e-01 3.100e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  6.400e-01 0.000e+00   nan 1.014e-02 4.061e-01 1.095e-01 2.023e-01  nan 3.370e+00 2.359e+00  nan 3.114e-01 3.476e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  6.600e-01 0.000e+00   nan 9.548e-03 4.091e-01 1.115e-01 2.004e-01  nan 4.725e+00 3.228e+00  nan 3.480e-01 3.913e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  6.800e-01 0.000e+00   nan 9.012e-03 4.119e-01 1.135e-01 1.986e-01  nan 6.701e+00 4.464e+00  nan 3.905e-01 4.422e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  7.000e-01 0.000e+00   nan 8.522e-03 4.145e-01 1.153e-01 1.968e-01  nan 9.613e+00 6.239e+00  nan 4.398e-01 5.018e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  7.200e-01 0.000e+00   nan 8.073e-03 4.169e-01 1.170e-01 1.952e-01  nan 1.395e+01 8.813e+00  nan 4.971e-01 5.718e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  7.400e-01 0.000e+00   nan 7.660e-03 4.191e-01 1.186e-01 1.936e-01  nan 2.048e+01 1.258e+01  nan 5.641e-01 6.541e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  7.600e-01 0.000e+00   nan 7.281e-03 4.212e-01 1.201e-01 1.921e-01  nan 3.041e+01 1.816e+01  nan 6.426e-01 7.512e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  7.800e-01 0.000e+00   nan 6.930e-03 4.232e-01 1.216e-01 1.907e-01  nan 4.567e+01 2.648e+01  nan 7.347e-01 8.663e-01 #  p p > zp > l+ l-
1.940e+04 9.405e-01  8.000e-01 0.000e+00   nan 6.607e-03 4.250e-01 1.230e-01 1.893e-01  nan 6.939e+01 3.903e+01  nan 8.432e-01 1.003e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  0.000e+00 0.000e+00  3.710e+04 1.250e-01 1.250e-01 1.667e-01 4.167e-02 4.772e-03 2.557e-01 2.157e-01 4.772e-03 1.332e-01 1.408e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  2.000e-02 0.000e+00  3.448e+04 1.344e-01 8.154e-02 1.404e-01 6.488e-02 4.970e-03 2.132e-01 1.822e-01 3.016e-03 1.254e-01 1.321e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  4.000e-02 0.000e+00  3.282e+04 1.410e-01 4.390e-02 1.117e-01 9.317e-02 5.077e-03 1.899e-01 1.637e-01 1.581e-03 1.207e-01 1.269e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  6.000e-02 0.000e+00  3.212e+04 1.440e-01 1.637e-02 8.267e-02 1.248e-01 5.100e-03 1.809e-01 1.564e-01 5.798e-04 1.188e-01 1.247e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  8.000e-02 0.000e+00  3.237e+04 1.428e-01 2.047e-03 5.597e-02 1.571e-01 5.031e-03 1.841e-01 1.590e-01 7.112e-05 1.195e-01 1.255e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  1.000e-01 0.000e+00  3.358e+04 1.376e-01 1.856e-03 3.380e-02 1.874e-01 4.873e-03 2.003e-01 1.720e-01 6.548e-05 1.229e-01 1.293e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  1.200e-01 0.000e+00  3.576e+04 1.292e-01 1.438e-02 1.748e-02 2.134e-01 4.632e-03 2.329e-01 1.978e-01 5.181e-04 1.291e-01 1.363e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  1.400e-01 0.000e+00  3.889e+04 1.188e-01 3.655e-02 7.248e-03 2.339e-01 4.315e-03 2.895e-01 2.420e-01 1.324e-03 1.387e-01 1.471e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  1.600e-01 0.000e+00  4.298e+04 1.075e-01 6.478e-02 2.447e-03 2.488e-01 3.956e-03 3.846e-01 3.150e-01 2.376e-03 1.523e-01 1.625e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  1.800e-01 0.000e+00   nan 9.618e-02 9.583e-02 1.980e-03 2.585e-01  nan 5.461e-01 4.361e-01  nan 1.710e-01 1.837e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  2.000e-01 0.000e+00   nan 8.551e-02 1.273e-01 4.656e-03 2.641e-01  nan 8.288e-01 6.422e-01  nan 1.962e-01 2.126e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  2.200e-01 0.000e+00   nan 7.578e-02 1.575e-01 9.421e-03 2.664e-01  nan 1.345e+00 1.006e+00  nan 2.301e-01 2.519e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  2.400e-01 0.000e+00   nan 6.711e-02 1.856e-01 1.544e-02 2.665e-01  nan 2.331e+00 1.676e+00  nan 2.758e-01 3.055e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  2.600e-01 0.000e+00   nan 5.950e-02 2.112e-01 2.211e-02 2.648e-01  nan 4.321e+00 2.971e+00  nan 3.379e-01 3.792e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  2.800e-01 0.000e+00   nan 5.286e-02 2.342e-01 2.902e-02 2.621e-01  nan 8.560e+00 5.602e+00  nan 4.233e-01 4.818e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  3.000e-01 0.000e+00   nan 4.712e-02 2.547e-01 3.589e-02 2.588e-01  nan 1.812e+01 1.124e+01  nan 5.419e-01 6.267e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  3.200e-01 0.000e+00   nan 4.214e-02 2.730e-01 4.255e-02 2.550e-01  nan 4.102e+01 2.397e+01  nan 7.092e-01 8.343e-01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  3.400e-01 0.000e+00   nan 3.784e-02 2.892e-01 4.890e-02 2.510e-01  nan 9.923e+01 5.439e+01  nan 9.487e-01 1.137e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  3.600e-01 0.000e+00   nan 3.410e-02 3.035e-01 5.491e-02 2.470e-01  nan 2.566e+02 1.313e+02  nan 1.297e+00 1.586e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  3.800e-01 0.000e+00   nan 3.085e-02 3.163e-01 6.054e-02 2.431e-01  nan 7.090e+02 3.372e+02  nan 1.813e+00 2.265e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  4.000e-01 0.000e+00   nan 2.802e-02 3.277e-01 6.581e-02 2.392e-01  nan 2.094e+03 9.209e+02  nan 2.590e+00 3.310e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  4.200e-01 0.000e+00   nan 2.554e-02 3.378e-01 7.071e-02 2.355e-01  nan 6.613e+03 2.676e+03  nan 3.783e+00 4.952e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  4.400e-01 0.000e+00   nan 2.337e-02 3.469e-01 7.528e-02 2.319e-01  nan 2.232e+04 8.269e+03  nan 5.647e+00 7.584e+00 #  p p > zp > l+ l-
4.715e+04 9.900e-01  4.600e-01 0.000e+00   nan 2.145e-02 3.550e-01 7.952e-02 2.285e-01  nan 8.049e+04 2.718e+04  nan 8.616e+00 1.189e+01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  4.800e-01 0.000e+00   nan 1.975e-02 3.624e-01 8.347e-02 2.252e-01  nan 3.103e+05 9.506e+04  nan 1.344e+01 1.908e+01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  5.000e-01 0.000e+00   nan 1.825e-02 3.690e-01 8.715e-02 2.221e-01  nan 1.279e+06 3.536e+05  nan 2.142e+01 3.133e+01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  5.200e-01 0.000e+00   nan 1.691e-02 3.750e-01 9.058e-02 2.192e-01  nan 5.633e+06 1.399e+06  nan 3.491e+01 5.267e+01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  5.400e-01 0.000e+00   nan 1.571e-02 3.805e-01 9.377e-02 2.164e-01  nan 2.652e+07 5.889e+06  nan 5.815e+01 9.064e+01 #  p p > zp > l+ l-
4.715e+04 9.900e-01  5.600e-01 0.000e+00   nan 1.463e-02 3.854e-01 9.676e-02 2.138e-01  nan 1.334e+08 2.637e+07  nan 9.901e+01 1.597e+02 #  p p > zp > l+ l-
4.715e+04 9.900e-01  5.800e-01 0.000e+00   nan 1.366e-02 3.900e-01 9.955e-02 2.113e-01  nan 7.177e+08 1.256e+08  nan 1.723e+02 2.879e+02 #  p p > zp > l+ l-
4.715e+04 9.900e-01  6.000e-01 0.000e+00   nan 1.279e-02 3.942e-01 1.022e-01 2.089e-01  nan 4.126e+09 6.361e+08  nan 3.066e+02 5.314e+02 #  p p > zp > l+ l-
4.715e+04 9.900e-01  6.200e-01 0.000e+00   nan 1.200e-02 3.980e-01 1.046e-01 2.067e-01  nan 2.535e+10 3.428e+09  nan 5.575e+02 1.004e+03 #  p p > zp > l+ l-
4.715e+04 9.900e-01  6.400e-01 0.000e+00   nan 1.128e-02 4.015e-01 1.069e-01 2.046e-01  nan 1.665e+11 1.965e+10  nan 1.036e+03 1.941e+03 #  p p > zp > l+ l-
4.715e+04 9.900e-01  6.600e-01 0.000e+00   nan 1.063e-02 4.047e-01 1.091e-01 2.026e-01  nan 1.169e+12 1.198e+11  nan 1.969e+03 3.843e+03 #  p p > zp > l+ l-
4.715e+04 9.900e-01  6.800e-01 0.000e+00   nan 1.003e-02 4.078e-01 1.111e-01 2.007e-01  nan 8.772e+12 7.770e+11  nan 3.824e+03 7.787e+03 #  p p > zp > l+ l-
4.715e+04 9.900e-01  7.000e-01 0.000e+00   nan 9.487e-03 4.105e-01 1.130e-01 1.989e-01  nan 7.035e+13 5.361e+12  nan 7.591e+03 1.615e+04 #  p p > zp > l+ l-
4.715e+04 9.900e-01  7.200e-01 0.000e+00   nan 8.987e-03 4.131e-01 1.148e-01 1.972e-01  nan 6.031e+14 3.934e+13  nan 1.540e+04 3.429e+04 #  p p > zp > l+ l-
4.715e+04 9.900e-01  7.400e-01 0.000e+00   nan 8.528e-03 4.156e-01 1.166e-01 1.955e-01  nan 5.526e+15 3.071e+14  nan 3.195e+04 7.451e+04 #  p p > zp > l+ l-
4.715e+04 9.900e-01  7.600e-01 0.000e+00   nan 8.106e-03 4.178e-01 1.182e-01 1.940e-01  nan 5.411e+16 2.550e+15  nan 6.775e+04 1.657e+05 #  p p > zp > l+ l-
4.715e+04 9.900e-01  7.800e-01 0.000e+00   nan 7.716e-03 4.199e-01 1.197e-01 1.925e-01  nan 5.665e+17 2.253e+16  nan 1.468e+05 3.774e+05 #  p p > zp > l+ l-
4.715e+04 9.900e-01  8.000e-01 0.000e+00   nan 7.355e-03 4.219e-01 1.212e-01 1.911e-01  nan 6.338e+18 2.117e+17  nan 3.252e+05 8.796e+05 #  p p > zp > l+ l-


==> anc/malaphoric.new.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16      17
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  R         MXhat
1.057e+04 -9.500e-01  1.848e-02 0.000e+00  1.680e+03 1.162e-01 1.709e-01 1.882e-01 2.304e-02 1.050e-01 3.272e-02 3.203e-02 1.545e-01 6.766e-02 6.851e-02 3.209e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.992e-02 0.000e+00  1.691e+03 1.154e-01 1.745e-01 1.897e-01 2.185e-02 1.047e-01 3.283e-02 3.213e-02 1.583e-01 6.774e-02 6.859e-02 3.189e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.001e-02 0.000e+00  1.692e+03 1.154e-01 1.747e-01 1.898e-01 2.177e-02 1.043e-01 3.284e-02 3.213e-02 1.580e-01 6.774e-02 6.860e-02 3.176e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.016e-02 0.000e+00  1.693e+03 1.153e-01 1.751e-01 1.900e-01 2.165e-02 1.044e-01 3.285e-02 3.215e-02 1.585e-01 6.775e-02 6.860e-02 3.178e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.040e-02 0.000e+00  1.695e+03 1.152e-01 1.756e-01 1.902e-01 2.146e-02 1.050e-01 3.287e-02 3.216e-02 1.602e-01 6.776e-02 6.862e-02 3.195e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.135e-02 0.000e+00  1.702e+03 1.147e-01 1.780e-01 1.912e-01 2.070e-02 1.052e-01 3.294e-02 3.223e-02 1.634e-01 6.781e-02 6.867e-02 3.193e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.346e-02 0.000e+00  1.719e+03 1.136e-01 1.832e-01 1.933e-01 1.907e-02 1.039e-01 3.311e-02 3.238e-02 1.677e-01 6.793e-02 6.880e-02 3.138e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.638e-02 0.000e+00  1.743e+03 1.120e-01 1.904e-01 1.961e-01 1.695e-02 1.048e-01 3.336e-02 3.261e-02 1.781e-01 6.809e-02 6.898e-02 3.141e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  3.020e-02 0.000e+00  1.776e+03 1.099e-01 1.996e-01 1.996e-01 1.439e-02 1.043e-01 3.370e-02 3.292e-02 1.894e-01 6.832e-02 6.922e-02 3.095e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  3.044e-02 0.000e+00  1.778e+03 1.098e-01 2.002e-01 1.998e-01 1.423e-02 1.044e-01 3.372e-02 3.294e-02 1.904e-01 6.834e-02 6.924e-02 3.096e+00 3.000e+03 #  p p > zp > l+ l-
5.909e+03 -8.367e-01  3.259e-02 0.000e+00  2.596e+02 1.060e-01 2.156e-01 2.055e-01 1.055e-02 5.547e-02 2.171e-02 2.231e-02 1.128e-01 5.976e-02 5.942e-02 2.555e+00 3.000e+03 #  p p > zp > l+ l-
5.906e+03 -8.365e-01  3.642e-02 0.000e+00  2.651e+02 1.035e-01 2.256e-01 2.088e-01 8.409e-03 5.562e-02 2.177e-02 2.237e-02 1.212e-01 5.980e-02 5.948e-02 2.555e+00 3.000e+03 #  p p > zp > l+ l-
5.898e+03 -8.361e-01  4.025e-02 0.000e+00  2.702e+02 1.010e-01 2.355e-01 2.120e-01 6.543e-03 5.535e-02 2.177e-02 2.239e-02 1.290e-01 6.001e-02 5.947e-02 2.543e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  4.551e-02 0.000e+00  1.925e+03 1.013e-01 2.354e-01 2.118e-01 6.522e-03 9.958e-02 3.530e-02 3.436e-02 2.310e-01 6.937e-02 7.035e-02 3.330e+00 3.000e+03 #  p p > zp > l+ l-
3.046e+03 -1.563e-01  5.173e-02 0.000e+00  7.011e+00 2.166e-02 4.631e-01 2.263e-01 5.150e-02 1.072e-02 2.277e-02 3.052e-02 2.291e-01 6.682e-02 7.187e-02 3.429e+00 3.000e+03 #  p p > zp > l+ l-
3.023e+03 -1.118e-01  5.898e-02 0.000e+00  7.308e+00 1.043e-02 4.788e-01 2.085e-01 8.106e-02 2.759e-03 2.291e-02 3.096e-02 1.267e-01 6.802e-02 7.301e-02 1.863e+00 3.000e+03 #  p p > zp > l+ l-
3.012e+03 -8.187e-02  6.871e-02 0.000e+00  8.742e+00 4.630e-03 4.807e-01 1.919e-01 1.051e-01 6.858e-04 2.303e-02 3.123e-02 7.120e-02 6.871e-02 7.342e-02 1.036e+00 3.000e+03 #  p p > zp > l+ l-
3.010e+03 -7.236e-02  7.923e-02 0.000e+00  1.111e+01 2.838e-03 4.789e-01 1.840e-01 1.158e-01 3.405e-04 2.314e-02 3.144e-02 5.743e-02 6.873e-02 7.343e-02 8.356e-01 3.000e+03 #  p p > zp > l+ l-
3.014e+03 -8.734e-02  8.975e-02 0.000e+00  1.445e+01 3.191e-03 4.792e-01 1.855e-01 1.136e-01 5.464e-04 2.329e-02 3.174e-02 8.205e-02 6.875e-02 7.345e-02 1.193e+00 3.000e+03 #  p p > zp > l+ l-
3.028e+03 -1.221e-01  1.003e-01 0.000e+00  1.897e+01 4.805e-03 4.802e-01 1.918e-01 1.048e-01 1.528e-03 2.340e-02 3.183e-02 1.526e-01 6.772e-02 7.268e-02 2.253e+00 3.000e+03 #  p p > zp > l+ l-
3.056e+03 -1.717e-01  1.106e-01 0.000e+00  2.496e+01 7.395e-03 4.797e-01 1.996e-01 9.341e-02 4.358e-03 2.355e-02 3.188e-02 2.857e-01 6.651e-02 7.158e-02 4.296e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.192e-01 0.000e+00  3.035e+03 6.414e-02 3.613e-01 2.359e-01 5.476e-03 9.318e-02 4.977e-02 4.726e-02 5.233e-01 7.768e-02 7.936e-02 6.736e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.268e-01 0.000e+00  3.187e+03 6.107e-02 3.701e-01 2.362e-01 7.330e-03 9.465e-02 5.218e-02 4.938e-02 5.273e-01 7.890e-02 8.068e-02 6.683e+00 3.000e+03 #  p p > zp > l+ l-
7.277e+03 -8.935e-01  1.338e-01 0.000e+00  1.035e+03 5.536e-02 3.855e-01 2.366e-01 1.124e-02 7.181e-02 3.098e-02 3.044e-02 4.994e-01 6.645e-02 6.721e-02 7.515e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.402e-01 0.000e+00  3.471e+03 5.607e-02 3.837e-01 2.362e-01 1.096e-02 8.534e-02 5.697e-02 5.357e-02 5.911e-01 8.122e-02 8.320e-02 7.278e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.460e-01 0.000e+00  3.599e+03 5.407e-02 3.890e-01 2.360e-01 1.262e-02 8.483e-02 5.928e-02 5.558e-02 6.081e-01 8.229e-02 8.437e-02 7.390e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.515e-01 0.000e+00  3.726e+03 5.224e-02 3.937e-01 2.357e-01 1.427e-02 8.480e-02 6.165e-02 5.764e-02 6.366e-01 8.336e-02 8.554e-02 7.637e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.562e-01 0.000e+00  3.839e+03 5.070e-02 3.976e-01 2.354e-01 1.573e-02 8.569e-02 6.384e-02 5.954e-02 6.800e-01 8.432e-02 8.659e-02 8.064e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.603e-01 0.000e+00  3.937e+03 4.944e-02 4.008e-01 2.351e-01 1.699e-02 8.797e-02 6.581e-02 6.125e-02 7.053e-01 8.517e-02 8.752e-02 8.281e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.633e-01 0.000e+00  4.010e+03 4.853e-02 4.030e-01 2.349e-01 1.792e-02 8.618e-02 6.733e-02 6.255e-02 7.114e-01 8.581e-02 8.822e-02 8.290e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.648e-01 0.000e+00  4.049e+03 4.807e-02 4.041e-01 2.348e-01 1.841e-02 8.566e-02 6.814e-02 6.325e-02 7.189e-01 8.615e-02 8.859e-02 8.345e+00 3.000e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.910e-02 0.000e+00  1.741e+03 1.159e-01 1.724e-01 1.889e-01 2.252e-02 9.269e-02 3.277e-02 3.207e-02 1.379e-01 6.769e-02 6.854e-02 2.829e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.058e-02 0.000e+00  1.753e+03 1.151e-01 1.761e-01 1.904e-01 2.131e-02 9.158e-02 3.288e-02 3.218e-02 1.401e-01 6.777e-02 6.863e-02 2.785e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.068e-02 0.000e+00  1.754e+03 1.150e-01 1.764e-01 1.905e-01 2.123e-02 9.154e-02 3.289e-02 3.218e-02 1.403e-01 6.778e-02 6.863e-02 2.783e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.083e-02 0.000e+00  1.755e+03 1.150e-01 1.767e-01 1.907e-01 2.111e-02 9.135e-02 3.290e-02 3.219e-02 1.404e-01 6.778e-02 6.864e-02 2.776e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.108e-02 0.000e+00  1.757e+03 1.148e-01 1.773e-01 1.909e-01 2.091e-02 9.148e-02 3.292e-02 3.221e-02 1.412e-01 6.780e-02 6.866e-02 2.779e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.207e-02 0.000e+00  1.765e+03 1.143e-01 1.798e-01 1.919e-01 2.014e-02 9.119e-02 3.300e-02 3.228e-02 1.434e-01 6.785e-02 6.871e-02 2.763e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.424e-02 0.000e+00  1.783e+03 1.131e-01 1.851e-01 1.941e-01 1.849e-02 9.065e-02 3.318e-02 3.244e-02 1.485e-01 6.797e-02 6.884e-02 2.732e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.726e-02 0.000e+00  1.809e+03 1.115e-01 1.925e-01 1.969e-01 1.634e-02 9.131e-02 3.344e-02 3.268e-02 1.576e-01 6.814e-02 6.903e-02 2.731e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  3.121e-02 0.000e+00  1.844e+03 1.093e-01 2.021e-01 2.005e-01 1.375e-02 9.089e-02 3.380e-02 3.300e-02 1.680e-01 6.838e-02 6.929e-02 2.689e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  3.146e-02 0.000e+00  1.846e+03 1.092e-01 2.027e-01 2.007e-01 1.360e-02 9.121e-02 3.382e-02 3.302e-02 1.693e-01 6.840e-02 6.931e-02 2.697e+00 3.100e+03 #  p p > zp > l+ l-
6.153e+03 -8.393e-01  3.368e-02 0.000e+00  2.775e+02 1.053e-01 2.182e-01 2.063e-01 9.973e-03 4.588e-02 2.254e-02 2.266e-02 9.503e-02 5.984e-02 6.012e-02 2.036e+00 3.100e+03 #  p p > zp > l+ l-
6.139e+03 -8.385e-01  3.763e-02 0.000e+00  2.819e+02 1.028e-01 2.286e-01 2.098e-01 7.832e-03 4.583e-02 2.260e-02 2.272e-02 1.019e-01 5.990e-02 6.018e-02 2.028e+00 3.100e+03 #  p p > zp > l+ l-
6.121e+03 -8.375e-01  4.159e-02 0.000e+00  2.860e+02 1.002e-01 2.388e-01 2.130e-01 5.986e-03 4.508e-02 2.266e-02 2.278e-02 1.074e-01 5.995e-02 6.023e-02 1.989e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  4.703e-02 0.000e+00  2.006e+03 1.005e-01 2.388e-01 2.128e-01 5.938e-03 8.729e-02 3.547e-02 3.452e-02 2.075e-01 6.948e-02 7.048e-02 2.986e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  5.345e-02 0.000e+00  2.081e+03 9.683e-02 2.528e-01 2.169e-01 3.819e-03 8.273e-02 3.628e-02 3.524e-02 2.159e-01 7.000e-02 7.103e-02 3.084e+00 3.100e+03 #  p p > zp > l+ l-
3.126e+03 -1.155e-01  6.095e-02 0.000e+00  8.075e+00 1.043e-02 4.787e-01 2.084e-01 8.112e-02 2.364e-03 2.251e-02 2.957e-02 1.086e-01 6.353e-02 6.917e-02 1.709e+00 3.100e+03 #  p p > zp > l+ l-
3.114e+03 -8.460e-02  7.100e-02 0.000e+00  9.653e+00 4.630e-03 4.806e-01 1.918e-01 1.051e-01 5.877e-04 2.266e-02 2.994e-02 6.165e-02 6.419e-02 6.981e-02 9.604e-01 3.100e+03 #  p p > zp > l+ l-
3.111e+03 -7.478e-02  8.187e-02 0.000e+00  1.227e+01 2.838e-03 4.789e-01 1.839e-01 1.158e-01 2.944e-04 2.278e-02 3.014e-02 4.959e-02 6.421e-02 6.982e-02 7.724e-01 3.100e+03 #  p p > zp > l+ l-
3.116e+03 -9.025e-02  9.274e-02 0.000e+00  1.596e+01 3.190e-03 4.792e-01 1.854e-01 1.137e-01 4.730e-04 2.291e-02 3.029e-02 7.094e-02 6.382e-02 6.951e-02 1.112e+00 3.100e+03 #  p p > zp > l+ l-
3.131e+03 -1.262e-01  1.036e-01 0.000e+00  2.097e+01 4.805e-03 4.801e-01 1.918e-01 1.048e-01 1.323e-03 2.311e-02 3.053e-02 1.322e-01 6.361e-02 6.921e-02 2.078e+00 3.100e+03 #  p p > zp > l+ l-
3.162e+03 -1.774e-01  1.142e-01 0.000e+00  2.763e+01 7.394e-03 4.796e-01 1.995e-01 9.350e-02 3.773e-03 2.330e-02 3.061e-02 2.447e-01 6.294e-02 6.832e-02 3.888e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.231e-01 0.000e+00  3.217e+03 6.252e-02 3.659e-01 2.361e-01 6.415e-03 8.103e-02 5.099e-02 4.834e-02 4.601e-01 7.831e-02 8.003e-02 5.876e+00 3.100e+03 #  p p > zp > l+ l-
6.151e+03 -8.392e-01  1.310e-01 0.000e+00  5.468e+02 5.325e-02 3.910e-01 2.368e-01 1.271e-02 5.513e-02 2.602e-02 2.589e-02 4.043e-01 6.274e-02 6.322e-02 6.444e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.382e-01 0.000e+00  3.542e+03 5.679e-02 3.818e-01 2.362e-01 1.039e-02 8.042e-02 5.621e-02 5.290e-02 5.596e-01 8.086e-02 8.281e-02 6.921e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.449e-01 0.000e+00  3.694e+03 5.444e-02 3.880e-01 2.361e-01 1.231e-02 7.424e-02 5.884e-02 5.520e-02 5.333e-01 8.209e-02 8.415e-02 6.497e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.508e-01 0.000e+00  3.835e+03 5.245e-02 3.932e-01 2.358e-01 1.408e-02 7.329e-02 6.137e-02 5.740e-02 5.497e-01 8.323e-02 8.540e-02 6.605e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.565e-01 0.000e+00  3.973e+03 5.062e-02 3.978e-01 2.354e-01 1.581e-02 7.612e-02 6.397e-02 5.965e-02 5.980e-01 8.438e-02 8.665e-02 7.087e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.614e-01 0.000e+00  4.097e+03 4.909e-02 4.016e-01 2.351e-01 1.734e-02 7.169e-02 6.639e-02 6.174e-02 5.893e-01 8.541e-02 8.778e-02 6.899e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.656e-01 0.000e+00  4.204e+03 4.783e-02 4.047e-01 2.347e-01 1.866e-02 7.560e-02 6.856e-02 6.361e-02 6.307e-01 8.633e-02 8.878e-02 7.306e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.687e-01 0.000e+00  4.285e+03 4.694e-02 4.069e-01 2.344e-01 1.963e-02 7.652e-02 7.023e-02 6.505e-02 6.568e-01 8.701e-02 8.953e-02 7.548e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.703e-01 0.000e+00  4.327e+03 4.648e-02 4.079e-01 2.343e-01 2.014e-02 7.609e-02 7.113e-02 6.582e-02 6.633e-01 8.738e-02 8.993e-02 7.591e+00 3.100e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.972e-02 0.000e+00  1.802e+03 1.155e-01 1.740e-01 1.895e-01 2.201e-02 8.128e-02 3.282e-02 3.211e-02 1.223e-01 6.772e-02 6.858e-02 2.477e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.125e-02 0.000e+00  1.815e+03 1.147e-01 1.778e-01 1.911e-01 2.078e-02 8.012e-02 3.294e-02 3.222e-02 1.241e-01 6.781e-02 6.867e-02 2.433e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.135e-02 0.000e+00  1.816e+03 1.147e-01 1.780e-01 1.912e-01 2.070e-02 8.004e-02 3.294e-02 3.223e-02 1.243e-01 6.781e-02 6.867e-02 2.430e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.150e-02 0.000e+00  1.817e+03 1.146e-01 1.784e-01 1.913e-01 2.058e-02 8.011e-02 3.296e-02 3.224e-02 1.247e-01 6.782e-02 6.868e-02 2.431e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.176e-02 0.000e+00  1.819e+03 1.145e-01 1.790e-01 1.916e-01 2.038e-02 8.073e-02 3.298e-02 3.226e-02 1.263e-01 6.783e-02 6.870e-02 2.448e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.278e-02 0.000e+00  1.828e+03 1.139e-01 1.815e-01 1.926e-01 1.959e-02 8.022e-02 3.306e-02 3.233e-02 1.278e-01 6.789e-02 6.876e-02 2.427e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.502e-02 0.000e+00  1.847e+03 1.127e-01 1.870e-01 1.948e-01 1.792e-02 7.964e-02 3.324e-02 3.250e-02 1.322e-01 6.801e-02 6.889e-02 2.396e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.813e-02 0.000e+00  1.875e+03 1.110e-01 1.946e-01 1.977e-01 1.574e-02 8.021e-02 3.351e-02 3.275e-02 1.406e-01 6.820e-02 6.909e-02 2.393e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.222e-02 0.000e+00  1.913e+03 1.088e-01 2.045e-01 2.014e-01 1.314e-02 7.995e-02 3.389e-02 3.309e-02 1.503e-01 6.845e-02 6.936e-02 2.359e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.247e-02 0.000e+00  1.916e+03 1.086e-01 2.051e-01 2.016e-01 1.298e-02 7.995e-02 3.392e-02 3.311e-02 1.509e-01 6.846e-02 6.938e-02 2.357e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.477e-02 0.000e+00  1.938e+03 1.074e-01 2.106e-01 2.036e-01 1.165e-02 7.930e-02 3.414e-02 3.331e-02 1.555e-01 6.861e-02 6.954e-02 2.323e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.885e-02 0.000e+00  1.980e+03 1.051e-01 2.201e-01 2.069e-01 9.492e-03 7.900e-02 3.456e-02 3.369e-02 1.652e-01 6.889e-02 6.983e-02 2.398e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  4.293e-02 0.000e+00  2.024e+03 1.028e-01 2.295e-01 2.099e-01 7.593e-03 8.011e-02 3.500e-02 3.409e-02 1.789e-01 6.918e-02 7.015e-02 2.586e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  4.854e-02 0.000e+00  2.088e+03 9.959e-02 2.421e-01 2.138e-01 5.386e-03 7.489e-02 3.566e-02 3.469e-02 1.823e-01 6.960e-02 7.060e-02 2.619e+00 3.200e+03 #  p p > zp > l+ l-
3.256e+03 -1.667e-01  5.518e-02 0.000e+00  8.557e+00 2.166e-02 4.630e-01 2.261e-01 5.162e-02 7.820e-03 2.215e-02 2.812e-02 1.672e-01 5.939e-02 6.546e-02 2.815e+00 3.200e+03 #  p p > zp > l+ l-
3.228e+03 -1.192e-01  6.291e-02 0.000e+00  8.895e+00 1.043e-02 4.787e-01 2.084e-01 8.118e-02 2.024e-03 2.223e-02 2.846e-02 9.276e-02 6.044e-02 6.630e-02 1.535e+00 3.200e+03 #  p p > zp > l+ l-
3.215e+03 -8.733e-02  7.329e-02 0.000e+00  1.063e+01 4.629e-03 4.806e-01 1.918e-01 1.052e-01 5.027e-04 2.234e-02 2.868e-02 5.219e-02 6.076e-02 6.658e-02 8.589e-01 3.200e+03 #  p p > zp > l+ l-
3.212e+03 -7.719e-02  8.451e-02 0.000e+00  1.350e+01 2.837e-03 4.788e-01 1.839e-01 1.158e-01 2.499e-04 2.249e-02 2.898e-02 4.209e-02 6.099e-02 6.687e-02 6.902e-01 3.200e+03 #  p p > zp > l+ l-
3.217e+03 -9.316e-02  9.574e-02 0.000e+00  1.757e+01 3.190e-03 4.791e-01 1.854e-01 1.137e-01 4.016e-04 2.268e-02 2.914e-02 6.037e-02 6.079e-02 6.659e-02 9.931e-01 3.200e+03 #  p p > zp > l+ l-
3.234e+03 -1.302e-01  1.070e-01 0.000e+00  2.310e+01 4.804e-03 4.800e-01 1.917e-01 1.049e-01 1.124e-03 2.295e-02 2.938e-02 1.123e-01 6.050e-02 6.631e-02 1.856e+00 3.200e+03 #  p p > zp > l+ l-
3.268e+03 -1.831e-01  1.179e-01 0.000e+00  3.051e+01 7.393e-03 4.796e-01 1.994e-01 9.359e-02 3.215e-03 2.331e-02 2.937e-02 2.093e-01 5.899e-02 6.519e-02 3.548e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.271e-01 0.000e+00  3.406e+03 6.095e-02 3.704e-01 2.362e-01 7.404e-03 6.706e-02 5.228e-02 4.946e-02 4.040e-01 7.895e-02 8.073e-02 5.117e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.353e-01 0.000e+00  3.588e+03 5.786e-02 3.789e-01 2.363e-01 9.572e-03 7.130e-02 5.511e-02 5.195e-02 4.660e-01 8.034e-02 8.224e-02 5.801e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.427e-01 0.000e+00  3.760e+03 5.520e-02 3.860e-01 2.361e-01 1.166e-02 6.932e-02 5.794e-02 5.442e-02 4.907e-01 8.167e-02 8.370e-02 6.008e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.496e-01 0.000e+00  3.927e+03 5.286e-02 3.921e-01 2.358e-01 1.370e-02 6.430e-02 6.081e-02 5.692e-02 4.757e-01 8.298e-02 8.513e-02 5.732e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.557e-01 0.000e+00  4.080e+03 5.088e-02 3.972e-01 2.355e-01 1.556e-02 6.678e-02 6.358e-02 5.932e-02 4.924e-01 8.421e-02 8.647e-02 5.847e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.616e-01 0.000e+00  4.232e+03 4.906e-02 4.017e-01 2.350e-01 1.737e-02 6.521e-02 6.644e-02 6.178e-02 5.131e-01 8.544e-02 8.781e-02 6.006e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.667e-01 0.000e+00  4.367e+03 4.754e-02 4.054e-01 2.346e-01 1.898e-02 6.795e-02 6.910e-02 6.408e-02 5.596e-01 8.655e-02 8.902e-02 6.466e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.710e-01 0.000e+00  4.485e+03 4.630e-02 4.084e-01 2.342e-01 2.035e-02 6.637e-02 7.150e-02 6.614e-02 5.845e-01 8.753e-02 9.010e-02 6.678e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.742e-01 0.000e+00  4.573e+03 4.541e-02 4.105e-01 2.339e-01 2.136e-02 6.343e-02 7.335e-02 6.772e-02 5.920e-01 8.827e-02 9.090e-02 6.707e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.758e-01 0.000e+00  4.619e+03 4.495e-02 4.116e-01 2.337e-01 2.189e-02 6.553e-02 7.434e-02 6.857e-02 5.793e-01 8.866e-02 9.133e-02 6.534e+00 3.200e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.033e-02 0.000e+00  1.864e+03 1.152e-01 1.755e-01 1.901e-01 2.151e-02 7.180e-02 3.286e-02 3.216e-02 1.094e-01 6.776e-02 6.861e-02 2.185e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.191e-02 0.000e+00  1.877e+03 1.144e-01 1.794e-01 1.918e-01 2.026e-02 7.199e-02 3.299e-02 3.227e-02 1.129e-01 6.784e-02 6.871e-02 2.182e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.202e-02 0.000e+00  1.878e+03 1.143e-01 1.797e-01 1.919e-01 2.018e-02 7.190e-02 3.300e-02 3.228e-02 1.130e-01 6.785e-02 6.871e-02 2.179e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.217e-02 0.000e+00  1.880e+03 1.142e-01 1.800e-01 1.920e-01 2.005e-02 7.170e-02 3.301e-02 3.229e-02 1.130e-01 6.786e-02 6.872e-02 2.172e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.244e-02 0.000e+00  1.882e+03 1.141e-01 1.807e-01 1.923e-01 1.985e-02 7.154e-02 3.303e-02 3.231e-02 1.133e-01 6.787e-02 6.874e-02 2.166e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.349e-02 0.000e+00  1.891e+03 1.135e-01 1.833e-01 1.933e-01 1.905e-02 7.043e-02 3.312e-02 3.239e-02 1.139e-01 6.793e-02 6.880e-02 2.127e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.580e-02 0.000e+00  1.912e+03 1.123e-01 1.890e-01 1.956e-01 1.735e-02 7.072e-02 3.331e-02 3.256e-02 1.190e-01 6.806e-02 6.894e-02 2.123e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.901e-02 0.000e+00  1.942e+03 1.105e-01 1.968e-01 1.985e-01 1.516e-02 7.026e-02 3.359e-02 3.282e-02 1.251e-01 6.825e-02 6.914e-02 2.091e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  3.322e-02 0.000e+00  1.983e+03 1.082e-01 2.069e-01 2.023e-01 1.254e-02 6.946e-02 3.399e-02 3.318e-02 1.330e-01 6.851e-02 6.943e-02 2.044e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  3.349e-02 0.000e+00  1.986e+03 1.081e-01 2.075e-01 2.025e-01 1.238e-02 7.004e-02 3.401e-02 3.320e-02 1.345e-01 6.853e-02 6.945e-02 2.059e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  3.585e-02 0.000e+00  2.010e+03 1.067e-01 2.131e-01 2.045e-01 1.105e-02 6.976e-02 3.425e-02 3.341e-02 1.393e-01 6.868e-02 6.961e-02 2.037e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  4.006e-02 0.000e+00  2.056e+03 1.044e-01 2.230e-01 2.078e-01 8.900e-03 6.939e-02 3.469e-02 3.381e-02 1.482e-01 6.897e-02 6.992e-02 2.149e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  4.427e-02 0.000e+00  2.103e+03 1.020e-01 2.326e-01 2.109e-01 7.024e-03 6.749e-02 3.515e-02 3.423e-02 1.540e-01 6.928e-02 7.025e-02 2.223e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  5.006e-02 0.000e+00  2.172e+03 9.874e-02 2.455e-01 2.148e-01 4.867e-03 6.556e-02 3.584e-02 3.485e-02 1.630e-01 6.972e-02 7.073e-02 2.338e+00 3.300e+03 #  p p > zp > l+ l-
3.361e+03 -1.719e-01  5.690e-02 0.000e+00  9.412e+00 2.166e-02 4.630e-01 2.260e-01 5.168e-02 6.676e-03 2.918e-02 2.718e-02 1.427e-01 5.637e-02 6.244e-02 2.532e+00 3.300e+03 #  p p > zp > l+ l-
3.331e+03 -1.230e-01  6.488e-02 0.000e+00  9.771e+00 1.042e-02 4.787e-01 2.083e-01 8.123e-02 1.736e-03 2.288e-02 2.748e-02 7.971e-02 5.707e-02 6.338e-02 1.397e+00 3.300e+03 #  p p > zp > l+ l-
3.317e+03 -9.006e-02  7.558e-02 0.000e+00  1.166e+01 4.628e-03 4.805e-01 1.917e-01 1.052e-01 4.319e-04 2.246e-02 2.769e-02 4.491e-02 5.724e-02 6.371e-02 7.845e-01 3.300e+03 #  p p > zp > l+ l-
3.313e+03 -7.960e-02  8.715e-02 0.000e+00  1.482e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 2.141e-04 2.252e-02 2.797e-02 3.614e-02 5.747e-02 6.402e-02 6.288e-01 3.300e+03 #  p p > zp > l+ l-
3.319e+03 -9.607e-02  9.873e-02 0.000e+00  1.929e+01 3.189e-03 4.791e-01 1.853e-01 1.138e-01 3.448e-04 2.288e-02 2.812e-02 5.172e-02 5.730e-02 6.371e-02 9.027e-01 3.300e+03 #  p p > zp > l+ l-
3.337e+03 -1.343e-01  1.103e-01 0.000e+00  2.539e+01 4.803e-03 4.800e-01 1.916e-01 1.050e-01 9.660e-04 2.496e-02 2.826e-02 9.651e-02 5.693e-02 6.308e-02 1.695e+00 3.300e+03 #  p p > zp > l+ l-
3.374e+03 -1.888e-01  1.216e-01 0.000e+00  3.358e+01 7.391e-03 4.795e-01 1.993e-01 9.368e-02 2.751e-03 3.334e-02 2.838e-02 1.786e-01 5.635e-02 6.217e-02 3.170e+00 3.300e+03 #  p p > zp > l+ l-
3.429e+03 -2.459e-01  1.311e-01 0.000e+00  4.300e+01 1.021e-02 4.774e-01 2.057e-01 8.372e-02 5.913e-03 4.002e-02 2.823e-02 2.761e-01 5.542e-02 6.047e-02 4.982e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.395e-01 0.000e+00  3.801e+03 5.632e-02 3.830e-01 2.362e-01 1.075e-02 6.188e-02 5.670e-02 5.333e-02 4.225e-01 8.109e-02 8.306e-02 5.210e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.471e-01 0.000e+00  3.989e+03 5.367e-02 3.900e-01 2.360e-01 1.297e-02 5.699e-02 5.977e-02 5.601e-02 4.139e-01 8.251e-02 8.461e-02 5.016e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.542e-01 0.000e+00  4.170e+03 5.134e-02 3.960e-01 2.356e-01 1.511e-02 5.765e-02 6.291e-02 5.873e-02 4.442e-01 8.391e-02 8.614e-02 5.294e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.605e-01 0.000e+00  4.337e+03 4.936e-02 4.009e-01 2.351e-01 1.706e-02 5.681e-02 6.594e-02 6.135e-02 4.595e-01 8.522e-02 8.757e-02 5.392e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.666e-01 0.000e+00  4.502e+03 4.756e-02 4.054e-01 2.346e-01 1.896e-02 5.943e-02 6.907e-02 6.405e-02 5.068e-01 8.654e-02 8.901e-02 5.856e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.719e-01 0.000e+00  4.649e+03 4.605e-02 4.090e-01 2.341e-01 2.062e-02 5.562e-02 7.200e-02 6.656e-02 5.153e-01 8.773e-02 9.031e-02 5.874e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.763e-01 0.000e+00  4.777e+03 4.482e-02 4.119e-01 2.337e-01 2.205e-02 5.698e-02 7.464e-02 6.883e-02 5.251e-01 8.878e-02 9.146e-02 5.915e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.796e-01 0.000e+00  4.873e+03 4.394e-02 4.139e-01 2.333e-01 2.310e-02 5.847e-02 7.668e-02 7.057e-02 5.302e-01 8.957e-02 9.233e-02 5.920e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.813e-01 0.000e+00  4.924e+03 4.349e-02 4.149e-01 2.331e-01 2.364e-02 5.864e-02 7.778e-02 7.151e-02 5.258e-01 8.999e-02 9.279e-02 5.843e+00 3.300e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.095e-02 0.000e+00  1.926e+03 1.149e-01 1.770e-01 1.908e-01 2.102e-02 6.305e-02 3.291e-02 3.220e-02 9.717e-02 6.779e-02 6.865e-02 1.916e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.258e-02 0.000e+00  1.940e+03 1.140e-01 1.810e-01 1.924e-01 1.974e-02 6.273e-02 3.304e-02 3.232e-02 9.959e-02 6.788e-02 6.874e-02 1.899e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.268e-02 0.000e+00  1.941e+03 1.140e-01 1.813e-01 1.925e-01 1.966e-02 6.272e-02 3.305e-02 3.233e-02 9.976e-02 6.788e-02 6.875e-02 1.898e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.285e-02 0.000e+00  1.943e+03 1.139e-01 1.817e-01 1.927e-01 1.954e-02 6.356e-02 3.306e-02 3.234e-02 1.014e-01 6.789e-02 6.876e-02 1.922e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.312e-02 0.000e+00  1.945e+03 1.137e-01 1.824e-01 1.930e-01 1.933e-02 6.338e-02 3.309e-02 3.236e-02 1.016e-01 6.791e-02 6.878e-02 1.916e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.420e-02 0.000e+00  1.955e+03 1.132e-01 1.850e-01 1.940e-01 1.852e-02 6.381e-02 3.318e-02 3.244e-02 1.035e-01 6.797e-02 6.884e-02 1.923e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.659e-02 0.000e+00  1.977e+03 1.119e-01 1.909e-01 1.963e-01 1.680e-02 6.268e-02 3.338e-02 3.262e-02 1.069e-01 6.810e-02 6.899e-02 1.878e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.989e-02 0.000e+00  2.009e+03 1.101e-01 1.989e-01 1.993e-01 1.458e-02 6.241e-02 3.367e-02 3.289e-02 1.128e-01 6.830e-02 6.920e-02 1.853e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  3.423e-02 0.000e+00  2.054e+03 1.077e-01 2.093e-01 2.031e-01 1.196e-02 6.170e-02 3.409e-02 3.327e-02 1.199e-01 6.858e-02 6.950e-02 1.810e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  3.450e-02 0.000e+00  2.057e+03 1.075e-01 2.099e-01 2.033e-01 1.180e-02 6.164e-02 3.411e-02 3.329e-02 1.203e-01 6.859e-02 6.952e-02 1.807e+00 3.400e+03 #  p p > zp > l+ l-
5.196e+03 -7.210e-01  3.694e-02 0.000e+00  1.130e+02 9.924e-02 2.417e-01 2.141e-01 5.548e-03 3.605e-02 2.041e-02 2.113e-02 8.782e-02 5.286e-02 5.280e-02 1.766e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  4.128e-02 0.000e+00  2.132e+03 1.037e-01 2.258e-01 2.087e-01 8.332e-03 6.149e-02 3.482e-02 3.393e-02 1.338e-01 6.906e-02 7.002e-02 1.937e+00 3.400e+03 #  p p > zp > l+ l-
6.609e+03 -8.322e-01  4.561e-02 0.000e+00  3.043e+02 9.746e-02 2.495e-01 2.162e-01 4.320e-03 4.644e-02 2.261e-02 2.273e-02 1.189e-01 5.990e-02 6.019e-02 2.054e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  5.158e-02 0.000e+00  2.257e+03 9.788e-02 2.488e-01 2.157e-01 4.379e-03 5.910e-02 3.603e-02 3.503e-02 1.501e-01 6.984e-02 7.087e-02 2.149e+00 3.400e+03 #  p p > zp > l+ l-
3.467e+03 -1.771e-01  5.862e-02 0.000e+00  1.033e+01 2.165e-02 4.630e-01 2.260e-01 5.174e-02 5.694e-03 3.853e-02 2.627e-02 1.217e-01 5.445e-02 5.935e-02 2.235e+00 3.400e+03 #  p p > zp > l+ l-
3.434e+03 -1.267e-01  6.685e-02 0.000e+00  1.070e+01 1.042e-02 4.786e-01 2.082e-01 8.129e-02 1.486e-03 3.905e-02 2.662e-02 6.824e-02 5.524e-02 6.038e-02 1.235e+00 3.400e+03 #  p p > zp > l+ l-
3.418e+03 -9.279e-02  7.787e-02 0.000e+00  1.277e+01 4.628e-03 4.805e-01 1.917e-01 1.053e-01 3.706e-04 3.906e-02 2.681e-02 3.844e-02 5.544e-02 6.065e-02 6.933e-01 3.400e+03 #  p p > zp > l+ l-
3.414e+03 -8.201e-02  8.979e-02 0.000e+00  1.622e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 1.838e-04 3.902e-02 2.707e-02 3.103e-02 5.559e-02 6.094e-02 5.582e-01 3.400e+03 #  p p > zp > l+ l-
3.421e+03 -9.898e-02  1.017e-01 0.000e+00  2.112e+01 3.189e-03 4.790e-01 1.852e-01 1.138e-01 2.966e-04 3.931e-02 2.722e-02 4.442e-02 5.549e-02 6.067e-02 8.005e-01 3.400e+03 #  p p > zp > l+ l-
3.441e+03 -1.384e-01  1.136e-01 0.000e+00  2.782e+01 4.802e-03 4.799e-01 1.915e-01 1.050e-01 8.281e-04 3.955e-02 2.736e-02 8.277e-02 5.520e-02 6.017e-02 1.499e+00 3.400e+03 #  p p > zp > l+ l-
3.482e+03 -1.946e-01  1.253e-01 0.000e+00  3.687e+01 7.390e-03 4.794e-01 1.992e-01 9.378e-02 2.353e-03 3.904e-02 2.741e-02 1.526e-01 5.438e-02 5.920e-02 2.806e+00 3.400e+03 #  p p > zp > l+ l-
3.541e+03 -2.534e-01  1.351e-01 0.000e+00  4.734e+01 1.021e-02 4.773e-01 2.056e-01 8.384e-02 5.025e-03 2.958e-02 2.731e-02 2.354e-01 5.330e-02 5.785e-02 4.416e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.437e-01 0.000e+00  4.022e+03 5.484e-02 3.870e-01 2.361e-01 1.197e-02 5.094e-02 5.837e-02 5.479e-02 3.596e-01 8.187e-02 8.391e-02 4.392e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.516e-01 0.000e+00  4.226e+03 5.219e-02 3.938e-01 2.357e-01 1.431e-02 5.122e-02 6.171e-02 5.769e-02 3.853e-01 8.338e-02 8.556e-02 4.621e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.589e-01 0.000e+00  4.423e+03 4.987e-02 3.997e-01 2.353e-01 1.655e-02 4.946e-02 6.513e-02 6.065e-02 3.963e-01 8.488e-02 8.720e-02 4.669e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.654e-01 0.000e+00  4.605e+03 4.790e-02 4.045e-01 2.347e-01 1.859e-02 5.253e-02 6.844e-02 6.351e-02 4.463e-01 8.627e-02 8.872e-02 5.173e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.716e-01 0.000e+00  4.784e+03 4.611e-02 4.088e-01 2.341e-01 2.056e-02 5.121e-02 7.187e-02 6.646e-02 4.528e-01 8.768e-02 9.026e-02 5.164e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.771e-01 0.000e+00  4.944e+03 4.462e-02 4.123e-01 2.336e-01 2.228e-02 5.253e-02 7.509e-02 6.921e-02 4.543e-01 8.895e-02 9.166e-02 5.107e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.817e-01 0.000e+00  5.083e+03 4.340e-02 4.152e-01 2.331e-01 2.375e-02 4.910e-02 7.800e-02 7.170e-02 4.697e-01 9.007e-02 9.289e-02 5.215e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.851e-01 0.000e+00  5.188e+03 4.253e-02 4.171e-01 2.327e-01 2.484e-02 4.951e-02 8.026e-02 7.362e-02 4.910e-01 9.092e-02 9.382e-02 5.400e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.868e-01 0.000e+00  5.243e+03 4.209e-02 4.181e-01 2.325e-01 2.540e-02 4.933e-02 8.147e-02 7.465e-02 4.909e-01 9.137e-02 9.431e-02 5.373e+00 3.400e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.156e-02 0.000e+00  1.988e+03 1.146e-01 1.785e-01 1.914e-01 2.053e-02 5.599e-02 3.296e-02 3.225e-02 8.725e-02 6.782e-02 6.869e-02 1.699e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.324e-02 0.000e+00  2.003e+03 1.137e-01 1.827e-01 1.931e-01 1.924e-02 5.601e-02 3.310e-02 3.237e-02 9.000e-02 6.791e-02 6.878e-02 1.692e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.335e-02 0.000e+00  2.004e+03 1.136e-01 1.829e-01 1.932e-01 1.915e-02 5.603e-02 3.311e-02 3.238e-02 9.021e-02 6.792e-02 6.879e-02 1.692e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.352e-02 0.000e+00  2.006e+03 1.135e-01 1.833e-01 1.933e-01 1.903e-02 5.587e-02 3.312e-02 3.239e-02 9.023e-02 6.793e-02 6.880e-02 1.687e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.380e-02 0.000e+00  2.009e+03 1.134e-01 1.840e-01 1.936e-01 1.882e-02 5.575e-02 3.314e-02 3.241e-02 9.049e-02 6.795e-02 6.882e-02 1.682e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.491e-02 0.000e+00  2.019e+03 1.128e-01 1.868e-01 1.947e-01 1.799e-02 5.621e-02 3.324e-02 3.249e-02 9.309e-02 6.801e-02 6.889e-02 1.691e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.737e-02 0.000e+00  2.043e+03 1.114e-01 1.928e-01 1.970e-01 1.626e-02 5.631e-02 3.345e-02 3.269e-02 9.741e-02 6.815e-02 6.904e-02 1.684e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.077e-02 0.000e+00  2.078e+03 1.096e-01 2.010e-01 2.001e-01 1.403e-02 5.553e-02 3.375e-02 3.297e-02 1.018e-01 6.836e-02 6.926e-02 1.645e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.524e-02 0.000e+00  2.125e+03 1.071e-01 2.117e-01 2.040e-01 1.139e-02 5.531e-02 3.419e-02 3.336e-02 1.094e-01 6.864e-02 6.957e-02 1.618e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.552e-02 0.000e+00  2.128e+03 1.069e-01 2.123e-01 2.042e-01 1.124e-02 5.536e-02 3.421e-02 3.338e-02 1.100e-01 6.866e-02 6.959e-02 1.618e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.803e-02 0.000e+00  2.157e+03 1.055e-01 2.182e-01 2.062e-01 9.906e-03 5.443e-02 3.447e-02 3.361e-02 1.127e-01 6.883e-02 6.977e-02 1.637e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  4.249e-02 0.000e+00  2.209e+03 1.030e-01 2.285e-01 2.096e-01 7.785e-03 5.489e-02 3.495e-02 3.405e-02 1.219e-01 6.915e-02 7.011e-02 1.763e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  4.696e-02 0.000e+00  2.264e+03 1.005e-01 2.386e-01 2.128e-01 5.964e-03 5.141e-02 3.547e-02 3.451e-02 1.221e-01 6.948e-02 7.047e-02 1.757e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  5.309e-02 0.000e+00  2.344e+03 9.703e-02 2.520e-01 2.167e-01 3.922e-03 5.251e-02 3.623e-02 3.520e-02 1.364e-01 6.997e-02 7.100e-02 1.949e+00 3.500e+03 #  p p > zp > l+ l-
6.969e+03 -8.403e-01  6.035e-02 0.000e+00  3.768e+02 8.853e-02 2.824e-01 2.247e-01 9.451e-04 3.475e-02 2.321e-02 2.329e-02 1.109e-01 6.042e-02 6.074e-02 1.835e+00 3.500e+03 #  p p > zp > l+ l-
3.537e+03 -1.304e-01  6.881e-02 0.000e+00  1.169e+01 1.042e-02 4.786e-01 2.082e-01 8.135e-02 1.272e-03 2.782e-02 2.578e-02 5.839e-02 5.305e-02 5.770e-02 1.101e+00 3.500e+03 #  p p > zp > l+ l-
3.520e+03 -9.552e-02  8.016e-02 0.000e+00  1.394e+01 4.627e-03 4.805e-01 1.916e-01 1.053e-01 3.180e-04 3.188e-02 2.603e-02 3.300e-02 5.334e-02 5.816e-02 6.187e-01 3.500e+03 #  p p > zp > l+ l-
3.515e+03 -8.442e-02  9.243e-02 0.000e+00  1.771e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.575e-04 3.204e-02 2.619e-02 2.657e-02 5.337e-02 5.817e-02 4.979e-01 3.500e+03 #  p p > zp > l+ l-
3.523e+03 -1.019e-01  1.047e-01 0.000e+00  2.306e+01 3.188e-03 4.790e-01 1.852e-01 1.139e-01 2.538e-04 3.227e-02 2.642e-02 3.814e-02 5.341e-02 5.820e-02 7.142e-01 3.500e+03 #  p p > zp > l+ l-
3.544e+03 -1.424e-01  1.170e-01 0.000e+00  3.041e+01 4.801e-03 4.798e-01 1.914e-01 1.051e-01 7.146e-04 2.873e-02 2.657e-02 7.057e-02 5.318e-02 5.778e-02 1.327e+00 3.500e+03 #  p p > zp > l+ l-
3.589e+03 -2.003e-01  1.290e-01 0.000e+00  4.037e+01 7.389e-03 4.793e-01 1.991e-01 9.387e-02 2.010e-03 2.465e-02 2.657e-02 1.307e-01 5.268e-02 5.678e-02 2.481e+00 3.500e+03 #  p p > zp > l+ l-
6.862e+03 -8.351e-01  1.390e-01 0.000e+00  6.280e+02 5.010e-02 3.992e-01 2.363e-01 1.559e-02 2.935e-02 2.624e-02 2.610e-02 2.337e-01 6.292e-02 6.341e-02 3.715e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.480e-01 0.000e+00  4.252e+03 5.340e-02 3.907e-01 2.359e-01 1.322e-02 4.602e-02 6.012e-02 5.632e-02 3.365e-01 8.267e-02 8.479e-02 4.070e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.561e-01 0.000e+00  4.473e+03 5.076e-02 3.975e-01 2.355e-01 1.567e-02 4.330e-02 6.375e-02 5.947e-02 3.403e-01 8.428e-02 8.655e-02 4.038e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.636e-01 0.000e+00  4.687e+03 4.845e-02 4.032e-01 2.349e-01 1.801e-02 4.649e-02 6.748e-02 6.268e-02 3.676e-01 8.587e-02 8.829e-02 4.281e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.703e-01 0.000e+00  4.884e+03 4.650e-02 4.079e-01 2.343e-01 2.012e-02 4.712e-02 7.110e-02 6.579e-02 3.888e-01 8.736e-02 8.992e-02 4.450e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.767e-01 0.000e+00  5.078e+03 4.472e-02 4.121e-01 2.336e-01 2.216e-02 4.394e-02 7.486e-02 6.902e-02 4.100e-01 8.886e-02 9.156e-02 4.614e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.823e-01 0.000e+00  5.252e+03 4.324e-02 4.155e-01 2.330e-01 2.395e-02 4.423e-02 7.839e-02 7.204e-02 4.270e-01 9.022e-02 9.305e-02 4.733e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.870e-01 0.000e+00  5.403e+03 4.204e-02 4.182e-01 2.325e-01 2.546e-02 4.268e-02 8.160e-02 7.477e-02 4.253e-01 9.142e-02 9.437e-02 4.652e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.905e-01 0.000e+00  5.516e+03 4.118e-02 4.202e-01 2.320e-01 2.658e-02 4.334e-02 8.409e-02 7.688e-02 4.445e-01 9.233e-02 9.536e-02 4.814e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.923e-01 0.000e+00  5.576e+03 4.074e-02 4.211e-01 2.318e-01 2.716e-02 4.248e-02 8.543e-02 7.801e-02 4.395e-01 9.281e-02 9.589e-02 4.735e+00 3.500e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.218e-02 0.000e+00  2.051e+03 1.142e-01 1.801e-01 1.920e-01 2.005e-02 5.027e-02 3.301e-02 3.229e-02 7.931e-02 6.786e-02 6.872e-02 1.523e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.390e-02 0.000e+00  2.067e+03 1.133e-01 1.843e-01 1.937e-01 1.874e-02 5.017e-02 3.315e-02 3.242e-02 8.170e-02 6.795e-02 6.882e-02 1.513e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.402e-02 0.000e+00  2.068e+03 1.133e-01 1.846e-01 1.938e-01 1.865e-02 5.004e-02 3.316e-02 3.243e-02 8.158e-02 6.796e-02 6.883e-02 1.509e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.419e-02 0.000e+00  2.070e+03 1.132e-01 1.850e-01 1.940e-01 1.853e-02 5.008e-02 3.317e-02 3.244e-02 8.190e-02 6.797e-02 6.884e-02 1.510e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.448e-02 0.000e+00  2.073e+03 1.130e-01 1.857e-01 1.943e-01 1.831e-02 5.023e-02 3.320e-02 3.246e-02 8.257e-02 6.798e-02 6.886e-02 1.513e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.562e-02 0.000e+00  2.084e+03 1.124e-01 1.885e-01 1.954e-01 1.748e-02 5.020e-02 3.330e-02 3.255e-02 8.404e-02 6.805e-02 6.893e-02 1.508e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.815e-02 0.000e+00  2.109e+03 1.110e-01 1.947e-01 1.978e-01 1.573e-02 4.984e-02 3.352e-02 3.275e-02 8.741e-02 6.820e-02 6.909e-02 1.487e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.165e-02 0.000e+00  2.146e+03 1.091e-01 2.031e-01 2.009e-01 1.348e-02 4.974e-02 3.384e-02 3.304e-02 9.262e-02 6.841e-02 6.932e-02 1.470e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.624e-02 0.000e+00  2.198e+03 1.065e-01 2.140e-01 2.048e-01 1.084e-02 4.943e-02 3.429e-02 3.345e-02 9.932e-02 6.871e-02 6.964e-02 1.446e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.653e-02 0.000e+00  2.201e+03 1.064e-01 2.147e-01 2.050e-01 1.069e-02 4.914e-02 3.432e-02 3.347e-02 9.916e-02 6.873e-02 6.966e-02 1.443e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.911e-02 0.000e+00  2.231e+03 1.049e-01 2.208e-01 2.071e-01 9.361e-03 4.900e-02 3.458e-02 3.372e-02 1.031e-01 6.891e-02 6.985e-02 1.496e+00 3.600e+03 #  p p > zp > l+ l-
6.179e+03 -7.823e-01  4.371e-02 0.000e+00  2.006e+02 9.684e-02 2.514e-01 2.169e-01 4.058e-03 3.094e-02 2.163e-02 2.181e-02 8.033e-02 5.903e-02 5.926e-02 1.431e+00 3.600e+03 #  p p > zp > l+ l-
6.123e+03 -7.781e-01  4.830e-02 0.000e+00  2.001e+02 9.354e-02 2.638e-01 2.203e-01 2.533e-03 3.219e-02 2.164e-02 2.183e-02 9.078e-02 5.905e-02 5.927e-02 1.537e+00 3.600e+03 #  p p > zp > l+ l-
6.100e+03 -7.763e-01  5.461e-02 0.000e+00  2.066e+02 8.922e-02 2.795e-01 2.242e-01 1.134e-03 3.008e-02 2.173e-02 2.190e-02 9.417e-02 5.912e-02 5.935e-02 1.593e+00 3.600e+03 #  p p > zp > l+ l-
7.184e+03 -8.411e-01  6.207e-02 0.000e+00  3.953e+02 8.751e-02 2.860e-01 2.255e-01 7.430e-04 3.017e-02 2.328e-02 2.336e-02 9.866e-02 6.049e-02 6.081e-02 1.631e+00 3.600e+03 #  p p > zp > l+ l-
3.640e+03 -1.342e-01  7.078e-02 0.000e+00  1.275e+01 1.042e-02 4.785e-01 2.081e-01 8.140e-02 1.084e-03 2.220e-02 2.512e-02 4.978e-02 5.195e-02 5.567e-02 9.583e-01 3.600e+03 #  p p > zp > l+ l-
3.622e+03 -9.825e-02  8.245e-02 0.000e+00  1.519e+01 4.626e-03 4.804e-01 1.916e-01 1.053e-01 2.715e-04 2.257e-02 2.534e-02 2.820e-02 5.219e-02 5.606e-02 5.403e-01 3.600e+03 #  p p > zp > l+ l-
3.617e+03 -8.684e-02  9.508e-02 0.000e+00  1.928e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.337e-04 2.278e-02 2.550e-02 2.256e-02 5.222e-02 5.608e-02 4.320e-01 3.600e+03 #  p p > zp > l+ l-
3.625e+03 -1.048e-01  1.077e-01 0.000e+00  2.512e+01 3.188e-03 4.789e-01 1.851e-01 1.139e-01 2.209e-04 2.307e-02 2.572e-02 3.306e-02 5.226e-02 5.611e-02 6.327e-01 3.600e+03 #  p p > zp > l+ l-
3.648e+03 -1.465e-01  1.203e-01 0.000e+00  3.316e+01 4.801e-03 4.798e-01 1.914e-01 1.052e-01 6.113e-04 2.312e-02 2.580e-02 6.110e-02 5.197e-02 5.560e-02 1.176e+00 3.600e+03 #  p p > zp > l+ l-
3.697e+03 -2.060e-01  1.327e-01 0.000e+00  4.411e+01 7.387e-03 4.792e-01 1.990e-01 9.396e-02 1.729e-03 2.321e-02 2.582e-02 1.118e-01 5.137e-02 5.495e-02 2.176e+00 3.600e+03 #  p p > zp > l+ l-
5.518e+03 -7.228e-01  1.430e-01 0.000e+00  2.869e+02 4.183e-02 4.194e-01 2.347e-01 2.392e-02 1.896e-02 2.137e-02 2.203e-02 1.901e-01 5.611e-02 5.642e-02 3.388e+00 3.600e+03 #  p p > zp > l+ l-
5.537e+03 -7.249e-01  1.522e-01 0.000e+00  3.117e+02 3.911e-02 4.256e-01 2.334e-01 2.745e-02 1.858e-02 2.157e-02 2.220e-02 2.017e-01 5.658e-02 5.682e-02 3.565e+00 3.600e+03 #  p p > zp > l+ l-
6.192e+03 -7.833e-01  1.605e-01 0.000e+00  4.862e+02 4.020e-02 4.229e-01 2.334e-01 2.648e-02 2.238e-02 2.515e-02 2.509e-02 2.359e-01 6.204e-02 6.247e-02 3.802e+00 3.600e+03 #  p p > zp > l+ l-
5.961e+03 -7.651e-01  1.683e-01 0.000e+00  4.520e+02 3.703e-02 4.300e-01 2.318e-01 3.068e-02 2.116e-02 2.428e-02 2.464e-02 2.452e-01 6.148e-02 6.192e-02 3.988e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.751e-01 0.000e+00  5.174e+03 4.514e-02 4.111e-01 2.338e-01 2.167e-02 4.005e-02 7.392e-02 6.822e-02 3.690e-01 8.849e-02 9.115e-02 4.170e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.817e-01 0.000e+00  5.385e+03 4.338e-02 4.152e-01 2.331e-01 2.378e-02 3.944e-02 7.805e-02 7.174e-02 3.788e-01 9.009e-02 9.290e-02 4.205e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.875e-01 0.000e+00  5.573e+03 4.192e-02 4.185e-01 2.324e-01 2.561e-02 3.837e-02 8.193e-02 7.504e-02 3.812e-01 9.154e-02 9.450e-02 4.164e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.924e-01 0.000e+00  5.736e+03 4.073e-02 4.212e-01 2.318e-01 2.717e-02 3.814e-02 8.546e-02 7.804e-02 3.950e-01 9.282e-02 9.591e-02 4.255e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.960e-01 0.000e+00  5.859e+03 3.988e-02 4.230e-01 2.314e-01 2.831e-02 3.793e-02 8.820e-02 8.036e-02 4.014e-01 9.379e-02 9.697e-02 4.280e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.978e-01 0.000e+00  5.923e+03 3.945e-02 4.240e-01 2.311e-01 2.890e-02 3.785e-02 8.968e-02 8.161e-02 4.038e-01 9.431e-02 9.754e-02 4.282e+00 3.600e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.280e-02 0.000e+00  2.113e+03 1.139e-01 1.816e-01 1.926e-01 1.957e-02 4.408e-02 3.306e-02 3.234e-02 7.025e-02 6.789e-02 6.876e-02 1.333e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.457e-02 0.000e+00  2.131e+03 1.130e-01 1.859e-01 1.944e-01 1.825e-02 4.397e-02 3.321e-02 3.247e-02 7.237e-02 6.799e-02 6.886e-02 1.324e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.468e-02 0.000e+00  2.132e+03 1.129e-01 1.862e-01 1.945e-01 1.816e-02 4.400e-02 3.322e-02 3.248e-02 7.257e-02 6.800e-02 6.887e-02 1.325e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.486e-02 0.000e+00  2.134e+03 1.128e-01 1.866e-01 1.947e-01 1.803e-02 4.416e-02 3.323e-02 3.249e-02 7.307e-02 6.801e-02 6.888e-02 1.329e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.516e-02 0.000e+00  2.137e+03 1.126e-01 1.874e-01 1.949e-01 1.782e-02 4.417e-02 3.326e-02 3.251e-02 7.349e-02 6.802e-02 6.890e-02 1.328e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.634e-02 0.000e+00  2.149e+03 1.120e-01 1.903e-01 1.961e-01 1.698e-02 4.403e-02 3.336e-02 3.260e-02 7.483e-02 6.809e-02 6.897e-02 1.320e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.893e-02 0.000e+00  2.176e+03 1.106e-01 1.966e-01 1.985e-01 1.521e-02 4.439e-02 3.359e-02 3.281e-02 7.891e-02 6.824e-02 6.914e-02 1.322e+00 3.700e+03 #  p p > zp > l+ l-
6.444e+03 -7.889e-01  3.253e-02 0.000e+00  2.023e+02 1.047e-01 2.205e-01 2.072e-01 9.501e-03 2.790e-02 2.155e-02 2.174e-02 5.875e-02 5.896e-02 5.918e-02 1.295e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  3.725e-02 0.000e+00  2.271e+03 1.060e-01 2.164e-01 2.056e-01 1.031e-02 4.362e-02 3.439e-02 3.354e-02 8.922e-02 6.878e-02 6.971e-02 1.297e+00 3.700e+03 #  p p > zp > l+ l-
6.066e+03 -7.601e-01  3.755e-02 0.000e+00  1.650e+02 1.003e-01 2.380e-01 2.129e-01 6.154e-03 2.776e-02 2.126e-02 2.147e-02 6.587e-02 5.870e-02 5.890e-02 1.306e+00 3.700e+03 #  p p > zp > l+ l-
6.203e+03 -7.712e-01  4.020e-02 0.000e+00  1.836e+02 9.882e-02 2.437e-01 2.146e-01 5.204e-03 2.740e-02 2.142e-02 2.162e-02 6.757e-02 5.885e-02 5.906e-02 1.279e+00 3.700e+03 #  p p > zp > l+ l-
6.154e+03 -7.673e-01  4.492e-02 0.000e+00  1.841e+02 9.540e-02 2.568e-01 2.184e-01 3.357e-03 2.744e-02 2.145e-02 2.164e-02 7.386e-02 5.887e-02 5.908e-02 1.279e+00 3.700e+03 #  p p > zp > l+ l-
6.326e+03 -7.805e-01  4.964e-02 0.000e+00  2.119e+02 9.274e-02 2.668e-01 2.210e-01 2.220e-03 2.803e-02 2.170e-02 2.188e-02 8.062e-02 5.910e-02 5.933e-02 1.364e+00 3.700e+03 #  p p > zp > l+ l-
5.193e+03 -6.635e-01  5.613e-02 0.000e+00  9.928e+01 8.193e-02 3.039e-01 2.298e-01 1.664e-04 2.035e-02 2.034e-02 2.104e-02 7.547e-02 5.271e-02 5.263e-02 1.432e+00 3.700e+03 #  p p > zp > l+ l-
3.787e+03 -1.927e-01  6.380e-02 0.000e+00  1.344e+01 2.165e-02 4.629e-01 2.257e-01 5.193e-02 3.495e-03 2.127e-02 2.422e-02 7.473e-02 5.037e-02 5.367e-02 1.484e+00 3.700e+03 #  p p > zp > l+ l-
3.744e+03 -1.379e-01  7.274e-02 0.000e+00  1.386e+01 1.042e-02 4.785e-01 2.081e-01 8.146e-02 9.260e-04 2.158e-02 2.452e-02 4.252e-02 5.075e-02 5.429e-02 8.378e-01 3.700e+03 #  p p > zp > l+ l-
3.723e+03 -1.010e-01  8.474e-02 0.000e+00  1.650e+01 4.626e-03 4.804e-01 1.915e-01 1.054e-01 2.308e-04 2.183e-02 2.473e-02 2.396e-02 5.099e-02 5.455e-02 4.699e-01 3.700e+03 #  p p > zp > l+ l-
3.718e+03 -8.925e-02  9.772e-02 0.000e+00  2.095e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.166e-04 2.204e-02 2.488e-02 1.969e-02 5.101e-02 5.457e-02 3.860e-01 3.700e+03 #  p p > zp > l+ l-
3.727e+03 -1.077e-01  1.107e-01 0.000e+00  2.730e+01 3.187e-03 4.789e-01 1.851e-01 1.140e-01 1.891e-04 2.227e-02 2.502e-02 2.842e-02 5.093e-02 5.448e-02 5.581e-01 3.700e+03 #  p p > zp > l+ l-
3.753e+03 -1.506e-01  1.237e-01 0.000e+00  3.607e+01 4.800e-03 4.797e-01 1.913e-01 1.052e-01 5.293e-04 2.256e-02 2.517e-02 5.287e-02 5.086e-02 5.429e-02 1.039e+00 3.700e+03 #  p p > zp > l+ l-
3.806e+03 -2.117e-01  1.364e-01 0.000e+00  4.809e+01 7.386e-03 4.792e-01 1.989e-01 9.405e-02 1.488e-03 2.279e-02 2.514e-02 9.646e-02 5.021e-02 5.360e-02 1.921e+00 3.700e+03 #  p p > zp > l+ l-
3.883e+03 -2.757e-01  1.470e-01 0.000e+00  6.230e+01 1.020e-02 4.770e-01 2.052e-01 8.418e-02 3.103e-03 2.331e-02 2.509e-02 1.449e-01 4.989e-02 5.287e-02 2.905e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.564e-01 0.000e+00  4.739e+03 5.065e-02 3.977e-01 2.354e-01 1.578e-02 3.706e-02 6.393e-02 5.961e-02 2.891e-01 8.436e-02 8.663e-02 3.427e+00 3.700e+03 #  p p > zp > l+ l-
5.536e+03 -7.078e-01  1.650e-01 0.000e+00  3.202e+02 3.453e-02 4.355e-01 2.309e-01 3.388e-02 1.527e-02 2.163e-02 2.226e-02 1.920e-01 5.667e-02 5.690e-02 3.388e+00 3.700e+03 #  p p > zp > l+ l-
6.186e+03 -7.699e-01  1.729e-01 0.000e+00  4.959e+02 3.611e-02 4.320e-01 2.312e-01 3.208e-02 1.882e-02 2.528e-02 2.521e-02 2.268e-01 6.215e-02 6.259e-02 3.649e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.800e-01 0.000e+00  5.477e+03 4.384e-02 4.142e-01 2.333e-01 2.322e-02 3.491e-02 7.693e-02 7.078e-02 3.303e-01 8.966e-02 9.244e-02 3.684e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.868e-01 0.000e+00  5.704e+03 4.209e-02 4.181e-01 2.325e-01 2.539e-02 3.464e-02 8.144e-02 7.463e-02 3.437e-01 9.136e-02 9.430e-02 3.762e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.927e-01 0.000e+00  5.907e+03 4.065e-02 4.213e-01 2.318e-01 2.727e-02 3.449e-02 8.570e-02 7.825e-02 3.538e-01 9.291e-02 9.600e-02 3.808e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.977e-01 0.000e+00  6.084e+03 3.947e-02 4.239e-01 2.311e-01 2.887e-02 3.593e-02 8.959e-02 8.153e-02 3.690e-01 9.428e-02 9.751e-02 3.914e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.014e-01 0.000e+00  6.216e+03 3.864e-02 4.257e-01 2.306e-01 3.004e-02 3.236e-02 9.262e-02 8.408e-02 3.573e-01 9.531e-02 9.865e-02 3.749e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.033e-01 0.000e+00  6.286e+03 3.821e-02 4.266e-01 2.304e-01 3.064e-02 3.234e-02 9.425e-02 8.546e-02 3.598e-01 9.586e-02 9.925e-02 3.753e+00 3.700e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.341e-02 0.000e+00  2.177e+03 1.136e-01 1.831e-01 1.932e-01 1.911e-02 3.950e-02 3.311e-02 3.238e-02 6.367e-02 6.792e-02 6.879e-02 1.193e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.523e-02 0.000e+00  2.196e+03 1.126e-01 1.876e-01 1.950e-01 1.776e-02 3.949e-02 3.326e-02 3.252e-02 6.577e-02 6.803e-02 6.890e-02 1.187e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.535e-02 0.000e+00  2.197e+03 1.125e-01 1.878e-01 1.951e-01 1.768e-02 3.953e-02 3.327e-02 3.253e-02 6.598e-02 6.803e-02 6.891e-02 1.188e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.553e-02 0.000e+00  2.199e+03 1.124e-01 1.883e-01 1.953e-01 1.755e-02 3.959e-02 3.329e-02 3.254e-02 6.630e-02 6.804e-02 6.892e-02 1.189e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.584e-02 0.000e+00  2.202e+03 1.123e-01 1.890e-01 1.956e-01 1.733e-02 3.950e-02 3.331e-02 3.257e-02 6.650e-02 6.806e-02 6.894e-02 1.186e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.705e-02 0.000e+00  2.215e+03 1.116e-01 1.920e-01 1.967e-01 1.648e-02 3.949e-02 3.342e-02 3.266e-02 6.795e-02 6.813e-02 6.902e-02 1.182e+00 3.800e+03 #  p p > zp > l+ l-
6.799e+03 -8.005e-01  2.971e-02 0.000e+00  2.263e+02 1.069e-01 2.114e-01 2.040e-01 1.153e-02 2.482e-02 2.168e-02 2.187e-02 4.905e-02 5.909e-02 5.931e-02 1.145e+00 3.800e+03 #  p p > zp > l+ l-
6.818e+03 -8.017e-01  3.341e-02 0.000e+00  2.340e+02 1.045e-01 2.215e-01 2.075e-01 9.283e-03 2.455e-02 2.176e-02 2.194e-02 5.205e-02 5.915e-02 5.938e-02 1.128e+00 3.800e+03 #  p p > zp > l+ l-
6.882e+03 -8.055e-01  3.826e-02 0.000e+00  2.501e+02 1.014e-01 2.341e-01 2.116e-01 6.818e-03 2.525e-02 2.190e-02 2.207e-02 5.841e-02 5.928e-02 5.952e-02 1.153e+00 3.800e+03 #  p p > zp > l+ l-
5.218e+03 -6.464e-01  3.856e-02 0.000e+00  7.885e+01 9.465e-02 2.586e-01 2.192e-01 3.173e-03 1.889e-02 2.016e-02 2.085e-02 5.160e-02 5.261e-02 5.263e-02 9.809e-01 3.800e+03 #  p p > zp > l+ l-
6.434e+03 -7.760e-01  4.129e-02 0.000e+00  1.975e+02 9.825e-02 2.460e-01 2.153e-01 4.855e-03 2.393e-02 2.150e-02 2.169e-02 5.990e-02 5.892e-02 5.914e-02 1.113e+00 3.800e+03 #  p p > zp > l+ l-
6.367e+03 -7.709e-01  4.613e-02 0.000e+00  1.963e+02 9.471e-02 2.594e-01 2.191e-01 3.038e-03 2.281e-02 2.151e-02 2.170e-02 6.239e-02 5.893e-02 5.915e-02 1.060e+00 3.800e+03 #  p p > zp > l+ l-
6.531e+03 -7.829e-01  5.098e-02 0.000e+00  2.242e+02 9.195e-02 2.697e-01 2.218e-01 1.934e-03 2.265e-02 2.176e-02 2.193e-02 6.667e-02 5.915e-02 5.938e-02 1.127e+00 3.800e+03 #  p p > zp > l+ l-
6.488e+03 -7.799e-01  5.764e-02 0.000e+00  2.295e+02 8.739e-02 2.860e-01 2.257e-01 7.371e-04 2.254e-02 2.183e-02 2.201e-02 7.366e-02 5.922e-02 5.945e-02 1.244e+00 3.800e+03 #  p p > zp > l+ l-
3.894e+03 -1.979e-01  6.552e-02 0.000e+00  1.461e+01 2.165e-02 4.629e-01 2.257e-01 5.199e-02 2.971e-03 2.113e-02 2.372e-02 6.357e-02 4.953e-02 5.249e-02 1.283e+00 3.800e+03 #  p p > zp > l+ l-
3.848e+03 -1.416e-01  7.471e-02 0.000e+00  1.505e+01 1.042e-02 4.785e-01 2.080e-01 8.152e-02 7.881e-04 2.114e-02 2.394e-02 3.616e-02 5.006e-02 5.294e-02 7.223e-01 3.800e+03 #  p p > zp > l+ l-
3.825e+03 -1.037e-01  8.703e-02 0.000e+00  1.789e+01 4.625e-03 4.803e-01 1.915e-01 1.054e-01 1.981e-04 2.137e-02 2.413e-02 2.058e-02 5.017e-02 5.319e-02 4.102e-01 3.800e+03 #  p p > zp > l+ l-
3.820e+03 -9.166e-02  1.004e-01 0.000e+00  2.271e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.008e-04 2.162e-02 2.432e-02 1.700e-02 5.013e-02 5.334e-02 3.391e-01 3.800e+03 #  p p > zp > l+ l-
3.829e+03 -1.106e-01  1.137e-01 0.000e+00  2.961e+01 3.187e-03 4.788e-01 1.850e-01 1.140e-01 1.630e-04 2.190e-02 2.446e-02 2.449e-02 5.018e-02 5.325e-02 4.881e-01 3.800e+03 #  p p > zp > l+ l-
3.857e+03 -1.546e-01  1.270e-01 0.000e+00  3.916e+01 4.799e-03 4.796e-01 1.912e-01 1.053e-01 4.515e-04 2.221e-02 2.456e-02 4.518e-02 5.002e-02 5.296e-02 9.033e-01 3.800e+03 #  p p > zp > l+ l-
3.915e+03 -2.175e-01  1.400e-01 0.000e+00  5.232e+01 7.385e-03 4.791e-01 1.988e-01 9.415e-02 1.267e-03 2.399e-02 2.463e-02 8.226e-02 4.937e-02 5.252e-02 1.666e+00 3.800e+03 #  p p > zp > l+ l-
3.999e+03 -2.832e-01  1.509e-01 0.000e+00  6.799e+01 1.020e-02 4.769e-01 2.051e-01 8.430e-02 2.643e-03 3.957e-02 2.449e-02 1.231e-01 4.789e-02 5.201e-02 2.571e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.606e-01 0.000e+00  4.997e+03 4.933e-02 4.010e-01 2.351e-01 1.709e-02 3.297e-02 6.598e-02 6.139e-02 2.680e-01 8.524e-02 8.760e-02 3.144e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.694e-01 0.000e+00  5.275e+03 4.674e-02 4.073e-01 2.344e-01 1.985e-02 3.196e-02 7.062e-02 6.538e-02 2.784e-01 8.717e-02 8.970e-02 3.194e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.776e-01 0.000e+00  5.544e+03 4.447e-02 4.127e-01 2.335e-01 2.245e-02 3.211e-02 7.542e-02 6.950e-02 2.940e-01 8.908e-02 9.180e-02 3.300e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.849e-01 0.000e+00  5.791e+03 4.258e-02 4.170e-01 2.327e-01 2.478e-02 3.157e-02 8.013e-02 7.351e-02 3.083e-01 9.087e-02 9.376e-02 3.393e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.918e-01 0.000e+00  6.036e+03 4.085e-02 4.209e-01 2.319e-01 2.700e-02 2.970e-02 8.507e-02 7.771e-02 3.056e-01 9.268e-02 9.575e-02 3.297e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.979e-01 0.000e+00  6.255e+03 3.943e-02 4.240e-01 2.311e-01 2.893e-02 2.947e-02 8.975e-02 8.166e-02 3.142e-01 9.433e-02 9.757e-02 3.331e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.031e-01 0.000e+00  6.446e+03 3.827e-02 4.265e-01 2.304e-01 3.056e-02 2.947e-02 9.402e-02 8.527e-02 3.226e-01 9.579e-02 9.917e-02 3.368e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.068e-01 0.000e+00  6.588e+03 3.744e-02 4.282e-01 2.299e-01 3.175e-02 2.906e-02 9.736e-02 8.807e-02 3.271e-01 9.690e-02 1.004e-01 3.376e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.088e-01 0.000e+00  6.663e+03 3.702e-02 4.291e-01 2.296e-01 3.237e-02 2.892e-02 9.916e-02 8.958e-02 3.301e-01 9.748e-02 1.010e-01 3.386e+00 3.800e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.403e-02 0.000e+00  2.241e+03 1.133e-01 1.846e-01 1.938e-01 1.864e-02 3.545e-02 3.316e-02 3.243e-02 5.778e-02 6.796e-02 6.883e-02 1.069e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.589e-02 0.000e+00  2.260e+03 1.122e-01 1.892e-01 1.956e-01 1.729e-02 3.571e-02 3.332e-02 3.257e-02 6.004e-02 6.806e-02 6.895e-02 1.072e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.602e-02 0.000e+00  2.262e+03 1.122e-01 1.895e-01 1.958e-01 1.720e-02 3.571e-02 3.333e-02 3.258e-02 6.018e-02 6.807e-02 6.895e-02 1.071e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.621e-02 0.000e+00  2.264e+03 1.121e-01 1.899e-01 1.959e-01 1.707e-02 3.565e-02 3.335e-02 3.259e-02 6.045e-02 6.808e-02 6.897e-02 1.069e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.652e-02 0.000e+00  2.267e+03 1.119e-01 1.907e-01 1.962e-01 1.685e-02 3.587e-02 3.337e-02 3.262e-02 6.093e-02 6.810e-02 6.898e-02 1.075e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.776e-02 0.000e+00  2.281e+03 1.112e-01 1.937e-01 1.974e-01 1.599e-02 3.588e-02 3.348e-02 3.272e-02 6.212e-02 6.817e-02 6.906e-02 1.072e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  3.050e-02 0.000e+00  2.312e+03 1.097e-01 2.003e-01 1.999e-01 1.420e-02 3.562e-02 3.373e-02 3.294e-02 6.504e-02 6.834e-02 6.924e-02 1.056e+00 3.900e+03 #  p p > zp > l+ l-
6.233e+03 -7.467e-01  3.429e-02 0.000e+00  1.533e+02 1.021e-01 2.305e-01 2.106e-01 7.498e-03 2.049e-02 2.108e-02 2.130e-02 4.627e-02 5.853e-02 5.872e-02 9.722e-01 3.900e+03 #  p p > zp > l+ l-
6.229e+03 -7.463e-01  3.926e-02 0.000e+00  1.584e+02 9.853e-02 2.446e-01 2.149e-01 5.071e-03 2.053e-02 2.113e-02 2.135e-02 5.090e-02 5.859e-02 5.878e-02 9.714e-01 3.900e+03 #  p p > zp > l+ l-
7.150e+03 -8.104e-01  3.957e-02 0.000e+00  2.710e+02 1.006e-01 2.369e-01 2.125e-01 6.310e-03 2.006e-02 2.201e-02 2.217e-02 4.723e-02 5.938e-02 5.963e-02 9.112e-01 3.900e+03 #  p p > zp > l+ l-
6.672e+03 -7.808e-01  4.237e-02 0.000e+00  2.125e+02 9.769e-02 2.482e-01 2.159e-01 4.524e-03 2.134e-02 2.158e-02 2.177e-02 5.420e-02 5.899e-02 5.922e-02 9.887e-01 3.900e+03 #  p p > zp > l+ l-
6.584e+03 -7.746e-01  4.735e-02 0.000e+00  2.092e+02 9.403e-02 2.619e-01 2.198e-01 2.740e-03 1.929e-02 2.158e-02 2.177e-02 5.379e-02 5.899e-02 5.921e-02 9.119e-01 3.900e+03 #  p p > zp > l+ l-
6.739e+03 -7.854e-01  5.232e-02 0.000e+00  2.370e+02 9.116e-02 2.726e-01 2.225e-01 1.674e-03 2.024e-02 2.182e-02 2.199e-02 6.052e-02 5.921e-02 5.944e-02 1.022e+00 3.900e+03 #  p p > zp > l+ l-
6.684e+03 -7.816e-01  5.916e-02 0.000e+00  2.417e+02 8.649e-02 2.892e-01 2.264e-01 5.836e-04 1.987e-02 2.189e-02 2.206e-02 6.642e-02 5.927e-02 5.951e-02 1.121e+00 3.900e+03 #  p p > zp > l+ l-
4.002e+03 -2.031e-01  6.724e-02 0.000e+00  1.585e+01 2.165e-02 4.629e-01 2.256e-01 5.205e-02 2.514e-03 3.886e-02 2.324e-02 5.371e-02 4.766e-02 5.171e-02 1.127e+00 3.900e+03 #  p p > zp > l+ l-
3.952e+03 -1.453e-01  7.668e-02 0.000e+00  1.629e+01 1.042e-02 4.784e-01 2.079e-01 8.157e-02 6.738e-04 3.385e-02 2.348e-02 3.094e-02 4.866e-02 5.204e-02 6.358e-01 3.900e+03 #  p p > zp > l+ l-
3.927e+03 -1.064e-01  8.932e-02 0.000e+00  1.936e+01 4.625e-03 4.803e-01 1.914e-01 1.055e-01 1.713e-04 2.744e-02 2.365e-02 1.778e-02 4.892e-02 5.218e-02 3.635e-01 3.900e+03 #  p p > zp > l+ l-
3.921e+03 -9.407e-02  1.030e-01 0.000e+00  2.457e+01 2.835e-03 4.785e-01 1.835e-01 1.161e-01 8.656e-05 2.440e-02 2.384e-02 1.460e-02 4.908e-02 5.228e-02 2.975e-01 3.900e+03 #  p p > zp > l+ l-
3.931e+03 -1.135e-01  1.167e-01 0.000e+00  3.205e+01 3.187e-03 4.788e-01 1.850e-01 1.141e-01 1.406e-04 2.790e-02 2.398e-02 2.112e-02 4.897e-02 5.225e-02 4.313e-01 3.900e+03 #  p p > zp > l+ l-
3.962e+03 -1.587e-01  1.304e-01 0.000e+00  4.243e+01 4.798e-03 4.796e-01 1.911e-01 1.054e-01 3.910e-04 3.697e-02 2.408e-02 3.911e-02 4.854e-02 5.213e-02 8.058e-01 3.900e+03 #  p p > zp > l+ l-
4.024e+03 -2.232e-01  1.437e-01 0.000e+00  5.681e+01 7.384e-03 4.790e-01 1.987e-01 9.424e-02 1.085e-03 3.949e-02 2.411e-02 7.031e-02 4.769e-02 5.183e-02 1.474e+00 3.900e+03 #  p p > zp > l+ l-
4.116e+03 -2.907e-01  1.549e-01 0.000e+00  7.406e+01 1.020e-02 4.768e-01 2.049e-01 8.441e-02 2.248e-03 3.933e-02 2.401e-02 1.046e-01 4.734e-02 5.141e-02 2.210e+00 3.900e+03 #  p p > zp > l+ l-
5.887e+03 -7.134e-01  1.649e-01 0.000e+00  3.478e+02 3.489e-02 4.348e-01 2.310e-01 3.339e-02 1.302e-02 2.242e-02 2.316e-02 1.634e-01 6.046e-02 6.023e-02 2.703e+00 3.900e+03 #  p p > zp > l+ l-
5.927e+03 -7.176e-01  1.739e-01 0.000e+00  3.804e+02 3.289e-02 4.389e-01 2.296e-01 3.655e-02 1.340e-02 2.311e-02 2.367e-02 1.782e-01 6.049e-02 6.088e-02 2.946e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  1.823e-01 0.000e+00  5.852e+03 4.324e-02 4.155e-01 2.330e-01 2.395e-02 2.733e-02 7.839e-02 7.204e-02 2.626e-01 9.022e-02 9.305e-02 2.911e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  1.897e-01 0.000e+00  6.119e+03 4.136e-02 4.197e-01 2.321e-01 2.633e-02 2.941e-02 8.353e-02 7.640e-02 2.722e-01 9.213e-02 9.514e-02 2.955e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  1.969e-01 0.000e+00  6.382e+03 3.966e-02 4.235e-01 2.312e-01 2.861e-02 2.666e-02 8.894e-02 8.098e-02 2.815e-01 9.405e-02 9.726e-02 2.993e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.031e-01 0.000e+00  6.617e+03 3.826e-02 4.265e-01 2.304e-01 3.058e-02 2.665e-02 9.407e-02 8.531e-02 2.916e-01 9.581e-02 9.919e-02 3.044e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.084e-01 0.000e+00  6.822e+03 3.711e-02 4.289e-01 2.297e-01 3.224e-02 2.678e-02 9.878e-02 8.926e-02 3.093e-01 9.736e-02 1.009e-01 3.177e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.123e-01 0.000e+00  6.976e+03 3.630e-02 4.306e-01 2.292e-01 3.346e-02 2.728e-02 1.025e-01 9.234e-02 3.158e-01 9.854e-02 1.022e-01 3.205e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.143e-01 0.000e+00  7.057e+03 3.588e-02 4.314e-01 2.289e-01 3.409e-02 2.723e-02 1.044e-01 9.401e-02 3.195e-01 9.916e-02 1.029e-01 3.222e+00 3.900e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.465e-02 0.000e+00  2.305e+03 1.129e-01 1.861e-01 1.944e-01 1.819e-02 3.205e-02 3.321e-02 3.247e-02 5.282e-02 6.799e-02 6.887e-02 9.650e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.656e-02 0.000e+00  2.326e+03 1.119e-01 1.908e-01 1.963e-01 1.682e-02 3.215e-02 3.338e-02 3.262e-02 5.482e-02 6.810e-02 6.899e-02 9.633e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.669e-02 0.000e+00  2.327e+03 1.118e-01 1.911e-01 1.964e-01 1.673e-02 3.215e-02 3.339e-02 3.263e-02 5.495e-02 6.811e-02 6.900e-02 9.629e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.688e-02 0.000e+00  2.329e+03 1.117e-01 1.916e-01 1.966e-01 1.660e-02 3.215e-02 3.340e-02 3.265e-02 5.509e-02 6.812e-02 6.901e-02 9.625e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.720e-02 0.000e+00  2.333e+03 1.115e-01 1.924e-01 1.969e-01 1.638e-02 3.219e-02 3.343e-02 3.267e-02 5.546e-02 6.814e-02 6.903e-02 9.629e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.847e-02 0.000e+00  2.348e+03 1.108e-01 1.955e-01 1.981e-01 1.551e-02 3.237e-02 3.354e-02 3.278e-02 5.703e-02 6.822e-02 6.911e-02 9.650e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  3.128e-02 0.000e+00  2.380e+03 1.093e-01 2.022e-01 2.006e-01 1.371e-02 3.241e-02 3.380e-02 3.301e-02 5.996e-02 6.839e-02 6.929e-02 9.588e-01 4.000e+03 #  p p > zp > l+ l-
6.633e+03 -7.658e-01  3.517e-02 0.000e+00  1.836e+02 1.021e-01 2.306e-01 2.106e-01 7.478e-03 1.798e-02 2.129e-02 2.150e-02 4.059e-02 5.873e-02 5.893e-02 8.445e-01 4.000e+03 #  p p > zp > l+ l-
6.549e+03 -7.594e-01  4.027e-02 0.000e+00  1.808e+02 9.833e-02 2.456e-01 2.152e-01 4.924e-03 1.772e-02 2.129e-02 2.149e-02 4.425e-02 5.872e-02 5.893e-02 8.325e-01 4.000e+03 #  p p > zp > l+ l-
5.301e+03 -6.165e-01  4.059e-02 0.000e+00  7.089e+01 9.136e-02 2.705e-01 2.224e-01 1.893e-03 1.334e-02 2.003e-02 2.071e-02 3.948e-02 5.356e-02 5.301e-02 7.371e-01 4.000e+03 #  p p > zp > l+ l-
6.584e+03 -7.621e-01  4.346e-02 0.000e+00  1.889e+02 9.619e-02 2.537e-01 2.175e-01 3.754e-03 1.785e-02 2.136e-02 2.156e-02 4.707e-02 5.879e-02 5.900e-02 8.356e-01 4.000e+03 #  p p > zp > l+ l-
6.805e+03 -7.782e-01  4.856e-02 0.000e+00  2.230e+02 9.336e-02 2.644e-01 2.204e-01 2.463e-03 1.800e-02 2.165e-02 2.183e-02 5.100e-02 5.905e-02 5.928e-02 8.636e-01 4.000e+03 #  p p > zp > l+ l-
6.711e+03 -7.716e-01  5.366e-02 0.000e+00  2.194e+02 8.962e-02 2.780e-01 2.239e-01 1.240e-03 1.749e-02 2.164e-02 2.183e-02 5.424e-02 5.905e-02 5.927e-02 9.186e-01 4.000e+03 #  p p > zp > l+ l-
6.184e+03 -7.279e-01  6.068e-02 0.000e+00  1.680e+02 8.260e-02 3.021e-01 2.293e-01 2.082e-04 1.682e-02 2.125e-02 2.146e-02 6.150e-02 5.870e-02 5.890e-02 1.048e+00 4.000e+03 #  p p > zp > l+ l-
4.110e+03 -2.083e-01  6.897e-02 0.000e+00  1.716e+01 2.164e-02 4.629e-01 2.255e-01 5.212e-02 2.131e-03 3.886e-02 2.283e-02 4.557e-02 4.698e-02 5.113e-02 9.701e-01 4.000e+03 #  p p > zp > l+ l-
4.056e+03 -1.491e-01  7.864e-02 0.000e+00  1.761e+01 1.041e-02 4.784e-01 2.079e-01 8.163e-02 5.753e-04 3.902e-02 2.303e-02 2.637e-02 4.719e-02 5.139e-02 5.588e-01 4.000e+03 #  p p > zp > l+ l-
4.030e+03 -1.092e-01  9.161e-02 0.000e+00  2.091e+01 4.624e-03 4.803e-01 1.914e-01 1.055e-01 1.468e-04 3.906e-02 2.323e-02 1.525e-02 4.749e-02 5.157e-02 3.211e-01 4.000e+03 #  p p > zp > l+ l-
4.023e+03 -9.649e-02  1.056e-01 0.000e+00  2.653e+01 2.834e-03 4.785e-01 1.835e-01 1.162e-01 7.443e-05 3.911e-02 2.340e-02 1.256e-02 4.757e-02 5.165e-02 2.641e-01 4.000e+03 #  p p > zp > l+ l-
4.034e+03 -1.164e-01  1.197e-01 0.000e+00  3.462e+01 3.186e-03 4.787e-01 1.849e-01 1.141e-01 1.214e-04 3.922e-02 2.354e-02 1.822e-02 4.755e-02 5.165e-02 3.832e-01 4.000e+03 #  p p > zp > l+ l-
4.067e+03 -1.628e-01  1.337e-01 0.000e+00  4.589e+01 4.798e-03 4.795e-01 1.911e-01 1.055e-01 3.371e-04 3.932e-02 2.362e-02 3.366e-02 4.725e-02 5.149e-02 7.124e-01 4.000e+03 #  p p > zp > l+ l-
4.134e+03 -2.289e-01  1.474e-01 0.000e+00  6.158e+01 7.382e-03 4.789e-01 1.986e-01 9.433e-02 9.256e-04 3.907e-02 2.368e-02 6.004e-02 4.732e-02 5.130e-02 1.269e+00 4.000e+03 #  p p > zp > l+ l-
4.234e+03 -2.981e-01  1.589e-01 0.000e+00  8.054e+01 1.020e-02 4.767e-01 2.048e-01 8.453e-02 2.068e-03 3.057e-02 2.355e-02 9.600e-02 4.874e-02 5.104e-02 1.970e+00 4.000e+03 #  p p > zp > l+ l-
4.369e+03 -3.676e-01  1.691e-01 0.000e+00  1.045e+02 1.299e-02 4.735e-01 2.097e-01 7.630e-02 3.266e-03 2.496e-02 2.326e-02 1.186e-01 4.942e-02 5.073e-02 2.400e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  1.783e-01 0.000e+00  5.862e+03 4.428e-02 4.131e-01 2.335e-01 2.269e-02 2.558e-02 7.588e-02 6.989e-02 2.318e-01 8.926e-02 9.199e-02 2.597e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  1.870e-01 0.000e+00  6.172e+03 4.205e-02 4.182e-01 2.325e-01 2.544e-02 2.467e-02 8.155e-02 7.473e-02 2.419e-01 9.140e-02 9.435e-02 2.646e+00 4.000e+03 #  p p > zp > l+ l-
5.442e+03 -6.389e-01  1.946e-01 0.000e+00  3.080e+02 2.425e-02 4.554e-01 2.225e-01 5.154e-02 8.197e-03 2.151e-02 2.225e-02 1.542e-01 5.602e-02 5.604e-02 2.752e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.019e-01 0.000e+00  6.741e+03 3.852e-02 4.260e-01 2.306e-01 3.021e-02 2.525e-02 9.308e-02 8.447e-02 2.727e-01 9.547e-02 9.882e-02 2.856e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.083e-01 0.000e+00  6.994e+03 3.713e-02 4.289e-01 2.297e-01 3.222e-02 2.469e-02 9.871e-02 8.920e-02 2.792e-01 9.734e-02 1.009e-01 2.868e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.137e-01 0.000e+00  7.214e+03 3.600e-02 4.312e-01 2.290e-01 3.391e-02 2.408e-02 1.039e-01 9.354e-02 2.945e-01 9.899e-02 1.027e-01 2.975e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.177e-01 0.000e+00  7.379e+03 3.520e-02 4.328e-01 2.284e-01 3.515e-02 2.346e-02 1.079e-01 9.692e-02 2.877e-01 1.002e-01 1.041e-01 2.870e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.198e-01 0.000e+00  7.466e+03 3.479e-02 4.336e-01 2.281e-01 3.578e-02 2.332e-02 1.101e-01 9.875e-02 2.866e-01 1.009e-01 1.048e-01 2.840e+00 4.000e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.526e-02 0.000e+00  2.369e+03 1.126e-01 1.876e-01 1.950e-01 1.774e-02 2.896e-02 3.326e-02 3.252e-02 4.826e-02 6.803e-02 6.891e-02 8.706e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.722e-02 0.000e+00  2.392e+03 1.115e-01 1.924e-01 1.969e-01 1.636e-02 2.892e-02 3.343e-02 3.267e-02 4.993e-02 6.814e-02 6.903e-02 8.650e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.735e-02 0.000e+00  2.393e+03 1.115e-01 1.927e-01 1.970e-01 1.627e-02 2.902e-02 3.345e-02 3.269e-02 5.018e-02 6.815e-02 6.904e-02 8.677e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.755e-02 0.000e+00  2.395e+03 1.113e-01 1.932e-01 1.972e-01 1.614e-02 2.902e-02 3.346e-02 3.270e-02 5.035e-02 6.816e-02 6.905e-02 8.672e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.788e-02 0.000e+00  2.399e+03 1.112e-01 1.940e-01 1.975e-01 1.591e-02 2.899e-02 3.349e-02 3.273e-02 5.055e-02 6.818e-02 6.907e-02 8.656e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.918e-02 0.000e+00  2.415e+03 1.105e-01 1.972e-01 1.987e-01 1.504e-02 2.915e-02 3.361e-02 3.283e-02 5.199e-02 6.826e-02 6.916e-02 8.673e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  3.206e-02 0.000e+00  2.450e+03 1.089e-01 2.041e-01 2.013e-01 1.323e-02 2.924e-02 3.388e-02 3.308e-02 5.483e-02 6.844e-02 6.935e-02 8.632e-01 4.100e+03 #  p p > zp > l+ l-
7.078e+03 -7.850e-01  3.605e-02 0.000e+00  2.217e+02 1.022e-01 2.307e-01 2.106e-01 7.459e-03 1.674e-02 2.155e-02 2.174e-02 3.779e-02 5.896e-02 5.918e-02 7.770e-01 4.100e+03 #  p p > zp > l+ l-
6.187e+03 -7.132e-01  4.128e-02 0.000e+00  1.334e+02 9.568e-02 2.553e-01 2.181e-01 3.569e-03 1.549e-02 2.087e-02 2.110e-02 4.133e-02 5.834e-02 5.852e-02 7.423e-01 4.100e+03 #  p p > zp > l+ l-
6.709e+03 -7.591e-01  4.160e-02 0.000e+00  1.868e+02 9.738e-02 2.492e-01 2.163e-01 4.383e-03 1.552e-02 2.130e-02 2.151e-02 3.973e-02 5.874e-02 5.894e-02 7.286e-01 4.100e+03 #  p p > zp > l+ l-
6.124e+03 -7.067e-01  4.455e-02 0.000e+00  1.310e+02 9.295e-02 2.654e-01 2.209e-01 2.377e-03 1.432e-02 2.086e-02 2.109e-02 4.095e-02 5.833e-02 5.851e-02 7.020e-01 4.100e+03 #  p p > zp > l+ l-
6.316e+03 -7.257e-01  4.978e-02 0.000e+00  1.555e+02 9.007e-02 2.760e-01 2.235e-01 1.393e-03 1.485e-02 2.108e-02 2.130e-02 4.565e-02 5.854e-02 5.873e-02 7.799e-01 4.100e+03 #  p p > zp > l+ l-
6.211e+03 -7.156e-01  5.500e-02 0.000e+00  1.513e+02 8.582e-02 2.910e-01 2.270e-01 4.961e-04 1.442e-02 2.106e-02 2.128e-02 4.889e-02 5.852e-02 5.871e-02 8.354e-01 4.100e+03 #  p p > zp > l+ l-
6.364e+03 -7.302e-01  6.220e-02 0.000e+00  1.772e+02 8.172e-02 3.051e-01 2.298e-01 1.886e-04 1.486e-02 2.130e-02 2.151e-02 5.544e-02 5.874e-02 5.894e-02 9.438e-01 4.100e+03 #  p p > zp > l+ l-
4.219e+03 -2.136e-01  7.069e-02 0.000e+00  1.855e+01 2.164e-02 4.628e-01 2.255e-01 5.218e-02 1.800e-03 3.086e-02 2.245e-02 3.851e-02 4.845e-02 5.071e-02 7.948e-01 4.100e+03 #  p p > zp > l+ l-
4.160e+03 -1.528e-01  8.061e-02 0.000e+00  1.900e+01 1.041e-02 4.783e-01 2.078e-01 8.169e-02 4.859e-04 3.757e-02 2.267e-02 2.232e-02 4.739e-02 5.093e-02 4.709e-01 4.100e+03 #  p p > zp > l+ l-
4.132e+03 -1.119e-01  9.390e-02 0.000e+00  2.255e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.242e-04 3.869e-02 2.286e-02 1.289e-02 4.712e-02 5.108e-02 2.736e-01 4.100e+03 #  p p > zp > l+ l-
4.125e+03 -9.890e-02  1.083e-01 0.000e+00  2.860e+01 2.834e-03 4.785e-01 1.834e-01 1.162e-01 6.401e-05 3.888e-02 2.303e-02 1.079e-02 4.709e-02 5.115e-02 2.291e-01 4.100e+03 #  p p > zp > l+ l-
4.136e+03 -1.194e-01  1.227e-01 0.000e+00  3.732e+01 3.186e-03 4.787e-01 1.848e-01 1.142e-01 1.041e-04 3.865e-02 2.313e-02 1.564e-02 4.727e-02 5.112e-02 3.309e-01 4.100e+03 #  p p > zp > l+ l-
4.172e+03 -1.669e-01  1.370e-01 0.000e+00  4.953e+01 4.797e-03 4.794e-01 1.910e-01 1.055e-01 3.010e-04 3.743e-02 2.324e-02 2.982e-02 4.770e-02 5.107e-02 6.252e-01 4.100e+03 #  p p > zp > l+ l-
4.245e+03 -2.346e-01  1.511e-01 0.000e+00  6.662e+01 7.381e-03 4.788e-01 1.985e-01 9.442e-02 8.157e-04 2.877e-02 2.324e-02 5.466e-02 4.886e-02 5.093e-02 1.119e+00 4.100e+03 #  p p > zp > l+ l-
4.353e+03 -3.056e-01  1.629e-01 0.000e+00  8.744e+01 1.019e-02 4.766e-01 2.047e-01 8.464e-02 1.659e-03 2.473e-02 2.308e-02 7.566e-02 4.926e-02 5.066e-02 1.536e+00 4.100e+03 #  p p > zp > l+ l-
4.499e+03 -3.768e-01  1.733e-01 0.000e+00  1.140e+02 1.299e-02 4.734e-01 2.096e-01 7.644e-02 2.894e-03 2.369e-02 2.284e-02 1.054e-01 4.971e-02 5.085e-02 2.120e+00 4.100e+03 #  p p > zp > l+ l-
5.818e+03 -6.716e-01  1.828e-01 0.000e+00  3.361e+02 2.829e-02 4.480e-01 2.263e-01 4.400e-02 8.863e-03 2.207e-02 2.277e-02 1.397e-01 5.999e-02 5.958e-02 2.329e+00 4.100e+03 #  p p > zp > l+ l-
4.951e+03 -5.204e-01  1.916e-01 0.000e+00  1.990e+02 1.839e-02 4.654e-01 2.166e-01 6.341e-02 4.883e-03 2.189e-02 2.236e-02 1.237e-01 5.178e-02 5.230e-02 2.389e+00 4.100e+03 #  p p > zp > l+ l-
6.163e+03 -7.107e-01  1.995e-01 0.000e+00  4.612e+02 2.714e-02 4.498e-01 2.246e-01 4.659e-02 9.394e-03 2.485e-02 2.481e-02 1.572e-01 6.179e-02 6.221e-02 2.544e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.070e-01 0.000e+00  7.115e+03 3.741e-02 4.283e-01 2.299e-01 3.180e-02 2.179e-02 9.750e-02 8.819e-02 2.491e-01 9.694e-02 1.004e-01 2.570e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.135e-01 0.000e+00  7.386e+03 3.604e-02 4.311e-01 2.290e-01 3.384e-02 2.119e-02 1.037e-01 9.336e-02 2.538e-01 9.892e-02 1.026e-01 2.566e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.191e-01 0.000e+00  7.622e+03 3.493e-02 4.333e-01 2.282e-01 3.556e-02 2.097e-02 1.094e-01 9.811e-02 2.601e-01 1.007e-01 1.046e-01 2.583e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.232e-01 0.000e+00  7.799e+03 3.414e-02 4.349e-01 2.276e-01 3.682e-02 2.065e-02 1.138e-01 1.018e-01 2.622e-01 1.020e-01 1.060e-01 2.570e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.253e-01 0.000e+00  7.892e+03 3.374e-02 4.357e-01 2.273e-01 3.746e-02 2.046e-02 1.163e-01 1.038e-01 2.639e-01 1.027e-01 1.068e-01 2.569e+00 4.100e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.588e-02 0.000e+00  2.434e+03 1.123e-01 1.891e-01 1.956e-01 1.730e-02 2.655e-02 3.332e-02 3.257e-02 4.477e-02 6.806e-02 6.894e-02 7.969e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.789e-02 0.000e+00  2.458e+03 1.112e-01 1.940e-01 1.975e-01 1.591e-02 2.626e-02 3.349e-02 3.273e-02 4.582e-02 6.818e-02 6.907e-02 7.841e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.802e-02 0.000e+00  2.459e+03 1.111e-01 1.944e-01 1.976e-01 1.582e-02 2.621e-02 3.350e-02 3.274e-02 4.585e-02 6.819e-02 6.908e-02 7.823e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.822e-02 0.000e+00  2.462e+03 1.110e-01 1.948e-01 1.978e-01 1.568e-02 2.623e-02 3.352e-02 3.275e-02 4.606e-02 6.820e-02 6.909e-02 7.825e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.856e-02 0.000e+00  2.466e+03 1.108e-01 1.957e-01 1.981e-01 1.546e-02 2.630e-02 3.355e-02 3.278e-02 4.644e-02 6.822e-02 6.911e-02 7.839e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.990e-02 0.000e+00  2.482e+03 1.101e-01 1.989e-01 1.993e-01 1.458e-02 2.642e-02 3.367e-02 3.289e-02 4.771e-02 6.830e-02 6.920e-02 7.846e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  3.284e-02 0.000e+00  2.519e+03 1.084e-01 2.060e-01 2.019e-01 1.276e-02 2.661e-02 3.395e-02 3.314e-02 5.055e-02 6.849e-02 6.940e-02 7.838e-01 4.200e+03 #  p p > zp > l+ l-
7.580e+03 -8.041e-01  3.693e-02 0.000e+00  2.705e+02 1.022e-01 2.307e-01 2.105e-01 7.439e-03 1.677e-02 2.186e-02 2.203e-02 3.786e-02 5.924e-02 5.948e-02 7.673e-01 4.200e+03 #  p p > zp > l+ l-
6.524e+03 -7.306e-01  4.228e-02 0.000e+00  1.555e+02 9.570e-02 2.553e-01 2.181e-01 3.555e-03 1.363e-02 2.102e-02 2.125e-02 3.636e-02 5.849e-02 5.867e-02 6.483e-01 4.200e+03 #  p p > zp > l+ l-
6.284e+03 -7.078e-01  4.262e-02 0.000e+00  1.332e+02 9.444e-02 2.599e-01 2.194e-01 2.995e-03 1.252e-02 2.084e-02 2.108e-02 3.447e-02 5.832e-02 5.850e-02 6.007e-01 4.200e+03 #  p p > zp > l+ l-
6.346e+03 -7.140e-01  4.563e-02 0.000e+00  1.422e+02 9.250e-02 2.671e-01 2.213e-01 2.198e-03 1.255e-02 2.093e-02 2.116e-02 3.626e-02 5.840e-02 5.858e-02 6.209e-01 4.200e+03 #  p p > zp > l+ l-
6.239e+03 -7.031e-01  5.099e-02 0.000e+00  1.381e+02 8.802e-02 2.832e-01 2.253e-01 8.937e-04 1.220e-02 2.091e-02 2.114e-02 3.927e-02 5.838e-02 5.856e-02 6.727e-01 4.200e+03 #  p p > zp > l+ l-
6.400e+03 -7.192e-01  5.635e-02 0.000e+00  1.605e+02 8.508e-02 2.936e-01 2.275e-01 3.991e-04 1.265e-02 2.111e-02 2.133e-02 4.366e-02 5.857e-02 5.876e-02 7.455e-01 4.200e+03 #  p p > zp > l+ l-
5.300e+03 -5.695e-01  6.371e-02 0.000e+00  7.298e+01 6.944e-02 3.436e-01 2.364e-01 1.998e-03 7.900e-03 2.004e-02 2.072e-02 3.911e-02 5.358e-02 5.303e-02 7.300e-01 4.200e+03 #  p p > zp > l+ l-
4.328e+03 -2.188e-01  7.242e-02 0.000e+00  2.001e+01 2.164e-02 4.628e-01 2.254e-01 5.224e-02 1.531e-03 2.306e-02 2.211e-02 3.255e-02 4.885e-02 5.027e-02 6.663e-01 4.200e+03 #  p p > zp > l+ l-
4.265e+03 -1.565e-01  8.257e-02 0.000e+00  2.047e+01 1.041e-02 4.783e-01 2.077e-01 8.174e-02 4.221e-04 2.533e-02 2.234e-02 1.937e-02 4.893e-02 5.058e-02 3.959e-01 4.200e+03 #  p p > zp > l+ l-
4.234e+03 -1.146e-01  9.619e-02 0.000e+00  2.426e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.098e-04 2.913e-02 2.252e-02 1.139e-02 4.855e-02 5.071e-02 2.346e-01 4.200e+03 #  p p > zp > l+ l-
4.227e+03 -1.013e-01  1.109e-01 0.000e+00  3.077e+01 2.834e-03 4.784e-01 1.834e-01 1.163e-01 5.642e-05 2.929e-02 2.263e-02 9.532e-03 4.857e-02 5.075e-02 1.963e-01 4.200e+03 #  p p > zp > l+ l-
4.239e+03 -1.223e-01  1.257e-01 0.000e+00  4.017e+01 3.185e-03 4.786e-01 1.848e-01 1.142e-01 9.304e-05 2.804e-02 2.276e-02 1.397e-02 4.876e-02 5.077e-02 2.865e-01 4.200e+03 #  p p > zp > l+ l-
4.277e+03 -1.709e-01  1.404e-01 0.000e+00  5.337e+01 4.796e-03 4.794e-01 1.909e-01 1.056e-01 2.537e-04 2.534e-02 2.283e-02 2.592e-02 4.916e-02 5.069e-02 5.273e-01 4.200e+03 #  p p > zp > l+ l-
4.356e+03 -2.403e-01  1.548e-01 0.000e+00  7.196e+01 7.380e-03 4.787e-01 1.984e-01 9.452e-02 7.371e-04 2.411e-02 2.280e-02 4.794e-02 4.930e-02 5.055e-02 9.724e-01 4.200e+03 #  p p > zp > l+ l-
4.473e+03 -3.130e-01  1.668e-01 0.000e+00  9.479e+01 1.019e-02 4.765e-01 2.045e-01 8.476e-02 1.467e-03 2.347e-02 2.269e-02 6.852e-02 4.960e-02 5.064e-02 1.381e+00 4.200e+03 #  p p > zp > l+ l-
4.631e+03 -3.860e-01  1.776e-01 0.000e+00  1.242e+02 1.299e-02 4.733e-01 2.094e-01 7.657e-02 2.507e-03 2.272e-02 2.251e-02 9.106e-02 5.044e-02 5.173e-02 1.805e+00 4.200e+03 #  p p > zp > l+ l-
4.845e+03 -4.599e-01  1.873e-01 0.000e+00  1.640e+02 1.576e-02 4.695e-01 2.133e-01 6.952e-02 3.231e-03 2.195e-02 2.230e-02 9.539e-02 5.138e-02 5.247e-02 1.857e+00 4.200e+03 #  p p > zp > l+ l-
5.810e+03 -6.522e-01  1.963e-01 0.000e+00  3.471e+02 2.466e-02 4.546e-01 2.228e-01 5.085e-02 7.223e-03 2.212e-02 2.283e-02 1.330e-01 5.986e-02 5.960e-02 2.222e+00 4.200e+03 #  p p > zp > l+ l-
5.499e+03 -6.055e-01  2.043e-01 0.000e+00  3.027e+02 2.093e-02 4.609e-01 2.189e-01 5.840e-02 5.398e-03 2.153e-02 2.215e-02 1.205e-01 5.598e-02 5.643e-02 2.152e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.120e-01 0.000e+00  7.502e+03 3.635e-02 4.305e-01 2.292e-01 3.338e-02 1.950e-02 1.022e-01 9.215e-02 2.276e-01 9.846e-02 1.021e-01 2.312e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.187e-01 0.000e+00  7.792e+03 3.500e-02 4.332e-01 2.282e-01 3.546e-02 1.896e-02 1.090e-01 9.780e-02 2.330e-01 1.006e-01 1.044e-01 2.317e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.244e-01 0.000e+00  8.045e+03 3.391e-02 4.354e-01 2.274e-01 3.720e-02 1.906e-02 1.153e-01 1.030e-01 2.446e-01 1.024e-01 1.065e-01 2.388e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.286e-01 0.000e+00  8.234e+03 3.313e-02 4.369e-01 2.268e-01 3.847e-02 1.909e-02 1.202e-01 1.071e-01 2.507e-01 1.039e-01 1.081e-01 2.414e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.308e-01 0.000e+00  8.334e+03 3.274e-02 4.376e-01 2.265e-01 3.912e-02 1.913e-02 1.229e-01 1.093e-01 2.520e-01 1.046e-01 1.089e-01 2.409e+00 4.200e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.649e-02 0.000e+00  2.499e+03 1.119e-01 1.906e-01 1.962e-01 1.687e-02 2.398e-02 3.337e-02 3.262e-02 4.084e-02 6.810e-02 6.898e-02 7.186e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.855e-02 0.000e+00  2.525e+03 1.108e-01 1.956e-01 1.981e-01 1.546e-02 2.383e-02 3.355e-02 3.278e-02 4.207e-02 6.822e-02 6.911e-02 7.102e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.869e-02 0.000e+00  2.526e+03 1.107e-01 1.960e-01 1.983e-01 1.537e-02 2.384e-02 3.356e-02 3.279e-02 4.220e-02 6.823e-02 6.912e-02 7.103e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.889e-02 0.000e+00  2.529e+03 1.106e-01 1.965e-01 1.984e-01 1.523e-02 2.382e-02 3.358e-02 3.281e-02 4.232e-02 6.824e-02 6.914e-02 7.093e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.924e-02 0.000e+00  2.533e+03 1.104e-01 1.973e-01 1.988e-01 1.501e-02 2.386e-02 3.361e-02 3.284e-02 4.263e-02 6.826e-02 6.916e-02 7.098e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  3.061e-02 0.000e+00  2.550e+03 1.097e-01 2.006e-01 2.000e-01 1.413e-02 2.399e-02 3.374e-02 3.295e-02 4.389e-02 6.835e-02 6.925e-02 7.110e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  3.362e-02 0.000e+00  2.590e+03 1.080e-01 2.078e-01 2.026e-01 1.230e-02 2.412e-02 3.403e-02 3.321e-02 4.639e-02 6.854e-02 6.946e-02 7.089e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  3.781e-02 0.000e+00  2.646e+03 1.057e-01 2.177e-01 2.060e-01 1.002e-02 2.395e-02 3.445e-02 3.359e-02 4.935e-02 6.882e-02 6.976e-02 7.171e-01 4.300e+03 #  p p > zp > l+ l-
6.890e+03 -7.480e-01  4.329e-02 0.000e+00  1.822e+02 9.573e-02 2.554e-01 2.180e-01 3.542e-03 1.216e-02 2.120e-02 2.142e-02 3.245e-02 5.865e-02 5.885e-02 5.735e-01 4.300e+03 #  p p > zp > l+ l-
6.725e+03 -7.345e-01  4.363e-02 0.000e+00  1.655e+02 9.490e-02 2.584e-01 2.189e-01 3.168e-03 1.159e-02 2.108e-02 2.130e-02 3.175e-02 5.854e-02 5.872e-02 5.499e-01 4.300e+03 #  p p > zp > l+ l-
6.041e+03 -6.642e-01  4.672e-02 0.000e+00  1.067e+02 8.909e-02 2.791e-01 2.244e-01 1.170e-03 1.112e-02 2.060e-02 2.085e-02 3.451e-02 5.810e-02 5.826e-02 5.940e-01 4.300e+03 #  p p > zp > l+ l-
5.223e+03 -5.275e-01  5.220e-02 0.000e+00  5.346e+01 7.504e-02 3.257e-01 2.342e-01 5.398e-04 7.439e-03 1.997e-02 2.067e-02 3.234e-02 5.235e-02 5.242e-02 6.178e-01 4.300e+03 #  p p > zp > l+ l-
6.591e+03 -7.227e-01  5.769e-02 0.000e+00  1.702e+02 8.435e-02 2.961e-01 2.281e-01 3.217e-04 1.111e-02 2.116e-02 2.138e-02 3.895e-02 5.861e-02 5.881e-02 6.645e-01 4.300e+03 #  p p > zp > l+ l-
5.278e+03 -5.395e-01  6.523e-02 0.000e+00  6.565e+01 6.571e-02 3.548e-01 2.377e-01 3.357e-03 6.526e-03 1.999e-02 2.069e-02 3.521e-02 5.348e-02 5.285e-02 6.584e-01 4.300e+03 #  p p > zp > l+ l-
4.438e+03 -2.240e-01  7.414e-02 0.000e+00  2.156e+01 2.164e-02 4.628e-01 2.253e-01 5.230e-02 1.276e-03 2.179e-02 2.180e-02 2.724e-02 4.899e-02 5.013e-02 5.560e-01 4.300e+03 #  p p > zp > l+ l-
4.369e+03 -1.602e-01  8.454e-02 0.000e+00  2.201e+01 1.041e-02 4.783e-01 2.077e-01 8.180e-02 3.563e-04 2.251e-02 2.201e-02 1.640e-02 4.911e-02 5.021e-02 3.339e-01 4.300e+03 #  p p > zp > l+ l-
4.337e+03 -1.173e-01  9.848e-02 0.000e+00  2.607e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 9.302e-05 2.304e-02 2.217e-02 9.680e-03 4.891e-02 5.029e-02 1.979e-01 4.300e+03 #  p p > zp > l+ l-
4.329e+03 -1.037e-01  1.136e-01 0.000e+00  3.305e+01 2.833e-03 4.784e-01 1.833e-01 1.163e-01 4.829e-05 2.344e-02 2.231e-02 8.165e-03 4.891e-02 5.035e-02 1.670e-01 4.300e+03 #  p p > zp > l+ l-
4.342e+03 -1.252e-01  1.286e-01 0.000e+00  4.316e+01 3.185e-03 4.786e-01 1.847e-01 1.143e-01 7.939e-05 2.355e-02 2.243e-02 1.200e-02 4.899e-02 5.040e-02 2.450e-01 4.300e+03 #  p p > zp > l+ l-
4.383e+03 -1.750e-01  1.437e-01 0.000e+00  5.742e+01 4.796e-03 4.793e-01 1.908e-01 1.057e-01 2.299e-04 2.340e-02 2.250e-02 2.298e-02 4.924e-02 5.041e-02 4.667e-01 4.300e+03 #  p p > zp > l+ l-
4.468e+03 -2.461e-01  1.585e-01 0.000e+00  7.760e+01 7.379e-03 4.786e-01 1.983e-01 9.461e-02 5.907e-04 2.303e-02 2.246e-02 3.812e-02 4.950e-02 5.052e-02 7.701e-01 4.300e+03 #  p p > zp > l+ l-
4.594e+03 -3.205e-01  1.708e-01 0.000e+00  1.026e+02 1.019e-02 4.764e-01 2.044e-01 8.487e-02 1.276e-03 2.260e-02 2.238e-02 5.978e-02 5.008e-02 5.145e-02 1.194e+00 4.300e+03 #  p p > zp > l+ l-
4.766e+03 -3.952e-01  1.818e-01 0.000e+00  1.351e+02 1.299e-02 4.732e-01 2.092e-01 7.671e-02 2.500e-03 2.201e-02 2.223e-02 9.220e-02 5.069e-02 5.207e-02 1.819e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  1.917e-01 0.000e+00  6.826e+03 4.088e-02 4.208e-01 2.319e-01 2.696e-02 1.849e-02 8.498e-02 7.763e-02 1.899e-01 9.265e-02 9.572e-02 2.050e+00 4.300e+03 #  p p > zp > l+ l-
5.618e+03 -6.036e-01  2.010e-01 0.000e+00  3.001e+02 2.134e-02 4.603e-01 2.195e-01 5.742e-02 5.419e-03 2.147e-02 2.211e-02 1.166e-01 5.671e-02 5.752e-02 2.056e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.092e-01 0.000e+00  7.557e+03 3.694e-02 4.293e-01 2.296e-01 3.250e-02 1.766e-02 9.953e-02 8.989e-02 2.041e-01 9.760e-02 1.012e-01 2.091e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.171e-01 0.000e+00  7.904e+03 3.533e-02 4.325e-01 2.285e-01 3.495e-02 1.788e-02 1.073e-01 9.637e-02 2.177e-01 1.000e-01 1.039e-01 2.176e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.239e-01 0.000e+00  8.214e+03 3.400e-02 4.352e-01 2.275e-01 3.705e-02 1.773e-02 1.147e-01 1.026e-01 2.258e-01 1.023e-01 1.063e-01 2.208e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.298e-01 0.000e+00  8.485e+03 3.292e-02 4.373e-01 2.266e-01 3.882e-02 1.747e-02 1.216e-01 1.083e-01 2.327e-01 1.043e-01 1.085e-01 2.232e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.341e-01 0.000e+00  8.687e+03 3.216e-02 4.387e-01 2.260e-01 4.010e-02 1.686e-02 1.271e-01 1.127e-01 2.293e-01 1.058e-01 1.102e-01 2.168e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.363e-01 0.000e+00  8.794e+03 3.177e-02 4.394e-01 2.257e-01 4.076e-02 1.673e-02 1.300e-01 1.152e-01 2.316e-01 1.066e-01 1.111e-01 2.173e+00 4.300e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.711e-02 0.000e+00  2.565e+03 1.116e-01 1.921e-01 1.968e-01 1.644e-02 2.180e-02 3.342e-02 3.267e-02 3.754e-02 6.814e-02 6.902e-02 6.522e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.921e-02 0.000e+00  2.592e+03 1.104e-01 1.973e-01 1.987e-01 1.502e-02 2.169e-02 3.361e-02 3.284e-02 3.875e-02 6.826e-02 6.916e-02 6.453e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.936e-02 0.000e+00  2.594e+03 1.104e-01 1.976e-01 1.989e-01 1.493e-02 2.167e-02 3.362e-02 3.285e-02 3.879e-02 6.827e-02 6.917e-02 6.445e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.957e-02 0.000e+00  2.596e+03 1.102e-01 1.981e-01 1.990e-01 1.480e-02 2.168e-02 3.364e-02 3.286e-02 3.895e-02 6.828e-02 6.918e-02 6.444e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.992e-02 0.000e+00  2.601e+03 1.100e-01 1.989e-01 1.994e-01 1.457e-02 2.172e-02 3.368e-02 3.289e-02 3.927e-02 6.830e-02 6.920e-02 6.450e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  3.132e-02 0.000e+00  2.619e+03 1.093e-01 2.023e-01 2.006e-01 1.369e-02 2.181e-02 3.381e-02 3.301e-02 4.039e-02 6.839e-02 6.930e-02 6.452e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  3.441e-02 0.000e+00  2.660e+03 1.076e-01 2.097e-01 2.033e-01 1.186e-02 2.194e-02 3.410e-02 3.328e-02 4.258e-02 6.859e-02 6.951e-02 6.433e-01 4.400e+03 #  p p > zp > l+ l-
8.817e+03 -8.424e-01  3.869e-02 0.000e+00  4.201e+02 1.022e-01 2.308e-01 2.105e-01 7.400e-03 1.497e-02 2.273e-02 2.284e-02 3.380e-02 6.001e-02 6.030e-02 6.586e-01 4.400e+03 #  p p > zp > l+ l-
7.290e+03 -7.654e-01  4.430e-02 0.000e+00  2.146e+02 9.575e-02 2.554e-01 2.180e-01 3.529e-03 1.131e-02 2.141e-02 2.161e-02 3.016e-02 5.884e-02 5.905e-02 5.282e-01 4.400e+03 #  p p > zp > l+ l-
6.300e+03 -6.781e-01  4.465e-02 0.000e+00  1.169e+02 9.144e-02 2.707e-01 2.223e-01 1.859e-03 9.832e-03 2.066e-02 2.091e-02 2.912e-02 5.815e-02 5.832e-02 5.007e-01 4.400e+03 #  p p > zp > l+ l-
5.903e+03 -6.272e-01  4.781e-02 0.000e+00  8.864e+01 8.605e-02 2.895e-01 2.269e-01 5.509e-04 8.967e-03 2.008e-02 2.062e-02 3.012e-02 5.895e-02 5.758e-02 5.109e-01 4.400e+03 #  p p > zp > l+ l-
6.648e+03 -7.140e-01  5.342e-02 0.000e+00  1.586e+02 8.686e-02 2.874e-01 2.262e-01 6.615e-04 9.397e-03 2.102e-02 2.125e-02 3.100e-02 5.849e-02 5.867e-02 5.300e-01 4.400e+03 #  p p > zp > l+ l-
5.494e+03 -5.585e-01  5.903e-02 0.000e+00  6.883e+01 7.208e-02 3.353e-01 2.354e-01 1.201e-03 5.391e-03 1.990e-02 2.051e-02 2.507e-02 5.359e-02 5.417e-02 4.678e-01 4.400e+03 #  p p > zp > l+ l-
5.172e+03 -4.860e-01  6.675e-02 0.000e+00  5.353e+01 5.948e-02 3.728e-01 2.392e-01 6.443e-03 5.205e-03 2.000e-02 2.073e-02 3.261e-02 5.231e-02 5.215e-02 6.234e-01 4.400e+03 #  p p > zp > l+ l-
4.548e+03 -2.292e-01  7.587e-02 0.000e+00  2.320e+01 2.164e-02 4.628e-01 2.252e-01 5.236e-02 1.075e-03 2.121e-02 2.154e-02 2.311e-02 4.915e-02 5.042e-02 4.702e-01 4.400e+03 #  p p > zp > l+ l-
4.474e+03 -1.640e-01  8.651e-02 0.000e+00  2.363e+01 1.041e-02 4.782e-01 2.076e-01 8.185e-02 2.998e-04 2.172e-02 2.175e-02 1.377e-02 4.917e-02 5.013e-02 2.800e-01 4.400e+03 #  p p > zp > l+ l-
4.440e+03 -1.201e-01  1.008e-01 0.000e+00  2.796e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 7.846e-05 2.196e-02 2.189e-02 8.148e-03 4.903e-02 5.018e-02 1.662e-01 4.400e+03 #  p p > zp > l+ l-
4.431e+03 -1.061e-01  1.162e-01 0.000e+00  3.544e+01 2.833e-03 4.783e-01 1.833e-01 1.164e-01 4.097e-05 2.224e-02 2.202e-02 6.911e-03 4.913e-02 5.023e-02 1.407e-01 4.400e+03 #  p p > zp > l+ l-
4.445e+03 -1.281e-01  1.316e-01 0.000e+00  4.631e+01 3.185e-03 4.785e-01 1.847e-01 1.143e-01 6.784e-05 2.237e-02 2.210e-02 1.023e-02 4.919e-02 5.030e-02 2.080e-01 4.400e+03 #  p p > zp > l+ l-
4.489e+03 -1.791e-01  1.471e-01 0.000e+00  6.167e+01 4.795e-03 4.792e-01 1.907e-01 1.057e-01 1.854e-04 2.250e-02 2.218e-02 1.851e-02 4.941e-02 5.042e-02 3.746e-01 4.400e+03 #  p p > zp > l+ l-
4.580e+03 -2.518e-01  1.622e-01 0.000e+00  8.356e+01 7.378e-03 4.786e-01 1.981e-01 9.470e-02 5.305e-04 2.228e-02 2.218e-02 3.438e-02 4.993e-02 5.124e-02 6.886e-01 4.400e+03 #  p p > zp > l+ l-
4.716e+03 -3.279e-01  1.748e-01 0.000e+00  1.109e+02 1.019e-02 4.763e-01 2.043e-01 8.499e-02 1.002e-03 2.194e-02 2.210e-02 4.701e-02 5.041e-02 5.172e-02 9.325e-01 4.400e+03 #  p p > zp > l+ l-
4.902e+03 -4.044e-01  1.860e-01 0.000e+00  1.468e+02 1.298e-02 4.731e-01 2.091e-01 7.685e-02 2.230e-03 2.151e-02 2.200e-02 8.143e-02 5.140e-02 5.201e-02 1.584e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  1.962e-01 0.000e+00  7.170e+03 3.983e-02 4.231e-01 2.313e-01 2.838e-02 1.653e-02 8.838e-02 8.051e-02 1.754e-01 9.386e-02 9.704e-02 1.869e+00 4.400e+03 #  p p > zp > l+ l-
5.880e+03 -6.238e-01  2.056e-01 0.000e+00  3.442e+02 2.165e-02 4.597e-01 2.196e-01 5.698e-02 5.036e-03 2.233e-02 2.308e-02 1.078e-01 6.036e-02 6.012e-02 1.786e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.141e-01 0.000e+00  7.951e+03 3.593e-02 4.313e-01 2.289e-01 3.401e-02 1.649e-02 1.042e-01 9.381e-02 1.983e-01 9.909e-02 1.028e-01 2.001e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.221e-01 0.000e+00  8.321e+03 3.434e-02 4.345e-01 2.278e-01 3.650e-02 1.572e-02 1.127e-01 1.009e-01 2.005e-01 1.017e-01 1.057e-01 1.972e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.291e-01 0.000e+00  8.652e+03 3.303e-02 4.370e-01 2.267e-01 3.863e-02 1.560e-02 1.209e-01 1.076e-01 2.066e-01 1.040e-01 1.083e-01 1.986e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.351e-01 0.000e+00  8.941e+03 3.197e-02 4.390e-01 2.259e-01 4.042e-02 1.522e-02 1.284e-01 1.139e-01 2.097e-01 1.062e-01 1.106e-01 1.975e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.395e-01 0.000e+00  9.157e+03 3.122e-02 4.404e-01 2.252e-01 4.171e-02 1.504e-02 1.344e-01 1.188e-01 2.132e-01 1.078e-01 1.124e-01 1.978e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.418e-01 0.000e+00  9.270e+03 3.084e-02 4.411e-01 2.249e-01 4.238e-02 1.495e-02 1.377e-01 1.215e-01 2.145e-01 1.086e-01 1.134e-01 1.975e+00 4.400e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.773e-02 0.000e+00  2.631e+03 1.113e-01 1.936e-01 1.974e-01 1.602e-02 1.992e-02 3.348e-02 3.271e-02 3.468e-02 6.817e-02 6.906e-02 5.950e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.988e-02 0.000e+00  2.659e+03 1.101e-01 1.989e-01 1.993e-01 1.459e-02 1.985e-02 3.367e-02 3.289e-02 3.585e-02 6.830e-02 6.920e-02 5.895e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.002e-02 0.000e+00  2.661e+03 1.100e-01 1.992e-01 1.995e-01 1.450e-02 1.975e-02 3.369e-02 3.290e-02 3.578e-02 6.831e-02 6.921e-02 5.863e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.024e-02 0.000e+00  2.664e+03 1.099e-01 1.997e-01 1.997e-01 1.436e-02 1.980e-02 3.371e-02 3.292e-02 3.599e-02 6.832e-02 6.923e-02 5.874e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.060e-02 0.000e+00  2.669e+03 1.097e-01 2.006e-01 2.000e-01 1.414e-02 1.981e-02 3.374e-02 3.295e-02 3.625e-02 6.835e-02 6.925e-02 5.872e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.203e-02 0.000e+00  2.688e+03 1.089e-01 2.040e-01 2.012e-01 1.325e-02 1.995e-02 3.387e-02 3.307e-02 3.738e-02 6.844e-02 6.935e-02 5.890e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.519e-02 0.000e+00  2.732e+03 1.071e-01 2.116e-01 2.039e-01 1.142e-02 1.994e-02 3.418e-02 3.335e-02 3.937e-02 6.864e-02 6.957e-02 5.834e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.956e-02 0.000e+00  2.796e+03 1.047e-01 2.218e-01 2.074e-01 9.141e-03 1.999e-02 3.463e-02 3.376e-02 4.238e-02 6.894e-02 6.989e-02 6.148e-01 4.500e+03 #  p p > zp > l+ l-
7.732e+03 -7.828e-01  4.530e-02 0.000e+00  2.546e+02 9.577e-02 2.555e-01 2.180e-01 3.515e-03 1.122e-02 2.166e-02 2.184e-02 2.992e-02 5.906e-02 5.929e-02 5.180e-01 4.500e+03 #  p p > zp > l+ l-
6.588e+03 -6.935e-01  4.566e-02 0.000e+00  1.330e+02 9.146e-02 2.707e-01 2.223e-01 1.851e-03 8.732e-03 2.077e-02 2.101e-02 2.584e-02 5.826e-02 5.843e-02 4.436e-01 4.500e+03 #  p p > zp > l+ l-
6.114e+03 -6.379e-01  4.889e-02 0.000e+00  9.735e+01 8.584e-02 2.903e-01 2.271e-01 5.156e-04 7.754e-03 2.049e-02 2.074e-02 2.621e-02 5.799e-02 5.814e-02 4.520e-01 4.500e+03 #  p p > zp > l+ l-
5.883e+03 -6.042e-01  5.463e-02 0.000e+00  8.519e+01 7.907e-02 3.131e-01 2.318e-01 1.766e-04 3.787e-03 2.000e-02 2.058e-02 1.500e-02 5.925e-02 5.745e-02 2.532e-01 4.500e+03 #  p p > zp > l+ l-
5.173e+03 -4.546e-01  6.037e-02 0.000e+00  4.392e+01 6.112e-02 3.679e-01 2.391e-01 5.375e-03 4.179e-03 1.993e-02 2.066e-02 2.516e-02 5.223e-02 5.207e-02 4.817e-01 4.500e+03 #  p p > zp > l+ l-
5.310e+03 -4.911e-01  6.826e-02 0.000e+00  5.706e+01 5.890e-02 3.745e-01 2.392e-01 6.824e-03 4.137e-03 1.984e-02 2.060e-02 2.632e-02 5.349e-02 5.295e-02 4.921e-01 4.500e+03 #  p p > zp > l+ l-
4.659e+03 -2.344e-01  7.759e-02 0.000e+00  2.492e+01 2.163e-02 4.627e-01 2.252e-01 5.243e-02 8.907e-04 2.080e-02 2.131e-02 1.905e-02 4.991e-02 5.070e-02 3.817e-01 4.500e+03 #  p p > zp > l+ l-
4.580e+03 -1.677e-01  8.847e-02 0.000e+00  2.533e+01 1.041e-02 4.782e-01 2.075e-01 8.191e-02 2.559e-04 2.112e-02 2.150e-02 1.176e-02 4.944e-02 5.062e-02 2.379e-01 4.500e+03 #  p p > zp > l+ l-
4.542e+03 -1.228e-01  1.031e-01 0.000e+00  2.994e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 6.816e-05 2.139e-02 2.165e-02 7.077e-03 4.912e-02 5.038e-02 1.441e-01 4.500e+03 #  p p > zp > l+ l-
4.533e+03 -1.085e-01  1.188e-01 0.000e+00  3.795e+01 2.833e-03 4.783e-01 1.832e-01 1.164e-01 3.576e-05 2.162e-02 2.177e-02 6.036e-03 4.925e-02 5.037e-02 1.226e-01 4.500e+03 #  p p > zp > l+ l-
4.548e+03 -1.310e-01  1.346e-01 0.000e+00  4.960e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.880e-05 2.176e-02 2.186e-02 8.825e-03 4.936e-02 5.067e-02 1.788e-01 4.500e+03 #  p p > zp > l+ l-
4.595e+03 -1.831e-01  1.504e-01 0.000e+00  6.614e+01 4.795e-03 4.792e-01 1.907e-01 1.058e-01 1.619e-04 2.182e-02 2.192e-02 1.609e-02 4.980e-02 5.107e-02 3.231e-01 4.500e+03 #  p p > zp > l+ l-
4.693e+03 -2.575e-01  1.658e-01 0.000e+00  8.986e+01 7.377e-03 4.785e-01 1.980e-01 9.479e-02 4.386e-04 2.177e-02 2.195e-02 2.780e-02 5.030e-02 5.144e-02 5.527e-01 4.500e+03 #  p p > zp > l+ l-
4.839e+03 -3.354e-01  1.788e-01 0.000e+00  1.197e+02 1.019e-02 4.762e-01 2.041e-01 8.510e-02 8.765e-04 2.144e-02 2.189e-02 4.092e-02 5.103e-02 5.202e-02 8.019e-01 4.500e+03 #  p p > zp > l+ l-
5.040e+03 -4.136e-01  1.902e-01 0.000e+00  1.594e+02 1.298e-02 4.730e-01 2.089e-01 7.698e-02 1.931e-03 2.125e-02 2.180e-02 7.213e-02 5.156e-02 5.237e-02 1.399e+00 4.500e+03 #  p p > zp > l+ l-
5.316e+03 -4.927e-01  2.006e-01 0.000e+00  2.153e+02 1.575e-02 4.691e-01 2.128e-01 6.998e-02 3.032e-03 2.098e-02 2.173e-02 8.909e-02 5.473e-02 5.439e-02 1.628e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.103e-01 0.000e+00  7.959e+03 3.671e-02 4.297e-01 2.294e-01 3.285e-02 1.480e-02 1.006e-01 9.077e-02 1.740e-01 9.794e-02 1.015e-01 1.777e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.189e-01 0.000e+00  8.358e+03 3.496e-02 4.333e-01 2.282e-01 3.552e-02 1.471e-02 1.092e-01 9.798e-02 1.827e-01 1.006e-01 1.045e-01 1.816e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.272e-01 0.000e+00  8.753e+03 3.339e-02 4.364e-01 2.270e-01 3.804e-02 1.421e-02 1.185e-01 1.057e-01 1.869e-01 1.034e-01 1.075e-01 1.808e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.344e-01 0.000e+00  9.106e+03 3.211e-02 4.388e-01 2.260e-01 4.019e-02 1.389e-02 1.275e-01 1.131e-01 1.896e-01 1.059e-01 1.103e-01 1.791e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.405e-01 0.000e+00  9.414e+03 3.106e-02 4.407e-01 2.251e-01 4.199e-02 1.331e-02 1.358e-01 1.199e-01 1.935e-01 1.081e-01 1.128e-01 1.790e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.449e-01 0.000e+00  9.644e+03 3.033e-02 4.421e-01 2.244e-01 4.330e-02 1.317e-02 1.424e-01 1.253e-01 1.930e-01 1.098e-01 1.147e-01 1.757e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.473e-01 0.000e+00  9.765e+03 2.995e-02 4.427e-01 2.241e-01 4.398e-02 1.308e-02 1.460e-01 1.283e-01 1.945e-01 1.107e-01 1.157e-01 1.756e+00 4.500e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.834e-02 0.000e+00  2.698e+03 1.109e-01 1.951e-01 1.979e-01 1.560e-02 1.820e-02 3.353e-02 3.276e-02 3.202e-02 6.821e-02 6.910e-02 5.427e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.054e-02 0.000e+00  2.727e+03 1.097e-01 2.005e-01 1.999e-01 1.417e-02 1.812e-02 3.373e-02 3.295e-02 3.312e-02 6.834e-02 6.925e-02 5.372e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.069e-02 0.000e+00  2.729e+03 1.096e-01 2.008e-01 2.001e-01 1.408e-02 1.816e-02 3.375e-02 3.296e-02 3.326e-02 6.835e-02 6.926e-02 5.381e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.091e-02 0.000e+00  2.732e+03 1.095e-01 2.013e-01 2.002e-01 1.394e-02 1.809e-02 3.377e-02 3.298e-02 3.326e-02 6.837e-02 6.927e-02 5.357e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.128e-02 0.000e+00  2.737e+03 1.093e-01 2.022e-01 2.006e-01 1.371e-02 1.811e-02 3.380e-02 3.301e-02 3.350e-02 6.839e-02 6.929e-02 5.358e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.274e-02 0.000e+00  2.758e+03 1.085e-01 2.057e-01 2.018e-01 1.282e-02 1.818e-02 3.394e-02 3.313e-02 3.447e-02 6.848e-02 6.939e-02 5.356e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.597e-02 0.000e+00  2.804e+03 1.067e-01 2.134e-01 2.046e-01 1.099e-02 1.823e-02 3.426e-02 3.342e-02 3.646e-02 6.869e-02 6.962e-02 5.321e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  4.044e-02 0.000e+00  2.871e+03 1.042e-01 2.238e-01 2.081e-01 8.720e-03 1.828e-02 3.473e-02 3.385e-02 3.932e-02 6.900e-02 6.995e-02 5.699e-01 4.600e+03 #  p p > zp > l+ l-
8.224e+03 -8.002e-01  4.631e-02 0.000e+00  3.046e+02 9.579e-02 2.556e-01 2.180e-01 3.502e-03 1.103e-02 2.195e-02 2.212e-02 2.941e-02 5.932e-02 5.957e-02 5.025e-01 4.600e+03 #  p p > zp > l+ l-
6.895e+03 -7.090e-01  4.668e-02 0.000e+00  1.518e+02 9.148e-02 2.708e-01 2.222e-01 1.843e-03 7.568e-03 2.090e-02 2.113e-02 2.240e-02 5.837e-02 5.855e-02 3.837e-01 4.600e+03 #  p p > zp > l+ l-
5.914e+03 -5.882e-01  4.998e-02 0.000e+00  7.632e+01 8.167e-02 3.042e-01 2.301e-01 1.369e-04 3.289e-03 1.998e-02 2.051e-02 1.226e-02 5.855e-02 5.750e-02 2.094e-01 4.600e+03 #  p p > zp > l+ l-
6.068e+03 -6.123e-01  5.585e-02 0.000e+00  9.210e+01 7.871e-02 3.143e-01 2.319e-01 2.038e-04 6.173e-03 2.044e-02 2.070e-02 2.455e-02 5.794e-02 5.809e-02 4.237e-01 4.600e+03 #  p p > zp > l+ l-
5.918e+03 -5.890e-01  6.171e-02 0.000e+00  8.635e+01 7.250e-02 3.342e-01 2.352e-01 1.147e-03 3.041e-03 2.011e-02 2.061e-02 1.394e-02 5.810e-02 5.766e-02 2.399e-01 4.600e+03 #  p p > zp > l+ l-
4.926e+03 -3.262e-01  6.978e-02 0.000e+00  3.048e+01 3.831e-02 4.280e-01 2.372e-01 2.531e-02 1.909e-03 2.021e-02 2.088e-02 2.132e-02 5.063e-02 5.096e-02 4.211e-01 4.600e+03 #  p p > zp > l+ l-
4.770e+03 -2.396e-01  7.931e-02 0.000e+00  2.673e+01 2.163e-02 4.627e-01 2.251e-01 5.249e-02 7.496e-04 2.053e-02 2.112e-02 1.603e-02 5.008e-02 5.091e-02 3.201e-01 4.600e+03 #  p p > zp > l+ l-
4.685e+03 -1.714e-01  9.044e-02 0.000e+00  2.712e+01 1.041e-02 4.781e-01 2.075e-01 8.197e-02 2.155e-04 2.074e-02 2.128e-02 9.915e-03 4.996e-02 5.076e-02 1.984e-01 4.600e+03 #  p p > zp > l+ l-
4.645e+03 -1.255e-01  1.054e-01 0.000e+00  3.202e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 5.762e-05 2.096e-02 2.141e-02 5.985e-03 4.988e-02 5.076e-02 1.200e-01 4.600e+03 #  p p > zp > l+ l-
4.635e+03 -1.110e-01  1.215e-01 0.000e+00  4.057e+01 2.832e-03 4.782e-01 1.832e-01 1.164e-01 3.100e-05 2.115e-02 2.153e-02 5.173e-03 4.987e-02 5.084e-02 1.037e-01 4.600e+03 #  p p > zp > l+ l-
4.652e+03 -1.339e-01  1.376e-01 0.000e+00  5.306e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.090e-05 2.132e-02 2.164e-02 7.542e-03 5.002e-02 5.099e-02 1.508e-01 4.600e+03 #  p p > zp > l+ l-
4.702e+03 -1.872e-01  1.538e-01 0.000e+00  7.084e+01 4.794e-03 4.791e-01 1.906e-01 1.059e-01 1.397e-04 2.142e-02 2.172e-02 1.403e-02 5.023e-02 5.125e-02 2.793e-01 4.600e+03 #  p p > zp > l+ l-
4.807e+03 -2.632e-01  1.695e-01 0.000e+00  9.649e+01 7.376e-03 4.784e-01 1.979e-01 9.489e-02 3.710e-04 2.128e-02 2.173e-02 2.407e-02 5.071e-02 5.174e-02 4.746e-01 4.600e+03 #  p p > zp > l+ l-
4.964e+03 -3.428e-01  1.827e-01 0.000e+00  1.291e+02 1.019e-02 4.761e-01 2.040e-01 8.522e-02 1.035e-03 2.112e-02 2.170e-02 4.701e-02 5.138e-02 5.181e-02 9.149e-01 4.600e+03 #  p p > zp > l+ l-
5.181e+03 -4.228e-01  1.945e-01 0.000e+00  1.728e+02 1.298e-02 4.728e-01 2.088e-01 7.712e-02 1.788e-03 2.095e-02 2.162e-02 6.591e-02 5.342e-02 5.318e-02 1.234e+00 4.600e+03 #  p p > zp > l+ l-
5.480e+03 -5.037e-01  2.051e-01 0.000e+00  2.354e+02 1.575e-02 4.689e-01 2.126e-01 7.014e-02 2.768e-03 2.106e-02 2.168e-02 8.329e-02 5.510e-02 5.564e-02 1.512e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.150e-01 0.000e+00  8.356e+03 3.574e-02 4.317e-01 2.288e-01 3.430e-02 1.388e-02 1.051e-01 9.459e-02 1.699e-01 9.938e-02 1.031e-01 1.710e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.238e-01 0.000e+00  8.781e+03 3.402e-02 4.351e-01 2.275e-01 3.701e-02 1.299e-02 1.146e-01 1.024e-01 1.670e-01 1.022e-01 1.063e-01 1.634e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.322e-01 0.000e+00  9.201e+03 3.248e-02 4.381e-01 2.263e-01 3.956e-02 1.247e-02 1.247e-01 1.108e-01 1.722e-01 1.051e-01 1.095e-01 1.638e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.396e-01 0.000e+00  9.577e+03 3.121e-02 4.405e-01 2.252e-01 4.173e-02 1.230e-02 1.345e-01 1.189e-01 1.745e-01 1.078e-01 1.124e-01 1.619e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.458e-01 0.000e+00  9.904e+03 3.019e-02 4.423e-01 2.243e-01 4.355e-02 1.213e-02 1.437e-01 1.264e-01 1.829e-01 1.102e-01 1.151e-01 1.660e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.504e-01 0.000e+00  1.015e+04 2.946e-02 4.436e-01 2.236e-01 4.487e-02 1.198e-02 1.510e-01 1.324e-01 1.863e-01 1.120e-01 1.171e-01 1.664e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.528e-01 0.000e+00  1.028e+04 2.910e-02 4.442e-01 2.232e-01 4.555e-02 1.200e-02 1.550e-01 1.356e-01 1.879e-01 1.129e-01 1.182e-01 1.664e+00 4.600e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.896e-02 0.000e+00  2.765e+03 1.106e-01 1.966e-01 1.985e-01 1.519e-02 1.666e-02 3.359e-02 3.281e-02 2.963e-02 6.825e-02 6.914e-02 4.960e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.121e-02 0.000e+00  2.796e+03 1.093e-01 2.021e-01 2.005e-01 1.376e-02 1.662e-02 3.380e-02 3.300e-02 3.072e-02 6.838e-02 6.929e-02 4.918e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.136e-02 0.000e+00  2.798e+03 1.093e-01 2.024e-01 2.006e-01 1.366e-02 1.661e-02 3.381e-02 3.301e-02 3.077e-02 6.839e-02 6.930e-02 4.913e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.158e-02 0.000e+00  2.801e+03 1.091e-01 2.030e-01 2.008e-01 1.352e-02 1.664e-02 3.383e-02 3.303e-02 3.096e-02 6.841e-02 6.932e-02 4.919e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.196e-02 0.000e+00  2.807e+03 1.089e-01 2.039e-01 2.012e-01 1.330e-02 1.659e-02 3.387e-02 3.307e-02 3.105e-02 6.843e-02 6.934e-02 4.899e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.345e-02 0.000e+00  2.828e+03 1.081e-01 2.074e-01 2.025e-01 1.240e-02 1.665e-02 3.401e-02 3.320e-02 3.196e-02 6.853e-02 6.944e-02 4.896e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.675e-02 0.000e+00  2.877e+03 1.062e-01 2.152e-01 2.052e-01 1.057e-02 1.664e-02 3.434e-02 3.349e-02 3.384e-02 6.874e-02 6.968e-02 4.923e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  4.132e-02 0.000e+00  2.947e+03 1.037e-01 2.259e-01 2.087e-01 8.310e-03 1.688e-02 3.482e-02 3.393e-02 3.678e-02 6.906e-02 7.002e-02 5.326e-01 4.700e+03 #  p p > zp > l+ l-
8.777e+03 -8.176e-01  4.732e-02 0.000e+00  3.680e+02 9.581e-02 2.556e-01 2.180e-01 3.490e-03 1.072e-02 2.231e-02 2.245e-02 2.843e-02 5.964e-02 5.990e-02 4.806e-01 4.700e+03 #  p p > zp > l+ l-
7.223e+03 -7.244e-01  4.769e-02 0.000e+00  1.737e+02 9.150e-02 2.709e-01 2.222e-01 1.835e-03 7.280e-03 2.104e-02 2.126e-02 2.125e-02 5.850e-02 5.869e-02 3.633e-01 4.700e+03 #  p p > zp > l+ l-
6.124e+03 -6.010e-01  5.106e-02 0.000e+00  8.445e+01 8.169e-02 3.043e-01 2.301e-01 1.408e-04 5.496e-03 2.034e-02 2.061e-02 2.046e-02 5.786e-02 5.800e-02 3.536e-01 4.700e+03 #  p p > zp > l+ l-
5.953e+03 -5.734e-01  5.706e-02 0.000e+00  7.760e+01 7.483e-02 3.267e-01 2.341e-01 6.320e-04 2.597e-03 2.009e-02 2.054e-02 1.134e-02 5.762e-02 5.771e-02 1.968e-01 4.700e+03 #  p p > zp > l+ l-
5.276e+03 -4.174e-01  6.305e-02 0.000e+00  4.046e+01 5.478e-02 3.858e-01 2.399e-01 9.335e-03 2.505e-03 1.981e-02 2.051e-02 1.764e-02 5.331e-02 5.264e-02 3.309e-01 4.700e+03 #  p p > zp > l+ l-
5.864e+03 -5.575e-01  7.130e-02 0.000e+00  8.356e+01 6.301e-02 3.629e-01 2.383e-01 4.704e-03 2.419e-03 2.000e-02 2.055e-02 1.393e-02 5.912e-02 5.734e-02 2.356e-01 4.700e+03 #  p p > zp > l+ l-
4.881e+03 -2.448e-01  8.104e-02 0.000e+00  2.863e+01 2.163e-02 4.627e-01 2.250e-01 5.255e-02 6.307e-04 2.026e-02 2.095e-02 1.350e-02 5.031e-02 5.112e-02 2.683e-01 4.700e+03 #  p p > zp > l+ l-
4.791e+03 -1.751e-01  9.240e-02 0.000e+00  2.899e+01 1.041e-02 4.781e-01 2.074e-01 8.202e-02 1.834e-04 2.048e-02 2.111e-02 8.406e-03 5.010e-02 5.098e-02 1.678e-01 4.700e+03 #  p p > zp > l+ l-
4.748e+03 -1.283e-01  1.076e-01 0.000e+00  3.420e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.948e-05 2.071e-02 2.123e-02 5.141e-03 5.007e-02 5.095e-02 1.027e-01 4.700e+03 #  p p > zp > l+ l-
4.738e+03 -1.134e-01  1.241e-01 0.000e+00  4.332e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.627e-05 2.087e-02 2.134e-02 4.425e-03 5.010e-02 5.103e-02 8.832e-02 4.700e+03 #  p p > zp > l+ l-
4.755e+03 -1.368e-01  1.406e-01 0.000e+00  5.667e+01 3.184e-03 4.783e-01 1.845e-01 1.145e-01 4.504e-05 2.102e-02 2.146e-02 6.703e-03 5.019e-02 5.119e-02 1.336e-01 4.700e+03 #  p p > zp > l+ l-
4.809e+03 -1.913e-01  1.571e-01 0.000e+00  7.576e+01 4.793e-03 4.790e-01 1.905e-01 1.059e-01 1.220e-04 2.102e-02 2.153e-02 1.210e-02 5.054e-02 5.152e-02 2.394e-01 4.700e+03 #  p p > zp > l+ l-
4.921e+03 -2.690e-01  1.732e-01 0.000e+00  1.035e+02 7.375e-03 4.783e-01 1.978e-01 9.498e-02 3.274e-04 2.100e-02 2.155e-02 2.139e-02 5.113e-02 5.152e-02 4.184e-01 4.700e+03 #  p p > zp > l+ l-
6.054e+03 -5.902e-01  1.867e-01 0.000e+00  2.800e+02 2.299e-02 4.579e-01 2.217e-01 5.362e-02 2.384e-03 2.262e-02 2.274e-02 4.711e-02 5.992e-02 6.020e-02 7.863e-01 4.700e+03 #  p p > zp > l+ l-
5.324e+03 -4.320e-01  1.987e-01 0.000e+00  1.872e+02 1.298e-02 4.727e-01 2.086e-01 7.725e-02 1.673e-03 2.077e-02 2.152e-02 6.106e-02 5.454e-02 5.414e-02 1.120e+00 4.700e+03 #  p p > zp > l+ l-
5.649e+03 -5.146e-01  2.096e-01 0.000e+00  2.572e+02 1.575e-02 4.688e-01 2.124e-01 7.029e-02 2.708e-03 2.116e-02 2.179e-02 7.897e-02 5.625e-02 5.736e-02 1.404e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.197e-01 0.000e+00  8.766e+03 3.482e-02 4.336e-01 2.281e-01 3.574e-02 1.183e-02 1.100e-01 9.863e-02 1.510e-01 1.009e-01 1.048e-01 1.497e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.287e-01 0.000e+00  9.217e+03 3.312e-02 4.369e-01 2.268e-01 3.848e-02 1.162e-02 1.203e-01 1.071e-01 1.542e-01 1.039e-01 1.081e-01 1.484e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.373e-01 0.000e+00  9.664e+03 3.160e-02 4.397e-01 2.255e-01 4.106e-02 1.140e-02 1.314e-01 1.163e-01 1.641e-01 1.069e-01 1.115e-01 1.534e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.448e-01 0.000e+00  1.006e+04 3.035e-02 4.420e-01 2.244e-01 4.325e-02 1.127e-02 1.422e-01 1.251e-01 1.681e-01 1.098e-01 1.146e-01 1.531e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.511e-01 0.000e+00  1.041e+04 2.935e-02 4.438e-01 2.235e-01 4.509e-02 1.110e-02 1.523e-01 1.334e-01 1.718e-01 1.123e-01 1.174e-01 1.530e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.558e-01 0.000e+00  1.067e+04 2.864e-02 4.450e-01 2.228e-01 4.642e-02 1.098e-02 1.603e-01 1.399e-01 1.745e-01 1.142e-01 1.196e-01 1.528e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.583e-01 0.000e+00  1.081e+04 2.827e-02 4.457e-01 2.224e-01 4.710e-02 1.087e-02 1.648e-01 1.435e-01 1.757e-01 1.152e-01 1.207e-01 1.525e+00 4.700e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.957e-02 0.000e+00  2.832e+03 1.102e-01 1.981e-01 1.991e-01 1.479e-02 1.550e-02 3.364e-02 3.287e-02 2.786e-02 6.828e-02 6.918e-02 4.607e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.187e-02 0.000e+00  2.865e+03 1.090e-01 2.036e-01 2.011e-01 1.335e-02 1.526e-02 3.386e-02 3.306e-02 2.851e-02 6.843e-02 6.933e-02 4.507e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.202e-02 0.000e+00  2.867e+03 1.089e-01 2.040e-01 2.012e-01 1.325e-02 1.524e-02 3.387e-02 3.307e-02 2.858e-02 6.844e-02 6.935e-02 4.499e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.225e-02 0.000e+00  2.871e+03 1.088e-01 2.046e-01 2.014e-01 1.312e-02 1.522e-02 3.389e-02 3.309e-02 2.864e-02 6.845e-02 6.936e-02 4.490e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.264e-02 0.000e+00  2.876e+03 1.085e-01 2.055e-01 2.018e-01 1.289e-02 1.523e-02 3.393e-02 3.312e-02 2.884e-02 6.847e-02 6.939e-02 4.489e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.417e-02 0.000e+00  2.899e+03 1.077e-01 2.091e-01 2.031e-01 1.199e-02 1.531e-02 3.408e-02 3.326e-02 2.973e-02 6.857e-02 6.949e-02 4.492e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.753e-02 0.000e+00  2.950e+03 1.058e-01 2.171e-01 2.058e-01 1.016e-02 1.535e-02 3.442e-02 3.357e-02 3.148e-02 6.880e-02 6.974e-02 4.576e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  4.220e-02 0.000e+00  3.025e+03 1.032e-01 2.279e-01 2.094e-01 7.913e-03 1.542e-02 3.492e-02 3.402e-02 3.410e-02 6.912e-02 7.009e-02 4.933e-01 4.800e+03 #  p p > zp > l+ l-
9.407e+03 -8.350e-01  4.832e-02 0.000e+00  4.503e+02 9.583e-02 2.557e-01 2.179e-01 3.477e-03 1.044e-02 2.275e-02 2.286e-02 2.785e-02 6.002e-02 6.031e-02 4.640e-01 4.800e+03 #  p p > zp > l+ l-
7.576e+03 -7.398e-01  4.871e-02 0.000e+00  1.994e+02 9.151e-02 2.709e-01 2.222e-01 1.827e-03 7.120e-03 2.120e-02 2.141e-02 2.107e-02 5.864e-02 5.884e-02 3.593e-01 4.800e+03 #  p p > zp > l+ l-
6.342e+03 -6.138e-01  5.215e-02 0.000e+00  9.348e+01 8.170e-02 3.043e-01 2.301e-01 1.448e-04 4.864e-03 2.041e-02 2.067e-02 1.801e-02 5.792e-02 5.806e-02 3.110e-01 4.800e+03 #  p p > zp > l+ l-
5.801e+03 -5.215e-01  5.827e-02 0.000e+00  6.214e+01 6.945e-02 3.433e-01 2.366e-01 1.891e-03 3.803e-03 1.980e-02 2.034e-02 1.894e-02 5.791e-02 5.675e-02 3.271e-01 4.800e+03 #  p p > zp > l+ l-
5.908e+03 -5.426e-01  6.440e-02 0.000e+00  7.371e+01 6.661e-02 3.521e-01 2.375e-01 2.984e-03 2.090e-03 1.996e-02 2.048e-02 1.104e-02 5.853e-02 5.748e-02 1.886e-01 4.800e+03 #  p p > zp > l+ l-
5.173e+03 -3.403e-01  7.281e-02 0.000e+00  3.522e+01 3.831e-02 4.280e-01 2.371e-01 2.542e-02 1.285e-03 1.986e-02 2.059e-02 1.439e-02 5.215e-02 5.200e-02 2.759e-01 4.800e+03 #  p p > zp > l+ l-
4.994e+03 -2.500e-01  8.276e-02 0.000e+00  3.064e+01 2.163e-02 4.627e-01 2.249e-01 5.262e-02 5.287e-04 2.009e-02 2.079e-02 1.132e-02 5.087e-02 5.118e-02 2.225e-01 4.800e+03 #  p p > zp > l+ l-
4.897e+03 -1.789e-01  9.437e-02 0.000e+00  3.095e+01 1.040e-02 4.781e-01 2.073e-01 8.208e-02 1.558e-04 2.026e-02 2.093e-02 7.154e-03 5.039e-02 5.102e-02 1.420e-01 4.800e+03 #  p p > zp > l+ l-
4.851e+03 -1.310e-01  1.099e-01 0.000e+00  3.647e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.234e-05 2.041e-02 2.107e-02 4.405e-03 5.032e-02 5.120e-02 8.755e-02 4.800e+03 #  p p > zp > l+ l-
4.840e+03 -1.158e-01  1.268e-01 0.000e+00  4.619e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.275e-05 2.056e-02 2.118e-02 3.845e-03 5.044e-02 5.127e-02 7.623e-02 4.800e+03 #  p p > zp > l+ l-
4.859e+03 -1.397e-01  1.436e-01 0.000e+00  6.045e+01 3.183e-03 4.783e-01 1.844e-01 1.145e-01 3.798e-05 2.065e-02 2.128e-02 5.693e-03 5.058e-02 5.145e-02 1.126e-01 4.800e+03 #  p p > zp > l+ l-
4.916e+03 -1.953e-01  1.604e-01 0.000e+00  8.093e+01 4.793e-03 4.790e-01 1.904e-01 1.060e-01 1.073e-04 2.076e-02 2.135e-02 1.078e-02 5.094e-02 5.134e-02 2.116e-01 4.800e+03 #  p p > zp > l+ l-
5.036e+03 -2.747e-01  1.769e-01 0.000e+00  1.108e+02 7.374e-03 4.782e-01 1.977e-01 9.507e-02 3.943e-04 2.079e-02 2.139e-02 2.549e-02 5.128e-02 5.200e-02 4.971e-01 4.800e+03 #  p p > zp > l+ l-
5.216e+03 -3.577e-01  1.907e-01 0.000e+00  1.495e+02 1.018e-02 4.759e-01 2.037e-01 8.545e-02 8.496e-04 2.071e-02 2.138e-02 4.000e-02 5.333e-02 5.322e-02 7.501e-01 4.800e+03 #  p p > zp > l+ l-
5.970e+03 -5.542e-01  2.029e-01 0.000e+00  2.841e+02 1.854e-02 4.649e-01 2.163e-01 6.347e-02 2.885e-03 2.238e-02 2.274e-02 4.657e-02 5.980e-02 6.008e-02 7.788e-01 4.800e+03 #  p p > zp > l+ l-
5.821e+03 -5.256e-01  2.140e-01 0.000e+00  2.809e+02 1.575e-02 4.687e-01 2.122e-01 7.045e-02 2.520e-03 2.159e-02 2.226e-02 7.417e-02 5.970e-02 5.903e-02 1.242e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.243e-01 0.000e+00  9.190e+03 3.392e-02 4.353e-01 2.274e-01 3.717e-02 1.084e-02 1.152e-01 1.029e-01 1.433e-01 1.024e-01 1.065e-01 1.399e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.335e-01 0.000e+00  9.669e+03 3.225e-02 4.385e-01 2.261e-01 3.994e-02 1.067e-02 1.264e-01 1.122e-01 1.489e-01 1.056e-01 1.100e-01 1.410e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.423e-01 0.000e+00  1.014e+04 3.075e-02 4.413e-01 2.248e-01 4.254e-02 1.047e-02 1.385e-01 1.221e-01 1.539e-01 1.088e-01 1.136e-01 1.414e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.500e-01 0.000e+00  1.057e+04 2.953e-02 4.435e-01 2.236e-01 4.476e-02 1.024e-02 1.504e-01 1.318e-01 1.577e-01 1.118e-01 1.169e-01 1.410e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.565e-01 0.000e+00  1.094e+04 2.854e-02 4.452e-01 2.227e-01 4.660e-02 1.036e-02 1.615e-01 1.409e-01 1.608e-01 1.145e-01 1.199e-01 1.405e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.613e-01 0.000e+00  1.121e+04 2.784e-02 4.464e-01 2.220e-01 4.794e-02 1.018e-02 1.704e-01 1.480e-01 1.653e-01 1.165e-01 1.221e-01 1.419e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.638e-01 0.000e+00  1.136e+04 2.748e-02 4.470e-01 2.216e-01 4.862e-02 1.007e-02 1.753e-01 1.520e-01 1.651e-01 1.176e-01 1.234e-01 1.404e+00 4.800e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.019e-02 0.000e+00  2.900e+03 1.099e-01 1.996e-01 1.996e-01 1.439e-02 1.426e-02 3.370e-02 3.292e-02 2.589e-02 6.832e-02 6.922e-02 4.231e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.253e-02 0.000e+00  2.935e+03 1.086e-01 2.052e-01 2.017e-01 1.295e-02 1.401e-02 3.392e-02 3.312e-02 2.648e-02 6.847e-02 6.938e-02 4.130e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.269e-02 0.000e+00  2.937e+03 1.085e-01 2.056e-01 2.018e-01 1.285e-02 1.401e-02 3.394e-02 3.313e-02 2.655e-02 6.848e-02 6.939e-02 4.128e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.293e-02 0.000e+00  2.940e+03 1.084e-01 2.062e-01 2.020e-01 1.271e-02 1.399e-02 3.396e-02 3.315e-02 2.662e-02 6.849e-02 6.941e-02 4.120e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.332e-02 0.000e+00  2.946e+03 1.082e-01 2.071e-01 2.023e-01 1.248e-02 1.399e-02 3.400e-02 3.318e-02 2.678e-02 6.852e-02 6.943e-02 4.115e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.488e-02 0.000e+00  2.970e+03 1.073e-01 2.108e-01 2.037e-01 1.159e-02 1.412e-02 3.415e-02 3.332e-02 2.773e-02 6.862e-02 6.954e-02 4.135e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.832e-02 0.000e+00  3.024e+03 1.054e-01 2.189e-01 2.064e-01 9.759e-03 1.416e-02 3.450e-02 3.364e-02 2.941e-02 6.885e-02 6.979e-02 4.272e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  4.308e-02 0.000e+00  3.102e+03 1.027e-01 2.299e-01 2.100e-01 7.527e-03 1.406e-02 3.502e-02 3.411e-02 3.142e-02 6.919e-02 7.016e-02 4.541e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  4.933e-02 0.000e+00  3.212e+03 9.915e-02 2.439e-01 2.143e-01 5.112e-03 1.406e-02 3.575e-02 3.477e-02 3.456e-02 6.966e-02 7.067e-02 4.961e-01 4.900e+03 #  p p > zp > l+ l-
7.958e+03 -7.552e-01  4.972e-02 0.000e+00  2.299e+02 9.153e-02 2.710e-01 2.222e-01 1.820e-03 7.101e-03 2.137e-02 2.158e-02 2.102e-02 5.881e-02 5.901e-02 3.574e-01 4.900e+03 #  p p > zp > l+ l-
6.569e+03 -6.266e-01  5.324e-02 0.000e+00  1.035e+02 8.171e-02 3.044e-01 2.300e-01 1.491e-04 4.449e-03 2.048e-02 2.073e-02 1.659e-02 5.798e-02 5.813e-02 2.861e-01 4.900e+03 #  p p > zp > l+ l-
5.977e+03 -5.323e-01  5.949e-02 0.000e+00  6.777e+01 6.946e-02 3.433e-01 2.366e-01 1.911e-03 1.792e-03 2.005e-02 2.045e-02 8.852e-03 5.763e-02 5.774e-02 1.536e-01 4.900e+03 #  p p > zp > l+ l-
6.068e+03 -5.495e-01  6.574e-02 0.000e+00  7.894e+01 6.623e-02 3.533e-01 2.375e-01 3.160e-03 1.671e-03 2.029e-02 2.056e-02 8.909e-03 5.781e-02 5.795e-02 1.541e-01 4.900e+03 #  p p > zp > l+ l-
5.875e+03 -5.118e-01  7.433e-02 0.000e+00  7.314e+01 5.674e-02 3.807e-01 2.393e-01 8.339e-03 1.584e-03 1.990e-02 2.047e-02 1.070e-02 5.920e-02 5.733e-02 1.807e-01 4.900e+03 #  p p > zp > l+ l-
5.106e+03 -2.552e-01  8.449e-02 0.000e+00  3.274e+01 2.163e-02 4.626e-01 2.249e-01 5.268e-02 4.533e-04 1.997e-02 2.065e-02 9.802e-03 5.122e-02 5.169e-02 1.914e-01 4.900e+03 #  p p > zp > l+ l-
5.003e+03 -1.826e-01  9.634e-02 0.000e+00  3.300e+01 1.040e-02 4.780e-01 2.073e-01 8.214e-02 1.316e-04 2.011e-02 2.080e-02 6.049e-03 5.089e-02 5.124e-02 1.189e-01 4.900e+03 #  p p > zp > l+ l-
4.955e+03 -1.337e-01  1.122e-01 0.000e+00  3.885e+01 4.619e-03 4.799e-01 1.909e-01 1.059e-01 3.664e-05 2.024e-02 2.092e-02 3.806e-03 5.074e-02 5.110e-02 7.501e-02 4.900e+03 #  p p > zp > l+ l-
4.943e+03 -1.182e-01  1.294e-01 0.000e+00  4.918e+01 2.832e-03 4.781e-01 1.831e-01 1.166e-01 2.021e-05 2.037e-02 2.103e-02 3.414e-03 5.075e-02 5.114e-02 6.727e-02 4.900e+03 #  p p > zp > l+ l-
4.962e+03 -1.426e-01  1.466e-01 0.000e+00  6.440e+01 3.183e-03 4.782e-01 1.844e-01 1.146e-01 3.339e-05 2.046e-02 2.113e-02 5.023e-03 5.098e-02 5.132e-02 9.853e-02 4.900e+03 #  p p > zp > l+ l-
5.024e+03 -1.994e-01  1.638e-01 0.000e+00  8.633e+01 4.792e-03 4.789e-01 1.903e-01 1.061e-01 1.255e-04 2.059e-02 2.121e-02 9.684e-03 5.112e-02 5.172e-02 1.894e-01 4.900e+03 #  p p > zp > l+ l-
5.151e+03 -2.804e-01  1.806e-01 0.000e+00  1.186e+02 7.373e-03 4.781e-01 1.976e-01 9.517e-02 3.634e-04 2.061e-02 2.125e-02 2.330e-02 5.259e-02 5.257e-02 4.431e-01 4.900e+03 #  p p > zp > l+ l-
5.345e+03 -3.652e-01  1.946e-01 0.000e+00  1.607e+02 1.018e-02 4.758e-01 2.036e-01 8.556e-02 7.951e-04 2.058e-02 2.130e-02 3.669e-02 5.475e-02 5.403e-02 6.701e-01 4.900e+03 #  p p > zp > l+ l-
5.617e+03 -4.503e-01  2.071e-01 0.000e+00  2.192e+02 1.298e-02 4.725e-01 2.083e-01 7.753e-02 1.468e-03 2.090e-02 2.151e-02 5.164e-02 5.605e-02 5.678e-02 9.213e-01 4.900e+03 #  p p > zp > l+ l-
5.999e+03 -5.365e-01  2.185e-01 0.000e+00  3.066e+02 1.574e-02 4.685e-01 2.120e-01 7.060e-02 2.337e-03 2.299e-02 2.308e-02 7.057e-02 6.023e-02 6.054e-02 1.172e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.290e-01 0.000e+00  9.629e+03 3.306e-02 4.370e-01 2.268e-01 3.859e-02 9.984e-03 1.207e-01 1.075e-01 1.356e-01 1.040e-01 1.082e-01 1.304e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.384e-01 0.000e+00  1.014e+04 3.141e-02 4.401e-01 2.254e-01 4.139e-02 9.728e-03 1.329e-01 1.175e-01 1.401e-01 1.074e-01 1.120e-01 1.305e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.474e-01 0.000e+00  1.064e+04 2.994e-02 4.428e-01 2.240e-01 4.401e-02 9.780e-03 1.462e-01 1.284e-01 1.440e-01 1.108e-01 1.158e-01 1.300e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.552e-01 0.000e+00  1.109e+04 2.873e-02 4.449e-01 2.229e-01 4.624e-02 9.507e-03 1.592e-01 1.390e-01 1.487e-01 1.139e-01 1.193e-01 1.305e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.618e-01 0.000e+00  1.148e+04 2.776e-02 4.465e-01 2.219e-01 4.809e-02 9.334e-03 1.715e-01 1.489e-01 1.522e-01 1.168e-01 1.224e-01 1.304e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.667e-01 0.000e+00  1.177e+04 2.707e-02 4.477e-01 2.211e-01 4.943e-02 9.263e-03 1.813e-01 1.568e-01 1.520e-01 1.189e-01 1.248e-01 1.278e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.693e-01 0.000e+00  1.193e+04 2.672e-02 4.482e-01 2.208e-01 5.012e-02 9.096e-03 1.867e-01 1.611e-01 1.523e-01 1.201e-01 1.261e-01 1.268e+00 4.900e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.081e-02 0.000e+00  2.969e+03 1.096e-01 2.011e-01 2.002e-01 1.400e-02 1.315e-02 3.376e-02 3.297e-02 2.410e-02 6.836e-02 6.926e-02 3.895e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.320e-02 0.000e+00  3.005e+03 1.082e-01 2.068e-01 2.022e-01 1.255e-02 1.290e-02 3.398e-02 3.317e-02 2.466e-02 6.851e-02 6.943e-02 3.796e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.336e-02 0.000e+00  3.007e+03 1.081e-01 2.072e-01 2.024e-01 1.246e-02 1.290e-02 3.400e-02 3.319e-02 2.470e-02 6.852e-02 6.944e-02 3.794e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.360e-02 0.000e+00  3.011e+03 1.080e-01 2.078e-01 2.026e-01 1.232e-02 1.287e-02 3.402e-02 3.321e-02 2.475e-02 6.854e-02 6.945e-02 3.783e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.400e-02 0.000e+00  3.017e+03 1.078e-01 2.087e-01 2.029e-01 1.209e-02 1.289e-02 3.406e-02 3.324e-02 2.495e-02 6.856e-02 6.948e-02 3.784e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.559e-02 0.000e+00  3.042e+03 1.069e-01 2.125e-01 2.042e-01 1.119e-02 1.301e-02 3.422e-02 3.339e-02 2.586e-02 6.867e-02 6.959e-02 3.802e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.910e-02 0.000e+00  3.098e+03 1.049e-01 2.207e-01 2.070e-01 9.369e-03 1.308e-02 3.458e-02 3.371e-02 2.752e-02 6.890e-02 6.985e-02 3.994e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  4.396e-02 0.000e+00  3.181e+03 1.022e-01 2.319e-01 2.107e-01 7.153e-03 1.300e-02 3.512e-02 3.420e-02 2.954e-02 6.925e-02 7.023e-02 4.265e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  5.034e-02 0.000e+00  3.296e+03 9.858e-02 2.461e-01 2.150e-01 4.775e-03 1.235e-02 3.588e-02 3.489e-02 3.081e-02 6.974e-02 7.076e-02 4.418e-01 5.000e+03 #  p p > zp > l+ l-
8.372e+03 -7.706e-01  5.074e-02 0.000e+00  2.664e+02 9.155e-02 2.710e-01 2.222e-01 1.812e-03 6.848e-03 2.158e-02 2.177e-02 2.025e-02 5.899e-02 5.921e-02 3.433e-01 5.000e+03 #  p p > zp > l+ l-
6.806e+03 -6.394e-01  5.432e-02 0.000e+00  1.147e+02 8.173e-02 3.044e-01 2.300e-01 1.535e-04 4.081e-03 2.055e-02 2.080e-02 1.522e-02 5.805e-02 5.820e-02 2.622e-01 5.000e+03 #  p p > zp > l+ l-
6.157e+03 -5.432e-01  6.070e-02 0.000e+00  7.388e+01 6.947e-02 3.434e-01 2.365e-01 1.931e-03 2.959e-03 2.022e-02 2.050e-02 1.460e-02 5.774e-02 5.788e-02 2.528e-01 5.000e+03 #  p p > zp > l+ l-
5.941e+03 -5.002e-01  6.708e-02 0.000e+00  6.508e+01 6.066e-02 3.695e-01 2.390e-01 5.795e-03 1.377e-03 1.993e-02 2.041e-02 8.411e-03 5.747e-02 5.753e-02 1.464e-01 5.000e+03 #  p p > zp > l+ l-
5.824e+03 -4.736e-01  7.585e-02 0.000e+00  6.455e+01 5.194e-02 3.938e-01 2.395e-01 1.185e-02 1.279e-03 1.983e-02 2.037e-02 9.675e-03 5.859e-02 5.693e-02 1.651e-01 5.000e+03 #  p p > zp > l+ l-
5.220e+03 -2.604e-01  8.621e-02 0.000e+00  3.495e+01 2.163e-02 4.626e-01 2.248e-01 5.274e-02 3.765e-04 1.983e-02 2.054e-02 8.064e-03 5.216e-02 5.227e-02 1.546e-01 5.000e+03 #  p p > zp > l+ l-
5.110e+03 -1.863e-01  9.830e-02 0.000e+00  3.515e+01 1.040e-02 4.780e-01 2.072e-01 8.219e-02 1.162e-04 1.999e-02 2.067e-02 5.316e-03 5.124e-02 5.171e-02 1.037e-01 5.000e+03 #  p p > zp > l+ l-
5.058e+03 -1.365e-01  1.145e-01 0.000e+00  4.133e+01 4.619e-03 4.798e-01 1.908e-01 1.060e-01 3.219e-05 2.009e-02 2.078e-02 3.343e-03 5.098e-02 5.154e-02 6.557e-02 5.000e+03 #  p p > zp > l+ l-
5.045e+03 -1.206e-01  1.320e-01 0.000e+00  5.231e+01 2.831e-03 4.781e-01 1.830e-01 1.166e-01 1.792e-05 2.021e-02 2.089e-02 3.025e-03 5.100e-02 5.158e-02 5.931e-02 5.000e+03 #  p p > zp > l+ l-
5.066e+03 -1.456e-01  1.496e-01 0.000e+00  6.853e+01 3.183e-03 4.782e-01 1.843e-01 1.146e-01 3.118e-05 2.033e-02 2.099e-02 4.777e-03 5.125e-02 5.180e-02 9.321e-02 5.000e+03 #  p p > zp > l+ l-
5.131e+03 -2.035e-01  1.671e-01 0.000e+00  9.199e+01 4.792e-03 4.788e-01 1.903e-01 1.061e-01 1.140e-04 2.043e-02 2.108e-02 1.121e-02 5.202e-02 5.225e-02 2.155e-01 5.000e+03 #  p p > zp > l+ l-
5.268e+03 -2.861e-01  1.843e-01 0.000e+00  1.267e+02 7.373e-03 4.780e-01 1.975e-01 9.526e-02 3.304e-04 2.045e-02 2.114e-02 2.140e-02 5.379e-02 5.332e-02 3.978e-01 5.000e+03 #  p p > zp > l+ l-
6.172e+03 -5.458e-01  1.986e-01 0.000e+00  2.784e+02 1.872e-02 4.647e-01 2.167e-01 6.293e-02 1.373e-03 2.254e-02 2.267e-02 3.407e-02 5.984e-02 6.012e-02 5.693e-01 5.000e+03 #  p p > zp > l+ l-
6.040e+03 -5.208e-01  2.114e-01 0.000e+00  2.827e+02 1.583e-02 4.686e-01 2.124e-01 7.015e-02 1.221e-03 2.267e-02 2.278e-02 3.592e-02 5.995e-02 6.024e-02 5.991e-01 5.000e+03 #  p p > zp > l+ l-
6.181e+03 -5.475e-01  2.229e-01 0.000e+00  3.346e+02 1.574e-02 4.684e-01 2.118e-01 7.076e-02 2.230e-03 2.322e-02 2.330e-02 6.780e-02 6.043e-02 6.075e-02 1.122e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.337e-01 0.000e+00  1.008e+04 3.222e-02 4.386e-01 2.261e-01 3.999e-02 9.418e-03 1.266e-01 1.124e-01 1.272e-01 1.056e-01 1.101e-01 1.204e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.433e-01 0.000e+00  1.062e+04 3.060e-02 4.416e-01 2.247e-01 4.281e-02 9.119e-03 1.399e-01 1.233e-01 1.323e-01 1.092e-01 1.140e-01 1.212e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.524e-01 0.000e+00  1.115e+04 2.915e-02 4.442e-01 2.233e-01 4.545e-02 8.793e-03 1.544e-01 1.351e-01 1.369e-01 1.128e-01 1.180e-01 1.214e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.604e-01 0.000e+00  1.163e+04 2.796e-02 4.462e-01 2.221e-01 4.769e-02 8.642e-03 1.687e-01 1.467e-01 1.374e-01 1.161e-01 1.217e-01 1.183e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.672e-01 0.000e+00  1.204e+04 2.701e-02 4.478e-01 2.211e-01 4.956e-02 8.467e-03 1.823e-01 1.576e-01 1.427e-01 1.191e-01 1.251e-01 1.198e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.722e-01 0.000e+00  1.235e+04 2.633e-02 4.489e-01 2.203e-01 5.091e-02 8.345e-03 1.931e-01 1.663e-01 1.425e-01 1.214e-01 1.276e-01 1.174e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.747e-01 0.000e+00  1.252e+04 2.599e-02 4.494e-01 2.200e-01 5.160e-02 8.170e-03 1.991e-01 1.710e-01 1.452e-01 1.226e-01 1.290e-01 1.184e+00 5.000e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.142e-02 0.000e+00  3.037e+03 1.092e-01 2.026e-01 2.007e-01 1.362e-02 1.211e-02 3.382e-02 3.302e-02 2.247e-02 6.840e-02 6.930e-02 3.581e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.386e-02 0.000e+00  3.075e+03 1.079e-01 2.084e-01 2.028e-01 1.217e-02 1.184e-02 3.405e-02 3.323e-02 2.287e-02 6.855e-02 6.947e-02 3.477e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.403e-02 0.000e+00  3.078e+03 1.078e-01 2.088e-01 2.029e-01 1.207e-02 1.183e-02 3.407e-02 3.325e-02 2.290e-02 6.856e-02 6.948e-02 3.473e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.427e-02 0.000e+00  3.082e+03 1.076e-01 2.094e-01 2.031e-01 1.193e-02 1.179e-02 3.409e-02 3.327e-02 2.293e-02 6.858e-02 6.950e-02 3.459e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.468e-02 0.000e+00  3.088e+03 1.074e-01 2.103e-01 2.035e-01 1.170e-02 1.176e-02 3.413e-02 3.330e-02 2.305e-02 6.861e-02 6.953e-02 3.446e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.630e-02 0.000e+00  3.114e+03 1.065e-01 2.142e-01 2.048e-01 1.081e-02 1.200e-02 3.429e-02 3.345e-02 2.413e-02 6.871e-02 6.965e-02 3.512e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.988e-02 0.000e+00  3.174e+03 1.045e-01 2.225e-01 2.076e-01 8.988e-03 1.207e-02 3.467e-02 3.379e-02 2.573e-02 6.896e-02 6.991e-02 3.731e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  4.484e-02 0.000e+00  3.260e+03 1.017e-01 2.339e-01 2.113e-01 6.791e-03 1.198e-02 3.522e-02 3.429e-02 2.755e-02 6.932e-02 7.030e-02 3.974e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  5.134e-02 0.000e+00  3.382e+03 9.801e-02 2.483e-01 2.156e-01 4.452e-03 1.188e-02 3.601e-02 3.500e-02 3.011e-02 6.983e-02 7.084e-02 4.312e-01 5.100e+03 #  p p > zp > l+ l-
8.825e+03 -7.860e-01  5.175e-02 0.000e+00  3.104e+02 9.157e-02 2.711e-01 2.221e-01 1.805e-03 6.807e-03 2.182e-02 2.199e-02 2.016e-02 5.921e-02 5.944e-02 3.405e-01 5.100e+03 #  p p > zp > l+ l-
7.054e+03 -6.521e-01  5.541e-02 0.000e+00  1.272e+02 8.174e-02 3.045e-01 2.300e-01 1.581e-04 3.945e-03 2.063e-02 2.088e-02 1.469e-02 5.812e-02 5.828e-02 2.527e-01 5.100e+03 #  p p > zp > l+ l-
6.342e+03 -5.541e-01  6.192e-02 0.000e+00  8.053e+01 6.948e-02 3.434e-01 2.365e-01 1.952e-03 2.693e-03 2.027e-02 2.054e-02 1.327e-02 5.779e-02 5.793e-02 2.296e-01 5.100e+03 #  p p > zp > l+ l-
6.131e+03 -5.150e-01  6.842e-02 0.000e+00  7.210e+01 6.113e-02 3.682e-01 2.388e-01 5.581e-03 1.110e-03 2.021e-02 2.048e-02 6.684e-03 5.773e-02 5.787e-02 1.158e-01 5.100e+03 #  p p > zp > l+ l-
5.965e+03 -4.793e-01  7.737e-02 0.000e+00  6.869e+01 5.155e-02 3.948e-01 2.394e-01 1.221e-02 1.015e-03 2.003e-02 2.045e-02 7.788e-03 5.757e-02 5.766e-02 1.353e-01 5.100e+03 #  p p > zp > l+ l-
6.030e+03 -4.938e-01  8.794e-02 0.000e+00  8.267e+01 4.680e-02 4.073e-01 2.385e-01 1.673e-02 9.537e-04 2.034e-02 2.060e-02 8.302e-03 5.785e-02 5.800e-02 1.435e-01 5.100e+03 #  p p > zp > l+ l-
5.217e+03 -1.900e-01  1.003e-01 0.000e+00  3.739e+01 1.040e-02 4.779e-01 2.071e-01 8.225e-02 9.645e-05 1.985e-02 2.055e-02 4.432e-03 5.219e-02 5.229e-02 8.492e-02 5.100e+03 #  p p > zp > l+ l-
5.162e+03 -1.392e-01  1.168e-01 0.000e+00  4.392e+01 4.618e-03 4.798e-01 1.908e-01 1.060e-01 2.721e-05 1.999e-02 2.067e-02 2.822e-03 5.215e-02 5.202e-02 5.412e-02 5.100e+03 #  p p > zp > l+ l-
5.148e+03 -1.230e-01  1.347e-01 0.000e+00  5.557e+01 2.831e-03 4.780e-01 1.830e-01 1.166e-01 1.588e-05 2.010e-02 2.077e-02 2.747e-03 5.208e-02 5.206e-02 5.275e-02 5.100e+03 #  p p > zp > l+ l-
5.170e+03 -1.485e-01  1.526e-01 0.000e+00  7.283e+01 3.182e-03 4.781e-01 1.843e-01 1.147e-01 2.719e-05 2.016e-02 2.087e-02 4.091e-03 5.248e-02 5.231e-02 7.795e-02 5.100e+03 #  p p > zp > l+ l-
5.240e+03 -2.076e-01  1.705e-01 0.000e+00  9.791e+01 4.791e-03 4.787e-01 1.902e-01 1.062e-01 1.029e-04 2.028e-02 2.097e-02 1.030e-02 5.292e-02 5.290e-02 1.946e-01 5.100e+03 #  p p > zp > l+ l-
5.385e+03 -2.918e-01  1.880e-01 0.000e+00  1.353e+02 7.372e-03 4.779e-01 1.974e-01 9.535e-02 3.004e-04 2.041e-02 2.107e-02 1.961e-02 5.468e-02 5.406e-02 3.586e-01 5.100e+03 #  p p > zp > l+ l-
5.606e+03 -3.801e-01  2.026e-01 0.000e+00  1.850e+02 1.018e-02 4.756e-01 2.033e-01 8.579e-02 6.729e-04 2.066e-02 2.126e-02 3.173e-02 5.580e-02 5.640e-02 5.686e-01 5.100e+03 #  p p > zp > l+ l-
5.920e+03 -4.687e-01  2.156e-01 0.000e+00  2.558e+02 1.297e-02 4.722e-01 2.080e-01 7.780e-02 1.308e-03 2.174e-02 2.230e-02 4.662e-02 5.946e-02 5.945e-02 7.840e-01 5.100e+03 #  p p > zp > l+ l-
6.815e+03 -6.237e-01  2.274e-01 0.000e+00  4.633e+02 1.865e-02 4.639e-01 2.153e-01 6.412e-02 2.762e-03 2.429e-02 2.430e-02 6.475e-02 6.134e-02 6.172e-02 1.056e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.384e-01 0.000e+00  1.055e+04 3.142e-02 4.401e-01 2.254e-01 4.138e-02 8.514e-03 1.329e-01 1.175e-01 1.205e-01 1.073e-01 1.119e-01 1.123e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.481e-01 0.000e+00  1.112e+04 2.982e-02 4.430e-01 2.239e-01 4.422e-02 8.388e-03 1.474e-01 1.294e-01 1.229e-01 1.111e-01 1.161e-01 1.106e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.575e-01 0.000e+00  1.168e+04 2.839e-02 4.455e-01 2.225e-01 4.688e-02 8.075e-03 1.633e-01 1.423e-01 1.268e-01 1.149e-01 1.203e-01 1.104e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.656e-01 0.000e+00  1.219e+04 2.722e-02 4.474e-01 2.213e-01 4.913e-02 7.843e-03 1.790e-01 1.550e-01 1.314e-01 1.184e-01 1.243e-01 1.110e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.725e-01 0.000e+00  1.263e+04 2.629e-02 4.489e-01 2.203e-01 5.100e-02 7.541e-03 1.939e-01 1.669e-01 1.340e-01 1.216e-01 1.278e-01 1.102e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.776e-01 0.000e+00  1.295e+04 2.562e-02 4.500e-01 2.195e-01 5.236e-02 7.515e-03 2.059e-01 1.765e-01 1.350e-01 1.240e-01 1.305e-01 1.089e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.802e-01 0.000e+00  1.313e+04 2.529e-02 4.505e-01 2.191e-01 5.305e-02 7.431e-03 2.125e-01 1.817e-01 1.312e-01 1.253e-01 1.320e-01 1.047e+00 5.100e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.204e-02 0.000e+00  3.106e+03 1.089e-01 2.041e-01 2.012e-01 1.324e-02 1.120e-02 3.387e-02 3.307e-02 2.100e-02 6.844e-02 6.935e-02 3.306e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.453e-02 0.000e+00  3.146e+03 1.075e-01 2.100e-01 2.034e-01 1.179e-02 1.098e-02 3.411e-02 3.329e-02 2.144e-02 6.860e-02 6.952e-02 3.219e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.469e-02 0.000e+00  3.149e+03 1.074e-01 2.104e-01 2.035e-01 1.169e-02 1.097e-02 3.413e-02 3.331e-02 2.148e-02 6.861e-02 6.953e-02 3.214e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.494e-02 0.000e+00  3.153e+03 1.073e-01 2.110e-01 2.037e-01 1.155e-02 1.093e-02 3.416e-02 3.333e-02 2.150e-02 6.862e-02 6.955e-02 3.200e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.536e-02 0.000e+00  3.160e+03 1.070e-01 2.119e-01 2.040e-01 1.132e-02 1.090e-02 3.420e-02 3.337e-02 2.161e-02 6.865e-02 6.958e-02 3.187e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.701e-02 0.000e+00  3.187e+03 1.061e-01 2.159e-01 2.054e-01 1.043e-02 1.112e-02 3.437e-02 3.352e-02 2.262e-02 6.876e-02 6.970e-02 3.290e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  4.066e-02 0.000e+00  3.249e+03 1.040e-01 2.243e-01 2.082e-01 8.617e-03 1.118e-02 3.475e-02 3.387e-02 2.412e-02 6.901e-02 6.997e-02 3.495e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  4.572e-02 0.000e+00  3.340e+03 1.012e-01 2.358e-01 2.119e-01 6.439e-03 1.112e-02 3.532e-02 3.438e-02 2.590e-02 6.938e-02 7.037e-02 3.733e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  5.235e-02 0.000e+00  3.468e+03 9.745e-02 2.504e-01 2.162e-01 4.142e-03 1.062e-02 3.613e-02 3.512e-02 2.739e-02 6.991e-02 7.093e-02 3.918e-01 5.200e+03 #  p p > zp > l+ l-
9.324e+03 -8.014e-01  5.277e-02 0.000e+00  3.641e+02 9.159e-02 2.712e-01 2.221e-01 1.798e-03 6.347e-03 2.210e-02 2.225e-02 2.337e-02 5.945e-02 5.971e-02 3.931e-01 5.200e+03 #  p p > zp > l+ l-
7.313e+03 -6.649e-01  5.650e-02 0.000e+00  1.412e+02 8.175e-02 3.045e-01 2.299e-01 1.628e-04 3.696e-03 2.071e-02 2.096e-02 1.376e-02 5.820e-02 5.837e-02 2.364e-01 5.200e+03 #  p p > zp > l+ l-
6.533e+03 -5.649e-01  6.313e-02 0.000e+00  8.776e+01 6.948e-02 3.435e-01 2.364e-01 1.973e-03 2.473e-03 2.032e-02 2.059e-02 1.222e-02 5.783e-02 5.798e-02 2.113e-01 5.200e+03 #  p p > zp > l+ l-
6.007e+03 -4.618e-01  6.976e-02 0.000e+00  5.916e+01 5.479e-02 3.859e-01 2.396e-01 9.527e-03 8.743e-04 2.008e-02 2.036e-02 6.155e-03 5.761e-02 5.774e-02 1.068e-01 5.200e+03 #  p p > zp > l+ l-
6.107e+03 -4.850e-01  7.888e-02 0.000e+00  7.304e+01 5.118e-02 3.958e-01 2.393e-01 1.256e-02 8.302e-04 2.022e-02 2.049e-02 6.374e-03 5.774e-02 5.788e-02 1.104e-01 5.200e+03 #  p p > zp > l+ l-
5.923e+03 -4.406e-01  8.966e-02 0.000e+00  7.002e+01 4.056e-02 4.226e-01 2.370e-01 2.334e-02 6.992e-04 1.996e-02 2.045e-02 7.311e-03 5.797e-02 5.749e-02 1.261e-01 5.200e+03 #  p p > zp > l+ l-
5.324e+03 -1.938e-01  1.022e-01 0.000e+00  3.973e+01 1.040e-02 4.779e-01 2.071e-01 8.231e-02 8.225e-05 1.969e-02 2.047e-02 3.775e-03 5.354e-02 5.286e-02 7.050e-02 5.200e+03 #  p p > zp > l+ l-
5.266e+03 -1.419e-01  1.191e-01 0.000e+00  4.662e+01 4.618e-03 4.797e-01 1.907e-01 1.061e-01 2.383e-05 1.986e-02 2.056e-02 2.587e-03 5.321e-02 5.264e-02 4.862e-02 5.200e+03 #  p p > zp > l+ l-
5.251e+03 -1.254e-01  1.373e-01 0.000e+00  5.897e+01 2.831e-03 4.780e-01 1.829e-01 1.167e-01 1.458e-05 1.994e-02 2.067e-02 2.452e-03 5.273e-02 5.263e-02 4.650e-02 5.200e+03 #  p p > zp > l+ l-
5.275e+03 -1.514e-01  1.556e-01 0.000e+00  7.732e+01 3.182e-03 4.781e-01 1.842e-01 1.148e-01 3.261e-05 2.008e-02 2.078e-02 4.905e-03 5.343e-02 5.290e-02 9.180e-02 5.200e+03 #  p p > zp > l+ l-
5.348e+03 -2.116e-01  1.738e-01 0.000e+00  1.041e+02 4.791e-03 4.787e-01 1.901e-01 1.063e-01 9.610e-05 2.015e-02 2.089e-02 9.633e-03 5.442e-02 5.360e-02 1.770e-01 5.200e+03 #  p p > zp > l+ l-
5.503e+03 -2.976e-01  1.916e-01 0.000e+00  1.443e+02 7.371e-03 4.778e-01 1.973e-01 9.544e-02 2.846e-04 2.041e-02 2.102e-02 1.825e-02 5.443e-02 5.493e-02 3.353e-01 5.200e+03 #  p p > zp > l+ l-
5.739e+03 -3.875e-01  2.066e-01 0.000e+00  1.983e+02 1.018e-02 4.755e-01 2.032e-01 8.591e-02 6.616e-04 2.071e-02 2.140e-02 3.093e-02 5.650e-02 5.755e-02 5.474e-01 5.200e+03 #  p p > zp > l+ l-
6.076e+03 -4.779e-01  2.198e-01 0.000e+00  2.760e+02 1.297e-02 4.721e-01 2.078e-01 7.794e-02 7.715e-04 2.256e-02 2.269e-02 2.800e-02 5.986e-02 6.014e-02 4.677e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.318e-01 0.000e+00  1.038e+04 3.255e-02 4.380e-01 2.263e-01 3.944e-02 8.086e-03 1.242e-01 1.104e-01 1.073e-01 1.050e-01 1.093e-01 1.022e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.430e-01 0.000e+00  1.103e+04 3.064e-02 4.415e-01 2.247e-01 4.275e-02 7.729e-03 1.396e-01 1.230e-01 1.121e-01 1.091e-01 1.139e-01 1.028e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.530e-01 0.000e+00  1.163e+04 2.906e-02 4.443e-01 2.232e-01 4.561e-02 7.598e-03 1.554e-01 1.359e-01 1.160e-01 1.130e-01 1.183e-01 1.026e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.625e-01 0.000e+00  1.223e+04 2.766e-02 4.467e-01 2.218e-01 4.828e-02 7.211e-03 1.728e-01 1.500e-01 1.210e-01 1.171e-01 1.228e-01 1.034e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.708e-01 0.000e+00  1.276e+04 2.651e-02 4.486e-01 2.205e-01 5.055e-02 7.106e-03 1.901e-01 1.639e-01 1.234e-01 1.208e-01 1.269e-01 1.022e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.779e-01 0.000e+00  1.323e+04 2.559e-02 4.500e-01 2.195e-01 5.242e-02 6.883e-03 2.066e-01 1.770e-01 1.228e-01 1.241e-01 1.307e-01 9.892e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.830e-01 0.000e+00  1.357e+04 2.494e-02 4.510e-01 2.187e-01 5.378e-02 6.833e-03 2.198e-01 1.875e-01 1.235e-01 1.267e-01 1.335e-01 9.747e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.857e-01 0.000e+00  1.376e+04 2.461e-02 4.515e-01 2.183e-01 5.448e-02 6.775e-03 2.272e-01 1.933e-01 1.241e-01 1.281e-01 1.351e-01 9.689e-01 5.200e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.266e-02 0.000e+00  3.176e+03 1.085e-01 2.055e-01 2.018e-01 1.287e-02 1.036e-02 3.393e-02 3.313e-02 1.963e-02 6.848e-02 6.939e-02 3.053e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.519e-02 0.000e+00  3.218e+03 1.071e-01 2.116e-01 2.039e-01 1.142e-02 1.019e-02 3.418e-02 3.335e-02 2.012e-02 6.864e-02 6.957e-02 2.981e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.536e-02 0.000e+00  3.220e+03 1.070e-01 2.120e-01 2.041e-01 1.132e-02 1.018e-02 3.420e-02 3.337e-02 2.016e-02 6.865e-02 6.958e-02 2.977e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.561e-02 0.000e+00  3.225e+03 1.069e-01 2.126e-01 2.043e-01 1.118e-02 1.013e-02 3.422e-02 3.339e-02 2.015e-02 6.867e-02 6.960e-02 2.960e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.604e-02 0.000e+00  3.232e+03 1.066e-01 2.136e-01 2.046e-01 1.095e-02 1.012e-02 3.427e-02 3.343e-02 2.027e-02 6.870e-02 6.963e-02 2.953e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.773e-02 0.000e+00  3.261e+03 1.057e-01 2.175e-01 2.060e-01 1.006e-02 1.026e-02 3.444e-02 3.358e-02 2.112e-02 6.881e-02 6.975e-02 3.069e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  4.144e-02 0.000e+00  3.326e+03 1.036e-01 2.261e-01 2.088e-01 8.255e-03 1.031e-02 3.484e-02 3.394e-02 2.252e-02 6.907e-02 7.003e-02 3.260e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  4.660e-02 0.000e+00  3.421e+03 1.007e-01 2.378e-01 2.125e-01 6.099e-03 1.027e-02 3.542e-02 3.447e-02 2.422e-02 6.945e-02 7.044e-02 3.487e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  5.336e-02 0.000e+00  3.555e+03 9.688e-02 2.526e-01 2.168e-01 3.846e-03 9.806e-03 3.626e-02 3.523e-02 2.564e-02 6.999e-02 7.102e-02 3.663e-01 5.300e+03 #  p p > zp > l+ l-
9.878e+03 -8.168e-01  5.378e-02 0.000e+00  4.307e+02 9.160e-02 2.712e-01 2.221e-01 1.791e-03 6.755e-03 2.243e-02 2.256e-02 2.000e-02 5.975e-02 6.002e-02 3.347e-01 5.300e+03 #  p p > zp > l+ l-
7.585e+03 -6.777e-01  5.758e-02 0.000e+00  1.570e+02 8.177e-02 3.046e-01 2.299e-01 1.677e-04 3.475e-03 2.081e-02 2.105e-02 1.287e-02 5.829e-02 5.846e-02 2.208e-01 5.300e+03 #  p p > zp > l+ l-
6.729e+03 -5.758e-01  6.434e-02 0.000e+00  9.563e+01 6.949e-02 3.435e-01 2.364e-01 1.994e-03 2.306e-03 2.037e-02 2.064e-02 1.138e-02 5.788e-02 5.803e-02 1.966e-01 5.300e+03 #  p p > zp > l+ l-
6.160e+03 -4.706e-01  7.110e-02 0.000e+00  6.369e+01 5.479e-02 3.860e-01 2.396e-01 9.566e-03 7.140e-04 2.011e-02 2.039e-02 5.019e-03 5.764e-02 5.777e-02 8.707e-02 5.300e+03 #  p p > zp > l+ l-
5.813e+03 -3.758e-01  8.040e-02 0.000e+00  4.967e+01 3.830e-02 4.280e-01 2.367e-01 2.570e-02 4.771e-04 1.970e-02 2.024e-02 5.651e-03 5.824e-02 5.671e-02 9.703e-02 5.300e+03 #  p p > zp > l+ l-
5.563e+03 -2.761e-01  9.138e-02 0.000e+00  4.224e+01 2.162e-02 4.625e-01 2.246e-01 5.293e-02 2.261e-04 1.972e-02 2.028e-02 4.821e-03 5.423e-02 5.448e-02 8.890e-02 5.300e+03 #  p p > zp > l+ l-
5.431e+03 -1.975e-01  1.042e-01 0.000e+00  4.217e+01 1.040e-02 4.778e-01 2.070e-01 8.237e-02 9.298e-05 1.961e-02 2.038e-02 4.262e-03 5.302e-02 5.354e-02 8.039e-02 5.300e+03 #  p p > zp > l+ l-
5.369e+03 -1.446e-01  1.214e-01 0.000e+00  4.942e+01 4.617e-03 4.797e-01 1.907e-01 1.061e-01 2.844e-05 1.984e-02 2.049e-02 2.947e-03 5.407e-02 5.324e-02 5.450e-02 5.300e+03 #  p p > zp > l+ l-
5.354e+03 -1.278e-01  1.400e-01 0.000e+00  6.250e+01 2.830e-03 4.779e-01 1.829e-01 1.167e-01 1.702e-05 1.986e-02 2.059e-02 2.839e-03 5.408e-02 5.323e-02 5.249e-02 5.300e+03 #  p p > zp > l+ l-
5.379e+03 -1.543e-01  1.586e-01 0.000e+00  8.200e+01 3.182e-03 4.780e-01 1.841e-01 1.148e-01 2.878e-05 2.005e-02 2.070e-02 4.336e-03 5.422e-02 5.359e-02 7.997e-02 5.300e+03 #  p p > zp > l+ l-
5.457e+03 -2.157e-01  1.772e-01 0.000e+00  1.106e+02 4.791e-03 4.786e-01 1.900e-01 1.063e-01 9.181e-05 2.015e-02 2.082e-02 8.979e-03 5.396e-02 5.436e-02 1.664e-01 5.300e+03 #  p p > zp > l+ l-
5.621e+03 -3.033e-01  1.953e-01 0.000e+00  1.537e+02 7.370e-03 4.778e-01 1.972e-01 9.554e-02 2.586e-04 2.044e-02 2.103e-02 1.681e-02 5.552e-02 5.620e-02 3.028e-01 5.300e+03 #  p p > zp > l+ l-
5.873e+03 -3.950e-01  2.105e-01 0.000e+00  2.123e+02 1.018e-02 4.754e-01 2.031e-01 8.603e-02 5.979e-04 2.112e-02 2.175e-02 2.935e-02 5.982e-02 5.868e-02 4.907e-01 5.300e+03 #  p p > zp > l+ l-
6.235e+03 -4.871e-01  2.241e-01 0.000e+00  2.977e+02 1.297e-02 4.720e-01 2.076e-01 7.807e-02 1.162e-03 2.274e-02 2.285e-02 4.160e-02 6.001e-02 6.031e-02 6.932e-01 5.300e+03 #  p p > zp > l+ l-
6.759e+03 -5.803e-01  2.363e-01 0.000e+00  4.345e+02 1.574e-02 4.680e-01 2.113e-01 7.123e-02 1.869e-03 2.400e-02 2.402e-02 5.381e-02 6.109e-02 6.146e-02 8.808e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.477e-01 0.000e+00  1.153e+04 2.988e-02 4.429e-01 2.240e-01 4.410e-02 7.153e-03 1.467e-01 1.288e-01 1.075e-01 1.109e-01 1.159e-01 9.693e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.579e-01 0.000e+00  1.216e+04 2.833e-02 4.456e-01 2.225e-01 4.698e-02 6.850e-03 1.640e-01 1.429e-01 1.106e-01 1.151e-01 1.205e-01 9.613e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.676e-01 0.000e+00  1.279e+04 2.695e-02 4.479e-01 2.210e-01 4.967e-02 6.641e-03 1.831e-01 1.583e-01 1.112e-01 1.193e-01 1.253e-01 9.321e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.760e-01 0.000e+00  1.336e+04 2.583e-02 4.497e-01 2.198e-01 5.194e-02 6.480e-03 2.021e-01 1.734e-01 1.128e-01 1.232e-01 1.297e-01 9.152e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.832e-01 0.000e+00  1.385e+04 2.492e-02 4.511e-01 2.187e-01 5.382e-02 6.499e-03 2.203e-01 1.878e-01 1.171e-01 1.268e-01 1.336e-01 9.236e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.885e-01 0.000e+00  1.421e+04 2.428e-02 4.520e-01 2.179e-01 5.518e-02 6.322e-03 2.349e-01 1.994e-01 1.183e-01 1.295e-01 1.367e-01 9.134e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.912e-01 0.000e+00  1.441e+04 2.396e-02 4.525e-01 2.175e-01 5.588e-02 6.265e-03 2.430e-01 2.058e-01 1.189e-01 1.310e-01 1.383e-01 9.079e-01 5.300e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.327e-02 0.000e+00  3.246e+03 1.082e-01 2.070e-01 2.023e-01 1.251e-02 9.615e-03 3.399e-02 3.318e-02 1.841e-02 6.851e-02 6.943e-02 2.829e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.585e-02 0.000e+00  3.290e+03 1.067e-01 2.131e-01 2.045e-01 1.105e-02 9.455e-03 3.425e-02 3.341e-02 1.887e-02 6.868e-02 6.961e-02 2.761e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.603e-02 0.000e+00  3.293e+03 1.067e-01 2.135e-01 2.046e-01 1.096e-02 9.440e-03 3.426e-02 3.343e-02 1.890e-02 6.870e-02 6.963e-02 2.755e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.629e-02 0.000e+00  3.297e+03 1.065e-01 2.141e-01 2.048e-01 1.082e-02 9.430e-03 3.429e-02 3.345e-02 1.897e-02 6.871e-02 6.964e-02 2.761e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.672e-02 0.000e+00  3.304e+03 1.063e-01 2.152e-01 2.052e-01 1.059e-02 9.435e-03 3.433e-02 3.349e-02 1.911e-02 6.874e-02 6.968e-02 2.780e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.844e-02 0.000e+00  3.335e+03 1.053e-01 2.192e-01 2.065e-01 9.698e-03 9.529e-03 3.451e-02 3.365e-02 1.986e-02 6.886e-02 6.980e-02 2.884e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  4.223e-02 0.000e+00  3.403e+03 1.032e-01 2.279e-01 2.094e-01 7.903e-03 9.566e-03 3.492e-02 3.402e-02 2.114e-02 6.913e-02 7.009e-02 3.058e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  4.748e-02 0.000e+00  3.503e+03 1.002e-01 2.398e-01 2.131e-01 5.770e-03 9.494e-03 3.553e-02 3.457e-02 2.272e-02 6.952e-02 7.051e-02 3.268e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  5.437e-02 0.000e+00  3.643e+03 9.632e-02 2.548e-01 2.174e-01 3.563e-03 9.151e-03 3.640e-02 3.535e-02 2.426e-02 7.007e-02 7.111e-02 3.462e-01 5.400e+03 #  p p > zp > l+ l-
1.050e+04 -8.322e-01  5.480e-02 0.000e+00  5.144e+02 9.162e-02 2.713e-01 2.221e-01 1.785e-03 6.731e-03 2.283e-02 2.293e-02 1.992e-02 6.009e-02 6.039e-02 3.315e-01 5.400e+03 #  p p > zp > l+ l-
7.871e+03 -6.905e-01  5.867e-02 0.000e+00  1.747e+02 8.178e-02 3.046e-01 2.299e-01 1.728e-04 3.485e-03 2.091e-02 2.114e-02 1.299e-02 5.838e-02 5.856e-02 2.225e-01 5.400e+03 #  p p > zp > l+ l-
6.931e+03 -5.866e-01  6.556e-02 0.000e+00  1.042e+02 6.950e-02 3.436e-01 2.363e-01 2.015e-03 2.160e-03 2.043e-02 2.069e-02 1.069e-02 5.793e-02 5.808e-02 1.845e-01 5.400e+03 #  p p > zp > l+ l-
6.317e+03 -4.795e-01  7.245e-02 0.000e+00  6.853e+01 5.480e-02 3.860e-01 2.395e-01 9.605e-03 1.311e-03 2.015e-02 2.043e-02 9.250e-03 5.767e-02 5.781e-02 1.604e-01 5.400e+03 #  p p > zp > l+ l-
5.945e+03 -3.829e-01  8.192e-02 0.000e+00  5.306e+01 3.830e-02 4.280e-01 2.366e-01 2.575e-02 4.181e-04 1.981e-02 2.029e-02 4.657e-03 5.735e-02 5.740e-02 8.120e-02 5.400e+03 #  p p > zp > l+ l-
5.679e+03 -2.813e-01  9.311e-02 0.000e+00  4.490e+01 2.162e-02 4.625e-01 2.245e-01 5.299e-02 2.034e-04 1.964e-02 2.023e-02 4.341e-03 5.456e-02 5.567e-02 7.956e-02 5.400e+03 #  p p > zp > l+ l-
5.539e+03 -2.012e-01  1.062e-01 0.000e+00  4.472e+01 1.040e-02 4.778e-01 2.069e-01 8.242e-02 6.085e-05 1.973e-02 2.031e-02 2.811e-03 5.406e-02 5.428e-02 5.200e-02 5.400e+03 #  p p > zp > l+ l-
5.473e+03 -1.474e-01  1.237e-01 0.000e+00  5.235e+01 4.617e-03 4.796e-01 1.906e-01 1.062e-01 2.552e-05 1.975e-02 2.042e-02 2.654e-03 5.337e-02 5.389e-02 4.972e-02 5.400e+03 #  p p > zp > l+ l-
5.457e+03 -1.303e-01  1.426e-01 0.000e+00  6.618e+01 2.830e-03 4.779e-01 1.828e-01 1.168e-01 1.556e-05 1.985e-02 2.052e-02 2.701e-03 5.351e-02 5.395e-02 5.048e-02 5.400e+03 #  p p > zp > l+ l-
5.484e+03 -1.572e-01  1.616e-01 0.000e+00  8.686e+01 3.181e-03 4.780e-01 1.841e-01 1.149e-01 2.826e-05 2.004e-02 2.064e-02 4.336e-03 5.368e-02 5.427e-02 8.077e-02 5.400e+03 #  p p > zp > l+ l-
5.566e+03 -2.198e-01  1.805e-01 0.000e+00  1.173e+02 4.790e-03 4.785e-01 1.899e-01 1.064e-01 8.429e-05 2.020e-02 2.079e-02 8.416e-03 5.500e-02 5.531e-02 1.530e-01 5.400e+03 #  p p > zp > l+ l-
5.741e+03 -3.090e-01  1.990e-01 0.000e+00  1.636e+02 7.370e-03 4.777e-01 1.971e-01 9.563e-02 2.534e-04 2.046e-02 2.112e-02 1.643e-02 5.610e-02 5.722e-02 2.929e-01 5.400e+03 #  p p > zp > l+ l-
6.009e+03 -4.024e-01  2.145e-01 0.000e+00  2.271e+02 1.018e-02 4.752e-01 2.029e-01 8.614e-02 5.741e-04 2.201e-02 2.217e-02 2.683e-02 5.937e-02 5.962e-02 4.519e-01 5.400e+03 #  p p > zp > l+ l-
6.397e+03 -4.963e-01  2.283e-01 0.000e+00  3.210e+02 1.297e-02 4.719e-01 2.075e-01 7.821e-02 1.156e-03 2.292e-02 2.302e-02 4.166e-02 6.017e-02 6.047e-02 6.923e-01 5.400e+03 #  p p > zp > l+ l-
6.964e+03 -5.913e-01  2.408e-01 0.000e+00  4.740e+02 1.573e-02 4.678e-01 2.111e-01 7.138e-02 1.798e-03 2.430e-02 2.430e-02 5.024e-02 6.134e-02 6.173e-02 8.190e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.524e-01 0.000e+00  1.204e+04 2.916e-02 4.441e-01 2.233e-01 4.544e-02 6.439e-03 1.544e-01 1.351e-01 9.755e-02 1.128e-01 1.180e-01 8.649e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.627e-01 0.000e+00  1.271e+04 2.763e-02 4.467e-01 2.217e-01 4.834e-02 6.214e-03 1.732e-01 1.503e-01 1.011e-01 1.171e-01 1.228e-01 8.630e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.726e-01 0.000e+00  1.337e+04 2.627e-02 4.490e-01 2.203e-01 5.103e-02 6.235e-03 1.942e-01 1.671e-01 1.063e-01 1.216e-01 1.279e-01 8.739e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.812e-01 0.000e+00  1.397e+04 2.517e-02 4.507e-01 2.190e-01 5.331e-02 6.012e-03 2.151e-01 1.837e-01 1.082e-01 1.258e-01 1.325e-01 8.601e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.885e-01 0.000e+00  1.449e+04 2.428e-02 4.520e-01 2.179e-01 5.520e-02 5.880e-03 2.351e-01 1.995e-01 1.094e-01 1.295e-01 1.367e-01 8.445e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.939e-01 0.000e+00  1.487e+04 2.365e-02 4.530e-01 2.171e-01 5.656e-02 5.781e-03 2.513e-01 2.123e-01 1.102e-01 1.324e-01 1.400e-01 8.322e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.967e-01 0.000e+00  1.508e+04 2.333e-02 4.534e-01 2.167e-01 5.726e-02 5.733e-03 2.603e-01 2.193e-01 1.106e-01 1.340e-01 1.417e-01 8.256e-01 5.400e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.389e-02 0.000e+00  3.317e+03 1.078e-01 2.085e-01 2.028e-01 1.215e-02 8.927e-03 3.405e-02 3.323e-02 1.724e-02 6.855e-02 6.947e-02 2.622e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.652e-02 0.000e+00  3.362e+03 1.064e-01 2.147e-01 2.050e-01 1.069e-02 8.787e-03 3.431e-02 3.347e-02 1.774e-02 6.873e-02 6.966e-02 2.581e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.669e-02 0.000e+00  3.365e+03 1.063e-01 2.151e-01 2.051e-01 1.060e-02 8.761e-03 3.433e-02 3.349e-02 1.773e-02 6.874e-02 6.967e-02 2.579e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.696e-02 0.000e+00  3.370e+03 1.061e-01 2.157e-01 2.054e-01 1.046e-02 8.765e-03 3.436e-02 3.351e-02 1.782e-02 6.876e-02 6.969e-02 2.592e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.740e-02 0.000e+00  3.378e+03 1.059e-01 2.167e-01 2.057e-01 1.023e-02 8.756e-03 3.440e-02 3.355e-02 1.793e-02 6.879e-02 6.972e-02 2.607e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.915e-02 0.000e+00  3.409e+03 1.049e-01 2.208e-01 2.071e-01 9.344e-03 8.848e-03 3.459e-02 3.372e-02 1.865e-02 6.891e-02 6.986e-02 2.707e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  4.301e-02 0.000e+00  3.481e+03 1.027e-01 2.297e-01 2.100e-01 7.559e-03 8.885e-03 3.501e-02 3.410e-02 1.991e-02 6.918e-02 7.015e-02 2.878e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  4.836e-02 0.000e+00  3.586e+03 9.970e-02 2.417e-01 2.137e-01 5.452e-03 8.567e-03 3.563e-02 3.467e-02 2.088e-02 6.959e-02 7.059e-02 3.001e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  5.537e-02 0.000e+00  3.733e+03 9.575e-02 2.569e-01 2.180e-01 3.294e-03 8.364e-03 3.653e-02 3.547e-02 2.247e-02 7.016e-02 7.120e-02 3.203e-01 5.500e+03 #  p p > zp > l+ l-
1.120e+04 -8.477e-01  5.581e-02 0.000e+00  6.216e+02 9.164e-02 2.713e-01 2.220e-01 1.778e-03 6.148e-03 2.332e-02 2.339e-02 1.814e-02 6.052e-02 6.084e-02 2.997e-01 5.500e+03 #  p p > zp > l+ l-
8.172e+03 -7.033e-01  5.976e-02 0.000e+00  1.948e+02 8.179e-02 3.047e-01 2.298e-01 1.781e-04 3.249e-03 2.102e-02 2.125e-02 1.210e-02 5.849e-02 5.867e-02 2.069e-01 5.500e+03 #  p p > zp > l+ l-
7.139e+03 -5.975e-01  6.677e-02 0.000e+00  1.136e+02 6.951e-02 3.436e-01 2.363e-01 2.036e-03 2.079e-03 2.048e-02 2.074e-02 1.027e-02 5.799e-02 5.814e-02 1.771e-01 5.500e+03 #  p p > zp > l+ l-
6.476e+03 -4.884e-01  7.379e-02 0.000e+00  7.370e+01 5.480e-02 3.860e-01 2.395e-01 9.644e-03 1.206e-03 2.018e-02 2.046e-02 8.476e-03 5.771e-02 5.784e-02 1.469e-01 5.500e+03 #  p p > zp > l+ l-
6.078e+03 -3.900e-01  8.343e-02 0.000e+00  5.664e+01 3.830e-02 4.280e-01 2.366e-01 2.581e-02 3.506e-04 2.005e-02 2.033e-02 3.907e-03 5.758e-02 5.770e-02 6.786e-02 5.500e+03 #  p p > zp > l+ l-
5.795e+03 -2.865e-01  9.483e-02 0.000e+00  4.769e+01 2.162e-02 4.625e-01 2.244e-01 5.306e-02 1.522e-04 1.969e-02 2.023e-02 3.259e-03 5.782e-02 5.661e-02 5.637e-02 5.500e+03 #  p p > zp > l+ l-
5.647e+03 -2.050e-01  1.081e-01 0.000e+00  4.737e+01 1.040e-02 4.778e-01 2.069e-01 8.248e-02 5.595e-05 1.969e-02 2.027e-02 2.579e-03 5.431e-02 5.548e-02 4.748e-02 5.500e+03 #  p p > zp > l+ l-
5.578e+03 -1.501e-01  1.260e-01 0.000e+00  5.539e+01 4.616e-03 4.796e-01 1.906e-01 1.062e-01 1.671e-05 1.977e-02 2.036e-02 2.430e-03 5.451e-02 5.490e-02 4.458e-02 5.500e+03 #  p p > zp > l+ l-
5.560e+03 -1.327e-01  1.453e-01 0.000e+00  7.000e+01 2.830e-03 4.778e-01 1.828e-01 1.168e-01 1.462e-05 1.990e-02 2.047e-02 2.477e-03 5.448e-02 5.473e-02 4.547e-02 5.500e+03 #  p p > zp > l+ l-
5.589e+03 -1.601e-01  1.645e-01 0.000e+00  9.193e+01 3.181e-03 4.779e-01 1.840e-01 1.149e-01 2.706e-05 2.003e-02 2.061e-02 4.057e-03 5.482e-02 5.539e-02 7.400e-02 5.500e+03 #  p p > zp > l+ l-
5.676e+03 -2.238e-01  1.838e-01 0.000e+00  1.243e+02 4.790e-03 4.785e-01 1.899e-01 1.065e-01 8.001e-05 2.018e-02 2.081e-02 7.908e-03 5.530e-02 5.639e-02 1.430e-01 5.500e+03 #  p p > zp > l+ l-
5.861e+03 -3.147e-01  2.027e-01 0.000e+00  1.740e+02 7.369e-03 4.776e-01 1.970e-01 9.572e-02 2.430e-04 2.076e-02 2.137e-02 1.545e-02 5.954e-02 5.824e-02 2.595e-01 5.500e+03 #  p p > zp > l+ l-
6.147e+03 -4.099e-01  2.185e-01 0.000e+00  2.428e+02 1.018e-02 4.751e-01 2.028e-01 8.626e-02 5.641e-04 2.213e-02 2.228e-02 2.606e-02 5.948e-02 5.974e-02 4.381e-01 5.500e+03 #  p p > zp > l+ l-
6.562e+03 -5.055e-01  2.325e-01 0.000e+00  3.459e+02 1.297e-02 4.717e-01 2.073e-01 7.835e-02 1.095e-03 2.311e-02 2.320e-02 4.037e-02 6.034e-02 6.065e-02 6.691e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.452e-01 0.000e+00  1.181e+04 3.028e-02 4.422e-01 2.244e-01 4.339e-02 6.110e-03 1.428e-01 1.257e-01 8.876e-02 1.099e-01 1.148e-01 8.074e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.571e-01 0.000e+00  1.257e+04 2.845e-02 4.454e-01 2.226e-01 4.676e-02 5.928e-03 1.626e-01 1.417e-01 9.301e-02 1.147e-01 1.201e-01 8.108e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.676e-01 0.000e+00  1.328e+04 2.695e-02 4.479e-01 2.210e-01 4.967e-02 5.890e-03 1.831e-01 1.583e-01 9.763e-02 1.193e-01 1.253e-01 8.183e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.777e-01 0.000e+00  1.398e+04 2.562e-02 4.500e-01 2.195e-01 5.237e-02 5.650e-03 2.061e-01 1.766e-01 9.988e-02 1.240e-01 1.306e-01 8.052e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.864e-01 0.000e+00  1.460e+04 2.453e-02 4.517e-01 2.182e-01 5.466e-02 5.493e-03 2.291e-01 1.948e-01 1.010e-01 1.284e-01 1.355e-01 7.863e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.939e-01 0.000e+00  1.515e+04 2.365e-02 4.530e-01 2.172e-01 5.655e-02 5.352e-03 2.512e-01 2.122e-01 1.025e-01 1.324e-01 1.399e-01 7.742e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.994e-01 0.000e+00  1.556e+04 2.304e-02 4.538e-01 2.164e-01 5.791e-02 5.253e-03 2.692e-01 2.262e-01 1.038e-01 1.354e-01 1.434e-01 7.663e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.022e-01 0.000e+00  1.577e+04 2.273e-02 4.543e-01 2.160e-01 5.861e-02 5.195e-03 2.791e-01 2.340e-01 1.041e-01 1.371e-01 1.452e-01 7.594e-01 5.500e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.450e-02 0.000e+00  3.388e+03 1.075e-01 2.099e-01 2.033e-01 1.180e-02 8.302e-03 3.411e-02 3.329e-02 1.620e-02 6.859e-02 6.952e-02 2.434e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.718e-02 0.000e+00  3.435e+03 1.060e-01 2.162e-01 2.055e-01 1.034e-02 8.151e-03 3.438e-02 3.353e-02 1.662e-02 6.877e-02 6.971e-02 2.417e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.736e-02 0.000e+00  3.438e+03 1.059e-01 2.167e-01 2.057e-01 1.025e-02 8.138e-03 3.440e-02 3.355e-02 1.665e-02 6.878e-02 6.972e-02 2.421e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.763e-02 0.000e+00  3.443e+03 1.058e-01 2.173e-01 2.059e-01 1.011e-02 8.156e-03 3.443e-02 3.358e-02 1.676e-02 6.880e-02 6.974e-02 2.436e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.808e-02 0.000e+00  3.451e+03 1.055e-01 2.183e-01 2.062e-01 9.881e-03 8.174e-03 3.448e-02 3.362e-02 1.692e-02 6.883e-02 6.978e-02 2.458e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.986e-02 0.000e+00  3.484e+03 1.045e-01 2.225e-01 2.076e-01 8.997e-03 8.243e-03 3.466e-02 3.379e-02 1.755e-02 6.896e-02 6.991e-02 2.545e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  4.379e-02 0.000e+00  3.559e+03 1.023e-01 2.315e-01 2.105e-01 7.225e-03 8.256e-03 3.510e-02 3.418e-02 1.868e-02 6.924e-02 7.021e-02 2.698e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  4.924e-02 0.000e+00  3.669e+03 9.920e-02 2.437e-01 2.143e-01 5.145e-03 8.177e-03 3.574e-02 3.476e-02 2.009e-02 6.966e-02 7.066e-02 2.884e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  5.638e-02 0.000e+00  3.823e+03 9.519e-02 2.590e-01 2.186e-01 3.037e-03 7.914e-03 3.667e-02 3.559e-02 2.155e-02 7.024e-02 7.130e-02 3.068e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  5.683e-02 0.000e+00  3.833e+03 9.494e-02 2.599e-01 2.188e-01 2.928e-03 7.812e-03 3.673e-02 3.565e-02 2.142e-02 7.028e-02 7.134e-02 3.048e-01 5.600e+03 #  p p > zp > l+ l-
8.490e+03 -7.161e-01  6.084e-02 0.000e+00  2.175e+02 8.181e-02 3.047e-01 2.298e-01 1.835e-04 3.139e-03 2.115e-02 2.136e-02 1.156e-02 5.860e-02 5.879e-02 1.973e-01 5.600e+03 #  p p > zp > l+ l-
7.355e+03 -6.084e-01  6.799e-02 0.000e+00  1.238e+02 6.952e-02 3.436e-01 2.362e-01 2.057e-03 1.986e-03 2.055e-02 2.080e-02 9.753e-03 5.805e-02 5.820e-02 1.680e-01 5.600e+03 #  p p > zp > l+ l-
6.639e+03 -4.973e-01  7.513e-02 0.000e+00  7.923e+01 5.480e-02 3.860e-01 2.394e-01 9.684e-03 1.074e-03 2.022e-02 2.049e-02 7.607e-03 5.774e-02 5.788e-02 1.317e-01 5.600e+03 #  p p > zp > l+ l-
6.213e+03 -3.971e-01  8.495e-02 0.000e+00  6.042e+01 3.830e-02 4.280e-01 2.365e-01 2.587e-02 6.123e-04 2.007e-02 2.036e-02 6.805e-03 5.760e-02 5.773e-02 1.181e-01 5.600e+03 #  p p > zp > l+ l-
5.912e+03 -2.917e-01  9.656e-02 0.000e+00  5.061e+01 2.161e-02 4.624e-01 2.243e-01 5.312e-02 1.222e-04 1.975e-02 2.027e-02 2.916e-03 5.838e-02 5.724e-02 4.995e-02 5.600e+03 #  p p > zp > l+ l-
5.857e+03 -2.657e-01  1.101e-01 0.000e+00  5.752e+01 1.539e-02 4.720e-01 2.158e-01 6.798e-02 9.421e-05 1.979e-02 2.032e-02 2.877e-03 5.900e-02 5.708e-02 4.876e-02 5.600e+03 #  p p > zp > l+ l-
5.682e+03 -1.528e-01  1.283e-01 0.000e+00  5.855e+01 4.616e-03 4.795e-01 1.905e-01 1.063e-01 2.178e-05 1.973e-02 2.033e-02 2.215e-03 5.469e-02 5.580e-02 4.050e-02 5.600e+03 #  p p > zp > l+ l-
5.664e+03 -1.351e-01  1.479e-01 0.000e+00  7.398e+01 2.830e-03 4.778e-01 1.827e-01 1.169e-01 1.329e-05 1.983e-02 2.045e-02 2.228e-03 5.464e-02 5.579e-02 4.077e-02 5.600e+03 #  p p > zp > l+ l-
5.694e+03 -1.630e-01  1.675e-01 0.000e+00  9.720e+01 3.181e-03 4.779e-01 1.840e-01 1.150e-01 2.511e-05 2.000e-02 2.061e-02 3.703e-03 5.511e-02 5.622e-02 6.719e-02 5.600e+03 #  p p > zp > l+ l-
5.786e+03 -2.279e-01  1.872e-01 0.000e+00  1.317e+02 4.789e-03 4.784e-01 1.898e-01 1.066e-01 7.454e-05 2.032e-02 2.091e-02 7.442e-03 5.787e-02 5.733e-02 1.286e-01 5.600e+03 #  p p > zp > l+ l-
5.982e+03 -3.205e-01  2.064e-01 0.000e+00  1.849e+02 7.368e-03 4.775e-01 1.969e-01 9.581e-02 2.161e-04 2.132e-02 2.167e-02 1.445e-02 5.883e-02 5.903e-02 2.456e-01 5.600e+03 #  p p > zp > l+ l-
6.286e+03 -4.173e-01  2.224e-01 0.000e+00  2.594e+02 1.018e-02 4.750e-01 2.027e-01 8.637e-02 5.368e-04 2.226e-02 2.240e-02 2.596e-02 5.960e-02 5.986e-02 4.356e-01 5.600e+03 #  p p > zp > l+ l-
6.731e+03 -5.147e-01  2.367e-01 0.000e+00  3.726e+02 1.297e-02 4.716e-01 2.071e-01 7.848e-02 9.484e-04 2.331e-02 2.338e-02 3.437e-02 6.051e-02 6.083e-02 5.680e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.497e-01 0.000e+00  1.231e+04 2.957e-02 4.434e-01 2.237e-01 4.467e-02 5.641e-03 1.499e-01 1.314e-01 8.475e-02 1.117e-01 1.168e-01 7.588e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.617e-01 0.000e+00  1.311e+04 2.777e-02 4.465e-01 2.219e-01 4.807e-02 5.528e-03 1.713e-01 1.488e-01 8.961e-02 1.167e-01 1.224e-01 7.678e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.724e-01 0.000e+00  1.386e+04 2.630e-02 4.489e-01 2.203e-01 5.099e-02 5.362e-03 1.938e-01 1.668e-01 9.203e-02 1.216e-01 1.278e-01 7.571e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.827e-01 0.000e+00  1.459e+04 2.498e-02 4.510e-01 2.188e-01 5.370e-02 5.177e-03 2.190e-01 1.868e-01 9.326e-02 1.265e-01 1.334e-01 7.370e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.916e-01 0.000e+00  1.525e+04 2.391e-02 4.526e-01 2.175e-01 5.598e-02 4.996e-03 2.443e-01 2.068e-01 9.538e-02 1.312e-01 1.386e-01 7.271e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.992e-01 0.000e+00  1.583e+04 2.306e-02 4.538e-01 2.164e-01 5.788e-02 4.888e-03 2.687e-01 2.259e-01 9.643e-02 1.354e-01 1.433e-01 7.123e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.048e-01 0.000e+00  1.626e+04 2.245e-02 4.547e-01 2.156e-01 5.924e-02 4.792e-03 2.886e-01 2.413e-01 9.719e-02 1.386e-01 1.469e-01 7.013e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.077e-01 0.000e+00  1.649e+04 2.215e-02 4.551e-01 2.152e-01 5.994e-02 4.743e-03 2.997e-01 2.499e-01 9.751e-02 1.403e-01 1.489e-01 6.949e-01 5.600e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.512e-02 0.000e+00  3.459e+03 1.072e-01 2.114e-01 2.039e-01 1.145e-02 7.717e-03 3.417e-02 3.334e-02 1.522e-02 6.863e-02 6.956e-02 2.258e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.785e-02 0.000e+00  3.509e+03 1.056e-01 2.178e-01 2.061e-01 9.998e-03 7.581e-03 3.445e-02 3.360e-02 1.563e-02 6.882e-02 6.976e-02 2.271e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.803e-02 0.000e+00  3.512e+03 1.055e-01 2.182e-01 2.062e-01 9.905e-03 7.589e-03 3.447e-02 3.361e-02 1.569e-02 6.883e-02 6.977e-02 2.280e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.830e-02 0.000e+00  3.517e+03 1.054e-01 2.189e-01 2.064e-01 9.767e-03 7.600e-03 3.450e-02 3.364e-02 1.578e-02 6.885e-02 6.979e-02 2.292e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.876e-02 0.000e+00  3.526e+03 1.051e-01 2.199e-01 2.068e-01 9.539e-03 7.615e-03 3.455e-02 3.368e-02 1.594e-02 6.888e-02 6.983e-02 2.314e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  4.057e-02 0.000e+00  3.560e+03 1.041e-01 2.241e-01 2.082e-01 8.659e-03 7.679e-03 3.474e-02 3.386e-02 1.654e-02 6.901e-02 6.996e-02 2.397e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  4.457e-02 0.000e+00  3.639e+03 1.018e-01 2.333e-01 2.111e-01 6.900e-03 7.663e-03 3.519e-02 3.426e-02 1.755e-02 6.930e-02 7.028e-02 2.533e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  5.012e-02 0.000e+00  3.753e+03 9.871e-02 2.456e-01 2.148e-01 4.848e-03 7.573e-03 3.585e-02 3.486e-02 1.886e-02 6.973e-02 7.074e-02 2.705e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  5.739e-02 0.000e+00  3.914e+03 9.462e-02 2.611e-01 2.192e-01 2.793e-03 7.393e-03 3.680e-02 3.572e-02 2.040e-02 7.033e-02 7.139e-02 2.901e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  5.784e-02 0.000e+00  3.924e+03 9.437e-02 2.621e-01 2.194e-01 2.688e-03 7.398e-03 3.687e-02 3.578e-02 2.053e-02 7.037e-02 7.143e-02 2.917e-01 5.700e+03 #  p p > zp > l+ l-
8.827e+03 -7.289e-01  6.193e-02 0.000e+00  2.435e+02 8.182e-02 3.048e-01 2.298e-01 1.891e-04 3.258e-03 2.128e-02 2.149e-02 1.214e-02 5.872e-02 5.893e-02 2.067e-01 5.700e+03 #  p p > zp > l+ l-
7.578e+03 -6.192e-01  6.920e-02 0.000e+00  1.350e+02 6.952e-02 3.437e-01 2.362e-01 2.079e-03 1.927e-03 2.061e-02 2.086e-02 9.601e-03 5.811e-02 5.827e-02 1.652e-01 5.700e+03 #  p p > zp > l+ l-
6.804e+03 -5.062e-01  7.647e-02 0.000e+00  8.513e+01 5.481e-02 3.861e-01 2.393e-01 9.723e-03 1.051e-03 2.026e-02 2.053e-02 7.370e-03 5.778e-02 5.792e-02 1.276e-01 5.700e+03 #  p p > zp > l+ l-
6.349e+03 -4.041e-01  8.647e-02 0.000e+00  6.441e+01 3.830e-02 4.280e-01 2.364e-01 2.592e-02 5.379e-04 2.010e-02 2.038e-02 6.277e-03 5.763e-02 5.776e-02 1.089e-01 5.700e+03 #  p p > zp > l+ l-
6.030e+03 -2.969e-01  9.828e-02 0.000e+00  5.366e+01 2.161e-02 4.624e-01 2.243e-01 5.318e-02 1.162e-04 2.002e-02 2.030e-02 2.489e-03 5.755e-02 5.768e-02 4.325e-02 5.700e+03 #  p p > zp > l+ l-
5.864e+03 -2.124e-01  1.121e-01 0.000e+00  5.302e+01 1.039e-02 4.777e-01 2.067e-01 8.259e-02 3.581e-05 1.975e-02 2.028e-02 1.823e-03 5.898e-02 5.704e-02 3.091e-02 5.700e+03 #  p p > zp > l+ l-
5.864e+03 -2.123e-01  1.305e-01 0.000e+00  6.876e+01 8.005e-03 4.790e-01 2.007e-01 9.151e-02 3.404e-05 1.988e-02 2.042e-02 2.025e-03 5.905e-02 5.719e-02 3.429e-02 5.700e+03 #  p p > zp > l+ l-
5.833e+03 -1.917e-01  1.505e-01 0.000e+00  8.513e+01 5.196e-03 4.792e-01 1.920e-01 1.038e-01 2.337e-05 2.000e-02 2.055e-02 2.127e-03 5.878e-02 5.721e-02 3.618e-02 5.700e+03 #  p p > zp > l+ l-
5.799e+03 -1.659e-01  1.705e-01 0.000e+00  1.027e+02 3.181e-03 4.778e-01 1.839e-01 1.150e-01 2.361e-05 2.010e-02 2.068e-02 3.521e-03 5.816e-02 5.713e-02 6.054e-02 5.700e+03 #  p p > zp > l+ l-
5.897e+03 -2.320e-01  1.905e-01 0.000e+00  1.393e+02 4.789e-03 4.783e-01 1.897e-01 1.066e-01 7.266e-05 2.054e-02 2.110e-02 7.266e-03 5.925e-02 5.811e-02 1.226e-01 5.700e+03 #  p p > zp > l+ l-
6.104e+03 -3.262e-01  2.101e-01 0.000e+00  1.963e+02 7.368e-03 4.774e-01 1.967e-01 9.591e-02 2.067e-04 2.160e-02 2.179e-02 1.340e-02 5.901e-02 5.924e-02 2.271e-01 5.700e+03 #  p p > zp > l+ l-
6.428e+03 -4.248e-01  2.264e-01 0.000e+00  2.770e+02 1.017e-02 4.749e-01 2.025e-01 8.649e-02 5.194e-04 2.239e-02 2.253e-02 2.309e-02 5.971e-02 5.998e-02 3.867e-01 5.700e+03 #  p p > zp > l+ l-
6.903e+03 -5.239e-01  2.410e-01 0.000e+00  4.012e+02 1.296e-02 4.715e-01 2.070e-01 7.862e-02 9.390e-04 2.352e-02 2.358e-02 3.364e-02 6.069e-02 6.103e-02 5.543e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.541e-01 0.000e+00  1.283e+04 2.889e-02 4.446e-01 2.230e-01 4.594e-02 5.277e-03 1.574e-01 1.375e-01 8.183e-02 1.135e-01 1.188e-01 7.210e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.664e-01 0.000e+00  1.368e+04 2.711e-02 4.476e-01 2.212e-01 4.935e-02 5.029e-03 1.807e-01 1.563e-01 8.412e-02 1.188e-01 1.247e-01 7.082e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.773e-01 0.000e+00  1.446e+04 2.566e-02 4.499e-01 2.196e-01 5.228e-02 4.909e-03 2.052e-01 1.759e-01 8.615e-02 1.239e-01 1.304e-01 6.955e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.878e-01 0.000e+00  1.523e+04 2.437e-02 4.519e-01 2.180e-01 5.500e-02 4.715e-03 2.329e-01 1.978e-01 8.813e-02 1.291e-01 1.363e-01 6.825e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.969e-01 0.000e+00  1.593e+04 2.332e-02 4.534e-01 2.167e-01 5.729e-02 4.594e-03 2.607e-01 2.196e-01 8.949e-02 1.340e-01 1.418e-01 6.677e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.046e-01 0.000e+00  1.653e+04 2.248e-02 4.546e-01 2.156e-01 5.918e-02 4.467e-03 2.877e-01 2.407e-01 9.048e-02 1.385e-01 1.468e-01 6.535e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.103e-01 0.000e+00  1.698e+04 2.189e-02 4.554e-01 2.148e-01 6.055e-02 4.365e-03 3.098e-01 2.577e-01 9.137e-02 1.419e-01 1.506e-01 6.441e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.132e-01 0.000e+00  1.722e+04 2.159e-02 4.558e-01 2.144e-01 6.124e-02 4.319e-03 3.221e-01 2.672e-01 9.180e-02 1.437e-01 1.527e-01 6.389e-01 5.700e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.574e-02 0.000e+00  3.531e+03 1.068e-01 2.128e-01 2.044e-01 1.111e-02 7.193e-03 3.424e-02 3.340e-02 1.433e-02 6.868e-02 6.960e-02 2.101e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.851e-02 0.000e+00  3.583e+03 1.053e-01 2.194e-01 2.066e-01 9.661e-03 7.078e-03 3.452e-02 3.366e-02 1.475e-02 6.886e-02 6.981e-02 2.142e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.870e-02 0.000e+00  3.586e+03 1.052e-01 2.198e-01 2.067e-01 9.569e-03 7.076e-03 3.454e-02 3.368e-02 1.480e-02 6.888e-02 6.982e-02 2.149e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.897e-02 0.000e+00  3.592e+03 1.050e-01 2.204e-01 2.069e-01 9.431e-03 7.087e-03 3.457e-02 3.370e-02 1.485e-02 6.890e-02 6.984e-02 2.155e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.944e-02 0.000e+00  3.601e+03 1.047e-01 2.215e-01 2.073e-01 9.204e-03 7.102e-03 3.462e-02 3.375e-02 1.501e-02 6.893e-02 6.988e-02 2.178e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  4.128e-02 0.000e+00  3.637e+03 1.037e-01 2.258e-01 2.087e-01 8.328e-03 7.150e-03 3.482e-02 3.393e-02 1.557e-02 6.906e-02 7.002e-02 2.255e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  4.535e-02 0.000e+00  3.718e+03 1.014e-01 2.350e-01 2.117e-01 6.584e-03 7.183e-03 3.528e-02 3.434e-02 1.668e-02 6.936e-02 7.034e-02 2.405e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  5.099e-02 0.000e+00  3.838e+03 9.821e-02 2.475e-01 2.154e-01 4.563e-03 7.071e-03 3.596e-02 3.496e-02 1.782e-02 6.980e-02 7.081e-02 2.553e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  5.839e-02 0.000e+00  4.006e+03 9.406e-02 2.632e-01 2.197e-01 2.562e-03 6.795e-03 3.694e-02 3.584e-02 1.901e-02 7.042e-02 7.149e-02 2.700e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  5.885e-02 0.000e+00  4.017e+03 9.381e-02 2.642e-01 2.199e-01 2.460e-03 7.002e-03 3.701e-02 3.590e-02 1.971e-02 7.046e-02 7.153e-02 2.797e-01 5.800e+03 #  p p > zp > l+ l-
1.065e+04 -8.111e-01  6.302e-02 0.000e+00  4.770e+02 8.551e-02 2.928e-01 2.271e-01 4.468e-04 4.288e-03 2.252e-02 2.264e-02 1.469e-02 5.982e-02 6.010e-02 2.456e-01 5.800e+03 #  p p > zp > l+ l-
7.808e+03 -6.301e-01  7.041e-02 0.000e+00  1.472e+02 6.953e-02 3.437e-01 2.361e-01 2.101e-03 1.739e-03 2.068e-02 2.093e-02 8.599e-03 5.817e-02 5.834e-02 1.478e-01 5.800e+03 #  p p > zp > l+ l-
6.973e+03 -5.151e-01  7.781e-02 0.000e+00  9.144e+01 5.481e-02 3.861e-01 2.393e-01 9.763e-03 9.914e-04 2.030e-02 2.057e-02 6.948e-03 5.781e-02 5.796e-02 1.202e-01 5.800e+03 #  p p > zp > l+ l-
6.487e+03 -4.112e-01  8.798e-02 0.000e+00  6.861e+01 3.830e-02 4.280e-01 2.363e-01 2.598e-02 5.095e-04 2.013e-02 2.041e-02 5.811e-03 5.766e-02 5.779e-02 1.008e-01 5.800e+03 #  p p > zp > l+ l-
6.149e+03 -3.021e-01  1.000e-01 0.000e+00  5.685e+01 2.161e-02 4.624e-01 2.242e-01 5.325e-02 9.959e-05 2.004e-02 2.033e-02 2.125e-03 5.757e-02 5.770e-02 3.691e-02 5.800e+03 #  p p > zp > l+ l-
5.973e+03 -2.161e-01  1.140e-01 0.000e+00  5.601e+01 1.039e-02 4.776e-01 2.067e-01 8.265e-02 3.415e-05 1.991e-02 2.033e-02 1.562e-03 5.748e-02 5.757e-02 2.718e-02 5.800e+03 #  p p > zp > l+ l-
5.891e+03 -1.583e-01  1.328e-01 0.000e+00  6.524e+01 4.615e-03 4.795e-01 1.904e-01 1.064e-01 1.145e-05 1.983e-02 2.040e-02 1.185e-03 5.909e-02 5.730e-02 2.005e-02 5.800e+03 #  p p > zp > l+ l-
5.871e+03 -1.399e-01  1.532e-01 0.000e+00  8.238e+01 2.829e-03 4.777e-01 1.826e-01 1.169e-01 7.898e-06 1.999e-02 2.055e-02 1.311e-03 5.924e-02 5.738e-02 2.213e-02 5.800e+03 #  p p > zp > l+ l-
5.904e+03 -1.689e-01  1.735e-01 0.000e+00  1.084e+02 3.180e-03 4.778e-01 1.839e-01 1.151e-01 2.241e-05 2.026e-02 2.080e-02 3.388e-03 5.907e-02 5.778e-02 5.736e-02 5.800e+03 #  p p > zp > l+ l-
6.007e+03 -2.360e-01  1.939e-01 0.000e+00  1.473e+02 4.789e-03 4.782e-01 1.896e-01 1.067e-01 6.961e-05 2.107e-02 2.129e-02 6.929e-03 5.853e-02 5.872e-02 1.184e-01 5.800e+03 #  p p > zp > l+ l-
6.227e+03 -3.319e-01  2.137e-01 0.000e+00  2.083e+02 7.367e-03 4.773e-01 1.966e-01 9.600e-02 2.128e-04 2.170e-02 2.188e-02 1.254e-02 5.910e-02 5.932e-02 2.122e-01 5.800e+03 #  p p > zp > l+ l-
6.571e+03 -4.323e-01  2.304e-01 0.000e+00  2.955e+02 1.017e-02 4.748e-01 2.024e-01 8.661e-02 5.211e-04 2.253e-02 2.266e-02 2.399e-02 5.984e-02 6.011e-02 4.009e-01 5.800e+03 #  p p > zp > l+ l-
7.079e+03 -5.331e-01  2.452e-01 0.000e+00  4.319e+02 1.296e-02 4.713e-01 2.068e-01 7.876e-02 9.208e-04 2.375e-02 2.379e-02 3.287e-02 6.088e-02 6.123e-02 5.399e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.586e-01 0.000e+00  1.336e+04 2.823e-02 4.457e-01 2.224e-01 4.719e-02 4.808e-03 1.654e-01 1.440e-01 7.678e-02 1.154e-01 1.209e-01 6.655e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.711e-01 0.000e+00  1.425e+04 2.648e-02 4.486e-01 2.205e-01 5.062e-02 4.672e-03 1.907e-01 1.643e-01 7.958e-02 1.209e-01 1.271e-01 6.581e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.822e-01 0.000e+00  1.507e+04 2.505e-02 4.509e-01 2.189e-01 5.356e-02 4.528e-03 2.176e-01 1.857e-01 8.136e-02 1.263e-01 1.331e-01 6.443e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.928e-01 0.000e+00  1.589e+04 2.378e-02 4.528e-01 2.173e-01 5.628e-02 4.348e-03 2.479e-01 2.096e-01 8.287e-02 1.318e-01 1.393e-01 6.287e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.021e-01 0.000e+00  1.662e+04 2.275e-02 4.542e-01 2.160e-01 5.857e-02 4.232e-03 2.786e-01 2.336e-01 8.429e-02 1.370e-01 1.451e-01 6.153e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.099e-01 0.000e+00  1.725e+04 2.192e-02 4.554e-01 2.149e-01 6.047e-02 4.116e-03 3.084e-01 2.567e-01 8.531e-02 1.417e-01 1.504e-01 6.022e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.157e-01 0.000e+00  1.773e+04 2.134e-02 4.561e-01 2.140e-01 6.183e-02 3.990e-03 3.329e-01 2.755e-01 8.594e-02 1.453e-01 1.544e-01 5.916e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.187e-01 0.000e+00  1.798e+04 2.105e-02 4.565e-01 2.136e-01 6.253e-02 3.946e-03 3.465e-01 2.860e-01 8.611e-02 1.472e-01 1.566e-01 5.850e-01 5.800e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.635e-02 0.000e+00  3.604e+03 1.065e-01 2.143e-01 2.049e-01 1.078e-02 6.710e-03 3.430e-02 3.346e-02 1.351e-02 6.872e-02 6.965e-02 1.966e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.917e-02 0.000e+00  3.658e+03 1.049e-01 2.209e-01 2.071e-01 9.331e-03 6.590e-03 3.459e-02 3.372e-02 1.388e-02 6.891e-02 6.986e-02 2.014e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.936e-02 0.000e+00  3.661e+03 1.048e-01 2.213e-01 2.073e-01 9.239e-03 6.599e-03 3.461e-02 3.374e-02 1.394e-02 6.892e-02 6.987e-02 2.023e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.964e-02 0.000e+00  3.667e+03 1.046e-01 2.220e-01 2.075e-01 9.102e-03 6.627e-03 3.464e-02 3.377e-02 1.406e-02 6.894e-02 6.989e-02 2.039e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  4.012e-02 0.000e+00  3.676e+03 1.044e-01 2.231e-01 2.078e-01 8.876e-03 6.678e-03 3.469e-02 3.381e-02 1.427e-02 6.898e-02 6.993e-02 2.069e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  4.200e-02 0.000e+00  3.714e+03 1.033e-01 2.274e-01 2.092e-01 8.005e-03 6.663e-03 3.490e-02 3.400e-02 1.467e-02 6.911e-02 7.007e-02 2.123e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  4.614e-02 0.000e+00  3.799e+03 1.010e-01 2.368e-01 2.122e-01 6.277e-03 6.738e-03 3.537e-02 3.443e-02 1.577e-02 6.942e-02 7.040e-02 2.272e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  5.187e-02 0.000e+00  3.924e+03 9.772e-02 2.494e-01 2.159e-01 4.287e-03 6.684e-03 3.607e-02 3.506e-02 1.701e-02 6.987e-02 7.089e-02 2.435e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  5.940e-02 0.000e+00  4.100e+03 9.350e-02 2.653e-01 2.202e-01 2.344e-03 6.442e-03 3.708e-02 3.597e-02 1.826e-02 7.051e-02 7.158e-02 2.590e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  5.987e-02 0.000e+00  4.111e+03 9.324e-02 2.663e-01 2.205e-01 2.246e-03 6.442e-03 3.715e-02 3.603e-02 1.839e-02 7.055e-02 7.163e-02 2.607e-01 5.900e+03 #  p p > zp > l+ l-
9.568e+03 -7.544e-01  6.410e-02 0.000e+00  3.076e+02 8.185e-02 3.049e-01 2.297e-01 2.007e-04 3.372e-03 2.160e-02 2.179e-02 1.261e-02 5.901e-02 5.923e-02 2.137e-01 5.900e+03 #  p p > zp > l+ l-
8.047e+03 -6.410e-01  7.163e-02 0.000e+00  1.607e+02 6.954e-02 3.438e-01 2.361e-01 2.123e-03 1.733e-03 2.076e-02 2.100e-02 8.507e-03 5.824e-02 5.841e-02 1.461e-01 5.900e+03 #  p p > zp > l+ l-
7.146e+03 -5.239e-01  7.915e-02 0.000e+00  9.818e+01 5.481e-02 3.861e-01 2.392e-01 9.803e-03 9.767e-04 2.034e-02 2.061e-02 6.882e-03 5.785e-02 5.800e-02 1.190e-01 5.900e+03 #  p p > zp > l+ l-
6.627e+03 -4.183e-01  8.950e-02 0.000e+00  7.304e+01 3.830e-02 4.280e-01 2.363e-01 2.603e-02 4.837e-04 2.016e-02 2.044e-02 5.359e-03 5.768e-02 5.782e-02 9.290e-02 5.900e+03 #  p p > zp > l+ l-
6.268e+03 -3.073e-01  1.017e-01 0.000e+00  6.018e+01 2.161e-02 4.623e-01 2.241e-01 5.331e-02 1.778e-04 2.007e-02 2.035e-02 3.802e-03 5.760e-02 5.772e-02 6.601e-02 5.900e+03 #  p p > zp > l+ l-
6.082e+03 -2.199e-01  1.160e-01 0.000e+00  5.913e+01 1.039e-02 4.776e-01 2.066e-01 8.271e-02 2.992e-05 2.007e-02 2.036e-02 1.381e-03 5.760e-02 5.773e-02 2.397e-02 5.900e+03 #  p p > zp > l+ l-
5.996e+03 -1.610e-01  1.351e-01 0.000e+00  6.878e+01 4.614e-03 4.794e-01 1.904e-01 1.064e-01 1.043e-05 2.019e-02 2.046e-02 1.079e-03 5.771e-02 5.785e-02 1.870e-02 5.900e+03 #  p p > zp > l+ l-
5.975e+03 -1.423e-01  1.558e-01 0.000e+00  8.682e+01 2.829e-03 4.777e-01 1.826e-01 1.170e-01 1.115e-05 2.023e-02 2.064e-02 1.857e-03 5.779e-02 5.790e-02 3.214e-02 5.900e+03 #  p p > zp > l+ l-
6.010e+03 -1.718e-01  1.765e-01 0.000e+00  1.143e+02 3.180e-03 4.777e-01 1.838e-01 1.151e-01 2.203e-05 2.069e-02 2.094e-02 3.316e-03 5.818e-02 5.835e-02 5.699e-02 5.900e+03 #  p p > zp > l+ l-
6.119e+03 -2.401e-01  1.972e-01 0.000e+00  1.555e+02 4.788e-03 4.782e-01 1.895e-01 1.068e-01 6.325e-05 2.113e-02 2.135e-02 6.641e-03 5.859e-02 5.878e-02 1.134e-01 5.900e+03 #  p p > zp > l+ l-
6.351e+03 -3.376e-01  2.174e-01 0.000e+00  2.208e+02 7.366e-03 4.772e-01 1.965e-01 9.609e-02 2.054e-04 2.179e-02 2.196e-02 1.304e-02 5.918e-02 5.941e-02 2.203e-01 5.900e+03 #  p p > zp > l+ l-
6.716e+03 -4.397e-01  2.344e-01 0.000e+00  3.151e+02 1.017e-02 4.747e-01 2.022e-01 8.672e-02 5.121e-04 2.267e-02 2.279e-02 2.404e-02 5.996e-02 6.025e-02 4.009e-01 5.900e+03 #  p p > zp > l+ l-
7.259e+03 -5.423e-01  2.494e-01 0.000e+00  4.648e+02 1.296e-02 4.712e-01 2.067e-01 7.889e-02 9.422e-04 2.398e-02 2.401e-02 3.241e-02 6.108e-02 6.144e-02 5.306e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.631e-01 0.000e+00  1.391e+04 2.758e-02 4.468e-01 2.217e-01 4.843e-02 4.498e-03 1.739e-01 1.508e-01 7.291e-02 1.173e-01 1.230e-01 6.216e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.758e-01 0.000e+00  1.485e+04 2.586e-02 4.496e-01 2.198e-01 5.187e-02 4.326e-03 2.015e-01 1.729e-01 7.496e-02 1.231e-01 1.295e-01 6.088e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.870e-01 0.000e+00  1.571e+04 2.446e-02 4.518e-01 2.181e-01 5.481e-02 4.160e-03 2.308e-01 1.962e-01 7.664e-02 1.288e-01 1.358e-01 5.952e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.979e-01 0.000e+00  1.657e+04 2.321e-02 4.536e-01 2.166e-01 5.754e-02 4.014e-03 2.641e-01 2.223e-01 7.834e-02 1.346e-01 1.424e-01 5.820e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.073e-01 0.000e+00  1.733e+04 2.219e-02 4.550e-01 2.152e-01 5.983e-02 3.843e-03 2.979e-01 2.486e-01 7.944e-02 1.401e-01 1.486e-01 5.672e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.153e-01 0.000e+00  1.800e+04 2.138e-02 4.561e-01 2.141e-01 6.173e-02 3.730e-03 3.309e-01 2.740e-01 8.023e-02 1.450e-01 1.541e-01 5.534e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.211e-01 0.000e+00  1.850e+04 2.081e-02 4.568e-01 2.133e-01 6.309e-02 3.726e-03 3.581e-01 2.948e-01 8.016e-02 1.488e-01 1.584e-01 5.387e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.242e-01 0.000e+00  1.876e+04 2.052e-02 4.572e-01 2.129e-01 6.378e-02 3.684e-03 3.732e-01 3.064e-01 8.042e-02 1.508e-01 1.608e-01 5.331e-01 5.900e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.697e-02 0.000e+00  3.676e+03 1.061e-01 2.157e-01 2.054e-01 1.045e-02 6.275e-03 3.436e-02 3.351e-02 1.276e-02 6.876e-02 6.969e-02 1.856e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.984e-02 0.000e+00  3.733e+03 1.045e-01 2.224e-01 2.076e-01 9.008e-03 6.173e-03 3.466e-02 3.379e-02 1.311e-02 6.896e-02 6.991e-02 1.901e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.003e-02 0.000e+00  3.737e+03 1.044e-01 2.229e-01 2.078e-01 8.916e-03 6.184e-03 3.468e-02 3.380e-02 1.321e-02 6.897e-02 6.992e-02 1.915e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.032e-02 0.000e+00  3.742e+03 1.042e-01 2.235e-01 2.080e-01 8.780e-03 6.196e-03 3.471e-02 3.383e-02 1.328e-02 6.899e-02 6.994e-02 1.925e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.079e-02 0.000e+00  3.752e+03 1.040e-01 2.246e-01 2.083e-01 8.555e-03 6.235e-03 3.476e-02 3.388e-02 1.348e-02 6.902e-02 6.998e-02 1.953e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.271e-02 0.000e+00  3.791e+03 1.029e-01 2.290e-01 2.098e-01 7.690e-03 6.257e-03 3.498e-02 3.407e-02 1.391e-02 6.916e-02 7.013e-02 2.011e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.692e-02 0.000e+00  3.880e+03 1.005e-01 2.385e-01 2.127e-01 5.978e-03 6.267e-03 3.546e-02 3.451e-02 1.485e-02 6.948e-02 7.047e-02 2.137e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  5.275e-02 0.000e+00  4.011e+03 9.722e-02 2.513e-01 2.165e-01 4.022e-03 6.109e-03 3.619e-02 3.516e-02 1.579e-02 6.994e-02 7.097e-02 2.258e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  6.041e-02 0.000e+00  4.194e+03 9.294e-02 2.673e-01 2.208e-01 2.137e-03 6.036e-03 3.723e-02 3.610e-02 1.738e-02 7.060e-02 7.168e-02 2.462e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  6.088e-02 0.000e+00  4.206e+03 9.268e-02 2.683e-01 2.210e-01 2.044e-03 6.108e-03 3.730e-02 3.616e-02 1.768e-02 7.064e-02 7.173e-02 2.503e-01 6.000e+03 #  p p > zp > l+ l-
1.267e+04 -8.586e-01  6.519e-02 0.000e+00  8.189e+02 8.645e-02 2.899e-01 2.263e-01 5.681e-04 4.456e-03 2.403e-02 2.405e-02 1.493e-02 6.112e-02 6.148e-02 2.443e-01 6.000e+03 #  p p > zp > l+ l-
8.295e+03 -6.518e-01  7.284e-02 0.000e+00  1.754e+02 6.955e-02 3.438e-01 2.361e-01 2.145e-03 1.678e-03 2.084e-02 2.107e-02 8.327e-03 5.832e-02 5.849e-02 1.428e-01 6.000e+03 #  p p > zp > l+ l-
7.322e+03 -5.328e-01  8.049e-02 0.000e+00  1.054e+02 5.481e-02 3.861e-01 2.392e-01 9.843e-03 9.304e-04 2.038e-02 2.065e-02 6.581e-03 5.789e-02 5.804e-02 1.137e-01 6.000e+03 #  p p > zp > l+ l-
6.769e+03 -4.254e-01  9.102e-02 0.000e+00  7.771e+01 3.830e-02 4.280e-01 2.362e-01 2.609e-02 4.437e-04 2.019e-02 2.046e-02 4.950e-03 5.771e-02 5.785e-02 8.577e-02 6.000e+03 #  p p > zp > l+ l-
6.388e+03 -3.125e-01  1.035e-01 0.000e+00  6.366e+01 2.161e-02 4.623e-01 2.240e-01 5.337e-02 1.684e-04 2.009e-02 2.037e-02 3.482e-03 5.762e-02 5.775e-02 6.043e-02 6.000e+03 #  p p > zp > l+ l-
6.192e+03 -2.236e-01  1.180e-01 0.000e+00  6.236e+01 1.039e-02 4.775e-01 2.066e-01 8.276e-02 5.072e-05 2.010e-02 2.038e-02 2.336e-03 5.762e-02 5.775e-02 4.054e-02 6.000e+03 #  p p > zp > l+ l-
6.101e+03 -1.637e-01  1.374e-01 0.000e+00  7.245e+01 4.614e-03 4.794e-01 1.903e-01 1.065e-01 9.653e-06 2.022e-02 2.049e-02 9.992e-04 5.774e-02 5.787e-02 1.731e-02 6.000e+03 #  p p > zp > l+ l-
6.079e+03 -1.447e-01  1.585e-01 0.000e+00  9.143e+01 2.829e-03 4.776e-01 1.825e-01 1.170e-01 1.114e-05 2.043e-02 2.069e-02 1.879e-03 5.793e-02 5.808e-02 3.243e-02 6.000e+03 #  p p > zp > l+ l-
6.115e+03 -1.747e-01  1.795e-01 0.000e+00  1.204e+02 3.180e-03 4.776e-01 1.837e-01 1.152e-01 2.100e-05 2.074e-02 2.098e-02 3.159e-03 5.823e-02 5.839e-02 5.425e-02 6.000e+03 #  p p > zp > l+ l-
6.230e+03 -2.442e-01  2.006e-01 0.000e+00  1.642e+02 4.788e-03 4.781e-01 1.895e-01 1.068e-01 6.091e-05 2.120e-02 2.141e-02 6.089e-03 5.865e-02 5.884e-02 1.038e-01 6.000e+03 #  p p > zp > l+ l-
6.476e+03 -3.433e-01  2.211e-01 0.000e+00  2.339e+02 7.366e-03 4.771e-01 1.964e-01 9.619e-02 1.976e-04 2.189e-02 2.206e-02 1.281e-02 5.927e-02 5.951e-02 2.161e-01 6.000e+03 #  p p > zp > l+ l-
6.863e+03 -4.472e-01  2.383e-01 0.000e+00  3.359e+02 1.017e-02 4.746e-01 2.021e-01 8.684e-02 4.997e-04 2.283e-02 2.293e-02 2.307e-02 6.009e-02 6.039e-02 3.839e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.536e-01 0.000e+00  1.347e+04 2.896e-02 4.445e-01 2.231e-01 4.580e-02 4.310e-03 1.565e-01 1.368e-01 6.625e-02 1.133e-01 1.186e-01 5.847e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.675e-01 0.000e+00  1.448e+04 2.696e-02 4.479e-01 2.210e-01 4.965e-02 4.186e-03 1.830e-01 1.582e-01 6.880e-02 1.193e-01 1.252e-01 5.768e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.804e-01 0.000e+00  1.546e+04 2.527e-02 4.505e-01 2.191e-01 5.310e-02 3.982e-03 2.130e-01 1.821e-01 7.076e-02 1.254e-01 1.321e-01 5.643e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.919e-01 0.000e+00  1.636e+04 2.388e-02 4.526e-01 2.174e-01 5.605e-02 3.826e-03 2.451e-01 2.074e-01 7.260e-02 1.313e-01 1.387e-01 5.528e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.029e-01 0.000e+00  1.726e+04 2.266e-02 4.544e-01 2.159e-01 5.878e-02 3.653e-03 2.816e-01 2.359e-01 7.384e-02 1.375e-01 1.457e-01 5.371e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.125e-01 0.000e+00  1.807e+04 2.166e-02 4.557e-01 2.145e-01 6.107e-02 3.524e-03 3.190e-01 2.648e-01 7.412e-02 1.432e-01 1.521e-01 5.175e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.206e-01 0.000e+00  1.877e+04 2.086e-02 4.567e-01 2.134e-01 6.296e-02 3.488e-03 3.555e-01 2.928e-01 7.527e-02 1.484e-01 1.580e-01 5.071e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.266e-01 0.000e+00  1.929e+04 2.030e-02 4.574e-01 2.125e-01 6.432e-02 3.411e-03 3.856e-01 3.158e-01 7.568e-02 1.525e-01 1.626e-01 4.964e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.297e-01 0.000e+00  1.957e+04 2.002e-02 4.578e-01 2.121e-01 6.502e-02 3.312e-03 4.025e-01 3.286e-01 7.586e-02 1.546e-01 1.651e-01 4.906e-01 6.000e+03 #  p p > zp > l+ l-


==> anc/malaphoric.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16      17
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  R         MXhat
1.057e+04 -9.500e-01  1.848e-02 0.000e+00  1.680e+03 1.162e-01 1.709e-01 1.882e-01 2.304e-02 1.050e-01 3.272e-02 3.203e-02 1.545e-01 6.766e-02 6.851e-02 3.209e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.992e-02 0.000e+00  1.691e+03 1.154e-01 1.745e-01 1.897e-01 2.185e-02 1.047e-01 3.283e-02 3.213e-02 1.583e-01 6.774e-02 6.859e-02 3.189e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.001e-02 0.000e+00  1.692e+03 1.154e-01 1.747e-01 1.898e-01 2.177e-02 1.043e-01 3.284e-02 3.213e-02 1.580e-01 6.774e-02 6.860e-02 3.176e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.016e-02 0.000e+00  1.693e+03 1.153e-01 1.751e-01 1.900e-01 2.165e-02 1.044e-01 3.285e-02 3.215e-02 1.585e-01 6.775e-02 6.860e-02 3.178e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.040e-02 0.000e+00  1.695e+03 1.152e-01 1.756e-01 1.902e-01 2.146e-02 1.050e-01 3.287e-02 3.216e-02 1.602e-01 6.776e-02 6.862e-02 3.195e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.135e-02 0.000e+00  1.702e+03 1.147e-01 1.780e-01 1.912e-01 2.070e-02 1.052e-01 3.294e-02 3.223e-02 1.634e-01 6.781e-02 6.867e-02 3.193e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.346e-02 0.000e+00  1.719e+03 1.136e-01 1.832e-01 1.933e-01 1.907e-02 1.039e-01 3.311e-02 3.238e-02 1.677e-01 6.793e-02 6.880e-02 3.138e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  2.638e-02 0.000e+00  1.743e+03 1.120e-01 1.904e-01 1.961e-01 1.695e-02 1.048e-01 3.336e-02 3.261e-02 1.781e-01 6.809e-02 6.898e-02 3.141e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  3.020e-02 0.000e+00  1.776e+03 1.099e-01 1.996e-01 1.996e-01 1.439e-02 1.043e-01 3.370e-02 3.292e-02 1.894e-01 6.832e-02 6.922e-02 3.095e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  3.044e-02 0.000e+00  1.778e+03 1.098e-01 2.002e-01 1.998e-01 1.423e-02 1.044e-01 3.372e-02 3.294e-02 1.904e-01 6.834e-02 6.924e-02 3.096e+00 3.000e+03 #  p p > zp > l+ l-
5.909e+03 -8.367e-01  3.259e-02 0.000e+00  2.596e+02 1.060e-01 2.156e-01 2.055e-01 1.055e-02 5.547e-02 2.171e-02 2.231e-02 1.128e-01 5.976e-02 5.942e-02 2.555e+00 3.000e+03 #  p p > zp > l+ l-
5.906e+03 -8.365e-01  3.642e-02 0.000e+00  2.651e+02 1.035e-01 2.256e-01 2.088e-01 8.409e-03 5.562e-02 2.177e-02 2.237e-02 1.212e-01 5.980e-02 5.948e-02 2.555e+00 3.000e+03 #  p p > zp > l+ l-
5.898e+03 -8.361e-01  4.025e-02 0.000e+00  2.702e+02 1.010e-01 2.355e-01 2.120e-01 6.543e-03 5.535e-02 2.177e-02 2.239e-02 1.290e-01 6.001e-02 5.947e-02 2.543e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  4.551e-02 0.000e+00  1.925e+03 1.013e-01 2.354e-01 2.118e-01 6.522e-03 9.958e-02 3.530e-02 3.436e-02 2.310e-01 6.937e-02 7.035e-02 3.330e+00 3.000e+03 #  p p > zp > l+ l-
3.046e+03 -1.563e-01  5.173e-02 0.000e+00  7.011e+00 2.166e-02 4.631e-01 2.263e-01 5.150e-02 1.072e-02 2.277e-02 3.052e-02 2.291e-01 6.682e-02 7.187e-02 3.429e+00 3.000e+03 #  p p > zp > l+ l-
3.023e+03 -1.118e-01  5.898e-02 0.000e+00  7.308e+00 1.043e-02 4.788e-01 2.085e-01 8.106e-02 2.759e-03 2.291e-02 3.096e-02 1.267e-01 6.802e-02 7.301e-02 1.863e+00 3.000e+03 #  p p > zp > l+ l-
3.012e+03 -8.187e-02  6.871e-02 0.000e+00  8.742e+00 4.630e-03 4.807e-01 1.919e-01 1.051e-01 6.858e-04 2.303e-02 3.123e-02 7.120e-02 6.871e-02 7.342e-02 1.036e+00 3.000e+03 #  p p > zp > l+ l-
3.010e+03 -7.236e-02  7.923e-02 0.000e+00  1.111e+01 2.838e-03 4.789e-01 1.840e-01 1.158e-01 3.405e-04 2.314e-02 3.144e-02 5.743e-02 6.873e-02 7.343e-02 8.356e-01 3.000e+03 #  p p > zp > l+ l-
3.014e+03 -8.734e-02  8.975e-02 0.000e+00  1.445e+01 3.191e-03 4.792e-01 1.855e-01 1.136e-01 5.464e-04 2.329e-02 3.174e-02 8.205e-02 6.875e-02 7.345e-02 1.193e+00 3.000e+03 #  p p > zp > l+ l-
3.028e+03 -1.221e-01  1.003e-01 0.000e+00  1.897e+01 4.805e-03 4.802e-01 1.918e-01 1.048e-01 1.528e-03 2.340e-02 3.183e-02 1.526e-01 6.772e-02 7.268e-02 2.253e+00 3.000e+03 #  p p > zp > l+ l-
3.056e+03 -1.717e-01  1.106e-01 0.000e+00  2.496e+01 7.395e-03 4.797e-01 1.996e-01 9.341e-02 4.358e-03 2.355e-02 3.188e-02 2.857e-01 6.651e-02 7.158e-02 4.296e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.192e-01 0.000e+00  3.035e+03 6.414e-02 3.613e-01 2.359e-01 5.476e-03 9.318e-02 4.977e-02 4.726e-02 5.233e-01 7.768e-02 7.936e-02 6.736e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.268e-01 0.000e+00  3.187e+03 6.107e-02 3.701e-01 2.362e-01 7.330e-03 9.465e-02 5.218e-02 4.938e-02 5.273e-01 7.890e-02 8.068e-02 6.683e+00 3.000e+03 #  p p > zp > l+ l-
7.277e+03 -8.935e-01  1.338e-01 0.000e+00  1.035e+03 5.536e-02 3.855e-01 2.366e-01 1.124e-02 7.181e-02 3.098e-02 3.044e-02 4.994e-01 6.645e-02 6.721e-02 7.515e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.402e-01 0.000e+00  3.471e+03 5.607e-02 3.837e-01 2.362e-01 1.096e-02 8.534e-02 5.697e-02 5.357e-02 5.911e-01 8.122e-02 8.320e-02 7.278e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.460e-01 0.000e+00  3.599e+03 5.407e-02 3.890e-01 2.360e-01 1.262e-02 8.483e-02 5.928e-02 5.558e-02 6.081e-01 8.229e-02 8.437e-02 7.390e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.515e-01 0.000e+00  3.726e+03 5.224e-02 3.937e-01 2.357e-01 1.427e-02 8.480e-02 6.165e-02 5.764e-02 6.366e-01 8.336e-02 8.554e-02 7.637e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.562e-01 0.000e+00  3.839e+03 5.070e-02 3.976e-01 2.354e-01 1.573e-02 8.569e-02 6.384e-02 5.954e-02 6.800e-01 8.432e-02 8.659e-02 8.064e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.603e-01 0.000e+00  3.937e+03 4.944e-02 4.008e-01 2.351e-01 1.699e-02 8.797e-02 6.581e-02 6.125e-02 7.053e-01 8.517e-02 8.752e-02 8.281e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.633e-01 0.000e+00  4.010e+03 4.853e-02 4.030e-01 2.349e-01 1.792e-02 8.618e-02 6.733e-02 6.255e-02 7.114e-01 8.581e-02 8.822e-02 8.290e+00 3.000e+03 #  p p > zp > l+ l-
1.057e+04 -9.500e-01  1.648e-01 0.000e+00  4.049e+03 4.807e-02 4.041e-01 2.348e-01 1.841e-02 8.566e-02 6.814e-02 6.325e-02 7.189e-01 8.615e-02 8.859e-02 8.345e+00 3.000e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.910e-02 0.000e+00  1.741e+03 1.159e-01 1.724e-01 1.889e-01 2.252e-02 9.269e-02 3.277e-02 3.207e-02 1.379e-01 6.769e-02 6.854e-02 2.829e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.058e-02 0.000e+00  1.753e+03 1.151e-01 1.761e-01 1.904e-01 2.131e-02 9.158e-02 3.288e-02 3.218e-02 1.401e-01 6.777e-02 6.863e-02 2.785e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.068e-02 0.000e+00  1.754e+03 1.150e-01 1.764e-01 1.905e-01 2.123e-02 9.154e-02 3.289e-02 3.218e-02 1.403e-01 6.778e-02 6.863e-02 2.783e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.083e-02 0.000e+00  1.755e+03 1.150e-01 1.767e-01 1.907e-01 2.111e-02 9.135e-02 3.290e-02 3.219e-02 1.404e-01 6.778e-02 6.864e-02 2.776e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.108e-02 0.000e+00  1.757e+03 1.148e-01 1.773e-01 1.909e-01 2.091e-02 9.148e-02 3.292e-02 3.221e-02 1.412e-01 6.780e-02 6.866e-02 2.779e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.207e-02 0.000e+00  1.765e+03 1.143e-01 1.798e-01 1.919e-01 2.014e-02 9.119e-02 3.300e-02 3.228e-02 1.434e-01 6.785e-02 6.871e-02 2.763e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.424e-02 0.000e+00  1.783e+03 1.131e-01 1.851e-01 1.941e-01 1.849e-02 9.065e-02 3.318e-02 3.244e-02 1.485e-01 6.797e-02 6.884e-02 2.732e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  2.726e-02 0.000e+00  1.809e+03 1.115e-01 1.925e-01 1.969e-01 1.634e-02 9.131e-02 3.344e-02 3.268e-02 1.576e-01 6.814e-02 6.903e-02 2.731e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  3.121e-02 0.000e+00  1.844e+03 1.093e-01 2.021e-01 2.005e-01 1.375e-02 9.089e-02 3.380e-02 3.300e-02 1.680e-01 6.838e-02 6.929e-02 2.689e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  3.146e-02 0.000e+00  1.846e+03 1.092e-01 2.027e-01 2.007e-01 1.360e-02 9.121e-02 3.382e-02 3.302e-02 1.693e-01 6.840e-02 6.931e-02 2.697e+00 3.100e+03 #  p p > zp > l+ l-
6.153e+03 -8.393e-01  3.368e-02 0.000e+00  2.775e+02 1.053e-01 2.182e-01 2.063e-01 9.973e-03 4.588e-02 2.254e-02 2.266e-02 9.503e-02 5.984e-02 6.012e-02 2.036e+00 3.100e+03 #  p p > zp > l+ l-
6.139e+03 -8.385e-01  3.763e-02 0.000e+00  2.819e+02 1.028e-01 2.286e-01 2.098e-01 7.832e-03 4.583e-02 2.260e-02 2.272e-02 1.019e-01 5.990e-02 6.018e-02 2.028e+00 3.100e+03 #  p p > zp > l+ l-
6.121e+03 -8.375e-01  4.159e-02 0.000e+00  2.860e+02 1.002e-01 2.388e-01 2.130e-01 5.986e-03 4.508e-02 2.266e-02 2.278e-02 1.074e-01 5.995e-02 6.023e-02 1.989e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  4.703e-02 0.000e+00  2.006e+03 1.005e-01 2.388e-01 2.128e-01 5.938e-03 8.729e-02 3.547e-02 3.452e-02 2.075e-01 6.948e-02 7.048e-02 2.986e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  5.345e-02 0.000e+00  2.081e+03 9.683e-02 2.528e-01 2.169e-01 3.819e-03 8.273e-02 3.628e-02 3.524e-02 2.159e-01 7.000e-02 7.103e-02 3.084e+00 3.100e+03 #  p p > zp > l+ l-
3.126e+03 -1.155e-01  6.095e-02 0.000e+00  8.075e+00 1.043e-02 4.787e-01 2.084e-01 8.112e-02 2.364e-03 2.251e-02 2.957e-02 1.086e-01 6.353e-02 6.917e-02 1.709e+00 3.100e+03 #  p p > zp > l+ l-
3.114e+03 -8.460e-02  7.100e-02 0.000e+00  9.653e+00 4.630e-03 4.806e-01 1.918e-01 1.051e-01 5.877e-04 2.266e-02 2.994e-02 6.165e-02 6.419e-02 6.981e-02 9.604e-01 3.100e+03 #  p p > zp > l+ l-
3.111e+03 -7.478e-02  8.187e-02 0.000e+00  1.227e+01 2.838e-03 4.789e-01 1.839e-01 1.158e-01 2.944e-04 2.278e-02 3.014e-02 4.959e-02 6.421e-02 6.982e-02 7.724e-01 3.100e+03 #  p p > zp > l+ l-
3.116e+03 -9.025e-02  9.274e-02 0.000e+00  1.596e+01 3.190e-03 4.792e-01 1.854e-01 1.137e-01 4.730e-04 2.291e-02 3.029e-02 7.094e-02 6.382e-02 6.951e-02 1.112e+00 3.100e+03 #  p p > zp > l+ l-
3.131e+03 -1.262e-01  1.036e-01 0.000e+00  2.097e+01 4.805e-03 4.801e-01 1.918e-01 1.048e-01 1.323e-03 2.311e-02 3.053e-02 1.322e-01 6.361e-02 6.921e-02 2.078e+00 3.100e+03 #  p p > zp > l+ l-
3.162e+03 -1.774e-01  1.142e-01 0.000e+00  2.763e+01 7.394e-03 4.796e-01 1.995e-01 9.350e-02 3.773e-03 2.330e-02 3.061e-02 2.447e-01 6.294e-02 6.832e-02 3.888e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.231e-01 0.000e+00  3.217e+03 6.252e-02 3.659e-01 2.361e-01 6.415e-03 8.103e-02 5.099e-02 4.834e-02 4.601e-01 7.831e-02 8.003e-02 5.876e+00 3.100e+03 #  p p > zp > l+ l-
6.151e+03 -8.392e-01  1.310e-01 0.000e+00  5.468e+02 5.325e-02 3.910e-01 2.368e-01 1.271e-02 5.513e-02 2.602e-02 2.589e-02 4.043e-01 6.274e-02 6.322e-02 6.444e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.382e-01 0.000e+00  3.542e+03 5.679e-02 3.818e-01 2.362e-01 1.039e-02 8.042e-02 5.621e-02 5.290e-02 5.596e-01 8.086e-02 8.281e-02 6.921e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.449e-01 0.000e+00  3.694e+03 5.444e-02 3.880e-01 2.361e-01 1.231e-02 7.424e-02 5.884e-02 5.520e-02 5.333e-01 8.209e-02 8.415e-02 6.497e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.508e-01 0.000e+00  3.835e+03 5.245e-02 3.932e-01 2.358e-01 1.408e-02 7.329e-02 6.137e-02 5.740e-02 5.497e-01 8.323e-02 8.540e-02 6.605e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.565e-01 0.000e+00  3.973e+03 5.062e-02 3.978e-01 2.354e-01 1.581e-02 7.612e-02 6.397e-02 5.965e-02 5.980e-01 8.438e-02 8.665e-02 7.087e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.614e-01 0.000e+00  4.097e+03 4.909e-02 4.016e-01 2.351e-01 1.734e-02 7.169e-02 6.639e-02 6.174e-02 5.893e-01 8.541e-02 8.778e-02 6.899e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.656e-01 0.000e+00  4.204e+03 4.783e-02 4.047e-01 2.347e-01 1.866e-02 7.560e-02 6.856e-02 6.361e-02 6.307e-01 8.633e-02 8.878e-02 7.306e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.687e-01 0.000e+00  4.285e+03 4.694e-02 4.069e-01 2.344e-01 1.963e-02 7.652e-02 7.023e-02 6.505e-02 6.568e-01 8.701e-02 8.953e-02 7.548e+00 3.100e+03 #  p p > zp > l+ l-
1.092e+04 -9.500e-01  1.703e-01 0.000e+00  4.327e+03 4.648e-02 4.079e-01 2.343e-01 2.014e-02 7.609e-02 7.113e-02 6.582e-02 6.633e-01 8.738e-02 8.993e-02 7.591e+00 3.100e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.972e-02 0.000e+00  1.802e+03 1.155e-01 1.740e-01 1.895e-01 2.201e-02 8.128e-02 3.282e-02 3.211e-02 1.223e-01 6.772e-02 6.858e-02 2.477e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.125e-02 0.000e+00  1.815e+03 1.147e-01 1.778e-01 1.911e-01 2.078e-02 8.012e-02 3.294e-02 3.222e-02 1.241e-01 6.781e-02 6.867e-02 2.433e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.135e-02 0.000e+00  1.816e+03 1.147e-01 1.780e-01 1.912e-01 2.070e-02 8.004e-02 3.294e-02 3.223e-02 1.243e-01 6.781e-02 6.867e-02 2.430e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.150e-02 0.000e+00  1.817e+03 1.146e-01 1.784e-01 1.913e-01 2.058e-02 8.011e-02 3.296e-02 3.224e-02 1.247e-01 6.782e-02 6.868e-02 2.431e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.176e-02 0.000e+00  1.819e+03 1.145e-01 1.790e-01 1.916e-01 2.038e-02 8.073e-02 3.298e-02 3.226e-02 1.263e-01 6.783e-02 6.870e-02 2.448e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.278e-02 0.000e+00  1.828e+03 1.139e-01 1.815e-01 1.926e-01 1.959e-02 8.022e-02 3.306e-02 3.233e-02 1.278e-01 6.789e-02 6.876e-02 2.427e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.502e-02 0.000e+00  1.847e+03 1.127e-01 1.870e-01 1.948e-01 1.792e-02 7.964e-02 3.324e-02 3.250e-02 1.322e-01 6.801e-02 6.889e-02 2.396e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.813e-02 0.000e+00  1.875e+03 1.110e-01 1.946e-01 1.977e-01 1.574e-02 8.021e-02 3.351e-02 3.275e-02 1.406e-01 6.820e-02 6.909e-02 2.393e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.222e-02 0.000e+00  1.913e+03 1.088e-01 2.045e-01 2.014e-01 1.314e-02 7.995e-02 3.389e-02 3.309e-02 1.503e-01 6.845e-02 6.936e-02 2.359e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.247e-02 0.000e+00  1.916e+03 1.086e-01 2.051e-01 2.016e-01 1.298e-02 7.995e-02 3.392e-02 3.311e-02 1.509e-01 6.846e-02 6.938e-02 2.357e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.477e-02 0.000e+00  1.938e+03 1.074e-01 2.106e-01 2.036e-01 1.165e-02 7.930e-02 3.414e-02 3.331e-02 1.555e-01 6.861e-02 6.954e-02 2.323e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  3.885e-02 0.000e+00  1.980e+03 1.051e-01 2.201e-01 2.069e-01 9.492e-03 7.900e-02 3.456e-02 3.369e-02 1.652e-01 6.889e-02 6.983e-02 2.398e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  4.293e-02 0.000e+00  2.024e+03 1.028e-01 2.295e-01 2.099e-01 7.593e-03 8.011e-02 3.500e-02 3.409e-02 1.789e-01 6.918e-02 7.015e-02 2.586e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  4.854e-02 0.000e+00  2.088e+03 9.959e-02 2.421e-01 2.138e-01 5.386e-03 7.489e-02 3.566e-02 3.469e-02 1.823e-01 6.960e-02 7.060e-02 2.619e+00 3.200e+03 #  p p > zp > l+ l-
3.256e+03 -1.667e-01  5.518e-02 0.000e+00  8.557e+00 2.166e-02 4.630e-01 2.261e-01 5.162e-02 7.820e-03 2.215e-02 2.812e-02 1.672e-01 5.939e-02 6.546e-02 2.815e+00 3.200e+03 #  p p > zp > l+ l-
3.228e+03 -1.192e-01  6.291e-02 0.000e+00  8.895e+00 1.043e-02 4.787e-01 2.084e-01 8.118e-02 2.024e-03 2.223e-02 2.846e-02 9.276e-02 6.044e-02 6.630e-02 1.535e+00 3.200e+03 #  p p > zp > l+ l-
3.215e+03 -8.733e-02  7.329e-02 0.000e+00  1.063e+01 4.629e-03 4.806e-01 1.918e-01 1.052e-01 5.027e-04 2.234e-02 2.868e-02 5.219e-02 6.076e-02 6.658e-02 8.589e-01 3.200e+03 #  p p > zp > l+ l-
3.212e+03 -7.719e-02  8.451e-02 0.000e+00  1.350e+01 2.837e-03 4.788e-01 1.839e-01 1.158e-01 2.499e-04 2.249e-02 2.898e-02 4.209e-02 6.099e-02 6.687e-02 6.902e-01 3.200e+03 #  p p > zp > l+ l-
3.217e+03 -9.316e-02  9.574e-02 0.000e+00  1.757e+01 3.190e-03 4.791e-01 1.854e-01 1.137e-01 4.016e-04 2.268e-02 2.914e-02 6.037e-02 6.079e-02 6.659e-02 9.931e-01 3.200e+03 #  p p > zp > l+ l-
3.234e+03 -1.302e-01  1.070e-01 0.000e+00  2.310e+01 4.804e-03 4.800e-01 1.917e-01 1.049e-01 1.124e-03 2.295e-02 2.938e-02 1.123e-01 6.050e-02 6.631e-02 1.856e+00 3.200e+03 #  p p > zp > l+ l-
3.268e+03 -1.831e-01  1.179e-01 0.000e+00  3.051e+01 7.393e-03 4.796e-01 1.994e-01 9.359e-02 3.215e-03 2.331e-02 2.937e-02 2.093e-01 5.899e-02 6.519e-02 3.548e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.271e-01 0.000e+00  3.406e+03 6.095e-02 3.704e-01 2.362e-01 7.404e-03 6.706e-02 5.228e-02 4.946e-02 4.040e-01 7.895e-02 8.073e-02 5.117e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.353e-01 0.000e+00  3.588e+03 5.786e-02 3.789e-01 2.363e-01 9.572e-03 7.130e-02 5.511e-02 5.195e-02 4.660e-01 8.034e-02 8.224e-02 5.801e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.427e-01 0.000e+00  3.760e+03 5.520e-02 3.860e-01 2.361e-01 1.166e-02 6.932e-02 5.794e-02 5.442e-02 4.907e-01 8.167e-02 8.370e-02 6.008e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.496e-01 0.000e+00  3.927e+03 5.286e-02 3.921e-01 2.358e-01 1.370e-02 6.430e-02 6.081e-02 5.692e-02 4.757e-01 8.298e-02 8.513e-02 5.732e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.557e-01 0.000e+00  4.080e+03 5.088e-02 3.972e-01 2.355e-01 1.556e-02 6.678e-02 6.358e-02 5.932e-02 4.924e-01 8.421e-02 8.647e-02 5.847e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.616e-01 0.000e+00  4.232e+03 4.906e-02 4.017e-01 2.350e-01 1.737e-02 6.521e-02 6.644e-02 6.178e-02 5.131e-01 8.544e-02 8.781e-02 6.006e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.667e-01 0.000e+00  4.367e+03 4.754e-02 4.054e-01 2.346e-01 1.898e-02 6.795e-02 6.910e-02 6.408e-02 5.596e-01 8.655e-02 8.902e-02 6.466e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.710e-01 0.000e+00  4.485e+03 4.630e-02 4.084e-01 2.342e-01 2.035e-02 6.637e-02 7.150e-02 6.614e-02 5.845e-01 8.753e-02 9.010e-02 6.678e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.742e-01 0.000e+00  4.573e+03 4.541e-02 4.105e-01 2.339e-01 2.136e-02 6.343e-02 7.335e-02 6.772e-02 5.920e-01 8.827e-02 9.090e-02 6.707e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.758e-01 0.000e+00  4.619e+03 4.495e-02 4.116e-01 2.337e-01 2.189e-02 6.553e-02 7.434e-02 6.857e-02 5.793e-01 8.866e-02 9.133e-02 6.534e+00 3.200e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.033e-02 0.000e+00  1.864e+03 1.152e-01 1.755e-01 1.901e-01 2.151e-02 7.180e-02 3.286e-02 3.216e-02 1.094e-01 6.776e-02 6.861e-02 2.185e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.191e-02 0.000e+00  1.877e+03 1.144e-01 1.794e-01 1.918e-01 2.026e-02 7.199e-02 3.299e-02 3.227e-02 1.129e-01 6.784e-02 6.871e-02 2.182e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.202e-02 0.000e+00  1.878e+03 1.143e-01 1.797e-01 1.919e-01 2.018e-02 7.190e-02 3.300e-02 3.228e-02 1.130e-01 6.785e-02 6.871e-02 2.179e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.217e-02 0.000e+00  1.880e+03 1.142e-01 1.800e-01 1.920e-01 2.005e-02 7.170e-02 3.301e-02 3.229e-02 1.130e-01 6.786e-02 6.872e-02 2.172e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.244e-02 0.000e+00  1.882e+03 1.141e-01 1.807e-01 1.923e-01 1.985e-02 7.154e-02 3.303e-02 3.231e-02 1.133e-01 6.787e-02 6.874e-02 2.166e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.349e-02 0.000e+00  1.891e+03 1.135e-01 1.833e-01 1.933e-01 1.905e-02 7.043e-02 3.312e-02 3.239e-02 1.139e-01 6.793e-02 6.880e-02 2.127e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.580e-02 0.000e+00  1.912e+03 1.123e-01 1.890e-01 1.956e-01 1.735e-02 7.072e-02 3.331e-02 3.256e-02 1.190e-01 6.806e-02 6.894e-02 2.123e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  2.901e-02 0.000e+00  1.942e+03 1.105e-01 1.968e-01 1.985e-01 1.516e-02 7.026e-02 3.359e-02 3.282e-02 1.251e-01 6.825e-02 6.914e-02 2.091e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  3.322e-02 0.000e+00  1.983e+03 1.082e-01 2.069e-01 2.023e-01 1.254e-02 6.946e-02 3.399e-02 3.318e-02 1.330e-01 6.851e-02 6.943e-02 2.044e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  3.349e-02 0.000e+00  1.986e+03 1.081e-01 2.075e-01 2.025e-01 1.238e-02 7.004e-02 3.401e-02 3.320e-02 1.345e-01 6.853e-02 6.945e-02 2.059e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  3.585e-02 0.000e+00  2.010e+03 1.067e-01 2.131e-01 2.045e-01 1.105e-02 6.976e-02 3.425e-02 3.341e-02 1.393e-01 6.868e-02 6.961e-02 2.037e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  4.006e-02 0.000e+00  2.056e+03 1.044e-01 2.230e-01 2.078e-01 8.900e-03 6.939e-02 3.469e-02 3.381e-02 1.482e-01 6.897e-02 6.992e-02 2.149e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  4.427e-02 0.000e+00  2.103e+03 1.020e-01 2.326e-01 2.109e-01 7.024e-03 6.749e-02 3.515e-02 3.423e-02 1.540e-01 6.928e-02 7.025e-02 2.223e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  5.006e-02 0.000e+00  2.172e+03 9.874e-02 2.455e-01 2.148e-01 4.867e-03 6.556e-02 3.584e-02 3.485e-02 1.630e-01 6.972e-02 7.073e-02 2.338e+00 3.300e+03 #  p p > zp > l+ l-
3.361e+03 -1.719e-01  5.690e-02 0.000e+00  9.412e+00 2.166e-02 4.630e-01 2.260e-01 5.168e-02 6.676e-03 2.918e-02 2.718e-02 1.427e-01 5.637e-02 6.244e-02 2.532e+00 3.300e+03 #  p p > zp > l+ l-
3.331e+03 -1.230e-01  6.488e-02 0.000e+00  9.771e+00 1.042e-02 4.787e-01 2.083e-01 8.123e-02 1.736e-03 2.288e-02 2.748e-02 7.971e-02 5.707e-02 6.338e-02 1.397e+00 3.300e+03 #  p p > zp > l+ l-
3.317e+03 -9.006e-02  7.558e-02 0.000e+00  1.166e+01 4.628e-03 4.805e-01 1.917e-01 1.052e-01 4.319e-04 2.246e-02 2.769e-02 4.491e-02 5.724e-02 6.371e-02 7.845e-01 3.300e+03 #  p p > zp > l+ l-
3.313e+03 -7.960e-02  8.715e-02 0.000e+00  1.482e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 2.141e-04 2.252e-02 2.797e-02 3.614e-02 5.747e-02 6.402e-02 6.288e-01 3.300e+03 #  p p > zp > l+ l-
3.319e+03 -9.607e-02  9.873e-02 0.000e+00  1.929e+01 3.189e-03 4.791e-01 1.853e-01 1.138e-01 3.448e-04 2.288e-02 2.812e-02 5.172e-02 5.730e-02 6.371e-02 9.027e-01 3.300e+03 #  p p > zp > l+ l-
3.337e+03 -1.343e-01  1.103e-01 0.000e+00  2.539e+01 4.803e-03 4.800e-01 1.916e-01 1.050e-01 9.660e-04 2.496e-02 2.826e-02 9.651e-02 5.693e-02 6.308e-02 1.695e+00 3.300e+03 #  p p > zp > l+ l-
3.374e+03 -1.888e-01  1.216e-01 0.000e+00  3.358e+01 7.391e-03 4.795e-01 1.993e-01 9.368e-02 2.751e-03 3.334e-02 2.838e-02 1.786e-01 5.635e-02 6.217e-02 3.170e+00 3.300e+03 #  p p > zp > l+ l-
3.429e+03 -2.459e-01  1.311e-01 0.000e+00  4.300e+01 1.021e-02 4.774e-01 2.057e-01 8.372e-02 5.913e-03 4.002e-02 2.823e-02 2.761e-01 5.542e-02 6.047e-02 4.982e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.395e-01 0.000e+00  3.801e+03 5.632e-02 3.830e-01 2.362e-01 1.075e-02 6.188e-02 5.670e-02 5.333e-02 4.225e-01 8.109e-02 8.306e-02 5.210e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.471e-01 0.000e+00  3.989e+03 5.367e-02 3.900e-01 2.360e-01 1.297e-02 5.699e-02 5.977e-02 5.601e-02 4.139e-01 8.251e-02 8.461e-02 5.016e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.542e-01 0.000e+00  4.170e+03 5.134e-02 3.960e-01 2.356e-01 1.511e-02 5.765e-02 6.291e-02 5.873e-02 4.442e-01 8.391e-02 8.614e-02 5.294e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.605e-01 0.000e+00  4.337e+03 4.936e-02 4.009e-01 2.351e-01 1.706e-02 5.681e-02 6.594e-02 6.135e-02 4.595e-01 8.522e-02 8.757e-02 5.392e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.666e-01 0.000e+00  4.502e+03 4.756e-02 4.054e-01 2.346e-01 1.896e-02 5.943e-02 6.907e-02 6.405e-02 5.068e-01 8.654e-02 8.901e-02 5.856e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.719e-01 0.000e+00  4.649e+03 4.605e-02 4.090e-01 2.341e-01 2.062e-02 5.562e-02 7.200e-02 6.656e-02 5.153e-01 8.773e-02 9.031e-02 5.874e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.763e-01 0.000e+00  4.777e+03 4.482e-02 4.119e-01 2.337e-01 2.205e-02 5.698e-02 7.464e-02 6.883e-02 5.251e-01 8.878e-02 9.146e-02 5.915e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.796e-01 0.000e+00  4.873e+03 4.394e-02 4.139e-01 2.333e-01 2.310e-02 5.847e-02 7.668e-02 7.057e-02 5.302e-01 8.957e-02 9.233e-02 5.920e+00 3.300e+03 #  p p > zp > l+ l-
1.163e+04 -9.500e-01  1.813e-01 0.000e+00  4.924e+03 4.349e-02 4.149e-01 2.331e-01 2.364e-02 5.864e-02 7.778e-02 7.151e-02 5.258e-01 8.999e-02 9.279e-02 5.843e+00 3.300e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.095e-02 0.000e+00  1.926e+03 1.149e-01 1.770e-01 1.908e-01 2.102e-02 6.305e-02 3.291e-02 3.220e-02 9.717e-02 6.779e-02 6.865e-02 1.916e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.258e-02 0.000e+00  1.940e+03 1.140e-01 1.810e-01 1.924e-01 1.974e-02 6.273e-02 3.304e-02 3.232e-02 9.959e-02 6.788e-02 6.874e-02 1.899e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.268e-02 0.000e+00  1.941e+03 1.140e-01 1.813e-01 1.925e-01 1.966e-02 6.272e-02 3.305e-02 3.233e-02 9.976e-02 6.788e-02 6.875e-02 1.898e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.285e-02 0.000e+00  1.943e+03 1.139e-01 1.817e-01 1.927e-01 1.954e-02 6.356e-02 3.306e-02 3.234e-02 1.014e-01 6.789e-02 6.876e-02 1.922e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.312e-02 0.000e+00  1.945e+03 1.137e-01 1.824e-01 1.930e-01 1.933e-02 6.338e-02 3.309e-02 3.236e-02 1.016e-01 6.791e-02 6.878e-02 1.916e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.420e-02 0.000e+00  1.955e+03 1.132e-01 1.850e-01 1.940e-01 1.852e-02 6.381e-02 3.318e-02 3.244e-02 1.035e-01 6.797e-02 6.884e-02 1.923e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.659e-02 0.000e+00  1.977e+03 1.119e-01 1.909e-01 1.963e-01 1.680e-02 6.268e-02 3.338e-02 3.262e-02 1.069e-01 6.810e-02 6.899e-02 1.878e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  2.989e-02 0.000e+00  2.009e+03 1.101e-01 1.989e-01 1.993e-01 1.458e-02 6.241e-02 3.367e-02 3.289e-02 1.128e-01 6.830e-02 6.920e-02 1.853e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  3.423e-02 0.000e+00  2.054e+03 1.077e-01 2.093e-01 2.031e-01 1.196e-02 6.170e-02 3.409e-02 3.327e-02 1.199e-01 6.858e-02 6.950e-02 1.810e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  3.450e-02 0.000e+00  2.057e+03 1.075e-01 2.099e-01 2.033e-01 1.180e-02 6.164e-02 3.411e-02 3.329e-02 1.203e-01 6.859e-02 6.952e-02 1.807e+00 3.400e+03 #  p p > zp > l+ l-
5.196e+03 -7.210e-01  3.694e-02 0.000e+00  1.130e+02 9.924e-02 2.417e-01 2.141e-01 5.548e-03 3.605e-02 2.041e-02 2.113e-02 8.782e-02 5.286e-02 5.280e-02 1.766e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  4.128e-02 0.000e+00  2.132e+03 1.037e-01 2.258e-01 2.087e-01 8.332e-03 6.149e-02 3.482e-02 3.393e-02 1.338e-01 6.906e-02 7.002e-02 1.937e+00 3.400e+03 #  p p > zp > l+ l-
6.609e+03 -8.322e-01  4.561e-02 0.000e+00  3.043e+02 9.746e-02 2.495e-01 2.162e-01 4.320e-03 4.644e-02 2.261e-02 2.273e-02 1.189e-01 5.990e-02 6.019e-02 2.054e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  5.158e-02 0.000e+00  2.257e+03 9.788e-02 2.488e-01 2.157e-01 4.379e-03 5.910e-02 3.603e-02 3.503e-02 1.501e-01 6.984e-02 7.087e-02 2.149e+00 3.400e+03 #  p p > zp > l+ l-
3.467e+03 -1.771e-01  5.862e-02 0.000e+00  1.033e+01 2.165e-02 4.630e-01 2.260e-01 5.174e-02 5.694e-03 3.853e-02 2.627e-02 1.217e-01 5.445e-02 5.935e-02 2.235e+00 3.400e+03 #  p p > zp > l+ l-
3.434e+03 -1.267e-01  6.685e-02 0.000e+00  1.070e+01 1.042e-02 4.786e-01 2.082e-01 8.129e-02 1.486e-03 3.905e-02 2.662e-02 6.824e-02 5.524e-02 6.038e-02 1.235e+00 3.400e+03 #  p p > zp > l+ l-
3.418e+03 -9.279e-02  7.787e-02 0.000e+00  1.277e+01 4.628e-03 4.805e-01 1.917e-01 1.053e-01 3.706e-04 3.906e-02 2.681e-02 3.844e-02 5.544e-02 6.065e-02 6.933e-01 3.400e+03 #  p p > zp > l+ l-
3.414e+03 -8.201e-02  8.979e-02 0.000e+00  1.622e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 1.838e-04 3.902e-02 2.707e-02 3.103e-02 5.559e-02 6.094e-02 5.582e-01 3.400e+03 #  p p > zp > l+ l-
3.421e+03 -9.898e-02  1.017e-01 0.000e+00  2.112e+01 3.189e-03 4.790e-01 1.852e-01 1.138e-01 2.966e-04 3.931e-02 2.722e-02 4.442e-02 5.549e-02 6.067e-02 8.005e-01 3.400e+03 #  p p > zp > l+ l-
3.441e+03 -1.384e-01  1.136e-01 0.000e+00  2.782e+01 4.802e-03 4.799e-01 1.915e-01 1.050e-01 8.281e-04 3.955e-02 2.736e-02 8.277e-02 5.520e-02 6.017e-02 1.499e+00 3.400e+03 #  p p > zp > l+ l-
3.482e+03 -1.946e-01  1.253e-01 0.000e+00  3.687e+01 7.390e-03 4.794e-01 1.992e-01 9.378e-02 2.353e-03 3.904e-02 2.741e-02 1.526e-01 5.438e-02 5.920e-02 2.806e+00 3.400e+03 #  p p > zp > l+ l-
3.541e+03 -2.534e-01  1.351e-01 0.000e+00  4.734e+01 1.021e-02 4.773e-01 2.056e-01 8.384e-02 5.025e-03 2.958e-02 2.731e-02 2.354e-01 5.330e-02 5.785e-02 4.416e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.437e-01 0.000e+00  4.022e+03 5.484e-02 3.870e-01 2.361e-01 1.197e-02 5.094e-02 5.837e-02 5.479e-02 3.596e-01 8.187e-02 8.391e-02 4.392e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.516e-01 0.000e+00  4.226e+03 5.219e-02 3.938e-01 2.357e-01 1.431e-02 5.122e-02 6.171e-02 5.769e-02 3.853e-01 8.338e-02 8.556e-02 4.621e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.589e-01 0.000e+00  4.423e+03 4.987e-02 3.997e-01 2.353e-01 1.655e-02 4.946e-02 6.513e-02 6.065e-02 3.963e-01 8.488e-02 8.720e-02 4.669e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.654e-01 0.000e+00  4.605e+03 4.790e-02 4.045e-01 2.347e-01 1.859e-02 5.253e-02 6.844e-02 6.351e-02 4.463e-01 8.627e-02 8.872e-02 5.173e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.716e-01 0.000e+00  4.784e+03 4.611e-02 4.088e-01 2.341e-01 2.056e-02 5.121e-02 7.187e-02 6.646e-02 4.528e-01 8.768e-02 9.026e-02 5.164e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.771e-01 0.000e+00  4.944e+03 4.462e-02 4.123e-01 2.336e-01 2.228e-02 5.253e-02 7.509e-02 6.921e-02 4.543e-01 8.895e-02 9.166e-02 5.107e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.817e-01 0.000e+00  5.083e+03 4.340e-02 4.152e-01 2.331e-01 2.375e-02 4.910e-02 7.800e-02 7.170e-02 4.697e-01 9.007e-02 9.289e-02 5.215e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.851e-01 0.000e+00  5.188e+03 4.253e-02 4.171e-01 2.327e-01 2.484e-02 4.951e-02 8.026e-02 7.362e-02 4.910e-01 9.092e-02 9.382e-02 5.400e+00 3.400e+03 #  p p > zp > l+ l-
1.198e+04 -9.500e-01  1.868e-01 0.000e+00  5.243e+03 4.209e-02 4.181e-01 2.325e-01 2.540e-02 4.933e-02 8.147e-02 7.465e-02 4.909e-01 9.137e-02 9.431e-02 5.373e+00 3.400e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.156e-02 0.000e+00  1.988e+03 1.146e-01 1.785e-01 1.914e-01 2.053e-02 5.599e-02 3.296e-02 3.225e-02 8.725e-02 6.782e-02 6.869e-02 1.699e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.324e-02 0.000e+00  2.003e+03 1.137e-01 1.827e-01 1.931e-01 1.924e-02 5.601e-02 3.310e-02 3.237e-02 9.000e-02 6.791e-02 6.878e-02 1.692e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.335e-02 0.000e+00  2.004e+03 1.136e-01 1.829e-01 1.932e-01 1.915e-02 5.603e-02 3.311e-02 3.238e-02 9.021e-02 6.792e-02 6.879e-02 1.692e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.352e-02 0.000e+00  2.006e+03 1.135e-01 1.833e-01 1.933e-01 1.903e-02 5.587e-02 3.312e-02 3.239e-02 9.023e-02 6.793e-02 6.880e-02 1.687e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.380e-02 0.000e+00  2.009e+03 1.134e-01 1.840e-01 1.936e-01 1.882e-02 5.575e-02 3.314e-02 3.241e-02 9.049e-02 6.795e-02 6.882e-02 1.682e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.491e-02 0.000e+00  2.019e+03 1.128e-01 1.868e-01 1.947e-01 1.799e-02 5.621e-02 3.324e-02 3.249e-02 9.309e-02 6.801e-02 6.889e-02 1.691e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  2.737e-02 0.000e+00  2.043e+03 1.114e-01 1.928e-01 1.970e-01 1.626e-02 5.631e-02 3.345e-02 3.269e-02 9.741e-02 6.815e-02 6.904e-02 1.684e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.077e-02 0.000e+00  2.078e+03 1.096e-01 2.010e-01 2.001e-01 1.403e-02 5.553e-02 3.375e-02 3.297e-02 1.018e-01 6.836e-02 6.926e-02 1.645e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.524e-02 0.000e+00  2.125e+03 1.071e-01 2.117e-01 2.040e-01 1.139e-02 5.531e-02 3.419e-02 3.336e-02 1.094e-01 6.864e-02 6.957e-02 1.618e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.552e-02 0.000e+00  2.128e+03 1.069e-01 2.123e-01 2.042e-01 1.124e-02 5.536e-02 3.421e-02 3.338e-02 1.100e-01 6.866e-02 6.959e-02 1.618e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  3.803e-02 0.000e+00  2.157e+03 1.055e-01 2.182e-01 2.062e-01 9.906e-03 5.443e-02 3.447e-02 3.361e-02 1.127e-01 6.883e-02 6.977e-02 1.637e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  4.249e-02 0.000e+00  2.209e+03 1.030e-01 2.285e-01 2.096e-01 7.785e-03 5.489e-02 3.495e-02 3.405e-02 1.219e-01 6.915e-02 7.011e-02 1.763e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  4.696e-02 0.000e+00  2.264e+03 1.005e-01 2.386e-01 2.128e-01 5.964e-03 5.141e-02 3.547e-02 3.451e-02 1.221e-01 6.948e-02 7.047e-02 1.757e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  5.309e-02 0.000e+00  2.344e+03 9.703e-02 2.520e-01 2.167e-01 3.922e-03 5.251e-02 3.623e-02 3.520e-02 1.364e-01 6.997e-02 7.100e-02 1.949e+00 3.500e+03 #  p p > zp > l+ l-
6.969e+03 -8.403e-01  6.035e-02 0.000e+00  3.768e+02 8.853e-02 2.824e-01 2.247e-01 9.451e-04 3.475e-02 2.321e-02 2.329e-02 1.109e-01 6.042e-02 6.074e-02 1.835e+00 3.500e+03 #  p p > zp > l+ l-
3.537e+03 -1.304e-01  6.881e-02 0.000e+00  1.169e+01 1.042e-02 4.786e-01 2.082e-01 8.135e-02 1.272e-03 2.782e-02 2.578e-02 5.839e-02 5.305e-02 5.770e-02 1.101e+00 3.500e+03 #  p p > zp > l+ l-
3.520e+03 -9.552e-02  8.016e-02 0.000e+00  1.394e+01 4.627e-03 4.805e-01 1.916e-01 1.053e-01 3.180e-04 3.188e-02 2.603e-02 3.300e-02 5.334e-02 5.816e-02 6.187e-01 3.500e+03 #  p p > zp > l+ l-
3.515e+03 -8.442e-02  9.243e-02 0.000e+00  1.771e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.575e-04 3.204e-02 2.619e-02 2.657e-02 5.337e-02 5.817e-02 4.979e-01 3.500e+03 #  p p > zp > l+ l-
3.523e+03 -1.019e-01  1.047e-01 0.000e+00  2.306e+01 3.188e-03 4.790e-01 1.852e-01 1.139e-01 2.538e-04 3.227e-02 2.642e-02 3.814e-02 5.341e-02 5.820e-02 7.142e-01 3.500e+03 #  p p > zp > l+ l-
3.544e+03 -1.424e-01  1.170e-01 0.000e+00  3.041e+01 4.801e-03 4.798e-01 1.914e-01 1.051e-01 7.146e-04 2.873e-02 2.657e-02 7.057e-02 5.318e-02 5.778e-02 1.327e+00 3.500e+03 #  p p > zp > l+ l-
3.589e+03 -2.003e-01  1.290e-01 0.000e+00  4.037e+01 7.389e-03 4.793e-01 1.991e-01 9.387e-02 2.010e-03 2.465e-02 2.657e-02 1.307e-01 5.268e-02 5.678e-02 2.481e+00 3.500e+03 #  p p > zp > l+ l-
6.862e+03 -8.351e-01  1.390e-01 0.000e+00  6.280e+02 5.010e-02 3.992e-01 2.363e-01 1.559e-02 2.935e-02 2.624e-02 2.610e-02 2.337e-01 6.292e-02 6.341e-02 3.715e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.480e-01 0.000e+00  4.252e+03 5.340e-02 3.907e-01 2.359e-01 1.322e-02 4.602e-02 6.012e-02 5.632e-02 3.365e-01 8.267e-02 8.479e-02 4.070e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.561e-01 0.000e+00  4.473e+03 5.076e-02 3.975e-01 2.355e-01 1.567e-02 4.330e-02 6.375e-02 5.947e-02 3.403e-01 8.428e-02 8.655e-02 4.038e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.636e-01 0.000e+00  4.687e+03 4.845e-02 4.032e-01 2.349e-01 1.801e-02 4.649e-02 6.748e-02 6.268e-02 3.676e-01 8.587e-02 8.829e-02 4.281e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.703e-01 0.000e+00  4.884e+03 4.650e-02 4.079e-01 2.343e-01 2.012e-02 4.712e-02 7.110e-02 6.579e-02 3.888e-01 8.736e-02 8.992e-02 4.450e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.767e-01 0.000e+00  5.078e+03 4.472e-02 4.121e-01 2.336e-01 2.216e-02 4.394e-02 7.486e-02 6.902e-02 4.100e-01 8.886e-02 9.156e-02 4.614e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.823e-01 0.000e+00  5.252e+03 4.324e-02 4.155e-01 2.330e-01 2.395e-02 4.423e-02 7.839e-02 7.204e-02 4.270e-01 9.022e-02 9.305e-02 4.733e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.870e-01 0.000e+00  5.403e+03 4.204e-02 4.182e-01 2.325e-01 2.546e-02 4.268e-02 8.160e-02 7.477e-02 4.253e-01 9.142e-02 9.437e-02 4.652e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.905e-01 0.000e+00  5.516e+03 4.118e-02 4.202e-01 2.320e-01 2.658e-02 4.334e-02 8.409e-02 7.688e-02 4.445e-01 9.233e-02 9.536e-02 4.814e+00 3.500e+03 #  p p > zp > l+ l-
1.233e+04 -9.500e-01  1.923e-01 0.000e+00  5.576e+03 4.074e-02 4.211e-01 2.318e-01 2.716e-02 4.248e-02 8.543e-02 7.801e-02 4.395e-01 9.281e-02 9.589e-02 4.735e+00 3.500e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.218e-02 0.000e+00  2.051e+03 1.142e-01 1.801e-01 1.920e-01 2.005e-02 5.027e-02 3.301e-02 3.229e-02 7.931e-02 6.786e-02 6.872e-02 1.523e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.390e-02 0.000e+00  2.067e+03 1.133e-01 1.843e-01 1.937e-01 1.874e-02 5.017e-02 3.315e-02 3.242e-02 8.170e-02 6.795e-02 6.882e-02 1.513e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.402e-02 0.000e+00  2.068e+03 1.133e-01 1.846e-01 1.938e-01 1.865e-02 5.004e-02 3.316e-02 3.243e-02 8.158e-02 6.796e-02 6.883e-02 1.509e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.419e-02 0.000e+00  2.070e+03 1.132e-01 1.850e-01 1.940e-01 1.853e-02 5.008e-02 3.317e-02 3.244e-02 8.190e-02 6.797e-02 6.884e-02 1.510e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.448e-02 0.000e+00  2.073e+03 1.130e-01 1.857e-01 1.943e-01 1.831e-02 5.023e-02 3.320e-02 3.246e-02 8.257e-02 6.798e-02 6.886e-02 1.513e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.562e-02 0.000e+00  2.084e+03 1.124e-01 1.885e-01 1.954e-01 1.748e-02 5.020e-02 3.330e-02 3.255e-02 8.404e-02 6.805e-02 6.893e-02 1.508e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.815e-02 0.000e+00  2.109e+03 1.110e-01 1.947e-01 1.978e-01 1.573e-02 4.984e-02 3.352e-02 3.275e-02 8.741e-02 6.820e-02 6.909e-02 1.487e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.165e-02 0.000e+00  2.146e+03 1.091e-01 2.031e-01 2.009e-01 1.348e-02 4.974e-02 3.384e-02 3.304e-02 9.262e-02 6.841e-02 6.932e-02 1.470e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.624e-02 0.000e+00  2.198e+03 1.065e-01 2.140e-01 2.048e-01 1.084e-02 4.943e-02 3.429e-02 3.345e-02 9.932e-02 6.871e-02 6.964e-02 1.446e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.653e-02 0.000e+00  2.201e+03 1.064e-01 2.147e-01 2.050e-01 1.069e-02 4.914e-02 3.432e-02 3.347e-02 9.916e-02 6.873e-02 6.966e-02 1.443e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  3.911e-02 0.000e+00  2.231e+03 1.049e-01 2.208e-01 2.071e-01 9.361e-03 4.900e-02 3.458e-02 3.372e-02 1.031e-01 6.891e-02 6.985e-02 1.496e+00 3.600e+03 #  p p > zp > l+ l-
6.179e+03 -7.823e-01  4.371e-02 0.000e+00  2.006e+02 9.684e-02 2.514e-01 2.169e-01 4.058e-03 3.094e-02 2.163e-02 2.181e-02 8.033e-02 5.903e-02 5.926e-02 1.431e+00 3.600e+03 #  p p > zp > l+ l-
6.123e+03 -7.781e-01  4.830e-02 0.000e+00  2.001e+02 9.354e-02 2.638e-01 2.203e-01 2.533e-03 3.219e-02 2.164e-02 2.183e-02 9.078e-02 5.905e-02 5.927e-02 1.537e+00 3.600e+03 #  p p > zp > l+ l-
6.100e+03 -7.763e-01  5.461e-02 0.000e+00  2.066e+02 8.922e-02 2.795e-01 2.242e-01 1.134e-03 3.008e-02 2.173e-02 2.190e-02 9.417e-02 5.912e-02 5.935e-02 1.593e+00 3.600e+03 #  p p > zp > l+ l-
7.184e+03 -8.411e-01  6.207e-02 0.000e+00  3.953e+02 8.751e-02 2.860e-01 2.255e-01 7.430e-04 3.017e-02 2.328e-02 2.336e-02 9.866e-02 6.049e-02 6.081e-02 1.631e+00 3.600e+03 #  p p > zp > l+ l-
3.640e+03 -1.342e-01  7.078e-02 0.000e+00  1.275e+01 1.042e-02 4.785e-01 2.081e-01 8.140e-02 1.084e-03 2.220e-02 2.512e-02 4.978e-02 5.195e-02 5.567e-02 9.583e-01 3.600e+03 #  p p > zp > l+ l-
3.622e+03 -9.825e-02  8.245e-02 0.000e+00  1.519e+01 4.626e-03 4.804e-01 1.916e-01 1.053e-01 2.715e-04 2.257e-02 2.534e-02 2.820e-02 5.219e-02 5.606e-02 5.403e-01 3.600e+03 #  p p > zp > l+ l-
3.617e+03 -8.684e-02  9.508e-02 0.000e+00  1.928e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.337e-04 2.278e-02 2.550e-02 2.256e-02 5.222e-02 5.608e-02 4.320e-01 3.600e+03 #  p p > zp > l+ l-
3.625e+03 -1.048e-01  1.077e-01 0.000e+00  2.512e+01 3.188e-03 4.789e-01 1.851e-01 1.139e-01 2.209e-04 2.307e-02 2.572e-02 3.306e-02 5.226e-02 5.611e-02 6.327e-01 3.600e+03 #  p p > zp > l+ l-
3.648e+03 -1.465e-01  1.203e-01 0.000e+00  3.316e+01 4.801e-03 4.798e-01 1.914e-01 1.052e-01 6.113e-04 2.312e-02 2.580e-02 6.110e-02 5.197e-02 5.560e-02 1.176e+00 3.600e+03 #  p p > zp > l+ l-
3.697e+03 -2.060e-01  1.327e-01 0.000e+00  4.411e+01 7.387e-03 4.792e-01 1.990e-01 9.396e-02 1.729e-03 2.321e-02 2.582e-02 1.118e-01 5.137e-02 5.495e-02 2.176e+00 3.600e+03 #  p p > zp > l+ l-
5.518e+03 -7.228e-01  1.430e-01 0.000e+00  2.869e+02 4.183e-02 4.194e-01 2.347e-01 2.392e-02 1.896e-02 2.137e-02 2.203e-02 1.901e-01 5.611e-02 5.642e-02 3.388e+00 3.600e+03 #  p p > zp > l+ l-
5.537e+03 -7.249e-01  1.522e-01 0.000e+00  3.117e+02 3.911e-02 4.256e-01 2.334e-01 2.745e-02 1.858e-02 2.157e-02 2.220e-02 2.017e-01 5.658e-02 5.682e-02 3.565e+00 3.600e+03 #  p p > zp > l+ l-
6.192e+03 -7.833e-01  1.605e-01 0.000e+00  4.862e+02 4.020e-02 4.229e-01 2.334e-01 2.648e-02 2.238e-02 2.515e-02 2.509e-02 2.359e-01 6.204e-02 6.247e-02 3.802e+00 3.600e+03 #  p p > zp > l+ l-
5.961e+03 -7.651e-01  1.683e-01 0.000e+00  4.520e+02 3.703e-02 4.300e-01 2.318e-01 3.068e-02 2.116e-02 2.428e-02 2.464e-02 2.452e-01 6.148e-02 6.192e-02 3.988e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.751e-01 0.000e+00  5.174e+03 4.514e-02 4.111e-01 2.338e-01 2.167e-02 4.005e-02 7.392e-02 6.822e-02 3.690e-01 8.849e-02 9.115e-02 4.170e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.817e-01 0.000e+00  5.385e+03 4.338e-02 4.152e-01 2.331e-01 2.378e-02 3.944e-02 7.805e-02 7.174e-02 3.788e-01 9.009e-02 9.290e-02 4.205e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.875e-01 0.000e+00  5.573e+03 4.192e-02 4.185e-01 2.324e-01 2.561e-02 3.837e-02 8.193e-02 7.504e-02 3.812e-01 9.154e-02 9.450e-02 4.164e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.924e-01 0.000e+00  5.736e+03 4.073e-02 4.212e-01 2.318e-01 2.717e-02 3.814e-02 8.546e-02 7.804e-02 3.950e-01 9.282e-02 9.591e-02 4.255e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.960e-01 0.000e+00  5.859e+03 3.988e-02 4.230e-01 2.314e-01 2.831e-02 3.793e-02 8.820e-02 8.036e-02 4.014e-01 9.379e-02 9.697e-02 4.280e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  1.978e-01 0.000e+00  5.923e+03 3.945e-02 4.240e-01 2.311e-01 2.890e-02 3.785e-02 8.968e-02 8.161e-02 4.038e-01 9.431e-02 9.754e-02 4.282e+00 3.600e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.280e-02 0.000e+00  2.113e+03 1.139e-01 1.816e-01 1.926e-01 1.957e-02 4.408e-02 3.306e-02 3.234e-02 7.025e-02 6.789e-02 6.876e-02 1.333e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.457e-02 0.000e+00  2.131e+03 1.130e-01 1.859e-01 1.944e-01 1.825e-02 4.397e-02 3.321e-02 3.247e-02 7.237e-02 6.799e-02 6.886e-02 1.324e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.468e-02 0.000e+00  2.132e+03 1.129e-01 1.862e-01 1.945e-01 1.816e-02 4.400e-02 3.322e-02 3.248e-02 7.257e-02 6.800e-02 6.887e-02 1.325e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.486e-02 0.000e+00  2.134e+03 1.128e-01 1.866e-01 1.947e-01 1.803e-02 4.416e-02 3.323e-02 3.249e-02 7.307e-02 6.801e-02 6.888e-02 1.329e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.516e-02 0.000e+00  2.137e+03 1.126e-01 1.874e-01 1.949e-01 1.782e-02 4.417e-02 3.326e-02 3.251e-02 7.349e-02 6.802e-02 6.890e-02 1.328e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.634e-02 0.000e+00  2.149e+03 1.120e-01 1.903e-01 1.961e-01 1.698e-02 4.403e-02 3.336e-02 3.260e-02 7.483e-02 6.809e-02 6.897e-02 1.320e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.893e-02 0.000e+00  2.176e+03 1.106e-01 1.966e-01 1.985e-01 1.521e-02 4.439e-02 3.359e-02 3.281e-02 7.891e-02 6.824e-02 6.914e-02 1.322e+00 3.700e+03 #  p p > zp > l+ l-
6.444e+03 -7.889e-01  3.253e-02 0.000e+00  2.023e+02 1.047e-01 2.205e-01 2.072e-01 9.501e-03 2.790e-02 2.155e-02 2.174e-02 5.875e-02 5.896e-02 5.918e-02 1.295e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  3.725e-02 0.000e+00  2.271e+03 1.060e-01 2.164e-01 2.056e-01 1.031e-02 4.362e-02 3.439e-02 3.354e-02 8.922e-02 6.878e-02 6.971e-02 1.297e+00 3.700e+03 #  p p > zp > l+ l-
6.066e+03 -7.601e-01  3.755e-02 0.000e+00  1.650e+02 1.003e-01 2.380e-01 2.129e-01 6.154e-03 2.776e-02 2.126e-02 2.147e-02 6.587e-02 5.870e-02 5.890e-02 1.306e+00 3.700e+03 #  p p > zp > l+ l-
6.203e+03 -7.712e-01  4.020e-02 0.000e+00  1.836e+02 9.882e-02 2.437e-01 2.146e-01 5.204e-03 2.740e-02 2.142e-02 2.162e-02 6.757e-02 5.885e-02 5.906e-02 1.279e+00 3.700e+03 #  p p > zp > l+ l-
6.154e+03 -7.673e-01  4.492e-02 0.000e+00  1.841e+02 9.540e-02 2.568e-01 2.184e-01 3.357e-03 2.744e-02 2.145e-02 2.164e-02 7.386e-02 5.887e-02 5.908e-02 1.279e+00 3.700e+03 #  p p > zp > l+ l-
6.326e+03 -7.805e-01  4.964e-02 0.000e+00  2.119e+02 9.274e-02 2.668e-01 2.210e-01 2.220e-03 2.803e-02 2.170e-02 2.188e-02 8.062e-02 5.910e-02 5.933e-02 1.364e+00 3.700e+03 #  p p > zp > l+ l-
5.193e+03 -6.635e-01  5.613e-02 0.000e+00  9.928e+01 8.193e-02 3.039e-01 2.298e-01 1.664e-04 2.035e-02 2.034e-02 2.104e-02 7.547e-02 5.271e-02 5.263e-02 1.432e+00 3.700e+03 #  p p > zp > l+ l-
3.787e+03 -1.927e-01  6.380e-02 0.000e+00  1.344e+01 2.165e-02 4.629e-01 2.257e-01 5.193e-02 3.495e-03 2.127e-02 2.422e-02 7.473e-02 5.037e-02 5.367e-02 1.484e+00 3.700e+03 #  p p > zp > l+ l-
3.744e+03 -1.379e-01  7.274e-02 0.000e+00  1.386e+01 1.042e-02 4.785e-01 2.081e-01 8.146e-02 9.260e-04 2.158e-02 2.452e-02 4.252e-02 5.075e-02 5.429e-02 8.378e-01 3.700e+03 #  p p > zp > l+ l-
3.723e+03 -1.010e-01  8.474e-02 0.000e+00  1.650e+01 4.626e-03 4.804e-01 1.915e-01 1.054e-01 2.308e-04 2.183e-02 2.473e-02 2.396e-02 5.099e-02 5.455e-02 4.699e-01 3.700e+03 #  p p > zp > l+ l-
3.718e+03 -8.925e-02  9.772e-02 0.000e+00  2.095e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.166e-04 2.204e-02 2.488e-02 1.969e-02 5.101e-02 5.457e-02 3.860e-01 3.700e+03 #  p p > zp > l+ l-
3.727e+03 -1.077e-01  1.107e-01 0.000e+00  2.730e+01 3.187e-03 4.789e-01 1.851e-01 1.140e-01 1.891e-04 2.227e-02 2.502e-02 2.842e-02 5.093e-02 5.448e-02 5.581e-01 3.700e+03 #  p p > zp > l+ l-
3.753e+03 -1.506e-01  1.237e-01 0.000e+00  3.607e+01 4.800e-03 4.797e-01 1.913e-01 1.052e-01 5.293e-04 2.256e-02 2.517e-02 5.287e-02 5.086e-02 5.429e-02 1.039e+00 3.700e+03 #  p p > zp > l+ l-
3.806e+03 -2.117e-01  1.364e-01 0.000e+00  4.809e+01 7.386e-03 4.792e-01 1.989e-01 9.405e-02 1.488e-03 2.279e-02 2.514e-02 9.646e-02 5.021e-02 5.360e-02 1.921e+00 3.700e+03 #  p p > zp > l+ l-
3.883e+03 -2.757e-01  1.470e-01 0.000e+00  6.230e+01 1.020e-02 4.770e-01 2.052e-01 8.418e-02 3.103e-03 2.331e-02 2.509e-02 1.449e-01 4.989e-02 5.287e-02 2.905e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.564e-01 0.000e+00  4.739e+03 5.065e-02 3.977e-01 2.354e-01 1.578e-02 3.706e-02 6.393e-02 5.961e-02 2.891e-01 8.436e-02 8.663e-02 3.427e+00 3.700e+03 #  p p > zp > l+ l-
5.536e+03 -7.078e-01  1.650e-01 0.000e+00  3.202e+02 3.453e-02 4.355e-01 2.309e-01 3.388e-02 1.527e-02 2.163e-02 2.226e-02 1.920e-01 5.667e-02 5.690e-02 3.388e+00 3.700e+03 #  p p > zp > l+ l-
6.186e+03 -7.699e-01  1.729e-01 0.000e+00  4.959e+02 3.611e-02 4.320e-01 2.312e-01 3.208e-02 1.882e-02 2.528e-02 2.521e-02 2.268e-01 6.215e-02 6.259e-02 3.649e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.800e-01 0.000e+00  5.477e+03 4.384e-02 4.142e-01 2.333e-01 2.322e-02 3.491e-02 7.693e-02 7.078e-02 3.303e-01 8.966e-02 9.244e-02 3.684e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.868e-01 0.000e+00  5.704e+03 4.209e-02 4.181e-01 2.325e-01 2.539e-02 3.464e-02 8.144e-02 7.463e-02 3.437e-01 9.136e-02 9.430e-02 3.762e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.927e-01 0.000e+00  5.907e+03 4.065e-02 4.213e-01 2.318e-01 2.727e-02 3.449e-02 8.570e-02 7.825e-02 3.538e-01 9.291e-02 9.600e-02 3.808e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  1.977e-01 0.000e+00  6.084e+03 3.947e-02 4.239e-01 2.311e-01 2.887e-02 3.593e-02 8.959e-02 8.153e-02 3.690e-01 9.428e-02 9.751e-02 3.914e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.014e-01 0.000e+00  6.216e+03 3.864e-02 4.257e-01 2.306e-01 3.004e-02 3.236e-02 9.262e-02 8.408e-02 3.573e-01 9.531e-02 9.865e-02 3.749e+00 3.700e+03 #  p p > zp > l+ l-
1.304e+04 -9.500e-01  2.033e-01 0.000e+00  6.286e+03 3.821e-02 4.266e-01 2.304e-01 3.064e-02 3.234e-02 9.425e-02 8.546e-02 3.598e-01 9.586e-02 9.925e-02 3.753e+00 3.700e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.341e-02 0.000e+00  2.177e+03 1.136e-01 1.831e-01 1.932e-01 1.911e-02 3.950e-02 3.311e-02 3.238e-02 6.367e-02 6.792e-02 6.879e-02 1.193e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.523e-02 0.000e+00  2.196e+03 1.126e-01 1.876e-01 1.950e-01 1.776e-02 3.949e-02 3.326e-02 3.252e-02 6.577e-02 6.803e-02 6.890e-02 1.187e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.535e-02 0.000e+00  2.197e+03 1.125e-01 1.878e-01 1.951e-01 1.768e-02 3.953e-02 3.327e-02 3.253e-02 6.598e-02 6.803e-02 6.891e-02 1.188e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.553e-02 0.000e+00  2.199e+03 1.124e-01 1.883e-01 1.953e-01 1.755e-02 3.959e-02 3.329e-02 3.254e-02 6.630e-02 6.804e-02 6.892e-02 1.189e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.584e-02 0.000e+00  2.202e+03 1.123e-01 1.890e-01 1.956e-01 1.733e-02 3.950e-02 3.331e-02 3.257e-02 6.650e-02 6.806e-02 6.894e-02 1.186e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.705e-02 0.000e+00  2.215e+03 1.116e-01 1.920e-01 1.967e-01 1.648e-02 3.949e-02 3.342e-02 3.266e-02 6.795e-02 6.813e-02 6.902e-02 1.182e+00 3.800e+03 #  p p > zp > l+ l-
6.799e+03 -8.005e-01  2.971e-02 0.000e+00  2.263e+02 1.069e-01 2.114e-01 2.040e-01 1.153e-02 2.482e-02 2.168e-02 2.187e-02 4.905e-02 5.909e-02 5.931e-02 1.145e+00 3.800e+03 #  p p > zp > l+ l-
6.818e+03 -8.017e-01  3.341e-02 0.000e+00  2.340e+02 1.045e-01 2.215e-01 2.075e-01 9.283e-03 2.455e-02 2.176e-02 2.194e-02 5.205e-02 5.915e-02 5.938e-02 1.128e+00 3.800e+03 #  p p > zp > l+ l-
6.882e+03 -8.055e-01  3.826e-02 0.000e+00  2.501e+02 1.014e-01 2.341e-01 2.116e-01 6.818e-03 2.525e-02 2.190e-02 2.207e-02 5.841e-02 5.928e-02 5.952e-02 1.153e+00 3.800e+03 #  p p > zp > l+ l-
5.218e+03 -6.464e-01  3.856e-02 0.000e+00  7.885e+01 9.465e-02 2.586e-01 2.192e-01 3.173e-03 1.889e-02 2.016e-02 2.085e-02 5.160e-02 5.261e-02 5.263e-02 9.809e-01 3.800e+03 #  p p > zp > l+ l-
6.434e+03 -7.760e-01  4.129e-02 0.000e+00  1.975e+02 9.825e-02 2.460e-01 2.153e-01 4.855e-03 2.393e-02 2.150e-02 2.169e-02 5.990e-02 5.892e-02 5.914e-02 1.113e+00 3.800e+03 #  p p > zp > l+ l-
6.367e+03 -7.709e-01  4.613e-02 0.000e+00  1.963e+02 9.471e-02 2.594e-01 2.191e-01 3.038e-03 2.281e-02 2.151e-02 2.170e-02 6.239e-02 5.893e-02 5.915e-02 1.060e+00 3.800e+03 #  p p > zp > l+ l-
6.531e+03 -7.829e-01  5.098e-02 0.000e+00  2.242e+02 9.195e-02 2.697e-01 2.218e-01 1.934e-03 2.265e-02 2.176e-02 2.193e-02 6.667e-02 5.915e-02 5.938e-02 1.127e+00 3.800e+03 #  p p > zp > l+ l-
6.488e+03 -7.799e-01  5.764e-02 0.000e+00  2.295e+02 8.739e-02 2.860e-01 2.257e-01 7.371e-04 2.254e-02 2.183e-02 2.201e-02 7.366e-02 5.922e-02 5.945e-02 1.244e+00 3.800e+03 #  p p > zp > l+ l-
3.894e+03 -1.979e-01  6.552e-02 0.000e+00  1.461e+01 2.165e-02 4.629e-01 2.257e-01 5.199e-02 2.971e-03 2.113e-02 2.372e-02 6.357e-02 4.953e-02 5.249e-02 1.283e+00 3.800e+03 #  p p > zp > l+ l-
3.848e+03 -1.416e-01  7.471e-02 0.000e+00  1.505e+01 1.042e-02 4.785e-01 2.080e-01 8.152e-02 7.881e-04 2.114e-02 2.394e-02 3.616e-02 5.006e-02 5.294e-02 7.223e-01 3.800e+03 #  p p > zp > l+ l-
3.825e+03 -1.037e-01  8.703e-02 0.000e+00  1.789e+01 4.625e-03 4.803e-01 1.915e-01 1.054e-01 1.981e-04 2.137e-02 2.413e-02 2.058e-02 5.017e-02 5.319e-02 4.102e-01 3.800e+03 #  p p > zp > l+ l-
3.820e+03 -9.166e-02  1.004e-01 0.000e+00  2.271e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.008e-04 2.162e-02 2.432e-02 1.700e-02 5.013e-02 5.334e-02 3.391e-01 3.800e+03 #  p p > zp > l+ l-
3.829e+03 -1.106e-01  1.137e-01 0.000e+00  2.961e+01 3.187e-03 4.788e-01 1.850e-01 1.140e-01 1.630e-04 2.190e-02 2.446e-02 2.449e-02 5.018e-02 5.325e-02 4.881e-01 3.800e+03 #  p p > zp > l+ l-
3.857e+03 -1.546e-01  1.270e-01 0.000e+00  3.916e+01 4.799e-03 4.796e-01 1.912e-01 1.053e-01 4.515e-04 2.221e-02 2.456e-02 4.518e-02 5.002e-02 5.296e-02 9.033e-01 3.800e+03 #  p p > zp > l+ l-
3.915e+03 -2.175e-01  1.400e-01 0.000e+00  5.232e+01 7.385e-03 4.791e-01 1.988e-01 9.415e-02 1.267e-03 2.399e-02 2.463e-02 8.226e-02 4.937e-02 5.252e-02 1.666e+00 3.800e+03 #  p p > zp > l+ l-
3.999e+03 -2.832e-01  1.509e-01 0.000e+00  6.799e+01 1.020e-02 4.769e-01 2.051e-01 8.430e-02 2.643e-03 3.957e-02 2.449e-02 1.231e-01 4.789e-02 5.201e-02 2.571e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.606e-01 0.000e+00  4.997e+03 4.933e-02 4.010e-01 2.351e-01 1.709e-02 3.297e-02 6.598e-02 6.139e-02 2.680e-01 8.524e-02 8.760e-02 3.144e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.694e-01 0.000e+00  5.275e+03 4.674e-02 4.073e-01 2.344e-01 1.985e-02 3.196e-02 7.062e-02 6.538e-02 2.784e-01 8.717e-02 8.970e-02 3.194e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.776e-01 0.000e+00  5.544e+03 4.447e-02 4.127e-01 2.335e-01 2.245e-02 3.211e-02 7.542e-02 6.950e-02 2.940e-01 8.908e-02 9.180e-02 3.300e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.849e-01 0.000e+00  5.791e+03 4.258e-02 4.170e-01 2.327e-01 2.478e-02 3.157e-02 8.013e-02 7.351e-02 3.083e-01 9.087e-02 9.376e-02 3.393e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.918e-01 0.000e+00  6.036e+03 4.085e-02 4.209e-01 2.319e-01 2.700e-02 2.970e-02 8.507e-02 7.771e-02 3.056e-01 9.268e-02 9.575e-02 3.297e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  1.979e-01 0.000e+00  6.255e+03 3.943e-02 4.240e-01 2.311e-01 2.893e-02 2.947e-02 8.975e-02 8.166e-02 3.142e-01 9.433e-02 9.757e-02 3.331e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.031e-01 0.000e+00  6.446e+03 3.827e-02 4.265e-01 2.304e-01 3.056e-02 2.947e-02 9.402e-02 8.527e-02 3.226e-01 9.579e-02 9.917e-02 3.368e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.068e-01 0.000e+00  6.588e+03 3.744e-02 4.282e-01 2.299e-01 3.175e-02 2.906e-02 9.736e-02 8.807e-02 3.271e-01 9.690e-02 1.004e-01 3.376e+00 3.800e+03 #  p p > zp > l+ l-
1.339e+04 -9.500e-01  2.088e-01 0.000e+00  6.663e+03 3.702e-02 4.291e-01 2.296e-01 3.237e-02 2.892e-02 9.916e-02 8.958e-02 3.301e-01 9.748e-02 1.010e-01 3.386e+00 3.800e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.403e-02 0.000e+00  2.241e+03 1.133e-01 1.846e-01 1.938e-01 1.864e-02 3.545e-02 3.316e-02 3.243e-02 5.778e-02 6.796e-02 6.883e-02 1.069e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.589e-02 0.000e+00  2.260e+03 1.122e-01 1.892e-01 1.956e-01 1.729e-02 3.571e-02 3.332e-02 3.257e-02 6.004e-02 6.806e-02 6.895e-02 1.072e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.602e-02 0.000e+00  2.262e+03 1.122e-01 1.895e-01 1.958e-01 1.720e-02 3.571e-02 3.333e-02 3.258e-02 6.018e-02 6.807e-02 6.895e-02 1.071e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.621e-02 0.000e+00  2.264e+03 1.121e-01 1.899e-01 1.959e-01 1.707e-02 3.565e-02 3.335e-02 3.259e-02 6.045e-02 6.808e-02 6.897e-02 1.069e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.652e-02 0.000e+00  2.267e+03 1.119e-01 1.907e-01 1.962e-01 1.685e-02 3.587e-02 3.337e-02 3.262e-02 6.093e-02 6.810e-02 6.898e-02 1.075e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.776e-02 0.000e+00  2.281e+03 1.112e-01 1.937e-01 1.974e-01 1.599e-02 3.588e-02 3.348e-02 3.272e-02 6.212e-02 6.817e-02 6.906e-02 1.072e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  3.050e-02 0.000e+00  2.312e+03 1.097e-01 2.003e-01 1.999e-01 1.420e-02 3.562e-02 3.373e-02 3.294e-02 6.504e-02 6.834e-02 6.924e-02 1.056e+00 3.900e+03 #  p p > zp > l+ l-
6.233e+03 -7.467e-01  3.429e-02 0.000e+00  1.533e+02 1.021e-01 2.305e-01 2.106e-01 7.498e-03 2.049e-02 2.108e-02 2.130e-02 4.627e-02 5.853e-02 5.872e-02 9.722e-01 3.900e+03 #  p p > zp > l+ l-
6.229e+03 -7.463e-01  3.926e-02 0.000e+00  1.584e+02 9.853e-02 2.446e-01 2.149e-01 5.071e-03 2.053e-02 2.113e-02 2.135e-02 5.090e-02 5.859e-02 5.878e-02 9.714e-01 3.900e+03 #  p p > zp > l+ l-
7.150e+03 -8.104e-01  3.957e-02 0.000e+00  2.710e+02 1.006e-01 2.369e-01 2.125e-01 6.310e-03 2.006e-02 2.201e-02 2.217e-02 4.723e-02 5.938e-02 5.963e-02 9.112e-01 3.900e+03 #  p p > zp > l+ l-
6.672e+03 -7.808e-01  4.237e-02 0.000e+00  2.125e+02 9.769e-02 2.482e-01 2.159e-01 4.524e-03 2.134e-02 2.158e-02 2.177e-02 5.420e-02 5.899e-02 5.922e-02 9.887e-01 3.900e+03 #  p p > zp > l+ l-
6.584e+03 -7.746e-01  4.735e-02 0.000e+00  2.092e+02 9.403e-02 2.619e-01 2.198e-01 2.740e-03 1.929e-02 2.158e-02 2.177e-02 5.379e-02 5.899e-02 5.921e-02 9.119e-01 3.900e+03 #  p p > zp > l+ l-
6.739e+03 -7.854e-01  5.232e-02 0.000e+00  2.370e+02 9.116e-02 2.726e-01 2.225e-01 1.674e-03 2.024e-02 2.182e-02 2.199e-02 6.052e-02 5.921e-02 5.944e-02 1.022e+00 3.900e+03 #  p p > zp > l+ l-
6.684e+03 -7.816e-01  5.916e-02 0.000e+00  2.417e+02 8.649e-02 2.892e-01 2.264e-01 5.836e-04 1.987e-02 2.189e-02 2.206e-02 6.642e-02 5.927e-02 5.951e-02 1.121e+00 3.900e+03 #  p p > zp > l+ l-
4.002e+03 -2.031e-01  6.724e-02 0.000e+00  1.585e+01 2.165e-02 4.629e-01 2.256e-01 5.205e-02 2.514e-03 3.886e-02 2.324e-02 5.371e-02 4.766e-02 5.171e-02 1.127e+00 3.900e+03 #  p p > zp > l+ l-
3.952e+03 -1.453e-01  7.668e-02 0.000e+00  1.629e+01 1.042e-02 4.784e-01 2.079e-01 8.157e-02 6.738e-04 3.385e-02 2.348e-02 3.094e-02 4.866e-02 5.204e-02 6.358e-01 3.900e+03 #  p p > zp > l+ l-
3.927e+03 -1.064e-01  8.932e-02 0.000e+00  1.936e+01 4.625e-03 4.803e-01 1.914e-01 1.055e-01 1.713e-04 2.744e-02 2.365e-02 1.778e-02 4.892e-02 5.218e-02 3.635e-01 3.900e+03 #  p p > zp > l+ l-
3.921e+03 -9.407e-02  1.030e-01 0.000e+00  2.457e+01 2.835e-03 4.785e-01 1.835e-01 1.161e-01 8.656e-05 2.440e-02 2.384e-02 1.460e-02 4.908e-02 5.228e-02 2.975e-01 3.900e+03 #  p p > zp > l+ l-
3.931e+03 -1.135e-01  1.167e-01 0.000e+00  3.205e+01 3.187e-03 4.788e-01 1.850e-01 1.141e-01 1.406e-04 2.790e-02 2.398e-02 2.112e-02 4.897e-02 5.225e-02 4.313e-01 3.900e+03 #  p p > zp > l+ l-
3.962e+03 -1.587e-01  1.304e-01 0.000e+00  4.243e+01 4.798e-03 4.796e-01 1.911e-01 1.054e-01 3.910e-04 3.697e-02 2.408e-02 3.911e-02 4.854e-02 5.213e-02 8.058e-01 3.900e+03 #  p p > zp > l+ l-
4.024e+03 -2.232e-01  1.437e-01 0.000e+00  5.681e+01 7.384e-03 4.790e-01 1.987e-01 9.424e-02 1.085e-03 3.949e-02 2.411e-02 7.031e-02 4.769e-02 5.183e-02 1.474e+00 3.900e+03 #  p p > zp > l+ l-
4.116e+03 -2.907e-01  1.549e-01 0.000e+00  7.406e+01 1.020e-02 4.768e-01 2.049e-01 8.441e-02 2.248e-03 3.933e-02 2.401e-02 1.046e-01 4.734e-02 5.141e-02 2.210e+00 3.900e+03 #  p p > zp > l+ l-
5.887e+03 -7.134e-01  1.649e-01 0.000e+00  3.478e+02 3.489e-02 4.348e-01 2.310e-01 3.339e-02 1.302e-02 2.242e-02 2.316e-02 1.634e-01 6.046e-02 6.023e-02 2.703e+00 3.900e+03 #  p p > zp > l+ l-
5.927e+03 -7.176e-01  1.739e-01 0.000e+00  3.804e+02 3.289e-02 4.389e-01 2.296e-01 3.655e-02 1.340e-02 2.311e-02 2.367e-02 1.782e-01 6.049e-02 6.088e-02 2.946e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  1.823e-01 0.000e+00  5.852e+03 4.324e-02 4.155e-01 2.330e-01 2.395e-02 2.733e-02 7.839e-02 7.204e-02 2.626e-01 9.022e-02 9.305e-02 2.911e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  1.897e-01 0.000e+00  6.119e+03 4.136e-02 4.197e-01 2.321e-01 2.633e-02 2.941e-02 8.353e-02 7.640e-02 2.722e-01 9.213e-02 9.514e-02 2.955e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  1.969e-01 0.000e+00  6.382e+03 3.966e-02 4.235e-01 2.312e-01 2.861e-02 2.666e-02 8.894e-02 8.098e-02 2.815e-01 9.405e-02 9.726e-02 2.993e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.031e-01 0.000e+00  6.617e+03 3.826e-02 4.265e-01 2.304e-01 3.058e-02 2.665e-02 9.407e-02 8.531e-02 2.916e-01 9.581e-02 9.919e-02 3.044e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.084e-01 0.000e+00  6.822e+03 3.711e-02 4.289e-01 2.297e-01 3.224e-02 2.678e-02 9.878e-02 8.926e-02 3.093e-01 9.736e-02 1.009e-01 3.177e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.123e-01 0.000e+00  6.976e+03 3.630e-02 4.306e-01 2.292e-01 3.346e-02 2.728e-02 1.025e-01 9.234e-02 3.158e-01 9.854e-02 1.022e-01 3.205e+00 3.900e+03 #  p p > zp > l+ l-
1.374e+04 -9.500e-01  2.143e-01 0.000e+00  7.057e+03 3.588e-02 4.314e-01 2.289e-01 3.409e-02 2.723e-02 1.044e-01 9.401e-02 3.195e-01 9.916e-02 1.029e-01 3.222e+00 3.900e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.465e-02 0.000e+00  2.305e+03 1.129e-01 1.861e-01 1.944e-01 1.819e-02 3.205e-02 3.321e-02 3.247e-02 5.282e-02 6.799e-02 6.887e-02 9.650e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.656e-02 0.000e+00  2.326e+03 1.119e-01 1.908e-01 1.963e-01 1.682e-02 3.215e-02 3.338e-02 3.262e-02 5.482e-02 6.810e-02 6.899e-02 9.633e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.669e-02 0.000e+00  2.327e+03 1.118e-01 1.911e-01 1.964e-01 1.673e-02 3.215e-02 3.339e-02 3.263e-02 5.495e-02 6.811e-02 6.900e-02 9.629e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.688e-02 0.000e+00  2.329e+03 1.117e-01 1.916e-01 1.966e-01 1.660e-02 3.215e-02 3.340e-02 3.265e-02 5.509e-02 6.812e-02 6.901e-02 9.625e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.720e-02 0.000e+00  2.333e+03 1.115e-01 1.924e-01 1.969e-01 1.638e-02 3.219e-02 3.343e-02 3.267e-02 5.546e-02 6.814e-02 6.903e-02 9.629e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.847e-02 0.000e+00  2.348e+03 1.108e-01 1.955e-01 1.981e-01 1.551e-02 3.237e-02 3.354e-02 3.278e-02 5.703e-02 6.822e-02 6.911e-02 9.650e-01 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  3.128e-02 0.000e+00  2.380e+03 1.093e-01 2.022e-01 2.006e-01 1.371e-02 3.241e-02 3.380e-02 3.301e-02 5.996e-02 6.839e-02 6.929e-02 9.588e-01 4.000e+03 #  p p > zp > l+ l-
6.633e+03 -7.658e-01  3.517e-02 0.000e+00  1.836e+02 1.021e-01 2.306e-01 2.106e-01 7.478e-03 1.798e-02 2.129e-02 2.150e-02 4.059e-02 5.873e-02 5.893e-02 8.445e-01 4.000e+03 #  p p > zp > l+ l-
6.549e+03 -7.594e-01  4.027e-02 0.000e+00  1.808e+02 9.833e-02 2.456e-01 2.152e-01 4.924e-03 1.772e-02 2.129e-02 2.149e-02 4.425e-02 5.872e-02 5.893e-02 8.325e-01 4.000e+03 #  p p > zp > l+ l-
5.301e+03 -6.165e-01  4.059e-02 0.000e+00  7.089e+01 9.136e-02 2.705e-01 2.224e-01 1.893e-03 1.334e-02 2.003e-02 2.071e-02 3.948e-02 5.356e-02 5.301e-02 7.371e-01 4.000e+03 #  p p > zp > l+ l-
6.584e+03 -7.621e-01  4.346e-02 0.000e+00  1.889e+02 9.619e-02 2.537e-01 2.175e-01 3.754e-03 1.785e-02 2.136e-02 2.156e-02 4.707e-02 5.879e-02 5.900e-02 8.356e-01 4.000e+03 #  p p > zp > l+ l-
6.805e+03 -7.782e-01  4.856e-02 0.000e+00  2.230e+02 9.336e-02 2.644e-01 2.204e-01 2.463e-03 1.800e-02 2.165e-02 2.183e-02 5.100e-02 5.905e-02 5.928e-02 8.636e-01 4.000e+03 #  p p > zp > l+ l-
6.711e+03 -7.716e-01  5.366e-02 0.000e+00  2.194e+02 8.962e-02 2.780e-01 2.239e-01 1.240e-03 1.749e-02 2.164e-02 2.183e-02 5.424e-02 5.905e-02 5.927e-02 9.186e-01 4.000e+03 #  p p > zp > l+ l-
6.184e+03 -7.279e-01  6.068e-02 0.000e+00  1.680e+02 8.260e-02 3.021e-01 2.293e-01 2.082e-04 1.682e-02 2.125e-02 2.146e-02 6.150e-02 5.870e-02 5.890e-02 1.048e+00 4.000e+03 #  p p > zp > l+ l-
4.110e+03 -2.083e-01  6.897e-02 0.000e+00  1.716e+01 2.164e-02 4.629e-01 2.255e-01 5.212e-02 2.131e-03 3.886e-02 2.283e-02 4.557e-02 4.698e-02 5.113e-02 9.701e-01 4.000e+03 #  p p > zp > l+ l-
4.056e+03 -1.491e-01  7.864e-02 0.000e+00  1.761e+01 1.041e-02 4.784e-01 2.079e-01 8.163e-02 5.753e-04 3.902e-02 2.303e-02 2.637e-02 4.719e-02 5.139e-02 5.588e-01 4.000e+03 #  p p > zp > l+ l-
4.030e+03 -1.092e-01  9.161e-02 0.000e+00  2.091e+01 4.624e-03 4.803e-01 1.914e-01 1.055e-01 1.468e-04 3.906e-02 2.323e-02 1.525e-02 4.749e-02 5.157e-02 3.211e-01 4.000e+03 #  p p > zp > l+ l-
4.023e+03 -9.649e-02  1.056e-01 0.000e+00  2.653e+01 2.834e-03 4.785e-01 1.835e-01 1.162e-01 7.443e-05 3.911e-02 2.340e-02 1.256e-02 4.757e-02 5.165e-02 2.641e-01 4.000e+03 #  p p > zp > l+ l-
4.034e+03 -1.164e-01  1.197e-01 0.000e+00  3.462e+01 3.186e-03 4.787e-01 1.849e-01 1.141e-01 1.214e-04 3.922e-02 2.354e-02 1.822e-02 4.755e-02 5.165e-02 3.832e-01 4.000e+03 #  p p > zp > l+ l-
4.067e+03 -1.628e-01  1.337e-01 0.000e+00  4.589e+01 4.798e-03 4.795e-01 1.911e-01 1.055e-01 3.371e-04 3.932e-02 2.362e-02 3.366e-02 4.725e-02 5.149e-02 7.124e-01 4.000e+03 #  p p > zp > l+ l-
4.134e+03 -2.289e-01  1.474e-01 0.000e+00  6.158e+01 7.382e-03 4.789e-01 1.986e-01 9.433e-02 9.256e-04 3.907e-02 2.368e-02 6.004e-02 4.732e-02 5.130e-02 1.269e+00 4.000e+03 #  p p > zp > l+ l-
4.234e+03 -2.981e-01  1.589e-01 0.000e+00  8.054e+01 1.020e-02 4.767e-01 2.048e-01 8.453e-02 2.068e-03 3.057e-02 2.355e-02 9.600e-02 4.874e-02 5.104e-02 1.970e+00 4.000e+03 #  p p > zp > l+ l-
4.369e+03 -3.676e-01  1.691e-01 0.000e+00  1.045e+02 1.299e-02 4.735e-01 2.097e-01 7.630e-02 3.266e-03 2.496e-02 2.326e-02 1.186e-01 4.942e-02 5.073e-02 2.400e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  1.783e-01 0.000e+00  5.862e+03 4.428e-02 4.131e-01 2.335e-01 2.269e-02 2.558e-02 7.588e-02 6.989e-02 2.318e-01 8.926e-02 9.199e-02 2.597e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  1.870e-01 0.000e+00  6.172e+03 4.205e-02 4.182e-01 2.325e-01 2.544e-02 2.467e-02 8.155e-02 7.473e-02 2.419e-01 9.140e-02 9.435e-02 2.646e+00 4.000e+03 #  p p > zp > l+ l-
5.442e+03 -6.389e-01  1.946e-01 0.000e+00  3.080e+02 2.425e-02 4.554e-01 2.225e-01 5.154e-02 8.197e-03 2.151e-02 2.225e-02 1.542e-01 5.602e-02 5.604e-02 2.752e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.019e-01 0.000e+00  6.741e+03 3.852e-02 4.260e-01 2.306e-01 3.021e-02 2.525e-02 9.308e-02 8.447e-02 2.727e-01 9.547e-02 9.882e-02 2.856e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.083e-01 0.000e+00  6.994e+03 3.713e-02 4.289e-01 2.297e-01 3.222e-02 2.469e-02 9.871e-02 8.920e-02 2.792e-01 9.734e-02 1.009e-01 2.868e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.137e-01 0.000e+00  7.214e+03 3.600e-02 4.312e-01 2.290e-01 3.391e-02 2.408e-02 1.039e-01 9.354e-02 2.945e-01 9.899e-02 1.027e-01 2.975e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.177e-01 0.000e+00  7.379e+03 3.520e-02 4.328e-01 2.284e-01 3.515e-02 2.346e-02 1.079e-01 9.692e-02 2.877e-01 1.002e-01 1.041e-01 2.870e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.198e-01 0.000e+00  7.466e+03 3.479e-02 4.336e-01 2.281e-01 3.578e-02 2.332e-02 1.101e-01 9.875e-02 2.866e-01 1.009e-01 1.048e-01 2.840e+00 4.000e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.526e-02 0.000e+00  2.369e+03 1.126e-01 1.876e-01 1.950e-01 1.774e-02 2.896e-02 3.326e-02 3.252e-02 4.826e-02 6.803e-02 6.891e-02 8.706e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.722e-02 0.000e+00  2.392e+03 1.115e-01 1.924e-01 1.969e-01 1.636e-02 2.892e-02 3.343e-02 3.267e-02 4.993e-02 6.814e-02 6.903e-02 8.650e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.735e-02 0.000e+00  2.393e+03 1.115e-01 1.927e-01 1.970e-01 1.627e-02 2.902e-02 3.345e-02 3.269e-02 5.018e-02 6.815e-02 6.904e-02 8.677e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.755e-02 0.000e+00  2.395e+03 1.113e-01 1.932e-01 1.972e-01 1.614e-02 2.902e-02 3.346e-02 3.270e-02 5.035e-02 6.816e-02 6.905e-02 8.672e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.788e-02 0.000e+00  2.399e+03 1.112e-01 1.940e-01 1.975e-01 1.591e-02 2.899e-02 3.349e-02 3.273e-02 5.055e-02 6.818e-02 6.907e-02 8.656e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.918e-02 0.000e+00  2.415e+03 1.105e-01 1.972e-01 1.987e-01 1.504e-02 2.915e-02 3.361e-02 3.283e-02 5.199e-02 6.826e-02 6.916e-02 8.673e-01 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  3.206e-02 0.000e+00  2.450e+03 1.089e-01 2.041e-01 2.013e-01 1.323e-02 2.924e-02 3.388e-02 3.308e-02 5.483e-02 6.844e-02 6.935e-02 8.632e-01 4.100e+03 #  p p > zp > l+ l-
7.078e+03 -7.850e-01  3.605e-02 0.000e+00  2.217e+02 1.022e-01 2.307e-01 2.106e-01 7.459e-03 1.674e-02 2.155e-02 2.174e-02 3.779e-02 5.896e-02 5.918e-02 7.770e-01 4.100e+03 #  p p > zp > l+ l-
6.187e+03 -7.132e-01  4.128e-02 0.000e+00  1.334e+02 9.568e-02 2.553e-01 2.181e-01 3.569e-03 1.549e-02 2.087e-02 2.110e-02 4.133e-02 5.834e-02 5.852e-02 7.423e-01 4.100e+03 #  p p > zp > l+ l-
6.709e+03 -7.591e-01  4.160e-02 0.000e+00  1.868e+02 9.738e-02 2.492e-01 2.163e-01 4.383e-03 1.552e-02 2.130e-02 2.151e-02 3.973e-02 5.874e-02 5.894e-02 7.286e-01 4.100e+03 #  p p > zp > l+ l-
6.124e+03 -7.067e-01  4.455e-02 0.000e+00  1.310e+02 9.295e-02 2.654e-01 2.209e-01 2.377e-03 1.432e-02 2.086e-02 2.109e-02 4.095e-02 5.833e-02 5.851e-02 7.020e-01 4.100e+03 #  p p > zp > l+ l-
6.316e+03 -7.257e-01  4.978e-02 0.000e+00  1.555e+02 9.007e-02 2.760e-01 2.235e-01 1.393e-03 1.485e-02 2.108e-02 2.130e-02 4.565e-02 5.854e-02 5.873e-02 7.799e-01 4.100e+03 #  p p > zp > l+ l-
6.211e+03 -7.156e-01  5.500e-02 0.000e+00  1.513e+02 8.582e-02 2.910e-01 2.270e-01 4.961e-04 1.442e-02 2.106e-02 2.128e-02 4.889e-02 5.852e-02 5.871e-02 8.354e-01 4.100e+03 #  p p > zp > l+ l-
6.364e+03 -7.302e-01  6.220e-02 0.000e+00  1.772e+02 8.172e-02 3.051e-01 2.298e-01 1.886e-04 1.486e-02 2.130e-02 2.151e-02 5.544e-02 5.874e-02 5.894e-02 9.438e-01 4.100e+03 #  p p > zp > l+ l-
4.219e+03 -2.136e-01  7.069e-02 0.000e+00  1.855e+01 2.164e-02 4.628e-01 2.255e-01 5.218e-02 1.800e-03 3.086e-02 2.245e-02 3.851e-02 4.845e-02 5.071e-02 7.948e-01 4.100e+03 #  p p > zp > l+ l-
4.160e+03 -1.528e-01  8.061e-02 0.000e+00  1.900e+01 1.041e-02 4.783e-01 2.078e-01 8.169e-02 4.859e-04 3.757e-02 2.267e-02 2.232e-02 4.739e-02 5.093e-02 4.709e-01 4.100e+03 #  p p > zp > l+ l-
4.132e+03 -1.119e-01  9.390e-02 0.000e+00  2.255e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.242e-04 3.869e-02 2.286e-02 1.289e-02 4.712e-02 5.108e-02 2.736e-01 4.100e+03 #  p p > zp > l+ l-
4.125e+03 -9.890e-02  1.083e-01 0.000e+00  2.860e+01 2.834e-03 4.785e-01 1.834e-01 1.162e-01 6.401e-05 3.888e-02 2.303e-02 1.079e-02 4.709e-02 5.115e-02 2.291e-01 4.100e+03 #  p p > zp > l+ l-
4.136e+03 -1.194e-01  1.227e-01 0.000e+00  3.732e+01 3.186e-03 4.787e-01 1.848e-01 1.142e-01 1.041e-04 3.865e-02 2.313e-02 1.564e-02 4.727e-02 5.112e-02 3.309e-01 4.100e+03 #  p p > zp > l+ l-
4.172e+03 -1.669e-01  1.370e-01 0.000e+00  4.953e+01 4.797e-03 4.794e-01 1.910e-01 1.055e-01 3.010e-04 3.743e-02 2.324e-02 2.982e-02 4.770e-02 5.107e-02 6.252e-01 4.100e+03 #  p p > zp > l+ l-
4.245e+03 -2.346e-01  1.511e-01 0.000e+00  6.662e+01 7.381e-03 4.788e-01 1.985e-01 9.442e-02 8.157e-04 2.877e-02 2.324e-02 5.466e-02 4.886e-02 5.093e-02 1.119e+00 4.100e+03 #  p p > zp > l+ l-
4.353e+03 -3.056e-01  1.629e-01 0.000e+00  8.744e+01 1.019e-02 4.766e-01 2.047e-01 8.464e-02 1.659e-03 2.473e-02 2.308e-02 7.566e-02 4.926e-02 5.066e-02 1.536e+00 4.100e+03 #  p p > zp > l+ l-
4.499e+03 -3.768e-01  1.733e-01 0.000e+00  1.140e+02 1.299e-02 4.734e-01 2.096e-01 7.644e-02 2.894e-03 2.369e-02 2.284e-02 1.054e-01 4.971e-02 5.085e-02 2.120e+00 4.100e+03 #  p p > zp > l+ l-
5.818e+03 -6.716e-01  1.828e-01 0.000e+00  3.361e+02 2.829e-02 4.480e-01 2.263e-01 4.400e-02 8.863e-03 2.207e-02 2.277e-02 1.397e-01 5.999e-02 5.958e-02 2.329e+00 4.100e+03 #  p p > zp > l+ l-
4.951e+03 -5.204e-01  1.916e-01 0.000e+00  1.990e+02 1.839e-02 4.654e-01 2.166e-01 6.341e-02 4.883e-03 2.189e-02 2.236e-02 1.237e-01 5.178e-02 5.230e-02 2.389e+00 4.100e+03 #  p p > zp > l+ l-
6.163e+03 -7.107e-01  1.995e-01 0.000e+00  4.612e+02 2.714e-02 4.498e-01 2.246e-01 4.659e-02 9.394e-03 2.485e-02 2.481e-02 1.572e-01 6.179e-02 6.221e-02 2.544e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.070e-01 0.000e+00  7.115e+03 3.741e-02 4.283e-01 2.299e-01 3.180e-02 2.179e-02 9.750e-02 8.819e-02 2.491e-01 9.694e-02 1.004e-01 2.570e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.135e-01 0.000e+00  7.386e+03 3.604e-02 4.311e-01 2.290e-01 3.384e-02 2.119e-02 1.037e-01 9.336e-02 2.538e-01 9.892e-02 1.026e-01 2.566e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.191e-01 0.000e+00  7.622e+03 3.493e-02 4.333e-01 2.282e-01 3.556e-02 2.097e-02 1.094e-01 9.811e-02 2.601e-01 1.007e-01 1.046e-01 2.583e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.232e-01 0.000e+00  7.799e+03 3.414e-02 4.349e-01 2.276e-01 3.682e-02 2.065e-02 1.138e-01 1.018e-01 2.622e-01 1.020e-01 1.060e-01 2.570e+00 4.100e+03 #  p p > zp > l+ l-
1.445e+04 -9.500e-01  2.253e-01 0.000e+00  7.892e+03 3.374e-02 4.357e-01 2.273e-01 3.746e-02 2.046e-02 1.163e-01 1.038e-01 2.639e-01 1.027e-01 1.068e-01 2.569e+00 4.100e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.588e-02 0.000e+00  2.434e+03 1.123e-01 1.891e-01 1.956e-01 1.730e-02 2.655e-02 3.332e-02 3.257e-02 4.477e-02 6.806e-02 6.894e-02 7.969e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.789e-02 0.000e+00  2.458e+03 1.112e-01 1.940e-01 1.975e-01 1.591e-02 2.626e-02 3.349e-02 3.273e-02 4.582e-02 6.818e-02 6.907e-02 7.841e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.802e-02 0.000e+00  2.459e+03 1.111e-01 1.944e-01 1.976e-01 1.582e-02 2.621e-02 3.350e-02 3.274e-02 4.585e-02 6.819e-02 6.908e-02 7.823e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.822e-02 0.000e+00  2.462e+03 1.110e-01 1.948e-01 1.978e-01 1.568e-02 2.623e-02 3.352e-02 3.275e-02 4.606e-02 6.820e-02 6.909e-02 7.825e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.856e-02 0.000e+00  2.466e+03 1.108e-01 1.957e-01 1.981e-01 1.546e-02 2.630e-02 3.355e-02 3.278e-02 4.644e-02 6.822e-02 6.911e-02 7.839e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.990e-02 0.000e+00  2.482e+03 1.101e-01 1.989e-01 1.993e-01 1.458e-02 2.642e-02 3.367e-02 3.289e-02 4.771e-02 6.830e-02 6.920e-02 7.846e-01 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  3.284e-02 0.000e+00  2.519e+03 1.084e-01 2.060e-01 2.019e-01 1.276e-02 2.661e-02 3.395e-02 3.314e-02 5.055e-02 6.849e-02 6.940e-02 7.838e-01 4.200e+03 #  p p > zp > l+ l-
7.580e+03 -8.041e-01  3.693e-02 0.000e+00  2.705e+02 1.022e-01 2.307e-01 2.105e-01 7.439e-03 1.677e-02 2.186e-02 2.203e-02 3.786e-02 5.924e-02 5.948e-02 7.673e-01 4.200e+03 #  p p > zp > l+ l-
6.524e+03 -7.306e-01  4.228e-02 0.000e+00  1.555e+02 9.570e-02 2.553e-01 2.181e-01 3.555e-03 1.363e-02 2.102e-02 2.125e-02 3.636e-02 5.849e-02 5.867e-02 6.483e-01 4.200e+03 #  p p > zp > l+ l-
6.284e+03 -7.078e-01  4.262e-02 0.000e+00  1.332e+02 9.444e-02 2.599e-01 2.194e-01 2.995e-03 1.252e-02 2.084e-02 2.108e-02 3.447e-02 5.832e-02 5.850e-02 6.007e-01 4.200e+03 #  p p > zp > l+ l-
6.346e+03 -7.140e-01  4.563e-02 0.000e+00  1.422e+02 9.250e-02 2.671e-01 2.213e-01 2.198e-03 1.255e-02 2.093e-02 2.116e-02 3.626e-02 5.840e-02 5.858e-02 6.209e-01 4.200e+03 #  p p > zp > l+ l-
6.239e+03 -7.031e-01  5.099e-02 0.000e+00  1.381e+02 8.802e-02 2.832e-01 2.253e-01 8.937e-04 1.220e-02 2.091e-02 2.114e-02 3.927e-02 5.838e-02 5.856e-02 6.727e-01 4.200e+03 #  p p > zp > l+ l-
6.400e+03 -7.192e-01  5.635e-02 0.000e+00  1.605e+02 8.508e-02 2.936e-01 2.275e-01 3.991e-04 1.265e-02 2.111e-02 2.133e-02 4.366e-02 5.857e-02 5.876e-02 7.455e-01 4.200e+03 #  p p > zp > l+ l-
5.300e+03 -5.695e-01  6.371e-02 0.000e+00  7.298e+01 6.944e-02 3.436e-01 2.364e-01 1.998e-03 7.900e-03 2.004e-02 2.072e-02 3.911e-02 5.358e-02 5.303e-02 7.300e-01 4.200e+03 #  p p > zp > l+ l-
4.328e+03 -2.188e-01  7.242e-02 0.000e+00  2.001e+01 2.164e-02 4.628e-01 2.254e-01 5.224e-02 1.531e-03 2.306e-02 2.211e-02 3.255e-02 4.885e-02 5.027e-02 6.663e-01 4.200e+03 #  p p > zp > l+ l-
4.265e+03 -1.565e-01  8.257e-02 0.000e+00  2.047e+01 1.041e-02 4.783e-01 2.077e-01 8.174e-02 4.221e-04 2.533e-02 2.234e-02 1.937e-02 4.893e-02 5.058e-02 3.959e-01 4.200e+03 #  p p > zp > l+ l-
4.234e+03 -1.146e-01  9.619e-02 0.000e+00  2.426e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.098e-04 2.913e-02 2.252e-02 1.139e-02 4.855e-02 5.071e-02 2.346e-01 4.200e+03 #  p p > zp > l+ l-
4.227e+03 -1.013e-01  1.109e-01 0.000e+00  3.077e+01 2.834e-03 4.784e-01 1.834e-01 1.163e-01 5.642e-05 2.929e-02 2.263e-02 9.532e-03 4.857e-02 5.075e-02 1.963e-01 4.200e+03 #  p p > zp > l+ l-
4.239e+03 -1.223e-01  1.257e-01 0.000e+00  4.017e+01 3.185e-03 4.786e-01 1.848e-01 1.142e-01 9.304e-05 2.804e-02 2.276e-02 1.397e-02 4.876e-02 5.077e-02 2.865e-01 4.200e+03 #  p p > zp > l+ l-
4.277e+03 -1.709e-01  1.404e-01 0.000e+00  5.337e+01 4.796e-03 4.794e-01 1.909e-01 1.056e-01 2.537e-04 2.534e-02 2.283e-02 2.592e-02 4.916e-02 5.069e-02 5.273e-01 4.200e+03 #  p p > zp > l+ l-
4.356e+03 -2.403e-01  1.548e-01 0.000e+00  7.196e+01 7.380e-03 4.787e-01 1.984e-01 9.452e-02 7.371e-04 2.411e-02 2.280e-02 4.794e-02 4.930e-02 5.055e-02 9.724e-01 4.200e+03 #  p p > zp > l+ l-
4.473e+03 -3.130e-01  1.668e-01 0.000e+00  9.479e+01 1.019e-02 4.765e-01 2.045e-01 8.476e-02 1.467e-03 2.347e-02 2.269e-02 6.852e-02 4.960e-02 5.064e-02 1.381e+00 4.200e+03 #  p p > zp > l+ l-
4.631e+03 -3.860e-01  1.776e-01 0.000e+00  1.242e+02 1.299e-02 4.733e-01 2.094e-01 7.657e-02 2.507e-03 2.272e-02 2.251e-02 9.106e-02 5.044e-02 5.173e-02 1.805e+00 4.200e+03 #  p p > zp > l+ l-
4.845e+03 -4.599e-01  1.873e-01 0.000e+00  1.640e+02 1.576e-02 4.695e-01 2.133e-01 6.952e-02 3.231e-03 2.195e-02 2.230e-02 9.539e-02 5.138e-02 5.247e-02 1.857e+00 4.200e+03 #  p p > zp > l+ l-
5.810e+03 -6.522e-01  1.963e-01 0.000e+00  3.471e+02 2.466e-02 4.546e-01 2.228e-01 5.085e-02 7.223e-03 2.212e-02 2.283e-02 1.330e-01 5.986e-02 5.960e-02 2.222e+00 4.200e+03 #  p p > zp > l+ l-
5.499e+03 -6.055e-01  2.043e-01 0.000e+00  3.027e+02 2.093e-02 4.609e-01 2.189e-01 5.840e-02 5.398e-03 2.153e-02 2.215e-02 1.205e-01 5.598e-02 5.643e-02 2.152e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.120e-01 0.000e+00  7.502e+03 3.635e-02 4.305e-01 2.292e-01 3.338e-02 1.950e-02 1.022e-01 9.215e-02 2.276e-01 9.846e-02 1.021e-01 2.312e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.187e-01 0.000e+00  7.792e+03 3.500e-02 4.332e-01 2.282e-01 3.546e-02 1.896e-02 1.090e-01 9.780e-02 2.330e-01 1.006e-01 1.044e-01 2.317e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.244e-01 0.000e+00  8.045e+03 3.391e-02 4.354e-01 2.274e-01 3.720e-02 1.906e-02 1.153e-01 1.030e-01 2.446e-01 1.024e-01 1.065e-01 2.388e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.286e-01 0.000e+00  8.234e+03 3.313e-02 4.369e-01 2.268e-01 3.847e-02 1.909e-02 1.202e-01 1.071e-01 2.507e-01 1.039e-01 1.081e-01 2.414e+00 4.200e+03 #  p p > zp > l+ l-
1.480e+04 -9.500e-01  2.308e-01 0.000e+00  8.334e+03 3.274e-02 4.376e-01 2.265e-01 3.912e-02 1.913e-02 1.229e-01 1.093e-01 2.520e-01 1.046e-01 1.089e-01 2.409e+00 4.200e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.649e-02 0.000e+00  2.499e+03 1.119e-01 1.906e-01 1.962e-01 1.687e-02 2.398e-02 3.337e-02 3.262e-02 4.084e-02 6.810e-02 6.898e-02 7.186e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.855e-02 0.000e+00  2.525e+03 1.108e-01 1.956e-01 1.981e-01 1.546e-02 2.383e-02 3.355e-02 3.278e-02 4.207e-02 6.822e-02 6.911e-02 7.102e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.869e-02 0.000e+00  2.526e+03 1.107e-01 1.960e-01 1.983e-01 1.537e-02 2.384e-02 3.356e-02 3.279e-02 4.220e-02 6.823e-02 6.912e-02 7.103e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.889e-02 0.000e+00  2.529e+03 1.106e-01 1.965e-01 1.984e-01 1.523e-02 2.382e-02 3.358e-02 3.281e-02 4.232e-02 6.824e-02 6.914e-02 7.093e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.924e-02 0.000e+00  2.533e+03 1.104e-01 1.973e-01 1.988e-01 1.501e-02 2.386e-02 3.361e-02 3.284e-02 4.263e-02 6.826e-02 6.916e-02 7.098e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  3.061e-02 0.000e+00  2.550e+03 1.097e-01 2.006e-01 2.000e-01 1.413e-02 2.399e-02 3.374e-02 3.295e-02 4.389e-02 6.835e-02 6.925e-02 7.110e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  3.362e-02 0.000e+00  2.590e+03 1.080e-01 2.078e-01 2.026e-01 1.230e-02 2.412e-02 3.403e-02 3.321e-02 4.639e-02 6.854e-02 6.946e-02 7.089e-01 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  3.781e-02 0.000e+00  2.646e+03 1.057e-01 2.177e-01 2.060e-01 1.002e-02 2.395e-02 3.445e-02 3.359e-02 4.935e-02 6.882e-02 6.976e-02 7.171e-01 4.300e+03 #  p p > zp > l+ l-
6.890e+03 -7.480e-01  4.329e-02 0.000e+00  1.822e+02 9.573e-02 2.554e-01 2.180e-01 3.542e-03 1.216e-02 2.120e-02 2.142e-02 3.245e-02 5.865e-02 5.885e-02 5.735e-01 4.300e+03 #  p p > zp > l+ l-
6.725e+03 -7.345e-01  4.363e-02 0.000e+00  1.655e+02 9.490e-02 2.584e-01 2.189e-01 3.168e-03 1.159e-02 2.108e-02 2.130e-02 3.175e-02 5.854e-02 5.872e-02 5.499e-01 4.300e+03 #  p p > zp > l+ l-
6.041e+03 -6.642e-01  4.672e-02 0.000e+00  1.067e+02 8.909e-02 2.791e-01 2.244e-01 1.170e-03 1.112e-02 2.060e-02 2.085e-02 3.451e-02 5.810e-02 5.826e-02 5.940e-01 4.300e+03 #  p p > zp > l+ l-
5.223e+03 -5.275e-01  5.220e-02 0.000e+00  5.346e+01 7.504e-02 3.257e-01 2.342e-01 5.398e-04 7.439e-03 1.997e-02 2.067e-02 3.234e-02 5.235e-02 5.242e-02 6.178e-01 4.300e+03 #  p p > zp > l+ l-
6.591e+03 -7.227e-01  5.769e-02 0.000e+00  1.702e+02 8.435e-02 2.961e-01 2.281e-01 3.217e-04 1.111e-02 2.116e-02 2.138e-02 3.895e-02 5.861e-02 5.881e-02 6.645e-01 4.300e+03 #  p p > zp > l+ l-
5.278e+03 -5.395e-01  6.523e-02 0.000e+00  6.565e+01 6.571e-02 3.548e-01 2.377e-01 3.357e-03 6.526e-03 1.999e-02 2.069e-02 3.521e-02 5.348e-02 5.285e-02 6.584e-01 4.300e+03 #  p p > zp > l+ l-
4.438e+03 -2.240e-01  7.414e-02 0.000e+00  2.156e+01 2.164e-02 4.628e-01 2.253e-01 5.230e-02 1.276e-03 2.179e-02 2.180e-02 2.724e-02 4.899e-02 5.013e-02 5.560e-01 4.300e+03 #  p p > zp > l+ l-
4.369e+03 -1.602e-01  8.454e-02 0.000e+00  2.201e+01 1.041e-02 4.783e-01 2.077e-01 8.180e-02 3.563e-04 2.251e-02 2.201e-02 1.640e-02 4.911e-02 5.021e-02 3.339e-01 4.300e+03 #  p p > zp > l+ l-
4.337e+03 -1.173e-01  9.848e-02 0.000e+00  2.607e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 9.302e-05 2.304e-02 2.217e-02 9.680e-03 4.891e-02 5.029e-02 1.979e-01 4.300e+03 #  p p > zp > l+ l-
4.329e+03 -1.037e-01  1.136e-01 0.000e+00  3.305e+01 2.833e-03 4.784e-01 1.833e-01 1.163e-01 4.829e-05 2.344e-02 2.231e-02 8.165e-03 4.891e-02 5.035e-02 1.670e-01 4.300e+03 #  p p > zp > l+ l-
4.342e+03 -1.252e-01  1.286e-01 0.000e+00  4.316e+01 3.185e-03 4.786e-01 1.847e-01 1.143e-01 7.939e-05 2.355e-02 2.243e-02 1.200e-02 4.899e-02 5.040e-02 2.450e-01 4.300e+03 #  p p > zp > l+ l-
4.383e+03 -1.750e-01  1.437e-01 0.000e+00  5.742e+01 4.796e-03 4.793e-01 1.908e-01 1.057e-01 2.299e-04 2.340e-02 2.250e-02 2.298e-02 4.924e-02 5.041e-02 4.667e-01 4.300e+03 #  p p > zp > l+ l-
4.468e+03 -2.461e-01  1.585e-01 0.000e+00  7.760e+01 7.379e-03 4.786e-01 1.983e-01 9.461e-02 5.907e-04 2.303e-02 2.246e-02 3.812e-02 4.950e-02 5.052e-02 7.701e-01 4.300e+03 #  p p > zp > l+ l-
4.594e+03 -3.205e-01  1.708e-01 0.000e+00  1.026e+02 1.019e-02 4.764e-01 2.044e-01 8.487e-02 1.276e-03 2.260e-02 2.238e-02 5.978e-02 5.008e-02 5.145e-02 1.194e+00 4.300e+03 #  p p > zp > l+ l-
4.766e+03 -3.952e-01  1.818e-01 0.000e+00  1.351e+02 1.299e-02 4.732e-01 2.092e-01 7.671e-02 2.500e-03 2.201e-02 2.223e-02 9.220e-02 5.069e-02 5.207e-02 1.819e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  1.917e-01 0.000e+00  6.826e+03 4.088e-02 4.208e-01 2.319e-01 2.696e-02 1.849e-02 8.498e-02 7.763e-02 1.899e-01 9.265e-02 9.572e-02 2.050e+00 4.300e+03 #  p p > zp > l+ l-
5.618e+03 -6.036e-01  2.010e-01 0.000e+00  3.001e+02 2.134e-02 4.603e-01 2.195e-01 5.742e-02 5.419e-03 2.147e-02 2.211e-02 1.166e-01 5.671e-02 5.752e-02 2.056e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.092e-01 0.000e+00  7.557e+03 3.694e-02 4.293e-01 2.296e-01 3.250e-02 1.766e-02 9.953e-02 8.989e-02 2.041e-01 9.760e-02 1.012e-01 2.091e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.171e-01 0.000e+00  7.904e+03 3.533e-02 4.325e-01 2.285e-01 3.495e-02 1.788e-02 1.073e-01 9.637e-02 2.177e-01 1.000e-01 1.039e-01 2.176e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.239e-01 0.000e+00  8.214e+03 3.400e-02 4.352e-01 2.275e-01 3.705e-02 1.773e-02 1.147e-01 1.026e-01 2.258e-01 1.023e-01 1.063e-01 2.208e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.298e-01 0.000e+00  8.485e+03 3.292e-02 4.373e-01 2.266e-01 3.882e-02 1.747e-02 1.216e-01 1.083e-01 2.327e-01 1.043e-01 1.085e-01 2.232e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.341e-01 0.000e+00  8.687e+03 3.216e-02 4.387e-01 2.260e-01 4.010e-02 1.686e-02 1.271e-01 1.127e-01 2.293e-01 1.058e-01 1.102e-01 2.168e+00 4.300e+03 #  p p > zp > l+ l-
1.515e+04 -9.500e-01  2.363e-01 0.000e+00  8.794e+03 3.177e-02 4.394e-01 2.257e-01 4.076e-02 1.673e-02 1.300e-01 1.152e-01 2.316e-01 1.066e-01 1.111e-01 2.173e+00 4.300e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.711e-02 0.000e+00  2.565e+03 1.116e-01 1.921e-01 1.968e-01 1.644e-02 2.180e-02 3.342e-02 3.267e-02 3.754e-02 6.814e-02 6.902e-02 6.522e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.921e-02 0.000e+00  2.592e+03 1.104e-01 1.973e-01 1.987e-01 1.502e-02 2.169e-02 3.361e-02 3.284e-02 3.875e-02 6.826e-02 6.916e-02 6.453e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.936e-02 0.000e+00  2.594e+03 1.104e-01 1.976e-01 1.989e-01 1.493e-02 2.167e-02 3.362e-02 3.285e-02 3.879e-02 6.827e-02 6.917e-02 6.445e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.957e-02 0.000e+00  2.596e+03 1.102e-01 1.981e-01 1.990e-01 1.480e-02 2.168e-02 3.364e-02 3.286e-02 3.895e-02 6.828e-02 6.918e-02 6.444e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.992e-02 0.000e+00  2.601e+03 1.100e-01 1.989e-01 1.994e-01 1.457e-02 2.172e-02 3.368e-02 3.289e-02 3.927e-02 6.830e-02 6.920e-02 6.450e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  3.132e-02 0.000e+00  2.619e+03 1.093e-01 2.023e-01 2.006e-01 1.369e-02 2.181e-02 3.381e-02 3.301e-02 4.039e-02 6.839e-02 6.930e-02 6.452e-01 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  3.441e-02 0.000e+00  2.660e+03 1.076e-01 2.097e-01 2.033e-01 1.186e-02 2.194e-02 3.410e-02 3.328e-02 4.258e-02 6.859e-02 6.951e-02 6.433e-01 4.400e+03 #  p p > zp > l+ l-
8.817e+03 -8.424e-01  3.869e-02 0.000e+00  4.201e+02 1.022e-01 2.308e-01 2.105e-01 7.400e-03 1.497e-02 2.273e-02 2.284e-02 3.380e-02 6.001e-02 6.030e-02 6.586e-01 4.400e+03 #  p p > zp > l+ l-
7.290e+03 -7.654e-01  4.430e-02 0.000e+00  2.146e+02 9.575e-02 2.554e-01 2.180e-01 3.529e-03 1.131e-02 2.141e-02 2.161e-02 3.016e-02 5.884e-02 5.905e-02 5.282e-01 4.400e+03 #  p p > zp > l+ l-
6.300e+03 -6.781e-01  4.465e-02 0.000e+00  1.169e+02 9.144e-02 2.707e-01 2.223e-01 1.859e-03 9.832e-03 2.066e-02 2.091e-02 2.912e-02 5.815e-02 5.832e-02 5.007e-01 4.400e+03 #  p p > zp > l+ l-
5.903e+03 -6.272e-01  4.781e-02 0.000e+00  8.864e+01 8.605e-02 2.895e-01 2.269e-01 5.509e-04 8.967e-03 2.008e-02 2.062e-02 3.012e-02 5.895e-02 5.758e-02 5.109e-01 4.400e+03 #  p p > zp > l+ l-
6.648e+03 -7.140e-01  5.342e-02 0.000e+00  1.586e+02 8.686e-02 2.874e-01 2.262e-01 6.615e-04 9.397e-03 2.102e-02 2.125e-02 3.100e-02 5.849e-02 5.867e-02 5.300e-01 4.400e+03 #  p p > zp > l+ l-
5.494e+03 -5.585e-01  5.903e-02 0.000e+00  6.883e+01 7.208e-02 3.353e-01 2.354e-01 1.201e-03 5.391e-03 1.990e-02 2.051e-02 2.507e-02 5.359e-02 5.417e-02 4.678e-01 4.400e+03 #  p p > zp > l+ l-
5.172e+03 -4.860e-01  6.675e-02 0.000e+00  5.353e+01 5.948e-02 3.728e-01 2.392e-01 6.443e-03 5.205e-03 2.000e-02 2.073e-02 3.261e-02 5.231e-02 5.215e-02 6.234e-01 4.400e+03 #  p p > zp > l+ l-
4.548e+03 -2.292e-01  7.587e-02 0.000e+00  2.320e+01 2.164e-02 4.628e-01 2.252e-01 5.236e-02 1.075e-03 2.121e-02 2.154e-02 2.311e-02 4.915e-02 5.042e-02 4.702e-01 4.400e+03 #  p p > zp > l+ l-
4.474e+03 -1.640e-01  8.651e-02 0.000e+00  2.363e+01 1.041e-02 4.782e-01 2.076e-01 8.185e-02 2.998e-04 2.172e-02 2.175e-02 1.377e-02 4.917e-02 5.013e-02 2.800e-01 4.400e+03 #  p p > zp > l+ l-
4.440e+03 -1.201e-01  1.008e-01 0.000e+00  2.796e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 7.846e-05 2.196e-02 2.189e-02 8.148e-03 4.903e-02 5.018e-02 1.662e-01 4.400e+03 #  p p > zp > l+ l-
4.431e+03 -1.061e-01  1.162e-01 0.000e+00  3.544e+01 2.833e-03 4.783e-01 1.833e-01 1.164e-01 4.097e-05 2.224e-02 2.202e-02 6.911e-03 4.913e-02 5.023e-02 1.407e-01 4.400e+03 #  p p > zp > l+ l-
4.445e+03 -1.281e-01  1.316e-01 0.000e+00  4.631e+01 3.185e-03 4.785e-01 1.847e-01 1.143e-01 6.784e-05 2.237e-02 2.210e-02 1.023e-02 4.919e-02 5.030e-02 2.080e-01 4.400e+03 #  p p > zp > l+ l-
4.489e+03 -1.791e-01  1.471e-01 0.000e+00  6.167e+01 4.795e-03 4.792e-01 1.907e-01 1.057e-01 1.854e-04 2.250e-02 2.218e-02 1.851e-02 4.941e-02 5.042e-02 3.746e-01 4.400e+03 #  p p > zp > l+ l-
4.580e+03 -2.518e-01  1.622e-01 0.000e+00  8.356e+01 7.378e-03 4.786e-01 1.981e-01 9.470e-02 5.305e-04 2.228e-02 2.218e-02 3.438e-02 4.993e-02 5.124e-02 6.886e-01 4.400e+03 #  p p > zp > l+ l-
4.716e+03 -3.279e-01  1.748e-01 0.000e+00  1.109e+02 1.019e-02 4.763e-01 2.043e-01 8.499e-02 1.002e-03 2.194e-02 2.210e-02 4.701e-02 5.041e-02 5.172e-02 9.325e-01 4.400e+03 #  p p > zp > l+ l-
4.902e+03 -4.044e-01  1.860e-01 0.000e+00  1.468e+02 1.298e-02 4.731e-01 2.091e-01 7.685e-02 2.230e-03 2.151e-02 2.200e-02 8.143e-02 5.140e-02 5.201e-02 1.584e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  1.962e-01 0.000e+00  7.170e+03 3.983e-02 4.231e-01 2.313e-01 2.838e-02 1.653e-02 8.838e-02 8.051e-02 1.754e-01 9.386e-02 9.704e-02 1.869e+00 4.400e+03 #  p p > zp > l+ l-
5.880e+03 -6.238e-01  2.056e-01 0.000e+00  3.442e+02 2.165e-02 4.597e-01 2.196e-01 5.698e-02 5.036e-03 2.233e-02 2.308e-02 1.078e-01 6.036e-02 6.012e-02 1.786e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.141e-01 0.000e+00  7.951e+03 3.593e-02 4.313e-01 2.289e-01 3.401e-02 1.649e-02 1.042e-01 9.381e-02 1.983e-01 9.909e-02 1.028e-01 2.001e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.221e-01 0.000e+00  8.321e+03 3.434e-02 4.345e-01 2.278e-01 3.650e-02 1.572e-02 1.127e-01 1.009e-01 2.005e-01 1.017e-01 1.057e-01 1.972e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.291e-01 0.000e+00  8.652e+03 3.303e-02 4.370e-01 2.267e-01 3.863e-02 1.560e-02 1.209e-01 1.076e-01 2.066e-01 1.040e-01 1.083e-01 1.986e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.351e-01 0.000e+00  8.941e+03 3.197e-02 4.390e-01 2.259e-01 4.042e-02 1.522e-02 1.284e-01 1.139e-01 2.097e-01 1.062e-01 1.106e-01 1.975e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.395e-01 0.000e+00  9.157e+03 3.122e-02 4.404e-01 2.252e-01 4.171e-02 1.504e-02 1.344e-01 1.188e-01 2.132e-01 1.078e-01 1.124e-01 1.978e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.418e-01 0.000e+00  9.270e+03 3.084e-02 4.411e-01 2.249e-01 4.238e-02 1.495e-02 1.377e-01 1.215e-01 2.145e-01 1.086e-01 1.134e-01 1.975e+00 4.400e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.773e-02 0.000e+00  2.631e+03 1.113e-01 1.936e-01 1.974e-01 1.602e-02 1.992e-02 3.348e-02 3.271e-02 3.468e-02 6.817e-02 6.906e-02 5.950e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.988e-02 0.000e+00  2.659e+03 1.101e-01 1.989e-01 1.993e-01 1.459e-02 1.985e-02 3.367e-02 3.289e-02 3.585e-02 6.830e-02 6.920e-02 5.895e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.002e-02 0.000e+00  2.661e+03 1.100e-01 1.992e-01 1.995e-01 1.450e-02 1.975e-02 3.369e-02 3.290e-02 3.578e-02 6.831e-02 6.921e-02 5.863e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.024e-02 0.000e+00  2.664e+03 1.099e-01 1.997e-01 1.997e-01 1.436e-02 1.980e-02 3.371e-02 3.292e-02 3.599e-02 6.832e-02 6.923e-02 5.874e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.060e-02 0.000e+00  2.669e+03 1.097e-01 2.006e-01 2.000e-01 1.414e-02 1.981e-02 3.374e-02 3.295e-02 3.625e-02 6.835e-02 6.925e-02 5.872e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.203e-02 0.000e+00  2.688e+03 1.089e-01 2.040e-01 2.012e-01 1.325e-02 1.995e-02 3.387e-02 3.307e-02 3.738e-02 6.844e-02 6.935e-02 5.890e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.519e-02 0.000e+00  2.732e+03 1.071e-01 2.116e-01 2.039e-01 1.142e-02 1.994e-02 3.418e-02 3.335e-02 3.937e-02 6.864e-02 6.957e-02 5.834e-01 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  3.956e-02 0.000e+00  2.796e+03 1.047e-01 2.218e-01 2.074e-01 9.141e-03 1.999e-02 3.463e-02 3.376e-02 4.238e-02 6.894e-02 6.989e-02 6.148e-01 4.500e+03 #  p p > zp > l+ l-
7.732e+03 -7.828e-01  4.530e-02 0.000e+00  2.546e+02 9.577e-02 2.555e-01 2.180e-01 3.515e-03 1.122e-02 2.166e-02 2.184e-02 2.992e-02 5.906e-02 5.929e-02 5.180e-01 4.500e+03 #  p p > zp > l+ l-
6.588e+03 -6.935e-01  4.566e-02 0.000e+00  1.330e+02 9.146e-02 2.707e-01 2.223e-01 1.851e-03 8.732e-03 2.077e-02 2.101e-02 2.584e-02 5.826e-02 5.843e-02 4.436e-01 4.500e+03 #  p p > zp > l+ l-
6.114e+03 -6.379e-01  4.889e-02 0.000e+00  9.735e+01 8.584e-02 2.903e-01 2.271e-01 5.156e-04 7.754e-03 2.049e-02 2.074e-02 2.621e-02 5.799e-02 5.814e-02 4.520e-01 4.500e+03 #  p p > zp > l+ l-
5.883e+03 -6.042e-01  5.463e-02 0.000e+00  8.519e+01 7.907e-02 3.131e-01 2.318e-01 1.766e-04 3.787e-03 2.000e-02 2.058e-02 1.500e-02 5.925e-02 5.745e-02 2.532e-01 4.500e+03 #  p p > zp > l+ l-
5.173e+03 -4.546e-01  6.037e-02 0.000e+00  4.392e+01 6.112e-02 3.679e-01 2.391e-01 5.375e-03 4.179e-03 1.993e-02 2.066e-02 2.516e-02 5.223e-02 5.207e-02 4.817e-01 4.500e+03 #  p p > zp > l+ l-
5.310e+03 -4.911e-01  6.826e-02 0.000e+00  5.706e+01 5.890e-02 3.745e-01 2.392e-01 6.824e-03 4.137e-03 1.984e-02 2.060e-02 2.632e-02 5.349e-02 5.295e-02 4.921e-01 4.500e+03 #  p p > zp > l+ l-
4.659e+03 -2.344e-01  7.759e-02 0.000e+00  2.492e+01 2.163e-02 4.627e-01 2.252e-01 5.243e-02 8.907e-04 2.080e-02 2.131e-02 1.905e-02 4.991e-02 5.070e-02 3.817e-01 4.500e+03 #  p p > zp > l+ l-
4.580e+03 -1.677e-01  8.847e-02 0.000e+00  2.533e+01 1.041e-02 4.782e-01 2.075e-01 8.191e-02 2.559e-04 2.112e-02 2.150e-02 1.176e-02 4.944e-02 5.062e-02 2.379e-01 4.500e+03 #  p p > zp > l+ l-
4.542e+03 -1.228e-01  1.031e-01 0.000e+00  2.994e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 6.816e-05 2.139e-02 2.165e-02 7.077e-03 4.912e-02 5.038e-02 1.441e-01 4.500e+03 #  p p > zp > l+ l-
4.533e+03 -1.085e-01  1.188e-01 0.000e+00  3.795e+01 2.833e-03 4.783e-01 1.832e-01 1.164e-01 3.576e-05 2.162e-02 2.177e-02 6.036e-03 4.925e-02 5.037e-02 1.226e-01 4.500e+03 #  p p > zp > l+ l-
4.548e+03 -1.310e-01  1.346e-01 0.000e+00  4.960e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.880e-05 2.176e-02 2.186e-02 8.825e-03 4.936e-02 5.067e-02 1.788e-01 4.500e+03 #  p p > zp > l+ l-
4.595e+03 -1.831e-01  1.504e-01 0.000e+00  6.614e+01 4.795e-03 4.792e-01 1.907e-01 1.058e-01 1.619e-04 2.182e-02 2.192e-02 1.609e-02 4.980e-02 5.107e-02 3.231e-01 4.500e+03 #  p p > zp > l+ l-
4.693e+03 -2.575e-01  1.658e-01 0.000e+00  8.986e+01 7.377e-03 4.785e-01 1.980e-01 9.479e-02 4.386e-04 2.177e-02 2.195e-02 2.780e-02 5.030e-02 5.144e-02 5.527e-01 4.500e+03 #  p p > zp > l+ l-
4.839e+03 -3.354e-01  1.788e-01 0.000e+00  1.197e+02 1.019e-02 4.762e-01 2.041e-01 8.510e-02 8.765e-04 2.144e-02 2.189e-02 4.092e-02 5.103e-02 5.202e-02 8.019e-01 4.500e+03 #  p p > zp > l+ l-
5.040e+03 -4.136e-01  1.902e-01 0.000e+00  1.594e+02 1.298e-02 4.730e-01 2.089e-01 7.698e-02 1.931e-03 2.125e-02 2.180e-02 7.213e-02 5.156e-02 5.237e-02 1.399e+00 4.500e+03 #  p p > zp > l+ l-
5.316e+03 -4.927e-01  2.006e-01 0.000e+00  2.153e+02 1.575e-02 4.691e-01 2.128e-01 6.998e-02 3.032e-03 2.098e-02 2.173e-02 8.909e-02 5.473e-02 5.439e-02 1.628e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.103e-01 0.000e+00  7.959e+03 3.671e-02 4.297e-01 2.294e-01 3.285e-02 1.480e-02 1.006e-01 9.077e-02 1.740e-01 9.794e-02 1.015e-01 1.777e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.189e-01 0.000e+00  8.358e+03 3.496e-02 4.333e-01 2.282e-01 3.552e-02 1.471e-02 1.092e-01 9.798e-02 1.827e-01 1.006e-01 1.045e-01 1.816e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.272e-01 0.000e+00  8.753e+03 3.339e-02 4.364e-01 2.270e-01 3.804e-02 1.421e-02 1.185e-01 1.057e-01 1.869e-01 1.034e-01 1.075e-01 1.808e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.344e-01 0.000e+00  9.106e+03 3.211e-02 4.388e-01 2.260e-01 4.019e-02 1.389e-02 1.275e-01 1.131e-01 1.896e-01 1.059e-01 1.103e-01 1.791e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.405e-01 0.000e+00  9.414e+03 3.106e-02 4.407e-01 2.251e-01 4.199e-02 1.331e-02 1.358e-01 1.199e-01 1.935e-01 1.081e-01 1.128e-01 1.790e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.449e-01 0.000e+00  9.644e+03 3.033e-02 4.421e-01 2.244e-01 4.330e-02 1.317e-02 1.424e-01 1.253e-01 1.930e-01 1.098e-01 1.147e-01 1.757e+00 4.500e+03 #  p p > zp > l+ l-
1.586e+04 -9.500e-01  2.473e-01 0.000e+00  9.765e+03 2.995e-02 4.427e-01 2.241e-01 4.398e-02 1.308e-02 1.460e-01 1.283e-01 1.945e-01 1.107e-01 1.157e-01 1.756e+00 4.500e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.834e-02 0.000e+00  2.698e+03 1.109e-01 1.951e-01 1.979e-01 1.560e-02 1.820e-02 3.353e-02 3.276e-02 3.202e-02 6.821e-02 6.910e-02 5.427e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.054e-02 0.000e+00  2.727e+03 1.097e-01 2.005e-01 1.999e-01 1.417e-02 1.812e-02 3.373e-02 3.295e-02 3.312e-02 6.834e-02 6.925e-02 5.372e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.069e-02 0.000e+00  2.729e+03 1.096e-01 2.008e-01 2.001e-01 1.408e-02 1.816e-02 3.375e-02 3.296e-02 3.326e-02 6.835e-02 6.926e-02 5.381e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.091e-02 0.000e+00  2.732e+03 1.095e-01 2.013e-01 2.002e-01 1.394e-02 1.809e-02 3.377e-02 3.298e-02 3.326e-02 6.837e-02 6.927e-02 5.357e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.128e-02 0.000e+00  2.737e+03 1.093e-01 2.022e-01 2.006e-01 1.371e-02 1.811e-02 3.380e-02 3.301e-02 3.350e-02 6.839e-02 6.929e-02 5.358e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.274e-02 0.000e+00  2.758e+03 1.085e-01 2.057e-01 2.018e-01 1.282e-02 1.818e-02 3.394e-02 3.313e-02 3.447e-02 6.848e-02 6.939e-02 5.356e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  3.597e-02 0.000e+00  2.804e+03 1.067e-01 2.134e-01 2.046e-01 1.099e-02 1.823e-02 3.426e-02 3.342e-02 3.646e-02 6.869e-02 6.962e-02 5.321e-01 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  4.044e-02 0.000e+00  2.871e+03 1.042e-01 2.238e-01 2.081e-01 8.720e-03 1.828e-02 3.473e-02 3.385e-02 3.932e-02 6.900e-02 6.995e-02 5.699e-01 4.600e+03 #  p p > zp > l+ l-
8.224e+03 -8.002e-01  4.631e-02 0.000e+00  3.046e+02 9.579e-02 2.556e-01 2.180e-01 3.502e-03 1.103e-02 2.195e-02 2.212e-02 2.941e-02 5.932e-02 5.957e-02 5.025e-01 4.600e+03 #  p p > zp > l+ l-
6.895e+03 -7.090e-01  4.668e-02 0.000e+00  1.518e+02 9.148e-02 2.708e-01 2.222e-01 1.843e-03 7.568e-03 2.090e-02 2.113e-02 2.240e-02 5.837e-02 5.855e-02 3.837e-01 4.600e+03 #  p p > zp > l+ l-
5.914e+03 -5.882e-01  4.998e-02 0.000e+00  7.632e+01 8.167e-02 3.042e-01 2.301e-01 1.369e-04 3.289e-03 1.998e-02 2.051e-02 1.226e-02 5.855e-02 5.750e-02 2.094e-01 4.600e+03 #  p p > zp > l+ l-
6.068e+03 -6.123e-01  5.585e-02 0.000e+00  9.210e+01 7.871e-02 3.143e-01 2.319e-01 2.038e-04 6.173e-03 2.044e-02 2.070e-02 2.455e-02 5.794e-02 5.809e-02 4.237e-01 4.600e+03 #  p p > zp > l+ l-
5.918e+03 -5.890e-01  6.171e-02 0.000e+00  8.635e+01 7.250e-02 3.342e-01 2.352e-01 1.147e-03 3.041e-03 2.011e-02 2.061e-02 1.394e-02 5.810e-02 5.766e-02 2.399e-01 4.600e+03 #  p p > zp > l+ l-
4.926e+03 -3.262e-01  6.978e-02 0.000e+00  3.048e+01 3.831e-02 4.280e-01 2.372e-01 2.531e-02 1.909e-03 2.021e-02 2.088e-02 2.132e-02 5.063e-02 5.096e-02 4.211e-01 4.600e+03 #  p p > zp > l+ l-
4.770e+03 -2.396e-01  7.931e-02 0.000e+00  2.673e+01 2.163e-02 4.627e-01 2.251e-01 5.249e-02 7.496e-04 2.053e-02 2.112e-02 1.603e-02 5.008e-02 5.091e-02 3.201e-01 4.600e+03 #  p p > zp > l+ l-
4.685e+03 -1.714e-01  9.044e-02 0.000e+00  2.712e+01 1.041e-02 4.781e-01 2.075e-01 8.197e-02 2.155e-04 2.074e-02 2.128e-02 9.915e-03 4.996e-02 5.076e-02 1.984e-01 4.600e+03 #  p p > zp > l+ l-
4.645e+03 -1.255e-01  1.054e-01 0.000e+00  3.202e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 5.762e-05 2.096e-02 2.141e-02 5.985e-03 4.988e-02 5.076e-02 1.200e-01 4.600e+03 #  p p > zp > l+ l-
4.635e+03 -1.110e-01  1.215e-01 0.000e+00  4.057e+01 2.832e-03 4.782e-01 1.832e-01 1.164e-01 3.100e-05 2.115e-02 2.153e-02 5.173e-03 4.987e-02 5.084e-02 1.037e-01 4.600e+03 #  p p > zp > l+ l-
4.652e+03 -1.339e-01  1.376e-01 0.000e+00  5.306e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.090e-05 2.132e-02 2.164e-02 7.542e-03 5.002e-02 5.099e-02 1.508e-01 4.600e+03 #  p p > zp > l+ l-
4.702e+03 -1.872e-01  1.538e-01 0.000e+00  7.084e+01 4.794e-03 4.791e-01 1.906e-01 1.059e-01 1.397e-04 2.142e-02 2.172e-02 1.403e-02 5.023e-02 5.125e-02 2.793e-01 4.600e+03 #  p p > zp > l+ l-
4.807e+03 -2.632e-01  1.695e-01 0.000e+00  9.649e+01 7.376e-03 4.784e-01 1.979e-01 9.489e-02 3.710e-04 2.128e-02 2.173e-02 2.407e-02 5.071e-02 5.174e-02 4.746e-01 4.600e+03 #  p p > zp > l+ l-
4.964e+03 -3.428e-01  1.827e-01 0.000e+00  1.291e+02 1.019e-02 4.761e-01 2.040e-01 8.522e-02 1.035e-03 2.112e-02 2.170e-02 4.701e-02 5.138e-02 5.181e-02 9.149e-01 4.600e+03 #  p p > zp > l+ l-
5.181e+03 -4.228e-01  1.945e-01 0.000e+00  1.728e+02 1.298e-02 4.728e-01 2.088e-01 7.712e-02 1.788e-03 2.095e-02 2.162e-02 6.591e-02 5.342e-02 5.318e-02 1.234e+00 4.600e+03 #  p p > zp > l+ l-
5.480e+03 -5.037e-01  2.051e-01 0.000e+00  2.354e+02 1.575e-02 4.689e-01 2.126e-01 7.014e-02 2.768e-03 2.106e-02 2.168e-02 8.329e-02 5.510e-02 5.564e-02 1.512e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.150e-01 0.000e+00  8.356e+03 3.574e-02 4.317e-01 2.288e-01 3.430e-02 1.388e-02 1.051e-01 9.459e-02 1.699e-01 9.938e-02 1.031e-01 1.710e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.238e-01 0.000e+00  8.781e+03 3.402e-02 4.351e-01 2.275e-01 3.701e-02 1.299e-02 1.146e-01 1.024e-01 1.670e-01 1.022e-01 1.063e-01 1.634e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.322e-01 0.000e+00  9.201e+03 3.248e-02 4.381e-01 2.263e-01 3.956e-02 1.247e-02 1.247e-01 1.108e-01 1.722e-01 1.051e-01 1.095e-01 1.638e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.396e-01 0.000e+00  9.577e+03 3.121e-02 4.405e-01 2.252e-01 4.173e-02 1.230e-02 1.345e-01 1.189e-01 1.745e-01 1.078e-01 1.124e-01 1.619e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.458e-01 0.000e+00  9.904e+03 3.019e-02 4.423e-01 2.243e-01 4.355e-02 1.213e-02 1.437e-01 1.264e-01 1.829e-01 1.102e-01 1.151e-01 1.660e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.504e-01 0.000e+00  1.015e+04 2.946e-02 4.436e-01 2.236e-01 4.487e-02 1.198e-02 1.510e-01 1.324e-01 1.863e-01 1.120e-01 1.171e-01 1.664e+00 4.600e+03 #  p p > zp > l+ l-
1.621e+04 -9.500e-01  2.528e-01 0.000e+00  1.028e+04 2.910e-02 4.442e-01 2.232e-01 4.555e-02 1.200e-02 1.550e-01 1.356e-01 1.879e-01 1.129e-01 1.182e-01 1.664e+00 4.600e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.896e-02 0.000e+00  2.765e+03 1.106e-01 1.966e-01 1.985e-01 1.519e-02 1.666e-02 3.359e-02 3.281e-02 2.963e-02 6.825e-02 6.914e-02 4.960e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.121e-02 0.000e+00  2.796e+03 1.093e-01 2.021e-01 2.005e-01 1.376e-02 1.662e-02 3.380e-02 3.300e-02 3.072e-02 6.838e-02 6.929e-02 4.918e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.136e-02 0.000e+00  2.798e+03 1.093e-01 2.024e-01 2.006e-01 1.366e-02 1.661e-02 3.381e-02 3.301e-02 3.077e-02 6.839e-02 6.930e-02 4.913e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.158e-02 0.000e+00  2.801e+03 1.091e-01 2.030e-01 2.008e-01 1.352e-02 1.664e-02 3.383e-02 3.303e-02 3.096e-02 6.841e-02 6.932e-02 4.919e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.196e-02 0.000e+00  2.807e+03 1.089e-01 2.039e-01 2.012e-01 1.330e-02 1.659e-02 3.387e-02 3.307e-02 3.105e-02 6.843e-02 6.934e-02 4.899e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.345e-02 0.000e+00  2.828e+03 1.081e-01 2.074e-01 2.025e-01 1.240e-02 1.665e-02 3.401e-02 3.320e-02 3.196e-02 6.853e-02 6.944e-02 4.896e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  3.675e-02 0.000e+00  2.877e+03 1.062e-01 2.152e-01 2.052e-01 1.057e-02 1.664e-02 3.434e-02 3.349e-02 3.384e-02 6.874e-02 6.968e-02 4.923e-01 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  4.132e-02 0.000e+00  2.947e+03 1.037e-01 2.259e-01 2.087e-01 8.310e-03 1.688e-02 3.482e-02 3.393e-02 3.678e-02 6.906e-02 7.002e-02 5.326e-01 4.700e+03 #  p p > zp > l+ l-
8.777e+03 -8.176e-01  4.732e-02 0.000e+00  3.680e+02 9.581e-02 2.556e-01 2.180e-01 3.490e-03 1.072e-02 2.231e-02 2.245e-02 2.843e-02 5.964e-02 5.990e-02 4.806e-01 4.700e+03 #  p p > zp > l+ l-
7.223e+03 -7.244e-01  4.769e-02 0.000e+00  1.737e+02 9.150e-02 2.709e-01 2.222e-01 1.835e-03 7.280e-03 2.104e-02 2.126e-02 2.125e-02 5.850e-02 5.869e-02 3.633e-01 4.700e+03 #  p p > zp > l+ l-
6.124e+03 -6.010e-01  5.106e-02 0.000e+00  8.445e+01 8.169e-02 3.043e-01 2.301e-01 1.408e-04 5.496e-03 2.034e-02 2.061e-02 2.046e-02 5.786e-02 5.800e-02 3.536e-01 4.700e+03 #  p p > zp > l+ l-
5.953e+03 -5.734e-01  5.706e-02 0.000e+00  7.760e+01 7.483e-02 3.267e-01 2.341e-01 6.320e-04 2.597e-03 2.009e-02 2.054e-02 1.134e-02 5.762e-02 5.771e-02 1.968e-01 4.700e+03 #  p p > zp > l+ l-
5.276e+03 -4.174e-01  6.305e-02 0.000e+00  4.046e+01 5.478e-02 3.858e-01 2.399e-01 9.335e-03 2.505e-03 1.981e-02 2.051e-02 1.764e-02 5.331e-02 5.264e-02 3.309e-01 4.700e+03 #  p p > zp > l+ l-
5.864e+03 -5.575e-01  7.130e-02 0.000e+00  8.356e+01 6.301e-02 3.629e-01 2.383e-01 4.704e-03 2.419e-03 2.000e-02 2.055e-02 1.393e-02 5.912e-02 5.734e-02 2.356e-01 4.700e+03 #  p p > zp > l+ l-
4.881e+03 -2.448e-01  8.104e-02 0.000e+00  2.863e+01 2.163e-02 4.627e-01 2.250e-01 5.255e-02 6.307e-04 2.026e-02 2.095e-02 1.350e-02 5.031e-02 5.112e-02 2.683e-01 4.700e+03 #  p p > zp > l+ l-
4.791e+03 -1.751e-01  9.240e-02 0.000e+00  2.899e+01 1.041e-02 4.781e-01 2.074e-01 8.202e-02 1.834e-04 2.048e-02 2.111e-02 8.406e-03 5.010e-02 5.098e-02 1.678e-01 4.700e+03 #  p p > zp > l+ l-
4.748e+03 -1.283e-01  1.076e-01 0.000e+00  3.420e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.948e-05 2.071e-02 2.123e-02 5.141e-03 5.007e-02 5.095e-02 1.027e-01 4.700e+03 #  p p > zp > l+ l-
4.738e+03 -1.134e-01  1.241e-01 0.000e+00  4.332e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.627e-05 2.087e-02 2.134e-02 4.425e-03 5.010e-02 5.103e-02 8.832e-02 4.700e+03 #  p p > zp > l+ l-
4.755e+03 -1.368e-01  1.406e-01 0.000e+00  5.667e+01 3.184e-03 4.783e-01 1.845e-01 1.145e-01 4.504e-05 2.102e-02 2.146e-02 6.703e-03 5.019e-02 5.119e-02 1.336e-01 4.700e+03 #  p p > zp > l+ l-
4.809e+03 -1.913e-01  1.571e-01 0.000e+00  7.576e+01 4.793e-03 4.790e-01 1.905e-01 1.059e-01 1.220e-04 2.102e-02 2.153e-02 1.210e-02 5.054e-02 5.152e-02 2.394e-01 4.700e+03 #  p p > zp > l+ l-
4.921e+03 -2.690e-01  1.732e-01 0.000e+00  1.035e+02 7.375e-03 4.783e-01 1.978e-01 9.498e-02 3.274e-04 2.100e-02 2.155e-02 2.139e-02 5.113e-02 5.152e-02 4.184e-01 4.700e+03 #  p p > zp > l+ l-
6.054e+03 -5.902e-01  1.867e-01 0.000e+00  2.800e+02 2.299e-02 4.579e-01 2.217e-01 5.362e-02 2.384e-03 2.262e-02 2.274e-02 4.711e-02 5.992e-02 6.020e-02 7.863e-01 4.700e+03 #  p p > zp > l+ l-
5.324e+03 -4.320e-01  1.987e-01 0.000e+00  1.872e+02 1.298e-02 4.727e-01 2.086e-01 7.725e-02 1.673e-03 2.077e-02 2.152e-02 6.106e-02 5.454e-02 5.414e-02 1.120e+00 4.700e+03 #  p p > zp > l+ l-
5.649e+03 -5.146e-01  2.096e-01 0.000e+00  2.572e+02 1.575e-02 4.688e-01 2.124e-01 7.029e-02 2.708e-03 2.116e-02 2.179e-02 7.897e-02 5.625e-02 5.736e-02 1.404e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.197e-01 0.000e+00  8.766e+03 3.482e-02 4.336e-01 2.281e-01 3.574e-02 1.183e-02 1.100e-01 9.863e-02 1.510e-01 1.009e-01 1.048e-01 1.497e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.287e-01 0.000e+00  9.217e+03 3.312e-02 4.369e-01 2.268e-01 3.848e-02 1.162e-02 1.203e-01 1.071e-01 1.542e-01 1.039e-01 1.081e-01 1.484e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.373e-01 0.000e+00  9.664e+03 3.160e-02 4.397e-01 2.255e-01 4.106e-02 1.140e-02 1.314e-01 1.163e-01 1.641e-01 1.069e-01 1.115e-01 1.534e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.448e-01 0.000e+00  1.006e+04 3.035e-02 4.420e-01 2.244e-01 4.325e-02 1.127e-02 1.422e-01 1.251e-01 1.681e-01 1.098e-01 1.146e-01 1.531e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.511e-01 0.000e+00  1.041e+04 2.935e-02 4.438e-01 2.235e-01 4.509e-02 1.110e-02 1.523e-01 1.334e-01 1.718e-01 1.123e-01 1.174e-01 1.530e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.558e-01 0.000e+00  1.067e+04 2.864e-02 4.450e-01 2.228e-01 4.642e-02 1.098e-02 1.603e-01 1.399e-01 1.745e-01 1.142e-01 1.196e-01 1.528e+00 4.700e+03 #  p p > zp > l+ l-
1.656e+04 -9.500e-01  2.583e-01 0.000e+00  1.081e+04 2.827e-02 4.457e-01 2.224e-01 4.710e-02 1.087e-02 1.648e-01 1.435e-01 1.757e-01 1.152e-01 1.207e-01 1.525e+00 4.700e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.957e-02 0.000e+00  2.832e+03 1.102e-01 1.981e-01 1.991e-01 1.479e-02 1.550e-02 3.364e-02 3.287e-02 2.786e-02 6.828e-02 6.918e-02 4.607e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.187e-02 0.000e+00  2.865e+03 1.090e-01 2.036e-01 2.011e-01 1.335e-02 1.526e-02 3.386e-02 3.306e-02 2.851e-02 6.843e-02 6.933e-02 4.507e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.202e-02 0.000e+00  2.867e+03 1.089e-01 2.040e-01 2.012e-01 1.325e-02 1.524e-02 3.387e-02 3.307e-02 2.858e-02 6.844e-02 6.935e-02 4.499e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.225e-02 0.000e+00  2.871e+03 1.088e-01 2.046e-01 2.014e-01 1.312e-02 1.522e-02 3.389e-02 3.309e-02 2.864e-02 6.845e-02 6.936e-02 4.490e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.264e-02 0.000e+00  2.876e+03 1.085e-01 2.055e-01 2.018e-01 1.289e-02 1.523e-02 3.393e-02 3.312e-02 2.884e-02 6.847e-02 6.939e-02 4.489e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.417e-02 0.000e+00  2.899e+03 1.077e-01 2.091e-01 2.031e-01 1.199e-02 1.531e-02 3.408e-02 3.326e-02 2.973e-02 6.857e-02 6.949e-02 4.492e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.753e-02 0.000e+00  2.950e+03 1.058e-01 2.171e-01 2.058e-01 1.016e-02 1.535e-02 3.442e-02 3.357e-02 3.148e-02 6.880e-02 6.974e-02 4.576e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  4.220e-02 0.000e+00  3.025e+03 1.032e-01 2.279e-01 2.094e-01 7.913e-03 1.542e-02 3.492e-02 3.402e-02 3.410e-02 6.912e-02 7.009e-02 4.933e-01 4.800e+03 #  p p > zp > l+ l-
9.407e+03 -8.350e-01  4.832e-02 0.000e+00  4.503e+02 9.583e-02 2.557e-01 2.179e-01 3.477e-03 1.044e-02 2.275e-02 2.286e-02 2.785e-02 6.002e-02 6.031e-02 4.640e-01 4.800e+03 #  p p > zp > l+ l-
7.576e+03 -7.398e-01  4.871e-02 0.000e+00  1.994e+02 9.151e-02 2.709e-01 2.222e-01 1.827e-03 7.120e-03 2.120e-02 2.141e-02 2.107e-02 5.864e-02 5.884e-02 3.593e-01 4.800e+03 #  p p > zp > l+ l-
6.342e+03 -6.138e-01  5.215e-02 0.000e+00  9.348e+01 8.170e-02 3.043e-01 2.301e-01 1.448e-04 4.864e-03 2.041e-02 2.067e-02 1.801e-02 5.792e-02 5.806e-02 3.110e-01 4.800e+03 #  p p > zp > l+ l-
5.801e+03 -5.215e-01  5.827e-02 0.000e+00  6.214e+01 6.945e-02 3.433e-01 2.366e-01 1.891e-03 3.803e-03 1.980e-02 2.034e-02 1.894e-02 5.791e-02 5.675e-02 3.271e-01 4.800e+03 #  p p > zp > l+ l-
5.908e+03 -5.426e-01  6.440e-02 0.000e+00  7.371e+01 6.661e-02 3.521e-01 2.375e-01 2.984e-03 2.090e-03 1.996e-02 2.048e-02 1.104e-02 5.853e-02 5.748e-02 1.886e-01 4.800e+03 #  p p > zp > l+ l-
5.173e+03 -3.403e-01  7.281e-02 0.000e+00  3.522e+01 3.831e-02 4.280e-01 2.371e-01 2.542e-02 1.285e-03 1.986e-02 2.059e-02 1.439e-02 5.215e-02 5.200e-02 2.759e-01 4.800e+03 #  p p > zp > l+ l-
4.994e+03 -2.500e-01  8.276e-02 0.000e+00  3.064e+01 2.163e-02 4.627e-01 2.249e-01 5.262e-02 5.287e-04 2.009e-02 2.079e-02 1.132e-02 5.087e-02 5.118e-02 2.225e-01 4.800e+03 #  p p > zp > l+ l-
4.897e+03 -1.789e-01  9.437e-02 0.000e+00  3.095e+01 1.040e-02 4.781e-01 2.073e-01 8.208e-02 1.558e-04 2.026e-02 2.093e-02 7.154e-03 5.039e-02 5.102e-02 1.420e-01 4.800e+03 #  p p > zp > l+ l-
4.851e+03 -1.310e-01  1.099e-01 0.000e+00  3.647e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.234e-05 2.041e-02 2.107e-02 4.405e-03 5.032e-02 5.120e-02 8.755e-02 4.800e+03 #  p p > zp > l+ l-
4.840e+03 -1.158e-01  1.268e-01 0.000e+00  4.619e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.275e-05 2.056e-02 2.118e-02 3.845e-03 5.044e-02 5.127e-02 7.623e-02 4.800e+03 #  p p > zp > l+ l-
4.859e+03 -1.397e-01  1.436e-01 0.000e+00  6.045e+01 3.183e-03 4.783e-01 1.844e-01 1.145e-01 3.798e-05 2.065e-02 2.128e-02 5.693e-03 5.058e-02 5.145e-02 1.126e-01 4.800e+03 #  p p > zp > l+ l-
4.916e+03 -1.953e-01  1.604e-01 0.000e+00  8.093e+01 4.793e-03 4.790e-01 1.904e-01 1.060e-01 1.073e-04 2.076e-02 2.135e-02 1.078e-02 5.094e-02 5.134e-02 2.116e-01 4.800e+03 #  p p > zp > l+ l-
5.036e+03 -2.747e-01  1.769e-01 0.000e+00  1.108e+02 7.374e-03 4.782e-01 1.977e-01 9.507e-02 3.943e-04 2.079e-02 2.139e-02 2.549e-02 5.128e-02 5.200e-02 4.971e-01 4.800e+03 #  p p > zp > l+ l-
5.216e+03 -3.577e-01  1.907e-01 0.000e+00  1.495e+02 1.018e-02 4.759e-01 2.037e-01 8.545e-02 8.496e-04 2.071e-02 2.138e-02 4.000e-02 5.333e-02 5.322e-02 7.501e-01 4.800e+03 #  p p > zp > l+ l-
5.970e+03 -5.542e-01  2.029e-01 0.000e+00  2.841e+02 1.854e-02 4.649e-01 2.163e-01 6.347e-02 2.885e-03 2.238e-02 2.274e-02 4.657e-02 5.980e-02 6.008e-02 7.788e-01 4.800e+03 #  p p > zp > l+ l-
5.821e+03 -5.256e-01  2.140e-01 0.000e+00  2.809e+02 1.575e-02 4.687e-01 2.122e-01 7.045e-02 2.520e-03 2.159e-02 2.226e-02 7.417e-02 5.970e-02 5.903e-02 1.242e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.243e-01 0.000e+00  9.190e+03 3.392e-02 4.353e-01 2.274e-01 3.717e-02 1.084e-02 1.152e-01 1.029e-01 1.433e-01 1.024e-01 1.065e-01 1.399e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.335e-01 0.000e+00  9.669e+03 3.225e-02 4.385e-01 2.261e-01 3.994e-02 1.067e-02 1.264e-01 1.122e-01 1.489e-01 1.056e-01 1.100e-01 1.410e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.423e-01 0.000e+00  1.014e+04 3.075e-02 4.413e-01 2.248e-01 4.254e-02 1.047e-02 1.385e-01 1.221e-01 1.539e-01 1.088e-01 1.136e-01 1.414e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.500e-01 0.000e+00  1.057e+04 2.953e-02 4.435e-01 2.236e-01 4.476e-02 1.024e-02 1.504e-01 1.318e-01 1.577e-01 1.118e-01 1.169e-01 1.410e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.565e-01 0.000e+00  1.094e+04 2.854e-02 4.452e-01 2.227e-01 4.660e-02 1.036e-02 1.615e-01 1.409e-01 1.608e-01 1.145e-01 1.199e-01 1.405e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.613e-01 0.000e+00  1.121e+04 2.784e-02 4.464e-01 2.220e-01 4.794e-02 1.018e-02 1.704e-01 1.480e-01 1.653e-01 1.165e-01 1.221e-01 1.419e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.638e-01 0.000e+00  1.136e+04 2.748e-02 4.470e-01 2.216e-01 4.862e-02 1.007e-02 1.753e-01 1.520e-01 1.651e-01 1.176e-01 1.234e-01 1.404e+00 4.800e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.019e-02 0.000e+00  2.900e+03 1.099e-01 1.996e-01 1.996e-01 1.439e-02 1.426e-02 3.370e-02 3.292e-02 2.589e-02 6.832e-02 6.922e-02 4.231e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.253e-02 0.000e+00  2.935e+03 1.086e-01 2.052e-01 2.017e-01 1.295e-02 1.401e-02 3.392e-02 3.312e-02 2.648e-02 6.847e-02 6.938e-02 4.130e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.269e-02 0.000e+00  2.937e+03 1.085e-01 2.056e-01 2.018e-01 1.285e-02 1.401e-02 3.394e-02 3.313e-02 2.655e-02 6.848e-02 6.939e-02 4.128e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.293e-02 0.000e+00  2.940e+03 1.084e-01 2.062e-01 2.020e-01 1.271e-02 1.399e-02 3.396e-02 3.315e-02 2.662e-02 6.849e-02 6.941e-02 4.120e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.332e-02 0.000e+00  2.946e+03 1.082e-01 2.071e-01 2.023e-01 1.248e-02 1.399e-02 3.400e-02 3.318e-02 2.678e-02 6.852e-02 6.943e-02 4.115e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.488e-02 0.000e+00  2.970e+03 1.073e-01 2.108e-01 2.037e-01 1.159e-02 1.412e-02 3.415e-02 3.332e-02 2.773e-02 6.862e-02 6.954e-02 4.135e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  3.832e-02 0.000e+00  3.024e+03 1.054e-01 2.189e-01 2.064e-01 9.759e-03 1.416e-02 3.450e-02 3.364e-02 2.941e-02 6.885e-02 6.979e-02 4.272e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  4.308e-02 0.000e+00  3.102e+03 1.027e-01 2.299e-01 2.100e-01 7.527e-03 1.406e-02 3.502e-02 3.411e-02 3.142e-02 6.919e-02 7.016e-02 4.541e-01 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  4.933e-02 0.000e+00  3.212e+03 9.915e-02 2.439e-01 2.143e-01 5.112e-03 1.406e-02 3.575e-02 3.477e-02 3.456e-02 6.966e-02 7.067e-02 4.961e-01 4.900e+03 #  p p > zp > l+ l-
7.958e+03 -7.552e-01  4.972e-02 0.000e+00  2.299e+02 9.153e-02 2.710e-01 2.222e-01 1.820e-03 7.101e-03 2.137e-02 2.158e-02 2.102e-02 5.881e-02 5.901e-02 3.574e-01 4.900e+03 #  p p > zp > l+ l-
6.569e+03 -6.266e-01  5.324e-02 0.000e+00  1.035e+02 8.171e-02 3.044e-01 2.300e-01 1.491e-04 4.449e-03 2.048e-02 2.073e-02 1.659e-02 5.798e-02 5.813e-02 2.861e-01 4.900e+03 #  p p > zp > l+ l-
5.977e+03 -5.323e-01  5.949e-02 0.000e+00  6.777e+01 6.946e-02 3.433e-01 2.366e-01 1.911e-03 1.792e-03 2.005e-02 2.045e-02 8.852e-03 5.763e-02 5.774e-02 1.536e-01 4.900e+03 #  p p > zp > l+ l-
6.068e+03 -5.495e-01  6.574e-02 0.000e+00  7.894e+01 6.623e-02 3.533e-01 2.375e-01 3.160e-03 1.671e-03 2.029e-02 2.056e-02 8.909e-03 5.781e-02 5.795e-02 1.541e-01 4.900e+03 #  p p > zp > l+ l-
5.875e+03 -5.118e-01  7.433e-02 0.000e+00  7.314e+01 5.674e-02 3.807e-01 2.393e-01 8.339e-03 1.584e-03 1.990e-02 2.047e-02 1.070e-02 5.920e-02 5.733e-02 1.807e-01 4.900e+03 #  p p > zp > l+ l-
5.106e+03 -2.552e-01  8.449e-02 0.000e+00  3.274e+01 2.163e-02 4.626e-01 2.249e-01 5.268e-02 4.533e-04 1.997e-02 2.065e-02 9.802e-03 5.122e-02 5.169e-02 1.914e-01 4.900e+03 #  p p > zp > l+ l-
5.003e+03 -1.826e-01  9.634e-02 0.000e+00  3.300e+01 1.040e-02 4.780e-01 2.073e-01 8.214e-02 1.316e-04 2.011e-02 2.080e-02 6.049e-03 5.089e-02 5.124e-02 1.189e-01 4.900e+03 #  p p > zp > l+ l-
4.955e+03 -1.337e-01  1.122e-01 0.000e+00  3.885e+01 4.619e-03 4.799e-01 1.909e-01 1.059e-01 3.664e-05 2.024e-02 2.092e-02 3.806e-03 5.074e-02 5.110e-02 7.501e-02 4.900e+03 #  p p > zp > l+ l-
4.943e+03 -1.182e-01  1.294e-01 0.000e+00  4.918e+01 2.832e-03 4.781e-01 1.831e-01 1.166e-01 2.021e-05 2.037e-02 2.103e-02 3.414e-03 5.075e-02 5.114e-02 6.727e-02 4.900e+03 #  p p > zp > l+ l-
4.962e+03 -1.426e-01  1.466e-01 0.000e+00  6.440e+01 3.183e-03 4.782e-01 1.844e-01 1.146e-01 3.339e-05 2.046e-02 2.113e-02 5.023e-03 5.098e-02 5.132e-02 9.853e-02 4.900e+03 #  p p > zp > l+ l-
5.024e+03 -1.994e-01  1.638e-01 0.000e+00  8.633e+01 4.792e-03 4.789e-01 1.903e-01 1.061e-01 1.255e-04 2.059e-02 2.121e-02 9.684e-03 5.112e-02 5.172e-02 1.894e-01 4.900e+03 #  p p > zp > l+ l-
5.151e+03 -2.804e-01  1.806e-01 0.000e+00  1.186e+02 7.373e-03 4.781e-01 1.976e-01 9.517e-02 3.634e-04 2.061e-02 2.125e-02 2.330e-02 5.259e-02 5.257e-02 4.431e-01 4.900e+03 #  p p > zp > l+ l-
5.345e+03 -3.652e-01  1.946e-01 0.000e+00  1.607e+02 1.018e-02 4.758e-01 2.036e-01 8.556e-02 7.951e-04 2.058e-02 2.130e-02 3.669e-02 5.475e-02 5.403e-02 6.701e-01 4.900e+03 #  p p > zp > l+ l-
5.617e+03 -4.503e-01  2.071e-01 0.000e+00  2.192e+02 1.298e-02 4.725e-01 2.083e-01 7.753e-02 1.468e-03 2.090e-02 2.151e-02 5.164e-02 5.605e-02 5.678e-02 9.213e-01 4.900e+03 #  p p > zp > l+ l-
5.999e+03 -5.365e-01  2.185e-01 0.000e+00  3.066e+02 1.574e-02 4.685e-01 2.120e-01 7.060e-02 2.337e-03 2.299e-02 2.308e-02 7.057e-02 6.023e-02 6.054e-02 1.172e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.290e-01 0.000e+00  9.629e+03 3.306e-02 4.370e-01 2.268e-01 3.859e-02 9.984e-03 1.207e-01 1.075e-01 1.356e-01 1.040e-01 1.082e-01 1.304e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.384e-01 0.000e+00  1.014e+04 3.141e-02 4.401e-01 2.254e-01 4.139e-02 9.728e-03 1.329e-01 1.175e-01 1.401e-01 1.074e-01 1.120e-01 1.305e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.474e-01 0.000e+00  1.064e+04 2.994e-02 4.428e-01 2.240e-01 4.401e-02 9.780e-03 1.462e-01 1.284e-01 1.440e-01 1.108e-01 1.158e-01 1.300e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.552e-01 0.000e+00  1.109e+04 2.873e-02 4.449e-01 2.229e-01 4.624e-02 9.507e-03 1.592e-01 1.390e-01 1.487e-01 1.139e-01 1.193e-01 1.305e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.618e-01 0.000e+00  1.148e+04 2.776e-02 4.465e-01 2.219e-01 4.809e-02 9.334e-03 1.715e-01 1.489e-01 1.522e-01 1.168e-01 1.224e-01 1.304e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.667e-01 0.000e+00  1.177e+04 2.707e-02 4.477e-01 2.211e-01 4.943e-02 9.263e-03 1.813e-01 1.568e-01 1.520e-01 1.189e-01 1.248e-01 1.278e+00 4.900e+03 #  p p > zp > l+ l-
1.727e+04 -9.500e-01  2.693e-01 0.000e+00  1.193e+04 2.672e-02 4.482e-01 2.208e-01 5.012e-02 9.096e-03 1.867e-01 1.611e-01 1.523e-01 1.201e-01 1.261e-01 1.268e+00 4.900e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.081e-02 0.000e+00  2.969e+03 1.096e-01 2.011e-01 2.002e-01 1.400e-02 1.315e-02 3.376e-02 3.297e-02 2.410e-02 6.836e-02 6.926e-02 3.895e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.320e-02 0.000e+00  3.005e+03 1.082e-01 2.068e-01 2.022e-01 1.255e-02 1.290e-02 3.398e-02 3.317e-02 2.466e-02 6.851e-02 6.943e-02 3.796e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.336e-02 0.000e+00  3.007e+03 1.081e-01 2.072e-01 2.024e-01 1.246e-02 1.290e-02 3.400e-02 3.319e-02 2.470e-02 6.852e-02 6.944e-02 3.794e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.360e-02 0.000e+00  3.011e+03 1.080e-01 2.078e-01 2.026e-01 1.232e-02 1.287e-02 3.402e-02 3.321e-02 2.475e-02 6.854e-02 6.945e-02 3.783e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.400e-02 0.000e+00  3.017e+03 1.078e-01 2.087e-01 2.029e-01 1.209e-02 1.289e-02 3.406e-02 3.324e-02 2.495e-02 6.856e-02 6.948e-02 3.784e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.559e-02 0.000e+00  3.042e+03 1.069e-01 2.125e-01 2.042e-01 1.119e-02 1.301e-02 3.422e-02 3.339e-02 2.586e-02 6.867e-02 6.959e-02 3.802e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  3.910e-02 0.000e+00  3.098e+03 1.049e-01 2.207e-01 2.070e-01 9.369e-03 1.308e-02 3.458e-02 3.371e-02 2.752e-02 6.890e-02 6.985e-02 3.994e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  4.396e-02 0.000e+00  3.181e+03 1.022e-01 2.319e-01 2.107e-01 7.153e-03 1.300e-02 3.512e-02 3.420e-02 2.954e-02 6.925e-02 7.023e-02 4.265e-01 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  5.034e-02 0.000e+00  3.296e+03 9.858e-02 2.461e-01 2.150e-01 4.775e-03 1.235e-02 3.588e-02 3.489e-02 3.081e-02 6.974e-02 7.076e-02 4.418e-01 5.000e+03 #  p p > zp > l+ l-
8.372e+03 -7.706e-01  5.074e-02 0.000e+00  2.664e+02 9.155e-02 2.710e-01 2.222e-01 1.812e-03 6.848e-03 2.158e-02 2.177e-02 2.025e-02 5.899e-02 5.921e-02 3.433e-01 5.000e+03 #  p p > zp > l+ l-
6.806e+03 -6.394e-01  5.432e-02 0.000e+00  1.147e+02 8.173e-02 3.044e-01 2.300e-01 1.535e-04 4.081e-03 2.055e-02 2.080e-02 1.522e-02 5.805e-02 5.820e-02 2.622e-01 5.000e+03 #  p p > zp > l+ l-
6.157e+03 -5.432e-01  6.070e-02 0.000e+00  7.388e+01 6.947e-02 3.434e-01 2.365e-01 1.931e-03 2.959e-03 2.022e-02 2.050e-02 1.460e-02 5.774e-02 5.788e-02 2.528e-01 5.000e+03 #  p p > zp > l+ l-
5.941e+03 -5.002e-01  6.708e-02 0.000e+00  6.508e+01 6.066e-02 3.695e-01 2.390e-01 5.795e-03 1.377e-03 1.993e-02 2.041e-02 8.411e-03 5.747e-02 5.753e-02 1.464e-01 5.000e+03 #  p p > zp > l+ l-
5.824e+03 -4.736e-01  7.585e-02 0.000e+00  6.455e+01 5.194e-02 3.938e-01 2.395e-01 1.185e-02 1.279e-03 1.983e-02 2.037e-02 9.675e-03 5.859e-02 5.693e-02 1.651e-01 5.000e+03 #  p p > zp > l+ l-
5.220e+03 -2.604e-01  8.621e-02 0.000e+00  3.495e+01 2.163e-02 4.626e-01 2.248e-01 5.274e-02 3.765e-04 1.983e-02 2.054e-02 8.064e-03 5.216e-02 5.227e-02 1.546e-01 5.000e+03 #  p p > zp > l+ l-
5.110e+03 -1.863e-01  9.830e-02 0.000e+00  3.515e+01 1.040e-02 4.780e-01 2.072e-01 8.219e-02 1.162e-04 1.999e-02 2.067e-02 5.316e-03 5.124e-02 5.171e-02 1.037e-01 5.000e+03 #  p p > zp > l+ l-
5.058e+03 -1.365e-01  1.145e-01 0.000e+00  4.133e+01 4.619e-03 4.798e-01 1.908e-01 1.060e-01 3.219e-05 2.009e-02 2.078e-02 3.343e-03 5.098e-02 5.154e-02 6.557e-02 5.000e+03 #  p p > zp > l+ l-
5.045e+03 -1.206e-01  1.320e-01 0.000e+00  5.231e+01 2.831e-03 4.781e-01 1.830e-01 1.166e-01 1.792e-05 2.021e-02 2.089e-02 3.025e-03 5.100e-02 5.158e-02 5.931e-02 5.000e+03 #  p p > zp > l+ l-
5.066e+03 -1.456e-01  1.496e-01 0.000e+00  6.853e+01 3.183e-03 4.782e-01 1.843e-01 1.146e-01 3.118e-05 2.033e-02 2.099e-02 4.777e-03 5.125e-02 5.180e-02 9.321e-02 5.000e+03 #  p p > zp > l+ l-
5.131e+03 -2.035e-01  1.671e-01 0.000e+00  9.199e+01 4.792e-03 4.788e-01 1.903e-01 1.061e-01 1.140e-04 2.043e-02 2.108e-02 1.121e-02 5.202e-02 5.225e-02 2.155e-01 5.000e+03 #  p p > zp > l+ l-
5.268e+03 -2.861e-01  1.843e-01 0.000e+00  1.267e+02 7.373e-03 4.780e-01 1.975e-01 9.526e-02 3.304e-04 2.045e-02 2.114e-02 2.140e-02 5.379e-02 5.332e-02 3.978e-01 5.000e+03 #  p p > zp > l+ l-
6.172e+03 -5.458e-01  1.986e-01 0.000e+00  2.784e+02 1.872e-02 4.647e-01 2.167e-01 6.293e-02 1.373e-03 2.254e-02 2.267e-02 3.407e-02 5.984e-02 6.012e-02 5.693e-01 5.000e+03 #  p p > zp > l+ l-
6.040e+03 -5.208e-01  2.114e-01 0.000e+00  2.827e+02 1.583e-02 4.686e-01 2.124e-01 7.015e-02 1.221e-03 2.267e-02 2.278e-02 3.592e-02 5.995e-02 6.024e-02 5.991e-01 5.000e+03 #  p p > zp > l+ l-
6.181e+03 -5.475e-01  2.229e-01 0.000e+00  3.346e+02 1.574e-02 4.684e-01 2.118e-01 7.076e-02 2.230e-03 2.322e-02 2.330e-02 6.780e-02 6.043e-02 6.075e-02 1.122e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.337e-01 0.000e+00  1.008e+04 3.222e-02 4.386e-01 2.261e-01 3.999e-02 9.418e-03 1.266e-01 1.124e-01 1.272e-01 1.056e-01 1.101e-01 1.204e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.433e-01 0.000e+00  1.062e+04 3.060e-02 4.416e-01 2.247e-01 4.281e-02 9.119e-03 1.399e-01 1.233e-01 1.323e-01 1.092e-01 1.140e-01 1.212e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.524e-01 0.000e+00  1.115e+04 2.915e-02 4.442e-01 2.233e-01 4.545e-02 8.793e-03 1.544e-01 1.351e-01 1.369e-01 1.128e-01 1.180e-01 1.214e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.604e-01 0.000e+00  1.163e+04 2.796e-02 4.462e-01 2.221e-01 4.769e-02 8.642e-03 1.687e-01 1.467e-01 1.374e-01 1.161e-01 1.217e-01 1.183e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.672e-01 0.000e+00  1.204e+04 2.701e-02 4.478e-01 2.211e-01 4.956e-02 8.467e-03 1.823e-01 1.576e-01 1.427e-01 1.191e-01 1.251e-01 1.198e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.722e-01 0.000e+00  1.235e+04 2.633e-02 4.489e-01 2.203e-01 5.091e-02 8.345e-03 1.931e-01 1.663e-01 1.425e-01 1.214e-01 1.276e-01 1.174e+00 5.000e+03 #  p p > zp > l+ l-
1.762e+04 -9.500e-01  2.747e-01 0.000e+00  1.252e+04 2.599e-02 4.494e-01 2.200e-01 5.160e-02 8.170e-03 1.991e-01 1.710e-01 1.452e-01 1.226e-01 1.290e-01 1.184e+00 5.000e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.142e-02 0.000e+00  3.037e+03 1.092e-01 2.026e-01 2.007e-01 1.362e-02 1.211e-02 3.382e-02 3.302e-02 2.247e-02 6.840e-02 6.930e-02 3.581e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.386e-02 0.000e+00  3.075e+03 1.079e-01 2.084e-01 2.028e-01 1.217e-02 1.184e-02 3.405e-02 3.323e-02 2.287e-02 6.855e-02 6.947e-02 3.477e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.403e-02 0.000e+00  3.078e+03 1.078e-01 2.088e-01 2.029e-01 1.207e-02 1.183e-02 3.407e-02 3.325e-02 2.290e-02 6.856e-02 6.948e-02 3.473e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.427e-02 0.000e+00  3.082e+03 1.076e-01 2.094e-01 2.031e-01 1.193e-02 1.179e-02 3.409e-02 3.327e-02 2.293e-02 6.858e-02 6.950e-02 3.459e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.468e-02 0.000e+00  3.088e+03 1.074e-01 2.103e-01 2.035e-01 1.170e-02 1.176e-02 3.413e-02 3.330e-02 2.305e-02 6.861e-02 6.953e-02 3.446e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.630e-02 0.000e+00  3.114e+03 1.065e-01 2.142e-01 2.048e-01 1.081e-02 1.200e-02 3.429e-02 3.345e-02 2.413e-02 6.871e-02 6.965e-02 3.512e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  3.988e-02 0.000e+00  3.174e+03 1.045e-01 2.225e-01 2.076e-01 8.988e-03 1.207e-02 3.467e-02 3.379e-02 2.573e-02 6.896e-02 6.991e-02 3.731e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  4.484e-02 0.000e+00  3.260e+03 1.017e-01 2.339e-01 2.113e-01 6.791e-03 1.198e-02 3.522e-02 3.429e-02 2.755e-02 6.932e-02 7.030e-02 3.974e-01 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  5.134e-02 0.000e+00  3.382e+03 9.801e-02 2.483e-01 2.156e-01 4.452e-03 1.188e-02 3.601e-02 3.500e-02 3.011e-02 6.983e-02 7.084e-02 4.312e-01 5.100e+03 #  p p > zp > l+ l-
8.825e+03 -7.860e-01  5.175e-02 0.000e+00  3.104e+02 9.157e-02 2.711e-01 2.221e-01 1.805e-03 6.807e-03 2.182e-02 2.199e-02 2.016e-02 5.921e-02 5.944e-02 3.405e-01 5.100e+03 #  p p > zp > l+ l-
7.054e+03 -6.521e-01  5.541e-02 0.000e+00  1.272e+02 8.174e-02 3.045e-01 2.300e-01 1.581e-04 3.945e-03 2.063e-02 2.088e-02 1.469e-02 5.812e-02 5.828e-02 2.527e-01 5.100e+03 #  p p > zp > l+ l-
6.342e+03 -5.541e-01  6.192e-02 0.000e+00  8.053e+01 6.948e-02 3.434e-01 2.365e-01 1.952e-03 2.693e-03 2.027e-02 2.054e-02 1.327e-02 5.779e-02 5.793e-02 2.296e-01 5.100e+03 #  p p > zp > l+ l-
6.131e+03 -5.150e-01  6.842e-02 0.000e+00  7.210e+01 6.113e-02 3.682e-01 2.388e-01 5.581e-03 1.110e-03 2.021e-02 2.048e-02 6.684e-03 5.773e-02 5.787e-02 1.158e-01 5.100e+03 #  p p > zp > l+ l-
5.965e+03 -4.793e-01  7.737e-02 0.000e+00  6.869e+01 5.155e-02 3.948e-01 2.394e-01 1.221e-02 1.015e-03 2.003e-02 2.045e-02 7.788e-03 5.757e-02 5.766e-02 1.353e-01 5.100e+03 #  p p > zp > l+ l-
6.030e+03 -4.938e-01  8.794e-02 0.000e+00  8.267e+01 4.680e-02 4.073e-01 2.385e-01 1.673e-02 9.537e-04 2.034e-02 2.060e-02 8.302e-03 5.785e-02 5.800e-02 1.435e-01 5.100e+03 #  p p > zp > l+ l-
5.217e+03 -1.900e-01  1.003e-01 0.000e+00  3.739e+01 1.040e-02 4.779e-01 2.071e-01 8.225e-02 9.645e-05 1.985e-02 2.055e-02 4.432e-03 5.219e-02 5.229e-02 8.492e-02 5.100e+03 #  p p > zp > l+ l-
5.162e+03 -1.392e-01  1.168e-01 0.000e+00  4.392e+01 4.618e-03 4.798e-01 1.908e-01 1.060e-01 2.721e-05 1.999e-02 2.067e-02 2.822e-03 5.215e-02 5.202e-02 5.412e-02 5.100e+03 #  p p > zp > l+ l-
5.148e+03 -1.230e-01  1.347e-01 0.000e+00  5.557e+01 2.831e-03 4.780e-01 1.830e-01 1.166e-01 1.588e-05 2.010e-02 2.077e-02 2.747e-03 5.208e-02 5.206e-02 5.275e-02 5.100e+03 #  p p > zp > l+ l-
5.170e+03 -1.485e-01  1.526e-01 0.000e+00  7.283e+01 3.182e-03 4.781e-01 1.843e-01 1.147e-01 2.719e-05 2.016e-02 2.087e-02 4.091e-03 5.248e-02 5.231e-02 7.795e-02 5.100e+03 #  p p > zp > l+ l-
5.240e+03 -2.076e-01  1.705e-01 0.000e+00  9.791e+01 4.791e-03 4.787e-01 1.902e-01 1.062e-01 1.029e-04 2.028e-02 2.097e-02 1.030e-02 5.292e-02 5.290e-02 1.946e-01 5.100e+03 #  p p > zp > l+ l-
5.385e+03 -2.918e-01  1.880e-01 0.000e+00  1.353e+02 7.372e-03 4.779e-01 1.974e-01 9.535e-02 3.004e-04 2.041e-02 2.107e-02 1.961e-02 5.468e-02 5.406e-02 3.586e-01 5.100e+03 #  p p > zp > l+ l-
5.606e+03 -3.801e-01  2.026e-01 0.000e+00  1.850e+02 1.018e-02 4.756e-01 2.033e-01 8.579e-02 6.729e-04 2.066e-02 2.126e-02 3.173e-02 5.580e-02 5.640e-02 5.686e-01 5.100e+03 #  p p > zp > l+ l-
5.920e+03 -4.687e-01  2.156e-01 0.000e+00  2.558e+02 1.297e-02 4.722e-01 2.080e-01 7.780e-02 1.308e-03 2.174e-02 2.230e-02 4.662e-02 5.946e-02 5.945e-02 7.840e-01 5.100e+03 #  p p > zp > l+ l-
6.815e+03 -6.237e-01  2.274e-01 0.000e+00  4.633e+02 1.865e-02 4.639e-01 2.153e-01 6.412e-02 2.762e-03 2.429e-02 2.430e-02 6.475e-02 6.134e-02 6.172e-02 1.056e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.384e-01 0.000e+00  1.055e+04 3.142e-02 4.401e-01 2.254e-01 4.138e-02 8.514e-03 1.329e-01 1.175e-01 1.205e-01 1.073e-01 1.119e-01 1.123e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.481e-01 0.000e+00  1.112e+04 2.982e-02 4.430e-01 2.239e-01 4.422e-02 8.388e-03 1.474e-01 1.294e-01 1.229e-01 1.111e-01 1.161e-01 1.106e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.575e-01 0.000e+00  1.168e+04 2.839e-02 4.455e-01 2.225e-01 4.688e-02 8.075e-03 1.633e-01 1.423e-01 1.268e-01 1.149e-01 1.203e-01 1.104e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.656e-01 0.000e+00  1.219e+04 2.722e-02 4.474e-01 2.213e-01 4.913e-02 7.843e-03 1.790e-01 1.550e-01 1.314e-01 1.184e-01 1.243e-01 1.110e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.725e-01 0.000e+00  1.263e+04 2.629e-02 4.489e-01 2.203e-01 5.100e-02 7.541e-03 1.939e-01 1.669e-01 1.340e-01 1.216e-01 1.278e-01 1.102e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.776e-01 0.000e+00  1.295e+04 2.562e-02 4.500e-01 2.195e-01 5.236e-02 7.515e-03 2.059e-01 1.765e-01 1.350e-01 1.240e-01 1.305e-01 1.089e+00 5.100e+03 #  p p > zp > l+ l-
1.797e+04 -9.500e-01  2.802e-01 0.000e+00  1.313e+04 2.529e-02 4.505e-01 2.191e-01 5.305e-02 7.431e-03 2.125e-01 1.817e-01 1.312e-01 1.253e-01 1.320e-01 1.047e+00 5.100e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.204e-02 0.000e+00  3.106e+03 1.089e-01 2.041e-01 2.012e-01 1.324e-02 1.120e-02 3.387e-02 3.307e-02 2.100e-02 6.844e-02 6.935e-02 3.306e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.453e-02 0.000e+00  3.146e+03 1.075e-01 2.100e-01 2.034e-01 1.179e-02 1.098e-02 3.411e-02 3.329e-02 2.144e-02 6.860e-02 6.952e-02 3.219e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.469e-02 0.000e+00  3.149e+03 1.074e-01 2.104e-01 2.035e-01 1.169e-02 1.097e-02 3.413e-02 3.331e-02 2.148e-02 6.861e-02 6.953e-02 3.214e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.494e-02 0.000e+00  3.153e+03 1.073e-01 2.110e-01 2.037e-01 1.155e-02 1.093e-02 3.416e-02 3.333e-02 2.150e-02 6.862e-02 6.955e-02 3.200e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.536e-02 0.000e+00  3.160e+03 1.070e-01 2.119e-01 2.040e-01 1.132e-02 1.090e-02 3.420e-02 3.337e-02 2.161e-02 6.865e-02 6.958e-02 3.187e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.701e-02 0.000e+00  3.187e+03 1.061e-01 2.159e-01 2.054e-01 1.043e-02 1.112e-02 3.437e-02 3.352e-02 2.262e-02 6.876e-02 6.970e-02 3.290e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  4.066e-02 0.000e+00  3.249e+03 1.040e-01 2.243e-01 2.082e-01 8.617e-03 1.118e-02 3.475e-02 3.387e-02 2.412e-02 6.901e-02 6.997e-02 3.495e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  4.572e-02 0.000e+00  3.340e+03 1.012e-01 2.358e-01 2.119e-01 6.439e-03 1.112e-02 3.532e-02 3.438e-02 2.590e-02 6.938e-02 7.037e-02 3.733e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  5.235e-02 0.000e+00  3.468e+03 9.745e-02 2.504e-01 2.162e-01 4.142e-03 1.062e-02 3.613e-02 3.512e-02 2.739e-02 6.991e-02 7.093e-02 3.918e-01 5.200e+03 #  p p > zp > l+ l-
9.324e+03 -8.014e-01  5.277e-02 0.000e+00  3.641e+02 9.159e-02 2.712e-01 2.221e-01 1.798e-03 6.347e-03 2.210e-02 2.225e-02 2.337e-02 5.945e-02 5.971e-02 3.931e-01 5.200e+03 #  p p > zp > l+ l-
7.313e+03 -6.649e-01  5.650e-02 0.000e+00  1.412e+02 8.175e-02 3.045e-01 2.299e-01 1.628e-04 3.696e-03 2.071e-02 2.096e-02 1.376e-02 5.820e-02 5.837e-02 2.364e-01 5.200e+03 #  p p > zp > l+ l-
6.533e+03 -5.649e-01  6.313e-02 0.000e+00  8.776e+01 6.948e-02 3.435e-01 2.364e-01 1.973e-03 2.473e-03 2.032e-02 2.059e-02 1.222e-02 5.783e-02 5.798e-02 2.113e-01 5.200e+03 #  p p > zp > l+ l-
6.007e+03 -4.618e-01  6.976e-02 0.000e+00  5.916e+01 5.479e-02 3.859e-01 2.396e-01 9.527e-03 8.743e-04 2.008e-02 2.036e-02 6.155e-03 5.761e-02 5.774e-02 1.068e-01 5.200e+03 #  p p > zp > l+ l-
6.107e+03 -4.850e-01  7.888e-02 0.000e+00  7.304e+01 5.118e-02 3.958e-01 2.393e-01 1.256e-02 8.302e-04 2.022e-02 2.049e-02 6.374e-03 5.774e-02 5.788e-02 1.104e-01 5.200e+03 #  p p > zp > l+ l-
5.923e+03 -4.406e-01  8.966e-02 0.000e+00  7.002e+01 4.056e-02 4.226e-01 2.370e-01 2.334e-02 6.992e-04 1.996e-02 2.045e-02 7.311e-03 5.797e-02 5.749e-02 1.261e-01 5.200e+03 #  p p > zp > l+ l-
5.324e+03 -1.938e-01  1.022e-01 0.000e+00  3.973e+01 1.040e-02 4.779e-01 2.071e-01 8.231e-02 8.225e-05 1.969e-02 2.047e-02 3.775e-03 5.354e-02 5.286e-02 7.050e-02 5.200e+03 #  p p > zp > l+ l-
5.266e+03 -1.419e-01  1.191e-01 0.000e+00  4.662e+01 4.618e-03 4.797e-01 1.907e-01 1.061e-01 2.383e-05 1.986e-02 2.056e-02 2.587e-03 5.321e-02 5.264e-02 4.862e-02 5.200e+03 #  p p > zp > l+ l-
5.251e+03 -1.254e-01  1.373e-01 0.000e+00  5.897e+01 2.831e-03 4.780e-01 1.829e-01 1.167e-01 1.458e-05 1.994e-02 2.067e-02 2.452e-03 5.273e-02 5.263e-02 4.650e-02 5.200e+03 #  p p > zp > l+ l-
5.275e+03 -1.514e-01  1.556e-01 0.000e+00  7.732e+01 3.182e-03 4.781e-01 1.842e-01 1.148e-01 3.261e-05 2.008e-02 2.078e-02 4.905e-03 5.343e-02 5.290e-02 9.180e-02 5.200e+03 #  p p > zp > l+ l-
5.348e+03 -2.116e-01  1.738e-01 0.000e+00  1.041e+02 4.791e-03 4.787e-01 1.901e-01 1.063e-01 9.610e-05 2.015e-02 2.089e-02 9.633e-03 5.442e-02 5.360e-02 1.770e-01 5.200e+03 #  p p > zp > l+ l-
5.503e+03 -2.976e-01  1.916e-01 0.000e+00  1.443e+02 7.371e-03 4.778e-01 1.973e-01 9.544e-02 2.846e-04 2.041e-02 2.102e-02 1.825e-02 5.443e-02 5.493e-02 3.353e-01 5.200e+03 #  p p > zp > l+ l-
5.739e+03 -3.875e-01  2.066e-01 0.000e+00  1.983e+02 1.018e-02 4.755e-01 2.032e-01 8.591e-02 6.616e-04 2.071e-02 2.140e-02 3.093e-02 5.650e-02 5.755e-02 5.474e-01 5.200e+03 #  p p > zp > l+ l-
6.076e+03 -4.779e-01  2.198e-01 0.000e+00  2.760e+02 1.297e-02 4.721e-01 2.078e-01 7.794e-02 7.715e-04 2.256e-02 2.269e-02 2.800e-02 5.986e-02 6.014e-02 4.677e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.318e-01 0.000e+00  1.038e+04 3.255e-02 4.380e-01 2.263e-01 3.944e-02 8.086e-03 1.242e-01 1.104e-01 1.073e-01 1.050e-01 1.093e-01 1.022e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.430e-01 0.000e+00  1.103e+04 3.064e-02 4.415e-01 2.247e-01 4.275e-02 7.729e-03 1.396e-01 1.230e-01 1.121e-01 1.091e-01 1.139e-01 1.028e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.530e-01 0.000e+00  1.163e+04 2.906e-02 4.443e-01 2.232e-01 4.561e-02 7.598e-03 1.554e-01 1.359e-01 1.160e-01 1.130e-01 1.183e-01 1.026e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.625e-01 0.000e+00  1.223e+04 2.766e-02 4.467e-01 2.218e-01 4.828e-02 7.211e-03 1.728e-01 1.500e-01 1.210e-01 1.171e-01 1.228e-01 1.034e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.708e-01 0.000e+00  1.276e+04 2.651e-02 4.486e-01 2.205e-01 5.055e-02 7.106e-03 1.901e-01 1.639e-01 1.234e-01 1.208e-01 1.269e-01 1.022e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.779e-01 0.000e+00  1.323e+04 2.559e-02 4.500e-01 2.195e-01 5.242e-02 6.883e-03 2.066e-01 1.770e-01 1.228e-01 1.241e-01 1.307e-01 9.892e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.830e-01 0.000e+00  1.357e+04 2.494e-02 4.510e-01 2.187e-01 5.378e-02 6.833e-03 2.198e-01 1.875e-01 1.235e-01 1.267e-01 1.335e-01 9.747e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.857e-01 0.000e+00  1.376e+04 2.461e-02 4.515e-01 2.183e-01 5.448e-02 6.775e-03 2.272e-01 1.933e-01 1.241e-01 1.281e-01 1.351e-01 9.689e-01 5.200e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.266e-02 0.000e+00  3.176e+03 1.085e-01 2.055e-01 2.018e-01 1.287e-02 1.036e-02 3.393e-02 3.313e-02 1.963e-02 6.848e-02 6.939e-02 3.053e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.519e-02 0.000e+00  3.218e+03 1.071e-01 2.116e-01 2.039e-01 1.142e-02 1.019e-02 3.418e-02 3.335e-02 2.012e-02 6.864e-02 6.957e-02 2.981e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.536e-02 0.000e+00  3.220e+03 1.070e-01 2.120e-01 2.041e-01 1.132e-02 1.018e-02 3.420e-02 3.337e-02 2.016e-02 6.865e-02 6.958e-02 2.977e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.561e-02 0.000e+00  3.225e+03 1.069e-01 2.126e-01 2.043e-01 1.118e-02 1.013e-02 3.422e-02 3.339e-02 2.015e-02 6.867e-02 6.960e-02 2.960e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.604e-02 0.000e+00  3.232e+03 1.066e-01 2.136e-01 2.046e-01 1.095e-02 1.012e-02 3.427e-02 3.343e-02 2.027e-02 6.870e-02 6.963e-02 2.953e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  3.773e-02 0.000e+00  3.261e+03 1.057e-01 2.175e-01 2.060e-01 1.006e-02 1.026e-02 3.444e-02 3.358e-02 2.112e-02 6.881e-02 6.975e-02 3.069e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  4.144e-02 0.000e+00  3.326e+03 1.036e-01 2.261e-01 2.088e-01 8.255e-03 1.031e-02 3.484e-02 3.394e-02 2.252e-02 6.907e-02 7.003e-02 3.260e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  4.660e-02 0.000e+00  3.421e+03 1.007e-01 2.378e-01 2.125e-01 6.099e-03 1.027e-02 3.542e-02 3.447e-02 2.422e-02 6.945e-02 7.044e-02 3.487e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  5.336e-02 0.000e+00  3.555e+03 9.688e-02 2.526e-01 2.168e-01 3.846e-03 9.806e-03 3.626e-02 3.523e-02 2.564e-02 6.999e-02 7.102e-02 3.663e-01 5.300e+03 #  p p > zp > l+ l-
9.878e+03 -8.168e-01  5.378e-02 0.000e+00  4.307e+02 9.160e-02 2.712e-01 2.221e-01 1.791e-03 6.755e-03 2.243e-02 2.256e-02 2.000e-02 5.975e-02 6.002e-02 3.347e-01 5.300e+03 #  p p > zp > l+ l-
7.585e+03 -6.777e-01  5.758e-02 0.000e+00  1.570e+02 8.177e-02 3.046e-01 2.299e-01 1.677e-04 3.475e-03 2.081e-02 2.105e-02 1.287e-02 5.829e-02 5.846e-02 2.208e-01 5.300e+03 #  p p > zp > l+ l-
6.729e+03 -5.758e-01  6.434e-02 0.000e+00  9.563e+01 6.949e-02 3.435e-01 2.364e-01 1.994e-03 2.306e-03 2.037e-02 2.064e-02 1.138e-02 5.788e-02 5.803e-02 1.966e-01 5.300e+03 #  p p > zp > l+ l-
6.160e+03 -4.706e-01  7.110e-02 0.000e+00  6.369e+01 5.479e-02 3.860e-01 2.396e-01 9.566e-03 7.140e-04 2.011e-02 2.039e-02 5.019e-03 5.764e-02 5.777e-02 8.707e-02 5.300e+03 #  p p > zp > l+ l-
5.813e+03 -3.758e-01  8.040e-02 0.000e+00  4.967e+01 3.830e-02 4.280e-01 2.367e-01 2.570e-02 4.771e-04 1.970e-02 2.024e-02 5.651e-03 5.824e-02 5.671e-02 9.703e-02 5.300e+03 #  p p > zp > l+ l-
5.563e+03 -2.761e-01  9.138e-02 0.000e+00  4.224e+01 2.162e-02 4.625e-01 2.246e-01 5.293e-02 2.261e-04 1.972e-02 2.028e-02 4.821e-03 5.423e-02 5.448e-02 8.890e-02 5.300e+03 #  p p > zp > l+ l-
5.431e+03 -1.975e-01  1.042e-01 0.000e+00  4.217e+01 1.040e-02 4.778e-01 2.070e-01 8.237e-02 9.298e-05 1.961e-02 2.038e-02 4.262e-03 5.302e-02 5.354e-02 8.039e-02 5.300e+03 #  p p > zp > l+ l-
5.369e+03 -1.446e-01  1.214e-01 0.000e+00  4.942e+01 4.617e-03 4.797e-01 1.907e-01 1.061e-01 2.844e-05 1.984e-02 2.049e-02 2.947e-03 5.407e-02 5.324e-02 5.450e-02 5.300e+03 #  p p > zp > l+ l-
5.354e+03 -1.278e-01  1.400e-01 0.000e+00  6.250e+01 2.830e-03 4.779e-01 1.829e-01 1.167e-01 1.702e-05 1.986e-02 2.059e-02 2.839e-03 5.408e-02 5.323e-02 5.249e-02 5.300e+03 #  p p > zp > l+ l-
5.379e+03 -1.543e-01  1.586e-01 0.000e+00  8.200e+01 3.182e-03 4.780e-01 1.841e-01 1.148e-01 2.878e-05 2.005e-02 2.070e-02 4.336e-03 5.422e-02 5.359e-02 7.997e-02 5.300e+03 #  p p > zp > l+ l-
5.457e+03 -2.157e-01  1.772e-01 0.000e+00  1.106e+02 4.791e-03 4.786e-01 1.900e-01 1.063e-01 9.181e-05 2.015e-02 2.082e-02 8.979e-03 5.396e-02 5.436e-02 1.664e-01 5.300e+03 #  p p > zp > l+ l-
5.621e+03 -3.033e-01  1.953e-01 0.000e+00  1.537e+02 7.370e-03 4.778e-01 1.972e-01 9.554e-02 2.586e-04 2.044e-02 2.103e-02 1.681e-02 5.552e-02 5.620e-02 3.028e-01 5.300e+03 #  p p > zp > l+ l-
5.873e+03 -3.950e-01  2.105e-01 0.000e+00  2.123e+02 1.018e-02 4.754e-01 2.031e-01 8.603e-02 5.979e-04 2.112e-02 2.175e-02 2.935e-02 5.982e-02 5.868e-02 4.907e-01 5.300e+03 #  p p > zp > l+ l-
6.235e+03 -4.871e-01  2.241e-01 0.000e+00  2.977e+02 1.297e-02 4.720e-01 2.076e-01 7.807e-02 1.162e-03 2.274e-02 2.285e-02 4.160e-02 6.001e-02 6.031e-02 6.932e-01 5.300e+03 #  p p > zp > l+ l-
6.759e+03 -5.803e-01  2.363e-01 0.000e+00  4.345e+02 1.574e-02 4.680e-01 2.113e-01 7.123e-02 1.869e-03 2.400e-02 2.402e-02 5.381e-02 6.109e-02 6.146e-02 8.808e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.477e-01 0.000e+00  1.153e+04 2.988e-02 4.429e-01 2.240e-01 4.410e-02 7.153e-03 1.467e-01 1.288e-01 1.075e-01 1.109e-01 1.159e-01 9.693e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.579e-01 0.000e+00  1.216e+04 2.833e-02 4.456e-01 2.225e-01 4.698e-02 6.850e-03 1.640e-01 1.429e-01 1.106e-01 1.151e-01 1.205e-01 9.613e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.676e-01 0.000e+00  1.279e+04 2.695e-02 4.479e-01 2.210e-01 4.967e-02 6.641e-03 1.831e-01 1.583e-01 1.112e-01 1.193e-01 1.253e-01 9.321e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.760e-01 0.000e+00  1.336e+04 2.583e-02 4.497e-01 2.198e-01 5.194e-02 6.480e-03 2.021e-01 1.734e-01 1.128e-01 1.232e-01 1.297e-01 9.152e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.832e-01 0.000e+00  1.385e+04 2.492e-02 4.511e-01 2.187e-01 5.382e-02 6.499e-03 2.203e-01 1.878e-01 1.171e-01 1.268e-01 1.336e-01 9.236e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.885e-01 0.000e+00  1.421e+04 2.428e-02 4.520e-01 2.179e-01 5.518e-02 6.322e-03 2.349e-01 1.994e-01 1.183e-01 1.295e-01 1.367e-01 9.134e-01 5.300e+03 #  p p > zp > l+ l-
1.868e+04 -9.500e-01  2.912e-01 0.000e+00  1.441e+04 2.396e-02 4.525e-01 2.175e-01 5.588e-02 6.265e-03 2.430e-01 2.058e-01 1.189e-01 1.310e-01 1.383e-01 9.079e-01 5.300e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.327e-02 0.000e+00  3.246e+03 1.082e-01 2.070e-01 2.023e-01 1.251e-02 9.615e-03 3.399e-02 3.318e-02 1.841e-02 6.851e-02 6.943e-02 2.829e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.585e-02 0.000e+00  3.290e+03 1.067e-01 2.131e-01 2.045e-01 1.105e-02 9.455e-03 3.425e-02 3.341e-02 1.887e-02 6.868e-02 6.961e-02 2.761e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.603e-02 0.000e+00  3.293e+03 1.067e-01 2.135e-01 2.046e-01 1.096e-02 9.440e-03 3.426e-02 3.343e-02 1.890e-02 6.870e-02 6.963e-02 2.755e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.629e-02 0.000e+00  3.297e+03 1.065e-01 2.141e-01 2.048e-01 1.082e-02 9.430e-03 3.429e-02 3.345e-02 1.897e-02 6.871e-02 6.964e-02 2.761e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.672e-02 0.000e+00  3.304e+03 1.063e-01 2.152e-01 2.052e-01 1.059e-02 9.435e-03 3.433e-02 3.349e-02 1.911e-02 6.874e-02 6.968e-02 2.780e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  3.844e-02 0.000e+00  3.335e+03 1.053e-01 2.192e-01 2.065e-01 9.698e-03 9.529e-03 3.451e-02 3.365e-02 1.986e-02 6.886e-02 6.980e-02 2.884e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  4.223e-02 0.000e+00  3.403e+03 1.032e-01 2.279e-01 2.094e-01 7.903e-03 9.566e-03 3.492e-02 3.402e-02 2.114e-02 6.913e-02 7.009e-02 3.058e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  4.748e-02 0.000e+00  3.503e+03 1.002e-01 2.398e-01 2.131e-01 5.770e-03 9.494e-03 3.553e-02 3.457e-02 2.272e-02 6.952e-02 7.051e-02 3.268e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  5.437e-02 0.000e+00  3.643e+03 9.632e-02 2.548e-01 2.174e-01 3.563e-03 9.151e-03 3.640e-02 3.535e-02 2.426e-02 7.007e-02 7.111e-02 3.462e-01 5.400e+03 #  p p > zp > l+ l-
1.050e+04 -8.322e-01  5.480e-02 0.000e+00  5.144e+02 9.162e-02 2.713e-01 2.221e-01 1.785e-03 6.731e-03 2.283e-02 2.293e-02 1.992e-02 6.009e-02 6.039e-02 3.315e-01 5.400e+03 #  p p > zp > l+ l-
7.871e+03 -6.905e-01  5.867e-02 0.000e+00  1.747e+02 8.178e-02 3.046e-01 2.299e-01 1.728e-04 3.485e-03 2.091e-02 2.114e-02 1.299e-02 5.838e-02 5.856e-02 2.225e-01 5.400e+03 #  p p > zp > l+ l-
6.931e+03 -5.866e-01  6.556e-02 0.000e+00  1.042e+02 6.950e-02 3.436e-01 2.363e-01 2.015e-03 2.160e-03 2.043e-02 2.069e-02 1.069e-02 5.793e-02 5.808e-02 1.845e-01 5.400e+03 #  p p > zp > l+ l-
6.317e+03 -4.795e-01  7.245e-02 0.000e+00  6.853e+01 5.480e-02 3.860e-01 2.395e-01 9.605e-03 1.311e-03 2.015e-02 2.043e-02 9.250e-03 5.767e-02 5.781e-02 1.604e-01 5.400e+03 #  p p > zp > l+ l-
5.945e+03 -3.829e-01  8.192e-02 0.000e+00  5.306e+01 3.830e-02 4.280e-01 2.366e-01 2.575e-02 4.181e-04 1.981e-02 2.029e-02 4.657e-03 5.735e-02 5.740e-02 8.120e-02 5.400e+03 #  p p > zp > l+ l-
5.679e+03 -2.813e-01  9.311e-02 0.000e+00  4.490e+01 2.162e-02 4.625e-01 2.245e-01 5.299e-02 2.034e-04 1.964e-02 2.023e-02 4.341e-03 5.456e-02 5.567e-02 7.956e-02 5.400e+03 #  p p > zp > l+ l-
5.539e+03 -2.012e-01  1.062e-01 0.000e+00  4.472e+01 1.040e-02 4.778e-01 2.069e-01 8.242e-02 6.085e-05 1.973e-02 2.031e-02 2.811e-03 5.406e-02 5.428e-02 5.200e-02 5.400e+03 #  p p > zp > l+ l-
5.473e+03 -1.474e-01  1.237e-01 0.000e+00  5.235e+01 4.617e-03 4.796e-01 1.906e-01 1.062e-01 2.552e-05 1.975e-02 2.042e-02 2.654e-03 5.337e-02 5.389e-02 4.972e-02 5.400e+03 #  p p > zp > l+ l-
5.457e+03 -1.303e-01  1.426e-01 0.000e+00  6.618e+01 2.830e-03 4.779e-01 1.828e-01 1.168e-01 1.556e-05 1.985e-02 2.052e-02 2.701e-03 5.351e-02 5.395e-02 5.048e-02 5.400e+03 #  p p > zp > l+ l-
5.484e+03 -1.572e-01  1.616e-01 0.000e+00  8.686e+01 3.181e-03 4.780e-01 1.841e-01 1.149e-01 2.826e-05 2.004e-02 2.064e-02 4.336e-03 5.368e-02 5.427e-02 8.077e-02 5.400e+03 #  p p > zp > l+ l-
5.566e+03 -2.198e-01  1.805e-01 0.000e+00  1.173e+02 4.790e-03 4.785e-01 1.899e-01 1.064e-01 8.429e-05 2.020e-02 2.079e-02 8.416e-03 5.500e-02 5.531e-02 1.530e-01 5.400e+03 #  p p > zp > l+ l-
5.741e+03 -3.090e-01  1.990e-01 0.000e+00  1.636e+02 7.370e-03 4.777e-01 1.971e-01 9.563e-02 2.534e-04 2.046e-02 2.112e-02 1.643e-02 5.610e-02 5.722e-02 2.929e-01 5.400e+03 #  p p > zp > l+ l-
6.009e+03 -4.024e-01  2.145e-01 0.000e+00  2.271e+02 1.018e-02 4.752e-01 2.029e-01 8.614e-02 5.741e-04 2.201e-02 2.217e-02 2.683e-02 5.937e-02 5.962e-02 4.519e-01 5.400e+03 #  p p > zp > l+ l-
6.397e+03 -4.963e-01  2.283e-01 0.000e+00  3.210e+02 1.297e-02 4.719e-01 2.075e-01 7.821e-02 1.156e-03 2.292e-02 2.302e-02 4.166e-02 6.017e-02 6.047e-02 6.923e-01 5.400e+03 #  p p > zp > l+ l-
6.964e+03 -5.913e-01  2.408e-01 0.000e+00  4.740e+02 1.573e-02 4.678e-01 2.111e-01 7.138e-02 1.798e-03 2.430e-02 2.430e-02 5.024e-02 6.134e-02 6.173e-02 8.190e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.524e-01 0.000e+00  1.204e+04 2.916e-02 4.441e-01 2.233e-01 4.544e-02 6.439e-03 1.544e-01 1.351e-01 9.755e-02 1.128e-01 1.180e-01 8.649e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.627e-01 0.000e+00  1.271e+04 2.763e-02 4.467e-01 2.217e-01 4.834e-02 6.214e-03 1.732e-01 1.503e-01 1.011e-01 1.171e-01 1.228e-01 8.630e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.726e-01 0.000e+00  1.337e+04 2.627e-02 4.490e-01 2.203e-01 5.103e-02 6.235e-03 1.942e-01 1.671e-01 1.063e-01 1.216e-01 1.279e-01 8.739e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.812e-01 0.000e+00  1.397e+04 2.517e-02 4.507e-01 2.190e-01 5.331e-02 6.012e-03 2.151e-01 1.837e-01 1.082e-01 1.258e-01 1.325e-01 8.601e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.885e-01 0.000e+00  1.449e+04 2.428e-02 4.520e-01 2.179e-01 5.520e-02 5.880e-03 2.351e-01 1.995e-01 1.094e-01 1.295e-01 1.367e-01 8.445e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.939e-01 0.000e+00  1.487e+04 2.365e-02 4.530e-01 2.171e-01 5.656e-02 5.781e-03 2.513e-01 2.123e-01 1.102e-01 1.324e-01 1.400e-01 8.322e-01 5.400e+03 #  p p > zp > l+ l-
1.903e+04 -9.500e-01  2.967e-01 0.000e+00  1.508e+04 2.333e-02 4.534e-01 2.167e-01 5.726e-02 5.733e-03 2.603e-01 2.193e-01 1.106e-01 1.340e-01 1.417e-01 8.256e-01 5.400e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.389e-02 0.000e+00  3.317e+03 1.078e-01 2.085e-01 2.028e-01 1.215e-02 8.927e-03 3.405e-02 3.323e-02 1.724e-02 6.855e-02 6.947e-02 2.622e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.652e-02 0.000e+00  3.362e+03 1.064e-01 2.147e-01 2.050e-01 1.069e-02 8.787e-03 3.431e-02 3.347e-02 1.774e-02 6.873e-02 6.966e-02 2.581e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.669e-02 0.000e+00  3.365e+03 1.063e-01 2.151e-01 2.051e-01 1.060e-02 8.761e-03 3.433e-02 3.349e-02 1.773e-02 6.874e-02 6.967e-02 2.579e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.696e-02 0.000e+00  3.370e+03 1.061e-01 2.157e-01 2.054e-01 1.046e-02 8.765e-03 3.436e-02 3.351e-02 1.782e-02 6.876e-02 6.969e-02 2.592e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.740e-02 0.000e+00  3.378e+03 1.059e-01 2.167e-01 2.057e-01 1.023e-02 8.756e-03 3.440e-02 3.355e-02 1.793e-02 6.879e-02 6.972e-02 2.607e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.915e-02 0.000e+00  3.409e+03 1.049e-01 2.208e-01 2.071e-01 9.344e-03 8.848e-03 3.459e-02 3.372e-02 1.865e-02 6.891e-02 6.986e-02 2.707e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  4.301e-02 0.000e+00  3.481e+03 1.027e-01 2.297e-01 2.100e-01 7.559e-03 8.885e-03 3.501e-02 3.410e-02 1.991e-02 6.918e-02 7.015e-02 2.878e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  4.836e-02 0.000e+00  3.586e+03 9.970e-02 2.417e-01 2.137e-01 5.452e-03 8.567e-03 3.563e-02 3.467e-02 2.088e-02 6.959e-02 7.059e-02 3.001e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  5.537e-02 0.000e+00  3.733e+03 9.575e-02 2.569e-01 2.180e-01 3.294e-03 8.364e-03 3.653e-02 3.547e-02 2.247e-02 7.016e-02 7.120e-02 3.203e-01 5.500e+03 #  p p > zp > l+ l-
1.120e+04 -8.477e-01  5.581e-02 0.000e+00  6.216e+02 9.164e-02 2.713e-01 2.220e-01 1.778e-03 6.148e-03 2.332e-02 2.339e-02 1.814e-02 6.052e-02 6.084e-02 2.997e-01 5.500e+03 #  p p > zp > l+ l-
8.172e+03 -7.033e-01  5.976e-02 0.000e+00  1.948e+02 8.179e-02 3.047e-01 2.298e-01 1.781e-04 3.249e-03 2.102e-02 2.125e-02 1.210e-02 5.849e-02 5.867e-02 2.069e-01 5.500e+03 #  p p > zp > l+ l-
7.139e+03 -5.975e-01  6.677e-02 0.000e+00  1.136e+02 6.951e-02 3.436e-01 2.363e-01 2.036e-03 2.079e-03 2.048e-02 2.074e-02 1.027e-02 5.799e-02 5.814e-02 1.771e-01 5.500e+03 #  p p > zp > l+ l-
6.476e+03 -4.884e-01  7.379e-02 0.000e+00  7.370e+01 5.480e-02 3.860e-01 2.395e-01 9.644e-03 1.206e-03 2.018e-02 2.046e-02 8.476e-03 5.771e-02 5.784e-02 1.469e-01 5.500e+03 #  p p > zp > l+ l-
6.078e+03 -3.900e-01  8.343e-02 0.000e+00  5.664e+01 3.830e-02 4.280e-01 2.366e-01 2.581e-02 3.506e-04 2.005e-02 2.033e-02 3.907e-03 5.758e-02 5.770e-02 6.786e-02 5.500e+03 #  p p > zp > l+ l-
5.795e+03 -2.865e-01  9.483e-02 0.000e+00  4.769e+01 2.162e-02 4.625e-01 2.244e-01 5.306e-02 1.522e-04 1.969e-02 2.023e-02 3.259e-03 5.782e-02 5.661e-02 5.637e-02 5.500e+03 #  p p > zp > l+ l-
5.647e+03 -2.050e-01  1.081e-01 0.000e+00  4.737e+01 1.040e-02 4.778e-01 2.069e-01 8.248e-02 5.595e-05 1.969e-02 2.027e-02 2.579e-03 5.431e-02 5.548e-02 4.748e-02 5.500e+03 #  p p > zp > l+ l-
5.578e+03 -1.501e-01  1.260e-01 0.000e+00  5.539e+01 4.616e-03 4.796e-01 1.906e-01 1.062e-01 1.671e-05 1.977e-02 2.036e-02 2.430e-03 5.451e-02 5.490e-02 4.458e-02 5.500e+03 #  p p > zp > l+ l-
5.560e+03 -1.327e-01  1.453e-01 0.000e+00  7.000e+01 2.830e-03 4.778e-01 1.828e-01 1.168e-01 1.462e-05 1.990e-02 2.047e-02 2.477e-03 5.448e-02 5.473e-02 4.547e-02 5.500e+03 #  p p > zp > l+ l-
5.589e+03 -1.601e-01  1.645e-01 0.000e+00  9.193e+01 3.181e-03 4.779e-01 1.840e-01 1.149e-01 2.706e-05 2.003e-02 2.061e-02 4.057e-03 5.482e-02 5.539e-02 7.400e-02 5.500e+03 #  p p > zp > l+ l-
5.676e+03 -2.238e-01  1.838e-01 0.000e+00  1.243e+02 4.790e-03 4.785e-01 1.899e-01 1.065e-01 8.001e-05 2.018e-02 2.081e-02 7.908e-03 5.530e-02 5.639e-02 1.430e-01 5.500e+03 #  p p > zp > l+ l-
5.861e+03 -3.147e-01  2.027e-01 0.000e+00  1.740e+02 7.369e-03 4.776e-01 1.970e-01 9.572e-02 2.430e-04 2.076e-02 2.137e-02 1.545e-02 5.954e-02 5.824e-02 2.595e-01 5.500e+03 #  p p > zp > l+ l-
6.147e+03 -4.099e-01  2.185e-01 0.000e+00  2.428e+02 1.018e-02 4.751e-01 2.028e-01 8.626e-02 5.641e-04 2.213e-02 2.228e-02 2.606e-02 5.948e-02 5.974e-02 4.381e-01 5.500e+03 #  p p > zp > l+ l-
6.562e+03 -5.055e-01  2.325e-01 0.000e+00  3.459e+02 1.297e-02 4.717e-01 2.073e-01 7.835e-02 1.095e-03 2.311e-02 2.320e-02 4.037e-02 6.034e-02 6.065e-02 6.691e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.452e-01 0.000e+00  1.181e+04 3.028e-02 4.422e-01 2.244e-01 4.339e-02 6.110e-03 1.428e-01 1.257e-01 8.876e-02 1.099e-01 1.148e-01 8.074e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.571e-01 0.000e+00  1.257e+04 2.845e-02 4.454e-01 2.226e-01 4.676e-02 5.928e-03 1.626e-01 1.417e-01 9.301e-02 1.147e-01 1.201e-01 8.108e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.676e-01 0.000e+00  1.328e+04 2.695e-02 4.479e-01 2.210e-01 4.967e-02 5.890e-03 1.831e-01 1.583e-01 9.763e-02 1.193e-01 1.253e-01 8.183e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.777e-01 0.000e+00  1.398e+04 2.562e-02 4.500e-01 2.195e-01 5.237e-02 5.650e-03 2.061e-01 1.766e-01 9.988e-02 1.240e-01 1.306e-01 8.052e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.864e-01 0.000e+00  1.460e+04 2.453e-02 4.517e-01 2.182e-01 5.466e-02 5.493e-03 2.291e-01 1.948e-01 1.010e-01 1.284e-01 1.355e-01 7.863e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.939e-01 0.000e+00  1.515e+04 2.365e-02 4.530e-01 2.172e-01 5.655e-02 5.352e-03 2.512e-01 2.122e-01 1.025e-01 1.324e-01 1.399e-01 7.742e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  2.994e-01 0.000e+00  1.556e+04 2.304e-02 4.538e-01 2.164e-01 5.791e-02 5.253e-03 2.692e-01 2.262e-01 1.038e-01 1.354e-01 1.434e-01 7.663e-01 5.500e+03 #  p p > zp > l+ l-
1.938e+04 -9.500e-01  3.022e-01 0.000e+00  1.577e+04 2.273e-02 4.543e-01 2.160e-01 5.861e-02 5.195e-03 2.791e-01 2.340e-01 1.041e-01 1.371e-01 1.452e-01 7.594e-01 5.500e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.450e-02 0.000e+00  3.388e+03 1.075e-01 2.099e-01 2.033e-01 1.180e-02 8.302e-03 3.411e-02 3.329e-02 1.620e-02 6.859e-02 6.952e-02 2.434e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.718e-02 0.000e+00  3.435e+03 1.060e-01 2.162e-01 2.055e-01 1.034e-02 8.151e-03 3.438e-02 3.353e-02 1.662e-02 6.877e-02 6.971e-02 2.417e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.736e-02 0.000e+00  3.438e+03 1.059e-01 2.167e-01 2.057e-01 1.025e-02 8.138e-03 3.440e-02 3.355e-02 1.665e-02 6.878e-02 6.972e-02 2.421e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.763e-02 0.000e+00  3.443e+03 1.058e-01 2.173e-01 2.059e-01 1.011e-02 8.156e-03 3.443e-02 3.358e-02 1.676e-02 6.880e-02 6.974e-02 2.436e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.808e-02 0.000e+00  3.451e+03 1.055e-01 2.183e-01 2.062e-01 9.881e-03 8.174e-03 3.448e-02 3.362e-02 1.692e-02 6.883e-02 6.978e-02 2.458e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.986e-02 0.000e+00  3.484e+03 1.045e-01 2.225e-01 2.076e-01 8.997e-03 8.243e-03 3.466e-02 3.379e-02 1.755e-02 6.896e-02 6.991e-02 2.545e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  4.379e-02 0.000e+00  3.559e+03 1.023e-01 2.315e-01 2.105e-01 7.225e-03 8.256e-03 3.510e-02 3.418e-02 1.868e-02 6.924e-02 7.021e-02 2.698e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  4.924e-02 0.000e+00  3.669e+03 9.920e-02 2.437e-01 2.143e-01 5.145e-03 8.177e-03 3.574e-02 3.476e-02 2.009e-02 6.966e-02 7.066e-02 2.884e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  5.638e-02 0.000e+00  3.823e+03 9.519e-02 2.590e-01 2.186e-01 3.037e-03 7.914e-03 3.667e-02 3.559e-02 2.155e-02 7.024e-02 7.130e-02 3.068e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  5.683e-02 0.000e+00  3.833e+03 9.494e-02 2.599e-01 2.188e-01 2.928e-03 7.812e-03 3.673e-02 3.565e-02 2.142e-02 7.028e-02 7.134e-02 3.048e-01 5.600e+03 #  p p > zp > l+ l-
8.490e+03 -7.161e-01  6.084e-02 0.000e+00  2.175e+02 8.181e-02 3.047e-01 2.298e-01 1.835e-04 3.139e-03 2.115e-02 2.136e-02 1.156e-02 5.860e-02 5.879e-02 1.973e-01 5.600e+03 #  p p > zp > l+ l-
7.355e+03 -6.084e-01  6.799e-02 0.000e+00  1.238e+02 6.952e-02 3.436e-01 2.362e-01 2.057e-03 1.986e-03 2.055e-02 2.080e-02 9.753e-03 5.805e-02 5.820e-02 1.680e-01 5.600e+03 #  p p > zp > l+ l-
6.639e+03 -4.973e-01  7.513e-02 0.000e+00  7.923e+01 5.480e-02 3.860e-01 2.394e-01 9.684e-03 1.074e-03 2.022e-02 2.049e-02 7.607e-03 5.774e-02 5.788e-02 1.317e-01 5.600e+03 #  p p > zp > l+ l-
6.213e+03 -3.971e-01  8.495e-02 0.000e+00  6.042e+01 3.830e-02 4.280e-01 2.365e-01 2.587e-02 6.123e-04 2.007e-02 2.036e-02 6.805e-03 5.760e-02 5.773e-02 1.181e-01 5.600e+03 #  p p > zp > l+ l-
5.912e+03 -2.917e-01  9.656e-02 0.000e+00  5.061e+01 2.161e-02 4.624e-01 2.243e-01 5.312e-02 1.222e-04 1.975e-02 2.027e-02 2.916e-03 5.838e-02 5.724e-02 4.995e-02 5.600e+03 #  p p > zp > l+ l-
5.857e+03 -2.657e-01  1.101e-01 0.000e+00  5.752e+01 1.539e-02 4.720e-01 2.158e-01 6.798e-02 9.421e-05 1.979e-02 2.032e-02 2.877e-03 5.900e-02 5.708e-02 4.876e-02 5.600e+03 #  p p > zp > l+ l-
5.682e+03 -1.528e-01  1.283e-01 0.000e+00  5.855e+01 4.616e-03 4.795e-01 1.905e-01 1.063e-01 2.178e-05 1.973e-02 2.033e-02 2.215e-03 5.469e-02 5.580e-02 4.050e-02 5.600e+03 #  p p > zp > l+ l-
5.664e+03 -1.351e-01  1.479e-01 0.000e+00  7.398e+01 2.830e-03 4.778e-01 1.827e-01 1.169e-01 1.329e-05 1.983e-02 2.045e-02 2.228e-03 5.464e-02 5.579e-02 4.077e-02 5.600e+03 #  p p > zp > l+ l-
5.694e+03 -1.630e-01  1.675e-01 0.000e+00  9.720e+01 3.181e-03 4.779e-01 1.840e-01 1.150e-01 2.511e-05 2.000e-02 2.061e-02 3.703e-03 5.511e-02 5.622e-02 6.719e-02 5.600e+03 #  p p > zp > l+ l-
5.786e+03 -2.279e-01  1.872e-01 0.000e+00  1.317e+02 4.789e-03 4.784e-01 1.898e-01 1.066e-01 7.454e-05 2.032e-02 2.091e-02 7.442e-03 5.787e-02 5.733e-02 1.286e-01 5.600e+03 #  p p > zp > l+ l-
5.982e+03 -3.205e-01  2.064e-01 0.000e+00  1.849e+02 7.368e-03 4.775e-01 1.969e-01 9.581e-02 2.161e-04 2.132e-02 2.167e-02 1.445e-02 5.883e-02 5.903e-02 2.456e-01 5.600e+03 #  p p > zp > l+ l-
6.286e+03 -4.173e-01  2.224e-01 0.000e+00  2.594e+02 1.018e-02 4.750e-01 2.027e-01 8.637e-02 5.368e-04 2.226e-02 2.240e-02 2.596e-02 5.960e-02 5.986e-02 4.356e-01 5.600e+03 #  p p > zp > l+ l-
6.731e+03 -5.147e-01  2.367e-01 0.000e+00  3.726e+02 1.297e-02 4.716e-01 2.071e-01 7.848e-02 9.484e-04 2.331e-02 2.338e-02 3.437e-02 6.051e-02 6.083e-02 5.680e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.497e-01 0.000e+00  1.231e+04 2.957e-02 4.434e-01 2.237e-01 4.467e-02 5.641e-03 1.499e-01 1.314e-01 8.475e-02 1.117e-01 1.168e-01 7.588e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.617e-01 0.000e+00  1.311e+04 2.777e-02 4.465e-01 2.219e-01 4.807e-02 5.528e-03 1.713e-01 1.488e-01 8.961e-02 1.167e-01 1.224e-01 7.678e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.724e-01 0.000e+00  1.386e+04 2.630e-02 4.489e-01 2.203e-01 5.099e-02 5.362e-03 1.938e-01 1.668e-01 9.203e-02 1.216e-01 1.278e-01 7.571e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.827e-01 0.000e+00  1.459e+04 2.498e-02 4.510e-01 2.188e-01 5.370e-02 5.177e-03 2.190e-01 1.868e-01 9.326e-02 1.265e-01 1.334e-01 7.370e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.916e-01 0.000e+00  1.525e+04 2.391e-02 4.526e-01 2.175e-01 5.598e-02 4.996e-03 2.443e-01 2.068e-01 9.538e-02 1.312e-01 1.386e-01 7.271e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.992e-01 0.000e+00  1.583e+04 2.306e-02 4.538e-01 2.164e-01 5.788e-02 4.888e-03 2.687e-01 2.259e-01 9.643e-02 1.354e-01 1.433e-01 7.123e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.048e-01 0.000e+00  1.626e+04 2.245e-02 4.547e-01 2.156e-01 5.924e-02 4.792e-03 2.886e-01 2.413e-01 9.719e-02 1.386e-01 1.469e-01 7.013e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.077e-01 0.000e+00  1.649e+04 2.215e-02 4.551e-01 2.152e-01 5.994e-02 4.743e-03 2.997e-01 2.499e-01 9.751e-02 1.403e-01 1.489e-01 6.949e-01 5.600e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.512e-02 0.000e+00  3.459e+03 1.072e-01 2.114e-01 2.039e-01 1.145e-02 7.717e-03 3.417e-02 3.334e-02 1.522e-02 6.863e-02 6.956e-02 2.258e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.785e-02 0.000e+00  3.509e+03 1.056e-01 2.178e-01 2.061e-01 9.998e-03 7.581e-03 3.445e-02 3.360e-02 1.563e-02 6.882e-02 6.976e-02 2.271e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.803e-02 0.000e+00  3.512e+03 1.055e-01 2.182e-01 2.062e-01 9.905e-03 7.589e-03 3.447e-02 3.361e-02 1.569e-02 6.883e-02 6.977e-02 2.280e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.830e-02 0.000e+00  3.517e+03 1.054e-01 2.189e-01 2.064e-01 9.767e-03 7.600e-03 3.450e-02 3.364e-02 1.578e-02 6.885e-02 6.979e-02 2.292e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.876e-02 0.000e+00  3.526e+03 1.051e-01 2.199e-01 2.068e-01 9.539e-03 7.615e-03 3.455e-02 3.368e-02 1.594e-02 6.888e-02 6.983e-02 2.314e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  4.057e-02 0.000e+00  3.560e+03 1.041e-01 2.241e-01 2.082e-01 8.659e-03 7.679e-03 3.474e-02 3.386e-02 1.654e-02 6.901e-02 6.996e-02 2.397e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  4.457e-02 0.000e+00  3.639e+03 1.018e-01 2.333e-01 2.111e-01 6.900e-03 7.663e-03 3.519e-02 3.426e-02 1.755e-02 6.930e-02 7.028e-02 2.533e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  5.012e-02 0.000e+00  3.753e+03 9.871e-02 2.456e-01 2.148e-01 4.848e-03 7.573e-03 3.585e-02 3.486e-02 1.886e-02 6.973e-02 7.074e-02 2.705e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  5.739e-02 0.000e+00  3.914e+03 9.462e-02 2.611e-01 2.192e-01 2.793e-03 7.393e-03 3.680e-02 3.572e-02 2.040e-02 7.033e-02 7.139e-02 2.901e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  5.784e-02 0.000e+00  3.924e+03 9.437e-02 2.621e-01 2.194e-01 2.688e-03 7.398e-03 3.687e-02 3.578e-02 2.053e-02 7.037e-02 7.143e-02 2.917e-01 5.700e+03 #  p p > zp > l+ l-
8.827e+03 -7.289e-01  6.193e-02 0.000e+00  2.435e+02 8.182e-02 3.048e-01 2.298e-01 1.891e-04 3.258e-03 2.128e-02 2.149e-02 1.214e-02 5.872e-02 5.893e-02 2.067e-01 5.700e+03 #  p p > zp > l+ l-
7.578e+03 -6.192e-01  6.920e-02 0.000e+00  1.350e+02 6.952e-02 3.437e-01 2.362e-01 2.079e-03 1.927e-03 2.061e-02 2.086e-02 9.601e-03 5.811e-02 5.827e-02 1.652e-01 5.700e+03 #  p p > zp > l+ l-
6.804e+03 -5.062e-01  7.647e-02 0.000e+00  8.513e+01 5.481e-02 3.861e-01 2.393e-01 9.723e-03 1.051e-03 2.026e-02 2.053e-02 7.370e-03 5.778e-02 5.792e-02 1.276e-01 5.700e+03 #  p p > zp > l+ l-
6.349e+03 -4.041e-01  8.647e-02 0.000e+00  6.441e+01 3.830e-02 4.280e-01 2.364e-01 2.592e-02 5.379e-04 2.010e-02 2.038e-02 6.277e-03 5.763e-02 5.776e-02 1.089e-01 5.700e+03 #  p p > zp > l+ l-
6.030e+03 -2.969e-01  9.828e-02 0.000e+00  5.366e+01 2.161e-02 4.624e-01 2.243e-01 5.318e-02 1.162e-04 2.002e-02 2.030e-02 2.489e-03 5.755e-02 5.768e-02 4.325e-02 5.700e+03 #  p p > zp > l+ l-
5.864e+03 -2.124e-01  1.121e-01 0.000e+00  5.302e+01 1.039e-02 4.777e-01 2.067e-01 8.259e-02 3.581e-05 1.975e-02 2.028e-02 1.823e-03 5.898e-02 5.704e-02 3.091e-02 5.700e+03 #  p p > zp > l+ l-
5.864e+03 -2.123e-01  1.305e-01 0.000e+00  6.876e+01 8.005e-03 4.790e-01 2.007e-01 9.151e-02 3.404e-05 1.988e-02 2.042e-02 2.025e-03 5.905e-02 5.719e-02 3.429e-02 5.700e+03 #  p p > zp > l+ l-
5.833e+03 -1.917e-01  1.505e-01 0.000e+00  8.513e+01 5.196e-03 4.792e-01 1.920e-01 1.038e-01 2.337e-05 2.000e-02 2.055e-02 2.127e-03 5.878e-02 5.721e-02 3.618e-02 5.700e+03 #  p p > zp > l+ l-
5.799e+03 -1.659e-01  1.705e-01 0.000e+00  1.027e+02 3.181e-03 4.778e-01 1.839e-01 1.150e-01 2.361e-05 2.010e-02 2.068e-02 3.521e-03 5.816e-02 5.713e-02 6.054e-02 5.700e+03 #  p p > zp > l+ l-
5.897e+03 -2.320e-01  1.905e-01 0.000e+00  1.393e+02 4.789e-03 4.783e-01 1.897e-01 1.066e-01 7.266e-05 2.054e-02 2.110e-02 7.266e-03 5.925e-02 5.811e-02 1.226e-01 5.700e+03 #  p p > zp > l+ l-
6.104e+03 -3.262e-01  2.101e-01 0.000e+00  1.963e+02 7.368e-03 4.774e-01 1.967e-01 9.591e-02 2.067e-04 2.160e-02 2.179e-02 1.340e-02 5.901e-02 5.924e-02 2.271e-01 5.700e+03 #  p p > zp > l+ l-
6.428e+03 -4.248e-01  2.264e-01 0.000e+00  2.770e+02 1.017e-02 4.749e-01 2.025e-01 8.649e-02 5.194e-04 2.239e-02 2.253e-02 2.309e-02 5.971e-02 5.998e-02 3.867e-01 5.700e+03 #  p p > zp > l+ l-
6.903e+03 -5.239e-01  2.410e-01 0.000e+00  4.012e+02 1.296e-02 4.715e-01 2.070e-01 7.862e-02 9.390e-04 2.352e-02 2.358e-02 3.364e-02 6.069e-02 6.103e-02 5.543e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.541e-01 0.000e+00  1.283e+04 2.889e-02 4.446e-01 2.230e-01 4.594e-02 5.277e-03 1.574e-01 1.375e-01 8.183e-02 1.135e-01 1.188e-01 7.210e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.664e-01 0.000e+00  1.368e+04 2.711e-02 4.476e-01 2.212e-01 4.935e-02 5.029e-03 1.807e-01 1.563e-01 8.412e-02 1.188e-01 1.247e-01 7.082e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.773e-01 0.000e+00  1.446e+04 2.566e-02 4.499e-01 2.196e-01 5.228e-02 4.909e-03 2.052e-01 1.759e-01 8.615e-02 1.239e-01 1.304e-01 6.955e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.878e-01 0.000e+00  1.523e+04 2.437e-02 4.519e-01 2.180e-01 5.500e-02 4.715e-03 2.329e-01 1.978e-01 8.813e-02 1.291e-01 1.363e-01 6.825e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  2.969e-01 0.000e+00  1.593e+04 2.332e-02 4.534e-01 2.167e-01 5.729e-02 4.594e-03 2.607e-01 2.196e-01 8.949e-02 1.340e-01 1.418e-01 6.677e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.046e-01 0.000e+00  1.653e+04 2.248e-02 4.546e-01 2.156e-01 5.918e-02 4.467e-03 2.877e-01 2.407e-01 9.048e-02 1.385e-01 1.468e-01 6.535e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.103e-01 0.000e+00  1.698e+04 2.189e-02 4.554e-01 2.148e-01 6.055e-02 4.365e-03 3.098e-01 2.577e-01 9.137e-02 1.419e-01 1.506e-01 6.441e-01 5.700e+03 #  p p > zp > l+ l-
2.009e+04 -9.500e-01  3.132e-01 0.000e+00  1.722e+04 2.159e-02 4.558e-01 2.144e-01 6.124e-02 4.319e-03 3.221e-01 2.672e-01 9.180e-02 1.437e-01 1.527e-01 6.389e-01 5.700e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.574e-02 0.000e+00  3.531e+03 1.068e-01 2.128e-01 2.044e-01 1.111e-02 7.193e-03 3.424e-02 3.340e-02 1.433e-02 6.868e-02 6.960e-02 2.101e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.851e-02 0.000e+00  3.583e+03 1.053e-01 2.194e-01 2.066e-01 9.661e-03 7.078e-03 3.452e-02 3.366e-02 1.475e-02 6.886e-02 6.981e-02 2.142e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.870e-02 0.000e+00  3.586e+03 1.052e-01 2.198e-01 2.067e-01 9.569e-03 7.076e-03 3.454e-02 3.368e-02 1.480e-02 6.888e-02 6.982e-02 2.149e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.897e-02 0.000e+00  3.592e+03 1.050e-01 2.204e-01 2.069e-01 9.431e-03 7.087e-03 3.457e-02 3.370e-02 1.485e-02 6.890e-02 6.984e-02 2.155e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.944e-02 0.000e+00  3.601e+03 1.047e-01 2.215e-01 2.073e-01 9.204e-03 7.102e-03 3.462e-02 3.375e-02 1.501e-02 6.893e-02 6.988e-02 2.178e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  4.128e-02 0.000e+00  3.637e+03 1.037e-01 2.258e-01 2.087e-01 8.328e-03 7.150e-03 3.482e-02 3.393e-02 1.557e-02 6.906e-02 7.002e-02 2.255e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  4.535e-02 0.000e+00  3.718e+03 1.014e-01 2.350e-01 2.117e-01 6.584e-03 7.183e-03 3.528e-02 3.434e-02 1.668e-02 6.936e-02 7.034e-02 2.405e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  5.099e-02 0.000e+00  3.838e+03 9.821e-02 2.475e-01 2.154e-01 4.563e-03 7.071e-03 3.596e-02 3.496e-02 1.782e-02 6.980e-02 7.081e-02 2.553e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  5.839e-02 0.000e+00  4.006e+03 9.406e-02 2.632e-01 2.197e-01 2.562e-03 6.795e-03 3.694e-02 3.584e-02 1.901e-02 7.042e-02 7.149e-02 2.700e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  5.885e-02 0.000e+00  4.017e+03 9.381e-02 2.642e-01 2.199e-01 2.460e-03 7.002e-03 3.701e-02 3.590e-02 1.971e-02 7.046e-02 7.153e-02 2.797e-01 5.800e+03 #  p p > zp > l+ l-
1.065e+04 -8.111e-01  6.302e-02 0.000e+00  4.770e+02 8.551e-02 2.928e-01 2.271e-01 4.468e-04 4.288e-03 2.252e-02 2.264e-02 1.469e-02 5.982e-02 6.010e-02 2.456e-01 5.800e+03 #  p p > zp > l+ l-
7.808e+03 -6.301e-01  7.041e-02 0.000e+00  1.472e+02 6.953e-02 3.437e-01 2.361e-01 2.101e-03 1.739e-03 2.068e-02 2.093e-02 8.599e-03 5.817e-02 5.834e-02 1.478e-01 5.800e+03 #  p p > zp > l+ l-
6.973e+03 -5.151e-01  7.781e-02 0.000e+00  9.144e+01 5.481e-02 3.861e-01 2.393e-01 9.763e-03 9.914e-04 2.030e-02 2.057e-02 6.948e-03 5.781e-02 5.796e-02 1.202e-01 5.800e+03 #  p p > zp > l+ l-
6.487e+03 -4.112e-01  8.798e-02 0.000e+00  6.861e+01 3.830e-02 4.280e-01 2.363e-01 2.598e-02 5.095e-04 2.013e-02 2.041e-02 5.811e-03 5.766e-02 5.779e-02 1.008e-01 5.800e+03 #  p p > zp > l+ l-
6.149e+03 -3.021e-01  1.000e-01 0.000e+00  5.685e+01 2.161e-02 4.624e-01 2.242e-01 5.325e-02 9.959e-05 2.004e-02 2.033e-02 2.125e-03 5.757e-02 5.770e-02 3.691e-02 5.800e+03 #  p p > zp > l+ l-
5.973e+03 -2.161e-01  1.140e-01 0.000e+00  5.601e+01 1.039e-02 4.776e-01 2.067e-01 8.265e-02 3.415e-05 1.991e-02 2.033e-02 1.562e-03 5.748e-02 5.757e-02 2.718e-02 5.800e+03 #  p p > zp > l+ l-
5.891e+03 -1.583e-01  1.328e-01 0.000e+00  6.524e+01 4.615e-03 4.795e-01 1.904e-01 1.064e-01 1.145e-05 1.983e-02 2.040e-02 1.185e-03 5.909e-02 5.730e-02 2.005e-02 5.800e+03 #  p p > zp > l+ l-
5.871e+03 -1.399e-01  1.532e-01 0.000e+00  8.238e+01 2.829e-03 4.777e-01 1.826e-01 1.169e-01 7.898e-06 1.999e-02 2.055e-02 1.311e-03 5.924e-02 5.738e-02 2.213e-02 5.800e+03 #  p p > zp > l+ l-
5.904e+03 -1.689e-01  1.735e-01 0.000e+00  1.084e+02 3.180e-03 4.778e-01 1.839e-01 1.151e-01 2.241e-05 2.026e-02 2.080e-02 3.388e-03 5.907e-02 5.778e-02 5.736e-02 5.800e+03 #  p p > zp > l+ l-
6.007e+03 -2.360e-01  1.939e-01 0.000e+00  1.473e+02 4.789e-03 4.782e-01 1.896e-01 1.067e-01 6.961e-05 2.107e-02 2.129e-02 6.929e-03 5.853e-02 5.872e-02 1.184e-01 5.800e+03 #  p p > zp > l+ l-
6.227e+03 -3.319e-01  2.137e-01 0.000e+00  2.083e+02 7.367e-03 4.773e-01 1.966e-01 9.600e-02 2.128e-04 2.170e-02 2.188e-02 1.254e-02 5.910e-02 5.932e-02 2.122e-01 5.800e+03 #  p p > zp > l+ l-
6.571e+03 -4.323e-01  2.304e-01 0.000e+00  2.955e+02 1.017e-02 4.748e-01 2.024e-01 8.661e-02 5.211e-04 2.253e-02 2.266e-02 2.399e-02 5.984e-02 6.011e-02 4.009e-01 5.800e+03 #  p p > zp > l+ l-
7.079e+03 -5.331e-01  2.452e-01 0.000e+00  4.319e+02 1.296e-02 4.713e-01 2.068e-01 7.876e-02 9.208e-04 2.375e-02 2.379e-02 3.287e-02 6.088e-02 6.123e-02 5.399e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.586e-01 0.000e+00  1.336e+04 2.823e-02 4.457e-01 2.224e-01 4.719e-02 4.808e-03 1.654e-01 1.440e-01 7.678e-02 1.154e-01 1.209e-01 6.655e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.711e-01 0.000e+00  1.425e+04 2.648e-02 4.486e-01 2.205e-01 5.062e-02 4.672e-03 1.907e-01 1.643e-01 7.958e-02 1.209e-01 1.271e-01 6.581e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.822e-01 0.000e+00  1.507e+04 2.505e-02 4.509e-01 2.189e-01 5.356e-02 4.528e-03 2.176e-01 1.857e-01 8.136e-02 1.263e-01 1.331e-01 6.443e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  2.928e-01 0.000e+00  1.589e+04 2.378e-02 4.528e-01 2.173e-01 5.628e-02 4.348e-03 2.479e-01 2.096e-01 8.287e-02 1.318e-01 1.393e-01 6.287e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.021e-01 0.000e+00  1.662e+04 2.275e-02 4.542e-01 2.160e-01 5.857e-02 4.232e-03 2.786e-01 2.336e-01 8.429e-02 1.370e-01 1.451e-01 6.153e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.099e-01 0.000e+00  1.725e+04 2.192e-02 4.554e-01 2.149e-01 6.047e-02 4.116e-03 3.084e-01 2.567e-01 8.531e-02 1.417e-01 1.504e-01 6.022e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.157e-01 0.000e+00  1.773e+04 2.134e-02 4.561e-01 2.140e-01 6.183e-02 3.990e-03 3.329e-01 2.755e-01 8.594e-02 1.453e-01 1.544e-01 5.916e-01 5.800e+03 #  p p > zp > l+ l-
2.044e+04 -9.500e-01  3.187e-01 0.000e+00  1.798e+04 2.105e-02 4.565e-01 2.136e-01 6.253e-02 3.946e-03 3.465e-01 2.860e-01 8.611e-02 1.472e-01 1.566e-01 5.850e-01 5.800e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.635e-02 0.000e+00  3.604e+03 1.065e-01 2.143e-01 2.049e-01 1.078e-02 6.710e-03 3.430e-02 3.346e-02 1.351e-02 6.872e-02 6.965e-02 1.966e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.917e-02 0.000e+00  3.658e+03 1.049e-01 2.209e-01 2.071e-01 9.331e-03 6.590e-03 3.459e-02 3.372e-02 1.388e-02 6.891e-02 6.986e-02 2.014e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.936e-02 0.000e+00  3.661e+03 1.048e-01 2.213e-01 2.073e-01 9.239e-03 6.599e-03 3.461e-02 3.374e-02 1.394e-02 6.892e-02 6.987e-02 2.023e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.964e-02 0.000e+00  3.667e+03 1.046e-01 2.220e-01 2.075e-01 9.102e-03 6.627e-03 3.464e-02 3.377e-02 1.406e-02 6.894e-02 6.989e-02 2.039e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  4.012e-02 0.000e+00  3.676e+03 1.044e-01 2.231e-01 2.078e-01 8.876e-03 6.678e-03 3.469e-02 3.381e-02 1.427e-02 6.898e-02 6.993e-02 2.069e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  4.200e-02 0.000e+00  3.714e+03 1.033e-01 2.274e-01 2.092e-01 8.005e-03 6.663e-03 3.490e-02 3.400e-02 1.467e-02 6.911e-02 7.007e-02 2.123e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  4.614e-02 0.000e+00  3.799e+03 1.010e-01 2.368e-01 2.122e-01 6.277e-03 6.738e-03 3.537e-02 3.443e-02 1.577e-02 6.942e-02 7.040e-02 2.272e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  5.187e-02 0.000e+00  3.924e+03 9.772e-02 2.494e-01 2.159e-01 4.287e-03 6.684e-03 3.607e-02 3.506e-02 1.701e-02 6.987e-02 7.089e-02 2.435e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  5.940e-02 0.000e+00  4.100e+03 9.350e-02 2.653e-01 2.202e-01 2.344e-03 6.442e-03 3.708e-02 3.597e-02 1.826e-02 7.051e-02 7.158e-02 2.590e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  5.987e-02 0.000e+00  4.111e+03 9.324e-02 2.663e-01 2.205e-01 2.246e-03 6.442e-03 3.715e-02 3.603e-02 1.839e-02 7.055e-02 7.163e-02 2.607e-01 5.900e+03 #  p p > zp > l+ l-
9.568e+03 -7.544e-01  6.410e-02 0.000e+00  3.076e+02 8.185e-02 3.049e-01 2.297e-01 2.007e-04 3.372e-03 2.160e-02 2.179e-02 1.261e-02 5.901e-02 5.923e-02 2.137e-01 5.900e+03 #  p p > zp > l+ l-
8.047e+03 -6.410e-01  7.163e-02 0.000e+00  1.607e+02 6.954e-02 3.438e-01 2.361e-01 2.123e-03 1.733e-03 2.076e-02 2.100e-02 8.507e-03 5.824e-02 5.841e-02 1.461e-01 5.900e+03 #  p p > zp > l+ l-
7.146e+03 -5.239e-01  7.915e-02 0.000e+00  9.818e+01 5.481e-02 3.861e-01 2.392e-01 9.803e-03 9.767e-04 2.034e-02 2.061e-02 6.882e-03 5.785e-02 5.800e-02 1.190e-01 5.900e+03 #  p p > zp > l+ l-
6.627e+03 -4.183e-01  8.950e-02 0.000e+00  7.304e+01 3.830e-02 4.280e-01 2.363e-01 2.603e-02 4.837e-04 2.016e-02 2.044e-02 5.359e-03 5.768e-02 5.782e-02 9.290e-02 5.900e+03 #  p p > zp > l+ l-
6.268e+03 -3.073e-01  1.017e-01 0.000e+00  6.018e+01 2.161e-02 4.623e-01 2.241e-01 5.331e-02 1.778e-04 2.007e-02 2.035e-02 3.802e-03 5.760e-02 5.772e-02 6.601e-02 5.900e+03 #  p p > zp > l+ l-
6.082e+03 -2.199e-01  1.160e-01 0.000e+00  5.913e+01 1.039e-02 4.776e-01 2.066e-01 8.271e-02 2.992e-05 2.007e-02 2.036e-02 1.381e-03 5.760e-02 5.773e-02 2.397e-02 5.900e+03 #  p p > zp > l+ l-
5.996e+03 -1.610e-01  1.351e-01 0.000e+00  6.878e+01 4.614e-03 4.794e-01 1.904e-01 1.064e-01 1.043e-05 2.019e-02 2.046e-02 1.079e-03 5.771e-02 5.785e-02 1.870e-02 5.900e+03 #  p p > zp > l+ l-
5.975e+03 -1.423e-01  1.558e-01 0.000e+00  8.682e+01 2.829e-03 4.777e-01 1.826e-01 1.170e-01 1.115e-05 2.023e-02 2.064e-02 1.857e-03 5.779e-02 5.790e-02 3.214e-02 5.900e+03 #  p p > zp > l+ l-
6.010e+03 -1.718e-01  1.765e-01 0.000e+00  1.143e+02 3.180e-03 4.777e-01 1.838e-01 1.151e-01 2.203e-05 2.069e-02 2.094e-02 3.316e-03 5.818e-02 5.835e-02 5.699e-02 5.900e+03 #  p p > zp > l+ l-
6.119e+03 -2.401e-01  1.972e-01 0.000e+00  1.555e+02 4.788e-03 4.782e-01 1.895e-01 1.068e-01 6.325e-05 2.113e-02 2.135e-02 6.641e-03 5.859e-02 5.878e-02 1.134e-01 5.900e+03 #  p p > zp > l+ l-
6.351e+03 -3.376e-01  2.174e-01 0.000e+00  2.208e+02 7.366e-03 4.772e-01 1.965e-01 9.609e-02 2.054e-04 2.179e-02 2.196e-02 1.304e-02 5.918e-02 5.941e-02 2.203e-01 5.900e+03 #  p p > zp > l+ l-
6.716e+03 -4.397e-01  2.344e-01 0.000e+00  3.151e+02 1.017e-02 4.747e-01 2.022e-01 8.672e-02 5.121e-04 2.267e-02 2.279e-02 2.404e-02 5.996e-02 6.025e-02 4.009e-01 5.900e+03 #  p p > zp > l+ l-
7.259e+03 -5.423e-01  2.494e-01 0.000e+00  4.648e+02 1.296e-02 4.712e-01 2.067e-01 7.889e-02 9.422e-04 2.398e-02 2.401e-02 3.241e-02 6.108e-02 6.144e-02 5.306e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.631e-01 0.000e+00  1.391e+04 2.758e-02 4.468e-01 2.217e-01 4.843e-02 4.498e-03 1.739e-01 1.508e-01 7.291e-02 1.173e-01 1.230e-01 6.216e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.758e-01 0.000e+00  1.485e+04 2.586e-02 4.496e-01 2.198e-01 5.187e-02 4.326e-03 2.015e-01 1.729e-01 7.496e-02 1.231e-01 1.295e-01 6.088e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.870e-01 0.000e+00  1.571e+04 2.446e-02 4.518e-01 2.181e-01 5.481e-02 4.160e-03 2.308e-01 1.962e-01 7.664e-02 1.288e-01 1.358e-01 5.952e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  2.979e-01 0.000e+00  1.657e+04 2.321e-02 4.536e-01 2.166e-01 5.754e-02 4.014e-03 2.641e-01 2.223e-01 7.834e-02 1.346e-01 1.424e-01 5.820e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.073e-01 0.000e+00  1.733e+04 2.219e-02 4.550e-01 2.152e-01 5.983e-02 3.843e-03 2.979e-01 2.486e-01 7.944e-02 1.401e-01 1.486e-01 5.672e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.153e-01 0.000e+00  1.800e+04 2.138e-02 4.561e-01 2.141e-01 6.173e-02 3.730e-03 3.309e-01 2.740e-01 8.023e-02 1.450e-01 1.541e-01 5.534e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.211e-01 0.000e+00  1.850e+04 2.081e-02 4.568e-01 2.133e-01 6.309e-02 3.726e-03 3.581e-01 2.948e-01 8.016e-02 1.488e-01 1.584e-01 5.387e-01 5.900e+03 #  p p > zp > l+ l-
2.079e+04 -9.500e-01  3.242e-01 0.000e+00  1.876e+04 2.052e-02 4.572e-01 2.129e-01 6.378e-02 3.684e-03 3.732e-01 3.064e-01 8.042e-02 1.508e-01 1.608e-01 5.331e-01 5.900e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.697e-02 0.000e+00  3.676e+03 1.061e-01 2.157e-01 2.054e-01 1.045e-02 6.275e-03 3.436e-02 3.351e-02 1.276e-02 6.876e-02 6.969e-02 1.856e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.984e-02 0.000e+00  3.733e+03 1.045e-01 2.224e-01 2.076e-01 9.008e-03 6.173e-03 3.466e-02 3.379e-02 1.311e-02 6.896e-02 6.991e-02 1.901e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.003e-02 0.000e+00  3.737e+03 1.044e-01 2.229e-01 2.078e-01 8.916e-03 6.184e-03 3.468e-02 3.380e-02 1.321e-02 6.897e-02 6.992e-02 1.915e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.032e-02 0.000e+00  3.742e+03 1.042e-01 2.235e-01 2.080e-01 8.780e-03 6.196e-03 3.471e-02 3.383e-02 1.328e-02 6.899e-02 6.994e-02 1.925e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.079e-02 0.000e+00  3.752e+03 1.040e-01 2.246e-01 2.083e-01 8.555e-03 6.235e-03 3.476e-02 3.388e-02 1.348e-02 6.902e-02 6.998e-02 1.953e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.271e-02 0.000e+00  3.791e+03 1.029e-01 2.290e-01 2.098e-01 7.690e-03 6.257e-03 3.498e-02 3.407e-02 1.391e-02 6.916e-02 7.013e-02 2.011e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.692e-02 0.000e+00  3.880e+03 1.005e-01 2.385e-01 2.127e-01 5.978e-03 6.267e-03 3.546e-02 3.451e-02 1.485e-02 6.948e-02 7.047e-02 2.137e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  5.275e-02 0.000e+00  4.011e+03 9.722e-02 2.513e-01 2.165e-01 4.022e-03 6.109e-03 3.619e-02 3.516e-02 1.579e-02 6.994e-02 7.097e-02 2.258e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  6.041e-02 0.000e+00  4.194e+03 9.294e-02 2.673e-01 2.208e-01 2.137e-03 6.036e-03 3.723e-02 3.610e-02 1.738e-02 7.060e-02 7.168e-02 2.462e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  6.088e-02 0.000e+00  4.206e+03 9.268e-02 2.683e-01 2.210e-01 2.044e-03 6.108e-03 3.730e-02 3.616e-02 1.768e-02 7.064e-02 7.173e-02 2.503e-01 6.000e+03 #  p p > zp > l+ l-
1.267e+04 -8.586e-01  6.519e-02 0.000e+00  8.189e+02 8.645e-02 2.899e-01 2.263e-01 5.681e-04 4.456e-03 2.403e-02 2.405e-02 1.493e-02 6.112e-02 6.148e-02 2.443e-01 6.000e+03 #  p p > zp > l+ l-
8.295e+03 -6.518e-01  7.284e-02 0.000e+00  1.754e+02 6.955e-02 3.438e-01 2.361e-01 2.145e-03 1.678e-03 2.084e-02 2.107e-02 8.327e-03 5.832e-02 5.849e-02 1.428e-01 6.000e+03 #  p p > zp > l+ l-
7.322e+03 -5.328e-01  8.049e-02 0.000e+00  1.054e+02 5.481e-02 3.861e-01 2.392e-01 9.843e-03 9.304e-04 2.038e-02 2.065e-02 6.581e-03 5.789e-02 5.804e-02 1.137e-01 6.000e+03 #  p p > zp > l+ l-
6.769e+03 -4.254e-01  9.102e-02 0.000e+00  7.771e+01 3.830e-02 4.280e-01 2.362e-01 2.609e-02 4.437e-04 2.019e-02 2.046e-02 4.950e-03 5.771e-02 5.785e-02 8.577e-02 6.000e+03 #  p p > zp > l+ l-
6.388e+03 -3.125e-01  1.035e-01 0.000e+00  6.366e+01 2.161e-02 4.623e-01 2.240e-01 5.337e-02 1.684e-04 2.009e-02 2.037e-02 3.482e-03 5.762e-02 5.775e-02 6.043e-02 6.000e+03 #  p p > zp > l+ l-
6.192e+03 -2.236e-01  1.180e-01 0.000e+00  6.236e+01 1.039e-02 4.775e-01 2.066e-01 8.276e-02 5.072e-05 2.010e-02 2.038e-02 2.336e-03 5.762e-02 5.775e-02 4.054e-02 6.000e+03 #  p p > zp > l+ l-
6.101e+03 -1.637e-01  1.374e-01 0.000e+00  7.245e+01 4.614e-03 4.794e-01 1.903e-01 1.065e-01 9.653e-06 2.022e-02 2.049e-02 9.992e-04 5.774e-02 5.787e-02 1.731e-02 6.000e+03 #  p p > zp > l+ l-
6.079e+03 -1.447e-01  1.585e-01 0.000e+00  9.143e+01 2.829e-03 4.776e-01 1.825e-01 1.170e-01 1.114e-05 2.043e-02 2.069e-02 1.879e-03 5.793e-02 5.808e-02 3.243e-02 6.000e+03 #  p p > zp > l+ l-
6.115e+03 -1.747e-01  1.795e-01 0.000e+00  1.204e+02 3.180e-03 4.776e-01 1.837e-01 1.152e-01 2.100e-05 2.074e-02 2.098e-02 3.159e-03 5.823e-02 5.839e-02 5.425e-02 6.000e+03 #  p p > zp > l+ l-
6.230e+03 -2.442e-01  2.006e-01 0.000e+00  1.642e+02 4.788e-03 4.781e-01 1.895e-01 1.068e-01 6.091e-05 2.120e-02 2.141e-02 6.089e-03 5.865e-02 5.884e-02 1.038e-01 6.000e+03 #  p p > zp > l+ l-
6.476e+03 -3.433e-01  2.211e-01 0.000e+00  2.339e+02 7.366e-03 4.771e-01 1.964e-01 9.619e-02 1.976e-04 2.189e-02 2.206e-02 1.281e-02 5.927e-02 5.951e-02 2.161e-01 6.000e+03 #  p p > zp > l+ l-
6.863e+03 -4.472e-01  2.383e-01 0.000e+00  3.359e+02 1.017e-02 4.746e-01 2.021e-01 8.684e-02 4.997e-04 2.283e-02 2.293e-02 2.307e-02 6.009e-02 6.039e-02 3.839e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.536e-01 0.000e+00  1.347e+04 2.896e-02 4.445e-01 2.231e-01 4.580e-02 4.310e-03 1.565e-01 1.368e-01 6.625e-02 1.133e-01 1.186e-01 5.847e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.675e-01 0.000e+00  1.448e+04 2.696e-02 4.479e-01 2.210e-01 4.965e-02 4.186e-03 1.830e-01 1.582e-01 6.880e-02 1.193e-01 1.252e-01 5.768e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.804e-01 0.000e+00  1.546e+04 2.527e-02 4.505e-01 2.191e-01 5.310e-02 3.982e-03 2.130e-01 1.821e-01 7.076e-02 1.254e-01 1.321e-01 5.643e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.919e-01 0.000e+00  1.636e+04 2.388e-02 4.526e-01 2.174e-01 5.605e-02 3.826e-03 2.451e-01 2.074e-01 7.260e-02 1.313e-01 1.387e-01 5.528e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.029e-01 0.000e+00  1.726e+04 2.266e-02 4.544e-01 2.159e-01 5.878e-02 3.653e-03 2.816e-01 2.359e-01 7.384e-02 1.375e-01 1.457e-01 5.371e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.125e-01 0.000e+00  1.807e+04 2.166e-02 4.557e-01 2.145e-01 6.107e-02 3.524e-03 3.190e-01 2.648e-01 7.412e-02 1.432e-01 1.521e-01 5.175e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.206e-01 0.000e+00  1.877e+04 2.086e-02 4.567e-01 2.134e-01 6.296e-02 3.488e-03 3.555e-01 2.928e-01 7.527e-02 1.484e-01 1.580e-01 5.071e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.266e-01 0.000e+00  1.929e+04 2.030e-02 4.574e-01 2.125e-01 6.432e-02 3.411e-03 3.856e-01 3.158e-01 7.568e-02 1.525e-01 1.626e-01 4.964e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.297e-01 0.000e+00  1.957e+04 2.002e-02 4.578e-01 2.121e-01 6.502e-02 3.312e-03 4.025e-01 3.286e-01 7.586e-02 1.546e-01 1.651e-01 4.906e-01 6.000e+03 #  p p > zp > l+ l-


==> anc/malaphoric.out.save <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  MXhat
2.219e+04 -9.887e-01  1.848e-02 0.000e+00  1.653e+04 1.166e-01 1.692e-01 1.875e-01 2.362e-02 7.826e-02 2.230e-01 1.900e-01 1.135e-01 1.273e-01 1.342e-01 3.000e+03 #  p p > zp > l+ l-
1.229e+04 -9.631e-01  1.992e-02 0.000e+00  2.713e+03 1.156e-01 1.738e-01 1.894e-01 2.206e-02 1.027e-01 4.006e-02 3.865e-02 1.545e-01 7.233e-02 7.355e-02 3.000e+03 #  p p > zp > l+ l-
9.581e+03 -9.390e-01  1.992e-02 0.000e+00  1.236e+03 1.153e-01 1.750e-01 1.900e-01 2.167e-02 1.003e-01 2.967e-02 2.925e-02 1.522e-01 6.551e-02 6.620e-02 3.000e+03 #  p p > zp > l+ l-
8.019e+03 -9.126e-01  1.992e-02 0.000e+00  6.930e+02 1.150e-01 1.764e-01 1.906e-01 2.122e-02 9.977e-02 2.580e-02 2.570e-02 1.531e-01 6.257e-02 6.304e-02 3.000e+03 #  p p > zp > l+ l-
6.794e+03 -8.775e-01  2.001e-02 0.000e+00  3.964e+02 1.145e-01 1.787e-01 1.915e-01 2.051e-02 8.025e-02 2.354e-02 2.360e-02 1.253e-01 6.070e-02 6.104e-02 3.000e+03 #  p p > zp > l+ l-
5.933e+03 -8.380e-01  2.016e-02 0.000e+00  2.454e+02 1.138e-01 1.815e-01 1.927e-01 1.964e-02 9.342e-02 2.169e-02 2.221e-02 1.491e-01 5.924e-02 5.940e-02 3.000e+03 #  p p > zp > l+ l-
5.516e+03 -8.116e-01  2.016e-02 0.000e+00  1.873e+02 1.134e-01 1.833e-01 1.934e-01 1.910e-02 9.541e-02 2.069e-02 2.131e-02 1.543e-01 5.517e-02 5.547e-02 3.000e+03 #  p p > zp > l+ l-
5.181e+03 -7.851e-01  2.016e-02 0.000e+00  1.471e+02 1.129e-01 1.852e-01 1.942e-01 1.854e-02 1.041e-01 2.074e-02 2.142e-02 1.708e-01 5.318e-02 5.297e-02 3.000e+03 #  p p > zp > l+ l-
4.960e+03 -7.643e-01  2.040e-02 0.000e+00  1.237e+02 1.124e-01 1.875e-01 1.952e-01 1.786e-02 1.221e-01 2.106e-02 2.165e-02 2.038e-01 5.135e-02 5.177e-02 3.000e+03 #  p p > zp > l+ l-
4.657e+03 -7.303e-01  2.049e-02 0.000e+00  9.516e+01 1.116e-01 1.906e-01 1.964e-01 1.697e-02 1.224e-01 2.202e-02 2.209e-02 2.091e-01 5.039e-02 5.145e-02 3.000e+03 #  p p > zp > l+ l-
4.390e+03 -6.932e-01  2.135e-02 0.000e+00  7.354e+01 1.101e-01 1.969e-01 1.989e-01 1.526e-02 1.435e-01 2.376e-02 2.270e-02 2.565e-01 4.931e-02 5.050e-02 3.000e+03 #  p p > zp > l+ l-
4.216e+03 -6.643e-01  2.231e-02 0.000e+00  6.115e+01 1.086e-01 2.031e-01 2.012e-01 1.363e-02 1.720e-01 3.181e-02 2.324e-02 3.215e-01 4.860e-02 5.096e-02 3.000e+03 #  p p > zp > l+ l-
4.048e+03 -6.320e-01  2.346e-02 0.000e+00  5.032e+01 1.067e-01 2.110e-01 2.041e-01 1.172e-02 1.905e-01 3.941e-02 2.381e-02 3.767e-01 4.746e-02 5.163e-02 3.000e+03 #  p p > zp > l+ l-
3.920e+03 -6.036e-01  2.422e-02 0.000e+00  4.265e+01 1.051e-01 2.176e-01 2.065e-01 1.023e-02 2.063e-01 2.515e-02 2.431e-02 4.273e-01 4.914e-02 5.238e-02 3.000e+03 #  p p > zp > l+ l-
3.803e+03 -5.744e-01  2.638e-02 0.000e+00  3.664e+01 1.019e-01 2.300e-01 2.107e-01 7.682e-03 2.151e-01 2.232e-02 2.485e-02 4.854e-01 5.027e-02 5.366e-02 3.000e+03 #  p p > zp > l+ l-
3.711e+03 -5.481e-01  2.925e-02 0.000e+00  3.246e+01 9.788e-02 2.455e-01 2.156e-01 5.020e-03 2.148e-01 2.264e-02 2.533e-02 5.388e-01 5.115e-02 5.476e-02 3.000e+03 #  p p > zp > l+ l-
3.627e+03 -5.219e-01  3.020e-02 0.000e+00  2.836e+01 9.544e-02 2.546e-01 2.183e-01 3.729e-03 2.150e-01 2.312e-02 2.577e-02 5.736e-01 5.212e-02 5.594e-02 3.000e+03 #  p p > zp > l+ l-
3.557e+03 -4.975e-01  3.056e-02 0.000e+00  2.495e+01 9.353e-02 2.615e-01 2.203e-01 2.872e-03 2.129e-01 2.605e-02 2.618e-02 5.953e-01 5.297e-02 5.732e-02 3.000e+03 #  p p > zp > l+ l-
3.467e+03 -4.624e-01  3.044e-02 0.000e+00  2.062e+01 9.117e-02 2.698e-01 2.226e-01 1.989e-03 2.071e-01 3.885e-02 2.674e-02 6.130e-01 5.451e-02 5.938e-02 3.000e+03 #  p p > zp > l+ l-
3.370e+03 -4.185e-01  3.092e-02 0.000e+00  1.640e+01 8.698e-02 2.845e-01 2.264e-01 8.299e-04 1.871e-01 3.258e-02 2.745e-02 6.120e-01 5.625e-02 6.214e-02 3.000e+03 #  p p > zp > l+ l-
3.304e+03 -3.836e-01  3.259e-02 0.000e+00  1.396e+01 8.145e-02 3.033e-01 2.306e-01 9.704e-05 1.627e-01 2.241e-02 2.802e-02 6.060e-01 5.772e-02 6.433e-02 3.000e+03 #  p p > zp > l+ l-
3.256e+03 -3.548e-01  3.451e-02 0.000e+00  1.235e+01 7.564e-02 3.224e-01 2.343e-01 2.798e-04 1.392e-01 2.235e-02 2.835e-02 5.933e-01 5.941e-02 6.546e-02 3.000e+03 #  p p > zp > l+ l-
3.212e+03 -3.259e-01  3.642e-02 0.000e+00  1.098e+01 6.930e-02 3.424e-01 2.374e-01 1.558e-03 1.149e-01 2.237e-02 2.882e-02 5.677e-01 6.097e-02 6.687e-02 3.000e+03 #  p p > zp > l+ l-
3.174e+03 -2.968e-01  3.833e-02 0.000e+00  9.796e+00 6.237e-02 3.633e-01 2.397e-01 4.219e-03 9.213e-02 2.244e-02 2.920e-02 5.365e-01 6.242e-02 6.799e-02 3.000e+03 #  p p > zp > l+ l-
3.138e+03 -2.664e-01  4.025e-02 0.000e+00  8.732e+00 5.472e-02 3.852e-01 2.409e-01 8.712e-03 6.800e-02 2.250e-02 2.949e-02 4.787e-01 6.340e-02 6.887e-02 3.000e+03 #  p p > zp > l+ l-
3.110e+03 -2.394e-01  4.264e-02 0.000e+00  8.058e+00 4.675e-02 4.067e-01 2.406e-01 1.525e-02 4.899e-02 2.258e-02 2.982e-02 4.262e-01 6.418e-02 6.981e-02 3.000e+03 #  p p > zp > l+ l-
3.086e+03 -2.127e-01  4.551e-02 0.000e+00  7.607e+00 3.832e-02 4.278e-01 2.383e-01 2.444e-02 3.292e-02 2.264e-02 3.004e-02 3.676e-01 6.503e-02 7.047e-02 3.000e+03 #  p p > zp > l+ l-
3.066e+03 -1.861e-01  4.838e-02 0.000e+00  7.259e+00 3.017e-02 4.463e-01 2.339e-01 3.593e-02 2.047e-02 2.270e-02 3.027e-02 3.033e-01 6.591e-02 7.115e-02 3.000e+03 #  p p > zp > l+ l-
3.046e+03 -1.563e-01  5.173e-02 0.000e+00  7.011e+00 2.166e-02 4.631e-01 2.263e-01 5.150e-02 1.072e-02 2.277e-02 3.052e-02 2.291e-01 6.682e-02 7.187e-02 3.000e+03 #  p p > zp > l+ l-
3.035e+03 -1.365e-01  5.624e-02 0.000e+00  7.370e+00 1.557e-02 4.728e-01 2.181e-01 6.582e-02 5.995e-03 2.286e-02 3.083e-02 1.820e-01 6.764e-02 7.262e-02 3.000e+03 #  p p > zp > l+ l-
3.023e+03 -1.118e-01  5.898e-02 0.000e+00  7.308e+00 1.043e-02 4.788e-01 2.085e-01 8.106e-02 2.759e-03 2.291e-02 3.096e-02 1.267e-01 6.802e-02 7.301e-02 3.000e+03 #  p p > zp > l+ l-
3.017e+03 -9.542e-02  6.345e-02 0.000e+00  7.871e+00 7.014e-03 4.808e-01 1.998e-01 9.388e-02 1.379e-03 2.294e-02 3.101e-02 9.452e-02 6.802e-02 7.302e-02 3.000e+03 #  p p > zp > l+ l-
3.012e+03 -8.187e-02  6.871e-02 0.000e+00  8.742e+00 4.630e-03 4.807e-01 1.919e-01 1.051e-01 6.858e-04 2.303e-02 3.123e-02 7.120e-02 6.871e-02 7.342e-02 3.000e+03 #  p p > zp > l+ l-
3.010e+03 -7.357e-02  7.397e-02 0.000e+00  9.806e+00 3.325e-03 4.796e-01 1.864e-01 1.125e-01 4.072e-04 2.308e-02 3.133e-02 5.870e-02 6.872e-02 7.343e-02 3.000e+03 #  p p > zp > l+ l-
3.010e+03 -7.236e-02  7.923e-02 0.000e+00  1.111e+01 2.838e-03 4.789e-01 1.840e-01 1.158e-01 3.405e-04 2.314e-02 3.144e-02 5.743e-02 6.873e-02 7.343e-02 3.000e+03 #  p p > zp > l+ l-
3.011e+03 -7.663e-02  8.449e-02 0.000e+00  1.264e+01 2.800e-03 4.788e-01 1.837e-01 1.161e-01 3.761e-04 2.321e-02 3.158e-02 6.426e-02 6.874e-02 7.344e-02 3.000e+03 #  p p > zp > l+ l-
3.014e+03 -8.734e-02  8.975e-02 0.000e+00  1.445e+01 3.191e-03 4.792e-01 1.855e-01 1.136e-01 5.464e-04 2.329e-02 3.174e-02 8.205e-02 6.875e-02 7.345e-02 3.000e+03 #  p p > zp > l+ l-
3.020e+03 -1.027e-01  9.501e-02 0.000e+00  1.655e+01 3.874e-03 4.798e-01 1.884e-01 1.097e-01 8.960e-04 2.333e-02 3.177e-02 1.110e-01 6.809e-02 7.306e-02 3.000e+03 #  p p > zp > l+ l-
3.028e+03 -1.221e-01  1.003e-01 0.000e+00  1.897e+01 4.805e-03 4.802e-01 1.918e-01 1.048e-01 1.528e-03 2.340e-02 3.183e-02 1.526e-01 6.772e-02 7.268e-02 3.000e+03 #  p p > zp > l+ l-
3.040e+03 -1.456e-01  1.055e-01 0.000e+00  2.180e+01 6.008e-03 4.802e-01 1.957e-01 9.916e-02 2.636e-03 2.348e-02 3.192e-02 2.104e-01 6.735e-02 7.231e-02 3.000e+03 #  p p > zp > l+ l-
3.056e+03 -1.717e-01  1.106e-01 0.000e+00  2.496e+01 7.395e-03 4.797e-01 1.996e-01 9.341e-02 4.358e-03 2.355e-02 3.188e-02 2.857e-01 6.651e-02 7.158e-02 3.000e+03 #  p p > zp > l+ l-
3.075e+03 -1.983e-01  1.151e-01 0.000e+00  2.831e+01 8.848e-03 4.788e-01 2.032e-01 8.801e-02 6.730e-03 2.366e-02 3.201e-02 3.676e-01 6.605e-02 7.123e-02 3.000e+03 #  p p > zp > l+ l-
3.096e+03 -2.236e-01  1.192e-01 0.000e+00  3.172e+01 1.021e-02 4.777e-01 2.061e-01 8.338e-02 9.671e-03 2.373e-02 3.183e-02 4.492e-01 6.477e-02 7.021e-02 3.000e+03 #  p p > zp > l+ l-
3.120e+03 -2.494e-01  1.230e-01 0.000e+00  3.542e+01 1.162e-02 4.762e-01 2.089e-01 7.899e-02 1.321e-02 2.384e-02 3.181e-02 5.410e-01 6.394e-02 6.956e-02 3.000e+03 #  p p > zp > l+ l-
3.149e+03 -2.757e-01  1.268e-01 0.000e+00  3.958e+01 1.302e-02 4.746e-01 2.113e-01 7.496e-02 1.730e-02 2.391e-02 3.167e-02 6.314e-01 6.348e-02 6.864e-02 3.000e+03 #  p p > zp > l+ l-
3.181e+03 -3.024e-01  1.304e-01 0.000e+00  4.412e+01 1.443e-02 4.728e-01 2.135e-01 7.114e-02 2.214e-02 2.401e-02 3.154e-02 7.253e-01 6.220e-02 6.777e-02 3.000e+03 #  p p > zp > l+ l-
3.216e+03 -3.285e-01  1.338e-01 0.000e+00  4.898e+01 1.579e-02 4.708e-01 2.155e-01 6.768e-02 2.652e-02 2.428e-02 3.129e-02 7.926e-01 6.092e-02 6.662e-02 3.000e+03 #  p p > zp > l+ l-
3.256e+03 -3.551e-01  1.371e-01 0.000e+00  5.449e+01 1.715e-02 4.688e-01 2.172e-01 6.445e-02 3.223e-02 2.467e-02 3.107e-02 8.807e-01 5.963e-02 6.548e-02 3.000e+03 #  p p > zp > l+ l-
3.299e+03 -3.808e-01  1.402e-01 0.000e+00  6.038e+01 1.843e-02 4.668e-01 2.188e-01 6.155e-02 3.656e-02 2.511e-02 3.087e-02 9.255e-01 5.804e-02 6.435e-02 3.000e+03 #  p p > zp > l+ l-
3.347e+03 -4.069e-01  1.431e-01 0.000e+00  6.690e+01 1.974e-02 4.646e-01 2.202e-01 5.872e-02 4.175e-02 2.933e-02 3.056e-02 9.825e-01 5.689e-02 6.282e-02 3.000e+03 #  p p > zp > l+ l-
3.399e+03 -4.325e-01  1.460e-01 0.000e+00  7.417e+01 2.097e-02 4.625e-01 2.215e-01 5.619e-02 4.701e-02 4.046e-02 3.028e-02 1.036e+00 5.606e-02 6.137e-02 3.000e+03 #  p p > zp > l+ l-
3.463e+03 -4.606e-01  1.488e-01 0.000e+00  8.301e+01 2.233e-02 4.601e-01 2.228e-01 5.352e-02 5.214e-02 4.098e-02 2.995e-02 1.072e+00 5.507e-02 5.985e-02 3.000e+03 #  p p > zp > l+ l-
3.530e+03 -4.875e-01  1.515e-01 0.000e+00  9.266e+01 2.362e-02 4.577e-01 2.239e-01 5.110e-02 5.629e-02 3.353e-02 2.953e-02 1.099e+00 5.377e-02 5.826e-02 3.000e+03 #  p p > zp > l+ l-
3.608e+03 -5.156e-01  1.538e-01 0.000e+00  1.040e+02 2.499e-02 4.551e-01 2.251e-01 4.862e-02 6.072e-02 2.772e-02 2.907e-02 1.105e+00 5.297e-02 5.670e-02 3.000e+03 #  p p > zp > l+ l-
3.695e+03 -5.435e-01  1.562e-01 0.000e+00  1.171e+02 2.631e-02 4.526e-01 2.261e-01 4.635e-02 6.376e-02 2.729e-02 2.855e-02 1.104e+00 5.173e-02 5.535e-02 3.000e+03 #  p p > zp > l+ l-
3.797e+03 -5.727e-01  1.584e-01 0.000e+00  1.330e+02 2.771e-02 4.498e-01 2.270e-01 4.401e-02 6.689e-02 2.744e-02 2.795e-02 1.085e+00 5.033e-02 5.417e-02 3.000e+03 #  p p > zp > l+ l-
3.912e+03 -6.018e-01  1.603e-01 0.000e+00  1.516e+02 2.914e-02 4.469e-01 2.280e-01 4.175e-02 6.988e-02 2.891e-02 2.746e-02 1.066e+00 4.966e-02 5.310e-02 3.000e+03 #  p p > zp > l+ l-
4.050e+03 -6.325e-01  1.620e-01 0.000e+00  1.751e+02 3.067e-02 4.438e-01 2.289e-01 3.940e-02 6.867e-02 4.090e-02 2.685e-02 1.014e+00 4.801e-02 5.234e-02 3.000e+03 #  p p > zp > l+ l-
4.222e+03 -6.655e-01  1.633e-01 0.000e+00  2.061e+02 3.239e-02 4.402e-01 2.298e-01 3.686e-02 7.032e-02 3.528e-02 2.613e-02 9.417e-01 4.912e-02 5.180e-02 3.000e+03 #  p p > zp > l+ l-
4.374e+03 -6.908e-01  1.641e-01 0.000e+00  2.355e+02 3.372e-02 4.373e-01 2.305e-01 3.498e-02 6.952e-02 2.939e-02 2.537e-02 8.931e-01 4.990e-02 5.158e-02 3.000e+03 #  p p > zp > l+ l-
4.576e+03 -7.198e-01  1.648e-01 0.000e+00  2.774e+02 3.528e-02 4.339e-01 2.312e-01 3.286e-02 7.093e-02 2.665e-02 2.464e-02 8.775e-01 5.161e-02 5.336e-02 3.000e+03 #  p p > zp > l+ l-
4.867e+03 -7.547e-01  1.656e-01 0.000e+00  3.450e+02 3.712e-02 4.298e-01 2.320e-01 3.046e-02 7.442e-02 2.415e-02 2.408e-02 8.688e-01 5.312e-02 5.417e-02 3.000e+03 #  p p > zp > l+ l-
3.503e+04 -9.952e-01  2.058e-02 0.000e+00   nan 1.156e-01 1.739e-01 1.894e-01 2.203e-02  nan 6.434e+00 4.298e+00  nan 3.853e-01 4.360e-01 3.100e+03 #  p p > zp > l+ l-
1.416e+04 -9.703e-01  2.058e-02 0.000e+00  3.944e+03 1.153e-01 1.751e-01 1.900e-01 2.164e-02 9.168e-02 4.840e-02 4.605e-02 1.392e-01 7.697e-02 7.858e-02 3.100e+03 #  p p > zp > l+ l-
1.024e+04 -9.430e-01  2.058e-02 0.000e+00  1.426e+03 1.150e-01 1.765e-01 1.906e-01 2.119e-02 8.926e-02 3.068e-02 3.017e-02 1.370e-01 6.624e-02 6.698e-02 3.100e+03 #  p p > zp > l+ l-
8.026e+03 -9.067e-01  2.068e-02 0.000e+00  6.465e+02 1.145e-01 1.787e-01 1.915e-01 2.049e-02 8.230e-02 2.531e-02 2.524e-02 1.285e-01 6.218e-02 6.262e-02 3.100e+03 #  p p > zp > l+ l-
6.720e+03 -8.660e-01  2.083e-02 0.000e+00  3.532e+02 1.138e-01 1.816e-01 1.927e-01 1.961e-02 7.774e-02 2.310e-02 2.318e-02 1.240e-01 6.033e-02 6.064e-02 3.100e+03 #  p p > zp > l+ l-
6.141e+03 -8.386e-01  2.083e-02 0.000e+00  2.562e+02 1.134e-01 1.834e-01 1.934e-01 1.907e-02 7.640e-02 2.229e-02 2.243e-02 1.236e-01 5.962e-02 5.989e-02 3.100e+03 #  p p > zp > l+ l-
5.696e+03 -8.113e-01  2.083e-02 0.000e+00  1.938e+02 1.129e-01 1.853e-01 1.942e-01 1.851e-02 8.156e-02 2.065e-02 2.134e-02 1.338e-01 5.613e-02 5.718e-02 3.100e+03 #  p p > zp > l+ l-
5.410e+03 -7.898e-01  2.108e-02 0.000e+00  1.592e+02 1.124e-01 1.876e-01 1.952e-01 1.783e-02 8.625e-02 2.049e-02 2.121e-02 1.440e-01 5.429e-02 5.447e-02 3.100e+03 #  p p > zp > l+ l-
5.029e+03 -7.547e-01  2.118e-02 0.000e+00  1.189e+02 1.116e-01 1.907e-01 1.964e-01 1.695e-02 1.003e-01 2.089e-02 2.147e-02 1.713e-01 5.127e-02 5.202e-02 3.100e+03 #  p p > zp > l+ l-
4.701e+03 -7.163e-01  2.207e-02 0.000e+00  8.970e+01 1.102e-01 1.969e-01 1.988e-01 1.524e-02 9.252e-02 2.173e-02 2.192e-02 1.654e-01 5.033e-02 5.145e-02 3.100e+03 #  p p > zp > l+ l-
4.492e+03 -6.865e-01  2.305e-02 0.000e+00  7.349e+01 1.087e-01 2.032e-01 2.012e-01 1.361e-02 1.130e-01 2.278e-02 2.234e-02 2.114e-01 4.948e-02 5.051e-02 3.100e+03 #  p p > zp > l+ l-
4.293e+03 -6.531e-01  2.424e-02 0.000e+00  5.965e+01 1.067e-01 2.110e-01 2.041e-01 1.170e-02 1.405e-01 2.518e-02 2.290e-02 2.778e-01 4.920e-02 5.067e-02 3.100e+03 #  p p > zp > l+ l-
4.142e+03 -6.237e-01  2.503e-02 0.000e+00  5.007e+01 1.051e-01 2.176e-01 2.065e-01 1.021e-02 1.460e-01 3.878e-02 2.339e-02 3.024e-01 4.733e-02 5.119e-02 3.100e+03 #  p p > zp > l+ l-
4.007e+03 -5.935e-01  2.726e-02 0.000e+00  4.263e+01 1.019e-01 2.301e-01 2.107e-01 7.661e-03 1.585e-01 3.928e-02 2.383e-02 3.579e-01 4.763e-02 5.180e-02 3.100e+03 #  p p > zp > l+ l-
3.900e+03 -5.664e-01  3.022e-02 0.000e+00  3.751e+01 9.791e-02 2.456e-01 2.156e-01 5.002e-03 1.618e-01 2.246e-02 2.428e-02 4.059e-01 4.943e-02 5.253e-02 3.100e+03 #  p p > zp > l+ l-
3.804e+03 -5.393e-01  3.121e-02 0.000e+00  3.258e+01 9.546e-02 2.546e-01 2.183e-01 3.714e-03 1.651e-01 2.212e-02 2.473e-02 4.405e-01 5.027e-02 5.364e-02 3.100e+03 #  p p > zp > l+ l-
3.724e+03 -5.141e-01  3.158e-02 0.000e+00  2.852e+01 9.355e-02 2.616e-01 2.203e-01 2.859e-03 1.654e-01 2.241e-02 2.513e-02 4.625e-01 5.103e-02 5.461e-02 3.100e+03 #  p p > zp > l+ l-
3.622e+03 -4.778e-01  3.146e-02 0.000e+00  2.342e+01 9.119e-02 2.699e-01 2.226e-01 1.979e-03 1.631e-01 2.299e-02 2.566e-02 4.827e-01 5.224e-02 5.610e-02 3.100e+03 #  p p > zp > l+ l-
3.512e+03 -4.324e-01  3.195e-02 0.000e+00  1.852e+01 8.700e-02 2.845e-01 2.264e-01 8.245e-04 1.512e-01 3.418e-02 2.631e-02 4.944e-01 5.355e-02 5.841e-02 3.100e+03 #  p p > zp > l+ l-
3.438e+03 -3.964e-01  3.368e-02 0.000e+00  1.569e+01 8.146e-02 3.034e-01 2.306e-01 9.828e-05 1.334e-01 3.918e-02 2.677e-02 4.966e-01 5.513e-02 6.013e-02 3.100e+03 #  p p > zp > l+ l-
3.384e+03 -3.666e-01  3.566e-02 0.000e+00  1.384e+01 7.566e-02 3.224e-01 2.343e-01 2.885e-04 1.149e-01 3.522e-02 2.722e-02 4.898e-01 5.607e-02 6.183e-02 3.100e+03 #  p p > zp > l+ l-
3.336e+03 -3.368e-01  3.763e-02 0.000e+00  1.227e+01 6.930e-02 3.424e-01 2.374e-01 1.575e-03 9.572e-02 2.424e-02 2.752e-02 4.730e-01 5.685e-02 6.307e-02 3.100e+03 #  p p > zp > l+ l-
3.293e+03 -3.067e-01  3.961e-02 0.000e+00  1.092e+01 6.237e-02 3.634e-01 2.396e-01 4.245e-03 7.634e-02 2.223e-02 2.795e-02 4.447e-01 5.797e-02 6.462e-02 3.100e+03 #  p p > zp > l+ l-
3.253e+03 -2.753e-01  4.159e-02 0.000e+00  9.715e+00 5.472e-02 3.853e-01 2.409e-01 8.747e-03 5.725e-02 2.224e-02 2.829e-02 4.031e-01 5.984e-02 6.574e-02 3.100e+03 #  p p > zp > l+ l-
3.222e+03 -2.473e-01  4.406e-02 0.000e+00  8.950e+00 4.675e-02 4.068e-01 2.405e-01 1.529e-02 4.137e-02 2.226e-02 2.857e-02 3.600e-01 6.076e-02 6.658e-02 3.100e+03 #  p p > zp > l+ l-
3.196e+03 -2.198e-01  4.703e-02 0.000e+00  8.436e+00 3.831e-02 4.279e-01 2.382e-01 2.450e-02 2.793e-02 2.228e-02 2.876e-02 3.123e-01 6.129e-02 6.715e-02 3.100e+03 #  p p > zp > l+ l-
3.173e+03 -1.923e-01  4.999e-02 0.000e+00  8.041e+00 3.017e-02 4.463e-01 2.338e-01 3.599e-02 1.762e-02 2.236e-02 2.908e-02 2.607e-01 6.241e-02 6.799e-02 3.100e+03 #  p p > zp > l+ l-
3.151e+03 -1.615e-01  5.345e-02 0.000e+00  7.757e+00 2.166e-02 4.631e-01 2.262e-01 5.156e-02 9.140e-03 2.242e-02 2.930e-02 1.954e-01 6.335e-02 6.857e-02 3.100e+03 #  p p > zp > l+ l-
3.139e+03 -1.411e-01  5.811e-02 0.000e+00  8.150e+00 1.557e-02 4.728e-01 2.180e-01 6.589e-02 5.121e-03 2.248e-02 2.945e-02 1.555e-01 6.339e-02 6.887e-02 3.100e+03 #  p p > zp > l+ l-
3.126e+03 -1.155e-01  6.095e-02 0.000e+00  8.075e+00 1.043e-02 4.787e-01 2.084e-01 8.112e-02 2.364e-03 2.251e-02 2.957e-02 1.086e-01 6.353e-02 6.917e-02 3.100e+03 #  p p > zp > l+ l-
3.119e+03 -9.860e-02  6.556e-02 0.000e+00  8.694e+00 7.013e-03 4.808e-01 1.998e-01 9.394e-02 1.182e-03 2.257e-02 2.974e-02 8.092e-02 6.378e-02 6.949e-02 3.100e+03 #  p p > zp > l+ l-
3.114e+03 -8.460e-02  7.100e-02 0.000e+00  9.653e+00 4.630e-03 4.806e-01 1.918e-01 1.051e-01 5.877e-04 2.266e-02 2.994e-02 6.165e-02 6.419e-02 6.981e-02 3.100e+03 #  p p > zp > l+ l-
3.111e+03 -7.602e-02  7.643e-02 0.000e+00  1.083e+01 3.325e-03 4.796e-01 1.863e-01 1.126e-01 3.516e-04 2.271e-02 3.003e-02 5.073e-02 6.420e-02 6.982e-02 3.100e+03 #  p p > zp > l+ l-
3.111e+03 -7.478e-02  8.187e-02 0.000e+00  1.227e+01 2.838e-03 4.789e-01 1.839e-01 1.158e-01 2.944e-04 2.278e-02 3.014e-02 4.959e-02 6.421e-02 6.982e-02 3.100e+03 #  p p > zp > l+ l-
3.112e+03 -7.918e-02  8.731e-02 0.000e+00  1.396e+01 2.800e-03 4.787e-01 1.836e-01 1.161e-01 3.250e-04 2.286e-02 3.027e-02 5.557e-02 6.422e-02 6.982e-02 3.100e+03 #  p p > zp > l+ l-
3.116e+03 -9.025e-02  9.274e-02 0.000e+00  1.596e+01 3.190e-03 4.792e-01 1.854e-01 1.137e-01 4.730e-04 2.291e-02 3.029e-02 7.094e-02 6.382e-02 6.951e-02 3.100e+03 #  p p > zp > l+ l-
3.122e+03 -1.062e-01  9.818e-02 0.000e+00  1.828e+01 3.873e-03 4.797e-01 1.883e-01 1.097e-01 7.753e-04 2.302e-02 3.046e-02 9.605e-02 6.384e-02 6.952e-02 3.100e+03 #  p p > zp > l+ l-
3.131e+03 -1.262e-01  1.036e-01 0.000e+00  2.097e+01 4.805e-03 4.801e-01 1.918e-01 1.048e-01 1.323e-03 2.311e-02 3.053e-02 1.322e-01 6.361e-02 6.921e-02 3.100e+03 #  p p > zp > l+ l-
3.144e+03 -1.504e-01  1.091e-01 0.000e+00  2.411e+01 6.007e-03 4.801e-01 1.956e-01 9.924e-02 2.282e-03 2.322e-02 3.063e-02 1.823e-01 6.347e-02 6.891e-02 3.100e+03 #  p p > zp > l+ l-
3.162e+03 -1.774e-01  1.142e-01 0.000e+00  2.763e+01 7.394e-03 4.796e-01 1.995e-01 9.350e-02 3.773e-03 2.330e-02 3.061e-02 2.447e-01 6.294e-02 6.832e-02 3.100e+03 #  p p > zp > l+ l-
3.183e+03 -2.050e-01  1.189e-01 0.000e+00  3.138e+01 8.846e-03 4.787e-01 2.031e-01 8.811e-02 5.807e-03 2.340e-02 3.061e-02 3.145e-01 6.213e-02 6.775e-02 3.100e+03 #  p p > zp > l+ l-
3.206e+03 -2.310e-01  1.231e-01 0.000e+00  3.520e+01 1.021e-02 4.776e-01 2.060e-01 8.350e-02 8.121e-03 2.355e-02 3.046e-02 3.818e-01 6.108e-02 6.689e-02 3.100e+03 #  p p > zp > l+ l-
3.233e+03 -2.577e-01  1.271e-01 0.000e+00  3.938e+01 1.162e-02 4.761e-01 2.087e-01 7.912e-02 1.120e-02 2.379e-02 3.047e-02 4.595e-01 6.057e-02 6.633e-02 3.100e+03 #  p p > zp > l+ l-
3.265e+03 -2.849e-01  1.310e-01 0.000e+00  4.407e+01 1.301e-02 4.745e-01 2.111e-01 7.509e-02 1.456e-02 2.406e-02 3.037e-02 5.312e-01 5.957e-02 6.548e-02 3.100e+03 #  p p > zp > l+ l-
3.300e+03 -3.125e-01  1.348e-01 0.000e+00  4.922e+01 1.443e-02 4.727e-01 2.133e-01 7.128e-02 1.844e-02 2.443e-02 3.016e-02 6.039e-01 5.796e-02 6.434e-02 3.100e+03 #  p p > zp > l+ l-
3.340e+03 -3.394e-01  1.382e-01 0.000e+00  5.477e+01 1.579e-02 4.707e-01 2.153e-01 6.784e-02 2.221e-02 2.664e-02 2.997e-02 6.631e-01 5.713e-02 6.311e-02 3.100e+03 #  p p > zp > l+ l-
3.384e+03 -3.669e-01  1.417e-01 0.000e+00  6.109e+01 1.714e-02 4.687e-01 2.171e-01 6.461e-02 2.639e-02 3.707e-02 2.980e-02 7.203e-01 5.634e-02 6.192e-02 3.100e+03 #  p p > zp > l+ l-
3.433e+03 -3.935e-01  1.449e-01 0.000e+00  6.788e+01 1.843e-02 4.667e-01 2.186e-01 6.172e-02 3.047e-02 4.079e-02 2.953e-02 7.706e-01 5.557e-02 6.054e-02 3.100e+03 #  p p > zp > l+ l-
3.486e+03 -4.204e-01  1.479e-01 0.000e+00  7.543e+01 1.973e-02 4.645e-01 2.200e-01 5.890e-02 3.458e-02 3.954e-02 2.918e-02 8.143e-01 5.438e-02 5.911e-02 3.100e+03 #  p p > zp > l+ l-
3.545e+03 -4.469e-01  1.508e-01 0.000e+00  8.392e+01 2.097e-02 4.624e-01 2.213e-01 5.637e-02 3.836e-02 3.025e-02 2.887e-02 8.502e-01 5.340e-02 5.779e-02 3.100e+03 #  p p > zp > l+ l-
3.617e+03 -4.759e-01  1.538e-01 0.000e+00  9.433e+01 2.233e-02 4.599e-01 2.226e-01 5.371e-02 4.245e-02 2.693e-02 2.854e-02 8.732e-01 5.271e-02 5.647e-02 3.100e+03 #  p p > zp > l+ l-
3.693e+03 -5.037e-01  1.565e-01 0.000e+00  1.058e+02 2.361e-02 4.576e-01 2.237e-01 5.130e-02 4.560e-02 2.667e-02 2.821e-02 8.796e-01 5.189e-02 5.542e-02 3.100e+03 #  p p > zp > l+ l-
3.783e+03 -5.328e-01  1.590e-01 0.000e+00  1.194e+02 2.499e-02 4.550e-01 2.248e-01 4.882e-02 4.900e-02 2.676e-02 2.769e-02 8.924e-01 5.064e-02 5.436e-02 3.100e+03 #  p p > zp > l+ l-
3.882e+03 -5.616e-01  1.614e-01 0.000e+00  1.353e+02 2.630e-02 4.524e-01 2.258e-01 4.656e-02 5.202e-02 2.709e-02 2.724e-02 8.891e-01 5.004e-02 5.328e-02 3.100e+03 #  p p > zp > l+ l-
4.000e+03 -5.917e-01  1.637e-01 0.000e+00  1.547e+02 2.771e-02 4.497e-01 2.268e-01 4.423e-02 5.326e-02 4.079e-02 2.672e-02 8.581e-01 4.827e-02 5.251e-02 3.100e+03 #  p p > zp > l+ l-
4.134e+03 -6.219e-01  1.656e-01 0.000e+00  1.780e+02 2.913e-02 4.468e-01 2.277e-01 4.196e-02 5.441e-02 4.025e-02 2.630e-02 8.225e-01 4.793e-02 5.197e-02 3.100e+03 #  p p > zp > l+ l-
4.295e+03 -6.535e-01  1.674e-01 0.000e+00  2.077e+02 3.066e-02 4.437e-01 2.286e-01 3.962e-02 5.456e-02 2.997e-02 2.547e-02 7.875e-01 4.979e-02 5.154e-02 3.100e+03 #  p p > zp > l+ l-
4.500e+03 -6.877e-01  1.687e-01 0.000e+00  2.480e+02 3.239e-02 4.400e-01 2.295e-01 3.708e-02 5.797e-02 2.727e-02 2.468e-02 7.949e-01 5.062e-02 5.191e-02 3.100e+03 #  p p > zp > l+ l-
4.682e+03 -7.138e-01  1.696e-01 0.000e+00  2.869e+02 3.371e-02 4.372e-01 2.302e-01 3.521e-02 5.313e-02 2.548e-02 2.424e-02 6.837e-01 5.144e-02 5.361e-02 3.100e+03 #  p p > zp > l+ l-
4.929e+03 -7.438e-01  1.703e-01 0.000e+00  3.442e+02 3.527e-02 4.338e-01 2.309e-01 3.308e-02 5.047e-02 2.369e-02 2.382e-02 6.261e-01 5.309e-02 5.334e-02 3.100e+03 #  p p > zp > l+ l-
5.293e+03 -7.798e-01  1.712e-01 0.000e+00  4.402e+02 3.712e-02 4.298e-01 2.317e-01 3.069e-02 5.452e-02 2.283e-02 2.351e-02 6.266e-01 5.610e-02 5.620e-02 3.100e+03 #  p p > zp > l+ l-
1.544e+04 -9.734e-01  2.125e-02 0.000e+00  4.835e+03 1.150e-01 1.765e-01 1.906e-01 2.117e-02 7.595e-02 5.422e-02 5.117e-02 1.166e-01 7.990e-02 8.177e-02 3.200e+03 #  p p > zp > l+ l-
9.976e+03 -9.360e-01  2.135e-02 0.000e+00  1.228e+03 1.145e-01 1.788e-01 1.915e-01 2.046e-02 7.686e-02 2.910e-02 2.873e-02 1.200e-01 6.510e-02 6.575e-02 3.200e+03 #  p p > zp > l+ l-
7.777e+03 -8.939e-01  2.150e-02 0.000e+00  5.420e+02 1.138e-01 1.816e-01 1.927e-01 1.958e-02 7.119e-02 2.443e-02 2.442e-02 1.136e-01 6.145e-02 6.184e-02 3.200e+03 #  p p > zp > l+ l-
6.930e+03 -8.657e-01  2.150e-02 0.000e+00  3.646e+02 1.134e-01 1.834e-01 1.934e-01 1.905e-02 6.692e-02 2.310e-02 2.319e-02 1.082e-01 6.033e-02 6.064e-02 3.200e+03 #  p p > zp > l+ l-
6.318e+03 -8.375e-01  2.150e-02 0.000e+00  2.621e+02 1.130e-01 1.853e-01 1.942e-01 1.849e-02 6.637e-02 2.227e-02 2.242e-02 1.089e-01 5.961e-02 5.987e-02 3.200e+03 #  p p > zp > l+ l-
5.940e+03 -8.153e-01  2.176e-02 0.000e+00  2.089e+02 1.124e-01 1.876e-01 1.952e-01 1.781e-02 6.483e-02 2.135e-02 2.185e-02 1.082e-01 5.886e-02 5.906e-02 3.200e+03 #  p p > zp > l+ l-
5.454e+03 -7.790e-01  2.186e-02 0.000e+00  1.504e+02 1.117e-01 1.907e-01 1.964e-01 1.692e-02 7.223e-02 2.038e-02 2.110e-02 1.234e-01 5.435e-02 5.465e-02 3.200e+03 #  p p > zp > l+ l-
5.047e+03 -7.394e-01  2.278e-02 0.000e+00  1.102e+02 1.102e-01 1.970e-01 1.988e-01 1.521e-02 8.317e-02 2.075e-02 2.136e-02 1.487e-01 5.134e-02 5.203e-02 3.200e+03 #  p p > zp > l+ l-
4.794e+03 -7.086e-01  2.380e-02 0.000e+00  8.874e+01 1.087e-01 2.032e-01 2.012e-01 1.358e-02 7.462e-02 2.125e-02 2.170e-02 1.397e-01 5.045e-02 5.161e-02 3.200e+03 #  p p > zp > l+ l-
4.557e+03 -6.741e-01  2.502e-02 0.000e+00  7.091e+01 1.068e-01 2.111e-01 2.041e-01 1.167e-02 9.043e-02 2.215e-02 2.209e-02 1.788e-01 4.964e-02 5.097e-02 3.200e+03 #  p p > zp > l+ l-
4.380e+03 -6.439e-01  2.584e-02 0.000e+00  5.885e+01 1.051e-01 2.177e-01 2.064e-01 1.019e-02 1.120e-01 2.344e-02 2.252e-02 2.320e-01 4.925e-02 5.042e-02 3.200e+03 #  p p > zp > l+ l-
4.223e+03 -6.127e-01  2.813e-02 0.000e+00  4.963e+01 1.020e-01 2.302e-01 2.107e-01 7.640e-03 1.167e-01 3.155e-02 2.302e-02 2.633e-01 4.856e-02 5.089e-02 3.200e+03 #  p p > zp > l+ l-
4.099e+03 -5.847e-01  3.120e-02 0.000e+00  4.334e+01 9.793e-02 2.457e-01 2.156e-01 4.984e-03 1.207e-01 3.918e-02 2.343e-02 3.026e-01 4.710e-02 5.133e-02 3.200e+03 #  p p > zp > l+ l-
3.989e+03 -5.567e-01  3.222e-02 0.000e+00  3.740e+01 9.549e-02 2.547e-01 2.183e-01 3.699e-03 1.252e-01 3.905e-02 2.380e-02 3.340e-01 4.792e-02 5.190e-02 3.200e+03 #  p p > zp > l+ l-
3.898e+03 -5.307e-01  3.260e-02 0.000e+00  3.256e+01 9.357e-02 2.616e-01 2.203e-01 2.846e-03 1.279e-01 2.224e-02 2.415e-02 3.576e-01 4.941e-02 5.250e-02 3.200e+03 #  p p > zp > l+ l-
3.782e+03 -4.932e-01  3.247e-02 0.000e+00  2.657e+01 9.121e-02 2.700e-01 2.226e-01 1.969e-03 1.283e-01 2.191e-02 2.467e-02 3.796e-01 5.062e-02 5.387e-02 3.200e+03 #  p p > zp > l+ l-
3.658e+03 -4.464e-01  3.298e-02 0.000e+00  2.086e+01 8.702e-02 2.846e-01 2.263e-01 8.193e-04 1.208e-01 2.235e-02 2.528e-02 3.951e-01 5.192e-02 5.537e-02 3.200e+03 #  p p > zp > l+ l-
3.575e+03 -4.092e-01  3.477e-02 0.000e+00  1.759e+01 8.148e-02 3.034e-01 2.306e-01 9.969e-05 1.085e-01 2.408e-02 2.572e-02 4.039e-01 5.264e-02 5.687e-02 3.200e+03 #  p p > zp > l+ l-
3.514e+03 -3.784e-01  3.681e-02 0.000e+00  1.547e+01 7.567e-02 3.225e-01 2.342e-01 2.973e-04 9.461e-02 3.406e-02 2.617e-02 4.032e-01 5.353e-02 5.840e-02 3.200e+03 #  p p > zp > l+ l-
3.461e+03 -3.476e-01  3.885e-02 0.000e+00  1.368e+01 6.931e-02 3.425e-01 2.373e-01 1.592e-03 7.944e-02 3.882e-02 2.650e-02 3.924e-01 5.465e-02 5.961e-02 3.200e+03 #  p p > zp > l+ l-
3.413e+03 -3.165e-01  4.089e-02 0.000e+00  1.214e+01 6.238e-02 3.634e-01 2.396e-01 4.271e-03 6.365e-02 3.890e-02 2.686e-02 3.708e-01 5.557e-02 6.093e-02 3.200e+03 #  p p > zp > l+ l-
3.369e+03 -2.842e-01  4.293e-02 0.000e+00  1.078e+01 5.473e-02 3.853e-01 2.408e-01 8.783e-03 4.818e-02 3.234e-02 2.716e-02 3.392e-01 5.622e-02 6.213e-02 3.200e+03 #  p p > zp > l+ l-
3.335e+03 -2.553e-01  4.548e-02 0.000e+00  9.911e+00 4.675e-02 4.068e-01 2.405e-01 1.533e-02 3.504e-02 2.289e-02 2.749e-02 3.048e-01 5.707e-02 6.338e-02 3.200e+03 #  p p > zp > l+ l-
3.305e+03 -2.269e-01  4.854e-02 0.000e+00  9.329e+00 3.831e-02 4.279e-01 2.382e-01 2.455e-02 2.371e-02 2.223e-02 2.765e-02 2.648e-01 5.744e-02 6.402e-02 3.200e+03 #  p p > zp > l+ l-
3.280e+03 -1.985e-01  5.160e-02 0.000e+00  8.880e+00 3.017e-02 4.463e-01 2.337e-01 3.605e-02 1.486e-02 2.213e-02 2.793e-02 2.199e-01 5.822e-02 6.490e-02 3.200e+03 #  p p > zp > l+ l-
3.256e+03 -1.667e-01  5.518e-02 0.000e+00  8.557e+00 2.166e-02 4.630e-01 2.261e-01 5.162e-02 7.820e-03 2.215e-02 2.812e-02 1.672e-01 5.939e-02 6.546e-02 3.200e+03 #  p p > zp > l+ l-
3.242e+03 -1.456e-01  5.999e-02 0.000e+00  8.984e+00 1.557e-02 4.727e-01 2.179e-01 6.595e-02 4.382e-03 2.222e-02 2.835e-02 1.331e-01 6.014e-02 6.602e-02 3.200e+03 #  p p > zp > l+ l-
3.228e+03 -1.192e-01  6.291e-02 0.000e+00  8.895e+00 1.043e-02 4.787e-01 2.084e-01 8.118e-02 2.024e-03 2.223e-02 2.846e-02 9.276e-02 6.044e-02 6.630e-02 3.200e+03 #  p p > zp > l+ l-
3.221e+03 -1.018e-01  6.768e-02 0.000e+00  9.573e+00 7.012e-03 4.807e-01 1.997e-01 9.399e-02 1.011e-03 2.229e-02 2.861e-02 6.928e-02 6.076e-02 6.658e-02 3.200e+03 #  p p > zp > l+ l-
3.215e+03 -8.733e-02  7.329e-02 0.000e+00  1.063e+01 4.629e-03 4.806e-01 1.918e-01 1.052e-01 5.027e-04 2.234e-02 2.868e-02 5.219e-02 6.076e-02 6.658e-02 3.200e+03 #  p p > zp > l+ l-
3.212e+03 -7.847e-02  7.890e-02 0.000e+00  1.192e+01 3.324e-03 4.795e-01 1.863e-01 1.126e-01 2.983e-04 2.242e-02 2.888e-02 4.305e-02 6.098e-02 6.687e-02 3.200e+03 #  p p > zp > l+ l-
3.212e+03 -7.719e-02  8.451e-02 0.000e+00  1.350e+01 2.837e-03 4.788e-01 1.839e-01 1.158e-01 2.499e-04 2.249e-02 2.898e-02 4.209e-02 6.099e-02 6.687e-02 3.200e+03 #  p p > zp > l+ l-
3.213e+03 -8.173e-02  9.012e-02 0.000e+00  1.536e+01 2.799e-03 4.787e-01 1.836e-01 1.162e-01 2.760e-04 2.258e-02 2.911e-02 4.711e-02 6.099e-02 6.687e-02 3.200e+03 #  p p > zp > l+ l-
3.217e+03 -9.316e-02  9.574e-02 0.000e+00  1.757e+01 3.190e-03 4.791e-01 1.854e-01 1.137e-01 4.016e-04 2.268e-02 2.914e-02 6.037e-02 6.079e-02 6.659e-02 3.200e+03 #  p p > zp > l+ l-
3.224e+03 -1.096e-01  1.013e-01 0.000e+00  2.013e+01 3.873e-03 4.797e-01 1.882e-01 1.098e-01 6.597e-04 2.280e-02 2.930e-02 8.161e-02 6.080e-02 6.659e-02 3.200e+03 #  p p > zp > l+ l-
3.234e+03 -1.302e-01  1.070e-01 0.000e+00  2.310e+01 4.804e-03 4.800e-01 1.917e-01 1.049e-01 1.124e-03 2.295e-02 2.938e-02 1.123e-01 6.050e-02 6.631e-02 3.200e+03 #  p p > zp > l+ l-
3.248e+03 -1.553e-01  1.126e-01 0.000e+00  2.659e+01 6.006e-03 4.800e-01 1.956e-01 9.932e-02 1.947e-03 2.313e-02 2.936e-02 1.554e-01 5.992e-02 6.575e-02 3.200e+03 #  p p > zp > l+ l-
3.268e+03 -1.831e-01  1.179e-01 0.000e+00  3.051e+01 7.393e-03 4.796e-01 1.994e-01 9.359e-02 3.215e-03 2.331e-02 2.937e-02 2.093e-01 5.899e-02 6.519e-02 3.200e+03 #  p p > zp > l+ l-
3.291e+03 -2.116e-01  1.228e-01 0.000e+00  3.468e+01 8.845e-03 4.787e-01 2.029e-01 8.821e-02 4.961e-03 2.355e-02 2.938e-02 2.682e-01 5.813e-02 6.463e-02 3.200e+03 #  p p > zp > l+ l-
3.317e+03 -2.385e-01  1.271e-01 0.000e+00  3.896e+01 1.021e-02 4.775e-01 2.059e-01 8.361e-02 7.001e-03 2.401e-02 2.928e-02 3.273e-01 5.743e-02 6.373e-02 3.200e+03 #  p p > zp > l+ l-
3.347e+03 -2.661e-01  1.312e-01 0.000e+00  4.365e+01 1.162e-02 4.760e-01 2.086e-01 7.924e-02 9.472e-03 2.801e-02 2.919e-02 3.879e-01 5.674e-02 6.279e-02 3.200e+03 #  p p > zp > l+ l-
3.382e+03 -2.941e-01  1.353e-01 0.000e+00  4.894e+01 1.301e-02 4.744e-01 2.110e-01 7.523e-02 1.223e-02 3.659e-02 2.912e-02 4.459e-01 5.627e-02 6.189e-02 3.200e+03 #  p p > zp > l+ l-
3.422e+03 -3.225e-01  1.391e-01 0.000e+00  5.477e+01 1.442e-02 4.726e-01 2.132e-01 7.143e-02 1.546e-02 4.033e-02 2.896e-02 5.059e-01 5.568e-02 6.077e-02 3.200e+03 #  p p > zp > l+ l-
3.465e+03 -3.504e-01  1.427e-01 0.000e+00  6.109e+01 1.579e-02 4.706e-01 2.151e-01 6.799e-02 1.846e-02 4.011e-02 2.870e-02 5.503e-01 5.478e-02 5.953e-02 3.200e+03 #  p p > zp > l+ l-
3.515e+03 -3.788e-01  1.462e-01 0.000e+00  6.832e+01 1.714e-02 4.686e-01 2.169e-01 6.477e-02 2.191e-02 3.429e-02 2.849e-02 5.997e-01 5.374e-02 5.838e-02 3.200e+03 #  p p > zp > l+ l-
3.569e+03 -4.062e-01  1.496e-01 0.000e+00  7.613e+01 1.842e-02 4.665e-01 2.184e-01 6.188e-02 2.510e-02 2.796e-02 2.829e-02 6.385e-01 5.314e-02 5.734e-02 3.200e+03 #  p p > zp > l+ l-
3.629e+03 -4.340e-01  1.526e-01 0.000e+00  8.488e+01 1.973e-02 4.644e-01 2.198e-01 5.907e-02 2.852e-02 2.622e-02 2.803e-02 6.712e-01 5.250e-02 5.623e-02 3.200e+03 #  p p > zp > l+ l-
3.695e+03 -4.613e-01  1.557e-01 0.000e+00  9.478e+01 2.097e-02 4.622e-01 2.211e-01 5.655e-02 3.153e-02 2.597e-02 2.768e-02 6.947e-01 5.162e-02 5.523e-02 3.200e+03 #  p p > zp > l+ l-
3.776e+03 -4.913e-01  1.587e-01 0.000e+00  1.070e+02 2.232e-02 4.598e-01 2.224e-01 5.389e-02 3.456e-02 2.606e-02 2.728e-02 7.154e-01 5.064e-02 5.429e-02 3.200e+03 #  p p > zp > l+ l-
3.863e+03 -5.200e-01  1.616e-01 0.000e+00  1.206e+02 2.361e-02 4.575e-01 2.235e-01 5.149e-02 3.724e-02 2.633e-02 2.697e-02 7.220e-01 5.015e-02 5.341e-02 3.200e+03 #  p p > zp > l+ l-
3.965e+03 -5.500e-01  1.641e-01 0.000e+00  1.369e+02 2.498e-02 4.549e-01 2.246e-01 4.902e-02 3.919e-02 3.895e-02 2.658e-02 7.134e-01 4.887e-02 5.267e-02 3.200e+03 #  p p > zp > l+ l-
4.079e+03 -5.797e-01  1.667e-01 0.000e+00  1.562e+02 2.630e-02 4.523e-01 2.256e-01 4.677e-02 4.117e-02 4.051e-02 2.616e-02 7.059e-01 4.774e-02 5.207e-02 3.200e+03 #  p p > zp > l+ l-
4.214e+03 -6.108e-01  1.689e-01 0.000e+00  1.801e+02 2.770e-02 4.495e-01 2.265e-01 4.444e-02 4.230e-02 3.593e-02 2.567e-02 7.090e-01 4.890e-02 5.168e-02 3.200e+03 #  p p > zp > l+ l-
4.370e+03 -6.419e-01  1.710e-01 0.000e+00  2.091e+02 2.913e-02 4.467e-01 2.274e-01 4.218e-02 4.305e-02 2.845e-02 2.494e-02 6.631e-01 4.980e-02 5.141e-02 3.200e+03 #  p p > zp > l+ l-
4.560e+03 -6.746e-01  1.728e-01 0.000e+00  2.471e+02 3.066e-02 4.435e-01 2.283e-01 3.984e-02 4.442e-02 2.623e-02 2.434e-02 6.746e-01 5.113e-02 5.274e-02 3.200e+03 #  p p > zp > l+ l-
4.804e+03 -7.099e-01  1.742e-01 0.000e+00  2.998e+02 3.238e-02 4.399e-01 2.293e-01 3.731e-02 4.186e-02 2.414e-02 2.389e-02 5.705e-01 5.197e-02 5.392e-02 3.200e+03 #  p p > zp > l+ l-
5.024e+03 -7.368e-01  1.751e-01 0.000e+00  3.521e+02 3.371e-02 4.371e-01 2.299e-01 3.543e-02 4.158e-02 2.329e-02 2.357e-02 5.398e-01 5.267e-02 5.380e-02 3.200e+03 #  p p > zp > l+ l-
5.328e+03 -7.678e-01  1.758e-01 0.000e+00  4.315e+02 3.527e-02 4.337e-01 2.306e-01 3.331e-02 4.509e-02 2.265e-02 2.337e-02 4.652e-01 5.650e-02 5.641e-02 3.200e+03 #  p p > zp > l+ l-
5.788e+03 -8.050e-01  1.767e-01 0.000e+00  5.711e+02 3.711e-02 4.296e-01 2.314e-01 3.092e-02 5.075e-02 2.395e-02 2.487e-02 5.869e-01 6.119e-02 6.167e-02 3.200e+03 #  p p > zp > l+ l-
1.393e+04 -9.652e-01  2.202e-02 0.000e+00  3.306e+03 1.145e-01 1.788e-01 1.915e-01 2.043e-02 7.206e-02 4.230e-02 4.065e-02 1.126e-01 7.363e-02 7.496e-02 3.300e+03 #  p p > zp > l+ l-
9.322e+03 -9.218e-01  2.217e-02 0.000e+00  9.240e+02 1.139e-01 1.817e-01 1.927e-01 1.956e-02 6.609e-02 2.690e-02 2.671e-02 1.054e-01 6.343e-02 6.397e-02 3.300e+03 #  p p > zp > l+ l-
7.977e+03 -8.927e-01  2.217e-02 0.000e+00  5.508e+02 1.134e-01 1.835e-01 1.934e-01 1.902e-02 6.184e-02 2.438e-02 2.437e-02 1.000e-01 6.141e-02 6.180e-02 3.300e+03 #  p p > zp > l+ l-
7.094e+03 -8.637e-01  2.217e-02 0.000e+00  3.677e+02 1.130e-01 1.854e-01 1.942e-01 1.846e-02 5.790e-02 2.304e-02 2.313e-02 9.500e-02 6.028e-02 6.059e-02 3.300e+03 #  p p > zp > l+ l-
6.579e+03 -8.407e-01  2.244e-02 0.000e+00  2.814e+02 1.124e-01 1.877e-01 1.952e-01 1.778e-02 5.576e-02 2.237e-02 2.251e-02 9.308e-02 5.969e-02 5.996e-02 3.300e+03 #  p p > zp > l+ l-
5.945e+03 -8.034e-01  2.254e-02 0.000e+00  1.932e+02 1.117e-01 1.908e-01 1.964e-01 1.690e-02 5.491e-02 2.119e-02 2.169e-02 9.381e-02 5.871e-02 5.889e-02 3.300e+03 #  p p > zp > l+ l-
5.436e+03 -7.625e-01  2.349e-02 0.000e+00  1.366e+02 1.102e-01 1.970e-01 1.988e-01 1.519e-02 6.318e-02 2.027e-02 2.102e-02 1.129e-01 5.414e-02 5.446e-02 3.300e+03 #  p p > zp > l+ l-
5.127e+03 -7.308e-01  2.454e-02 0.000e+00  1.078e+02 1.087e-01 2.033e-01 2.012e-01 1.356e-02 6.406e-02 2.056e-02 2.120e-02 1.198e-01 5.214e-02 5.238e-02 3.300e+03 #  p p > zp > l+ l-
4.843e+03 -6.952e-01  2.580e-02 0.000e+00  8.460e+01 1.068e-01 2.111e-01 2.041e-01 1.165e-02 6.017e-02 2.102e-02 2.155e-02 1.190e-01 5.075e-02 5.166e-02 3.300e+03 #  p p > zp > l+ l-
4.635e+03 -6.640e-01  2.665e-02 0.000e+00  6.933e+01 1.051e-01 2.177e-01 2.064e-01 1.016e-02 7.445e-02 2.170e-02 2.188e-02 1.542e-01 5.003e-02 5.114e-02 3.300e+03 #  p p > zp > l+ l-
4.451e+03 -6.318e-01  2.901e-02 0.000e+00  5.783e+01 1.020e-01 2.302e-01 2.107e-01 7.619e-03 8.167e-02 2.266e-02 2.226e-02 1.844e-01 4.926e-02 5.038e-02 3.300e+03 #  p p > zp > l+ l-
4.309e+03 -6.029e-01  3.217e-02 0.000e+00  5.009e+01 9.795e-02 2.457e-01 2.155e-01 4.966e-03 9.214e-02 2.437e-02 2.266e-02 2.311e-01 4.913e-02 5.051e-02 3.300e+03 #  p p > zp > l+ l-
4.183e+03 -5.741e-01  3.322e-02 0.000e+00  4.291e+01 9.551e-02 2.548e-01 2.182e-01 3.684e-03 9.672e-02 3.673e-02 2.307e-02 2.581e-01 4.791e-02 5.099e-02 3.300e+03 #  p p > zp > l+ l-
4.079e+03 -5.473e-01  3.362e-02 0.000e+00  3.715e+01 9.359e-02 2.617e-01 2.202e-01 2.833e-03 9.788e-02 3.920e-02 2.338e-02 2.737e-01 4.709e-02 5.139e-02 3.300e+03 #  p p > zp > l+ l-
3.947e+03 -5.086e-01  3.349e-02 0.000e+00  3.010e+01 9.123e-02 2.700e-01 2.225e-01 1.959e-03 9.962e-02 3.420e-02 2.382e-02 2.949e-01 4.871e-02 5.212e-02 3.300e+03 #  p p > zp > l+ l-
3.808e+03 -4.603e-01  3.401e-02 0.000e+00  2.346e+01 8.703e-02 2.846e-01 2.263e-01 8.141e-04 9.644e-02 2.162e-02 2.440e-02 3.154e-01 5.019e-02 5.347e-02 3.300e+03 #  p p > zp > l+ l-
3.715e+03 -4.220e-01  3.585e-02 0.000e+00  1.969e+01 8.149e-02 3.035e-01 2.306e-01 1.013e-04 8.719e-02 2.201e-02 2.490e-02 3.247e-01 5.110e-02 5.469e-02 3.300e+03 #  p p > zp > l+ l-
3.647e+03 -3.902e-01  3.796e-02 0.000e+00  1.726e+01 7.568e-02 3.225e-01 2.342e-01 3.063e-04 7.704e-02 2.232e-02 2.521e-02 3.283e-01 5.187e-02 5.552e-02 3.300e+03 #  p p > zp > l+ l-
3.588e+03 -3.585e-01  4.006e-02 0.000e+00  1.521e+01 6.932e-02 3.426e-01 2.373e-01 1.609e-03 6.548e-02 2.333e-02 2.556e-02 3.236e-01 5.250e-02 5.666e-02 3.300e+03 #  p p > zp > l+ l-
3.534e+03 -3.264e-01  4.217e-02 0.000e+00  1.347e+01 6.238e-02 3.634e-01 2.395e-01 4.297e-03 5.308e-02 2.966e-02 2.593e-02 3.092e-01 5.321e-02 5.793e-02 3.300e+03 #  p p > zp > l+ l-
3.486e+03 -2.930e-01  4.427e-02 0.000e+00  1.192e+01 5.473e-02 3.853e-01 2.407e-01 8.818e-03 4.043e-02 3.739e-02 2.618e-02 2.846e-01 5.393e-02 5.886e-02 3.300e+03 #  p p > zp > l+ l-
3.448e+03 -2.633e-01  4.690e-02 0.000e+00  1.095e+01 4.675e-02 4.068e-01 2.404e-01 1.538e-02 2.953e-02 3.899e-02 2.646e-02 2.569e-01 5.489e-02 5.986e-02 3.300e+03 #  p p > zp > l+ l-
3.416e+03 -2.340e-01  5.006e-02 0.000e+00  1.029e+01 3.831e-02 4.279e-01 2.381e-01 2.460e-02 2.008e-02 3.898e-02 2.668e-02 2.242e-01 5.543e-02 6.065e-02 3.300e+03 #  p p > zp > l+ l-
3.388e+03 -2.047e-01  5.322e-02 0.000e+00  9.780e+00 3.017e-02 4.463e-01 2.337e-01 3.611e-02 1.263e-02 3.716e-02 2.692e-02 1.869e-01 5.589e-02 6.152e-02 3.300e+03 #  p p > zp > l+ l-
3.361e+03 -1.719e-01  5.690e-02 0.000e+00  9.412e+00 2.166e-02 4.630e-01 2.260e-01 5.168e-02 6.676e-03 2.918e-02 2.718e-02 1.427e-01 5.637e-02 6.244e-02 3.300e+03 #  p p > zp > l+ l-
3.347e+03 -1.502e-01  6.186e-02 0.000e+00  9.875e+00 1.557e-02 4.727e-01 2.179e-01 6.601e-02 3.754e-03 2.620e-02 2.730e-02 1.140e-01 5.651e-02 6.275e-02 3.300e+03 #  p p > zp > l+ l-
3.331e+03 -1.230e-01  6.488e-02 0.000e+00  9.771e+00 1.042e-02 4.787e-01 2.083e-01 8.123e-02 1.736e-03 2.288e-02 2.748e-02 7.971e-02 5.707e-02 6.338e-02 3.300e+03 #  p p > zp > l+ l-
3.323e+03 -1.050e-01  6.979e-02 0.000e+00  1.051e+01 7.011e-03 4.807e-01 1.997e-01 9.404e-02 8.693e-04 2.240e-02 2.762e-02 5.959e-02 5.724e-02 6.371e-02 3.300e+03 #  p p > zp > l+ l-
3.317e+03 -9.006e-02  7.558e-02 0.000e+00  1.166e+01 4.628e-03 4.805e-01 1.917e-01 1.052e-01 4.319e-04 2.246e-02 2.769e-02 4.491e-02 5.724e-02 6.371e-02 3.300e+03 #  p p > zp > l+ l-
3.313e+03 -8.092e-02  8.137e-02 0.000e+00  1.308e+01 3.324e-03 4.795e-01 1.862e-01 1.127e-01 2.564e-04 2.243e-02 2.787e-02 3.704e-02 5.746e-02 6.402e-02 3.300e+03 #  p p > zp > l+ l-
3.313e+03 -7.960e-02  8.715e-02 0.000e+00  1.482e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 2.141e-04 2.252e-02 2.797e-02 3.614e-02 5.747e-02 6.402e-02 3.300e+03 #  p p > zp > l+ l-
3.315e+03 -8.429e-02  9.294e-02 0.000e+00  1.686e+01 2.799e-03 4.787e-01 1.835e-01 1.162e-01 2.366e-04 2.264e-02 2.809e-02 4.047e-02 5.749e-02 6.402e-02 3.300e+03 #  p p > zp > l+ l-
3.319e+03 -9.607e-02  9.873e-02 0.000e+00  1.929e+01 3.189e-03 4.791e-01 1.853e-01 1.138e-01 3.448e-04 2.288e-02 2.812e-02 5.172e-02 5.730e-02 6.371e-02 3.300e+03 #  p p > zp > l+ l-
3.326e+03 -1.130e-01  1.045e-01 0.000e+00  2.211e+01 3.872e-03 4.796e-01 1.882e-01 1.098e-01 5.651e-04 2.357e-02 2.818e-02 6.996e-02 5.715e-02 6.339e-02 3.300e+03 #  p p > zp > l+ l-
3.337e+03 -1.343e-01  1.103e-01 0.000e+00  2.539e+01 4.803e-03 4.800e-01 1.916e-01 1.050e-01 9.660e-04 2.496e-02 2.826e-02 9.651e-02 5.693e-02 6.308e-02 3.300e+03 #  p p > zp > l+ l-
3.353e+03 -1.601e-01  1.161e-01 0.000e+00  2.924e+01 6.005e-03 4.800e-01 1.955e-01 9.940e-02 1.664e-03 2.722e-02 2.836e-02 1.332e-01 5.664e-02 6.277e-02 3.300e+03 #  p p > zp > l+ l-
3.374e+03 -1.888e-01  1.216e-01 0.000e+00  3.358e+01 7.391e-03 4.795e-01 1.993e-01 9.368e-02 2.751e-03 3.334e-02 2.838e-02 1.786e-01 5.635e-02 6.217e-02 3.300e+03 #  p p > zp > l+ l-
3.400e+03 -2.182e-01  1.266e-01 0.000e+00  3.822e+01 8.843e-03 4.786e-01 2.028e-01 8.832e-02 4.216e-03 3.929e-02 2.831e-02 2.290e-01 5.586e-02 6.129e-02 3.300e+03 #  p p > zp > l+ l-
3.429e+03 -2.459e-01  1.311e-01 0.000e+00  4.300e+01 1.021e-02 4.774e-01 2.057e-01 8.372e-02 5.913e-03 4.002e-02 2.823e-02 2.761e-01 5.542e-02 6.047e-02 3.300e+03 #  p p > zp > l+ l-
3.462e+03 -2.744e-01  1.353e-01 0.000e+00  4.825e+01 1.162e-02 4.759e-01 2.084e-01 7.936e-02 7.967e-03 3.989e-02 2.817e-02 3.264e-01 5.486e-02 5.973e-02 3.300e+03 #  p p > zp > l+ l-
3.500e+03 -3.033e-01  1.395e-01 0.000e+00  5.420e+01 1.301e-02 4.743e-01 2.108e-01 7.536e-02 1.035e-02 3.740e-02 2.803e-02 3.774e-01 5.401e-02 5.879e-02 3.300e+03 #  p p > zp > l+ l-
3.544e+03 -3.326e-01  1.434e-01 0.000e+00  6.080e+01 1.442e-02 4.724e-01 2.130e-01 7.157e-02 1.298e-02 3.027e-02 2.792e-02 4.245e-01 5.340e-02 5.791e-02 3.300e+03 #  p p > zp > l+ l-
3.593e+03 -3.613e-01  1.471e-01 0.000e+00  6.797e+01 1.578e-02 4.705e-01 2.149e-01 6.814e-02 1.548e-02 2.618e-02 2.772e-02 4.612e-01 5.287e-02 5.691e-02 3.300e+03 #  p p > zp > l+ l-
3.648e+03 -3.906e-01  1.508e-01 0.000e+00  7.623e+01 1.714e-02 4.685e-01 2.167e-01 6.493e-02 1.822e-02 2.545e-02 2.747e-02 4.956e-01 5.226e-02 5.583e-02 3.300e+03 #  p p > zp > l+ l-
3.708e+03 -4.189e-01  1.542e-01 0.000e+00  8.520e+01 1.842e-02 4.664e-01 2.182e-01 6.205e-02 2.096e-02 2.541e-02 2.722e-02 5.298e-01 5.138e-02 5.505e-02 3.300e+03 #  p p > zp > l+ l-
3.776e+03 -4.475e-01  1.574e-01 0.000e+00  9.533e+01 1.973e-02 4.643e-01 2.196e-01 5.925e-02 2.362e-02 2.542e-02 2.688e-02 5.599e-01 5.064e-02 5.423e-02 3.300e+03 #  p p > zp > l+ l-
3.850e+03 -4.758e-01  1.605e-01 0.000e+00  1.069e+02 2.096e-02 4.621e-01 2.209e-01 5.673e-02 2.593e-02 2.564e-02 2.663e-02 5.703e-01 5.016e-02 5.344e-02 3.300e+03 #  p p > zp > l+ l-
3.941e+03 -5.066e-01  1.637e-01 0.000e+00  1.212e+02 2.232e-02 4.597e-01 2.221e-01 5.408e-02 2.812e-02 3.417e-02 2.631e-02 5.786e-01 4.919e-02 5.270e-02 3.300e+03 #  p p > zp > l+ l-
4.039e+03 -5.362e-01  1.666e-01 0.000e+00  1.374e+02 2.360e-02 4.573e-01 2.232e-01 5.169e-02 2.982e-02 4.048e-02 2.596e-02 5.773e-01 4.789e-02 5.218e-02 3.300e+03 #  p p > zp > l+ l-
4.155e+03 -5.672e-01  1.692e-01 0.000e+00  1.569e+02 2.498e-02 4.547e-01 2.243e-01 4.923e-02 3.240e-02 3.952e-02 2.565e-02 5.867e-01 4.792e-02 5.176e-02 3.300e+03 #  p p > zp > l+ l-
4.285e+03 -5.979e-01  1.719e-01 0.000e+00  1.803e+02 2.629e-02 4.522e-01 2.253e-01 4.698e-02 3.463e-02 2.923e-02 2.504e-02 5.919e-01 4.965e-02 5.142e-02 3.300e+03 #  p p > zp > l+ l-
4.442e+03 -6.299e-01  1.742e-01 0.000e+00  2.098e+02 2.770e-02 4.494e-01 2.263e-01 4.465e-02 3.405e-02 2.709e-02 2.447e-02 5.524e-01 5.011e-02 5.145e-02 3.300e+03 #  p p > zp > l+ l-
4.623e+03 -6.620e-01  1.763e-01 0.000e+00  2.463e+02 2.912e-02 4.466e-01 2.272e-01 4.240e-02 3.939e-02 2.532e-02 2.403e-02 6.013e-01 5.132e-02 5.306e-02 3.300e+03 #  p p > zp > l+ l-
4.847e+03 -6.957e-01  1.782e-01 0.000e+00  2.950e+02 3.065e-02 4.434e-01 2.281e-01 4.006e-02 3.452e-02 2.364e-02 2.363e-02 5.035e-01 5.249e-02 5.381e-02 3.300e+03 #  p p > zp > l+ l-
5.139e+03 -7.321e-01  1.796e-01 0.000e+00  3.646e+02 3.238e-02 4.398e-01 2.290e-01 3.753e-02 3.559e-02 2.276e-02 2.326e-02 4.850e-01 5.429e-02 5.453e-02 3.300e+03 #  p p > zp > l+ l-
5.408e+03 -7.598e-01  1.805e-01 0.000e+00  4.360e+02 3.370e-02 4.370e-01 2.296e-01 3.566e-02 3.694e-02 2.253e-02 2.326e-02 4.865e-01 5.727e-02 5.703e-02 3.300e+03 #  p p > zp > l+ l-
5.785e+03 -7.918e-01  1.813e-01 0.000e+00  5.485e+02 3.526e-02 4.336e-01 2.304e-01 3.354e-02 4.174e-02 2.375e-02 2.465e-02 5.212e-01 6.102e-02 6.145e-02 3.300e+03 #  p p > zp > l+ l-
6.378e+03 -8.302e-01  1.822e-01 0.000e+00  7.580e+02 3.711e-02 4.295e-01 2.311e-01 3.116e-02 4.770e-02 2.870e-02 2.836e-02 5.523e-01 6.480e-02 6.543e-02 3.300e+03 #  p p > zp > l+ l-
3.591e+04 -9.945e-01  2.268e-02 0.000e+00   nan 1.146e-01 1.789e-01 1.915e-01 2.041e-02  nan 3.216e+00 2.259e+00  nan 3.066e-01 3.419e-01 3.400e+03 #  p p > zp > l+ l-
1.196e+04 -9.498e-01  2.285e-02 0.000e+00  1.929e+03 1.139e-01 1.817e-01 1.927e-01 1.953e-02 6.347e-02 3.298e-02 3.226e-02 1.002e-01 6.784e-02 6.870e-02 3.400e+03 #  p p > zp > l+ l-
9.483e+03 -9.198e-01  2.285e-02 0.000e+00  9.161e+02 1.135e-01 1.835e-01 1.934e-01 1.900e-02 5.886e-02 2.668e-02 2.650e-02 9.520e-02 6.326e-02 6.378e-02 3.400e+03 #  p p > zp > l+ l-
8.111e+03 -8.898e-01  2.285e-02 0.000e+00  5.445e+02 1.130e-01 1.854e-01 1.942e-01 1.844e-02 5.365e-02 2.423e-02 2.423e-02 8.802e-02 6.128e-02 6.166e-02 3.400e+03 #  p p > zp > l+ l-
7.377e+03 -8.662e-01  2.312e-02 0.000e+00  3.932e+02 1.125e-01 1.877e-01 1.951e-01 1.776e-02 5.078e-02 2.315e-02 2.324e-02 8.477e-02 6.037e-02 6.069e-02 3.400e+03 #  p p > zp > l+ l-
6.526e+03 -8.277e-01  2.323e-02 0.000e+00  2.535e+02 1.117e-01 1.908e-01 1.964e-01 1.688e-02 4.348e-02 2.208e-02 2.224e-02 7.427e-02 5.944e-02 5.969e-02 3.400e+03 #  p p > zp > l+ l-
5.878e+03 -7.856e-01  2.420e-02 0.000e+00  1.715e+02 1.102e-01 1.971e-01 1.988e-01 1.516e-02 4.890e-02 2.075e-02 2.138e-02 8.741e-02 5.962e-02 5.833e-02 3.400e+03 #  p p > zp > l+ l-
5.498e+03 -7.529e-01  2.529e-02 0.000e+00  1.320e+02 1.087e-01 2.033e-01 2.012e-01 1.354e-02 5.202e-02 2.033e-02 2.094e-02 9.726e-02 5.431e-02 5.482e-02 3.400e+03 #  p p > zp > l+ l-
5.156e+03 -7.163e-01  2.659e-02 0.000e+00  1.014e+02 1.068e-01 2.112e-01 2.041e-01 1.163e-02 5.697e-02 2.045e-02 2.110e-02 1.126e-01 5.263e-02 5.248e-02 3.400e+03 #  p p > zp > l+ l-
4.910e+03 -6.841e-01  2.745e-02 0.000e+00  8.190e+01 1.052e-01 2.178e-01 2.064e-01 1.014e-02 4.884e-02 2.081e-02 2.138e-02 1.011e-01 5.086e-02 5.139e-02 3.400e+03 #  p p > zp > l+ l-
4.695e+03 -6.509e-01  2.989e-02 0.000e+00  6.749e+01 1.020e-01 2.303e-01 2.106e-01 7.599e-03 5.757e-02 2.137e-02 2.168e-02 1.300e-01 5.022e-02 5.121e-02 3.400e+03 #  p p > zp > l+ l-
4.530e+03 -6.212e-01  3.315e-02 0.000e+00  5.792e+01 9.798e-02 2.458e-01 2.155e-01 4.949e-03 6.308e-02 2.206e-02 2.202e-02 1.582e-01 4.939e-02 5.054e-02 3.400e+03 #  p p > zp > l+ l-
4.386e+03 -5.914e-01  3.423e-02 0.000e+00  4.924e+01 9.553e-02 2.548e-01 2.182e-01 3.669e-03 7.314e-02 2.306e-02 2.234e-02 1.951e-01 4.923e-02 5.035e-02 3.400e+03 #  p p > zp > l+ l-
4.267e+03 -5.639e-01  3.464e-02 0.000e+00  4.236e+01 9.361e-02 2.618e-01 2.202e-01 2.821e-03 7.476e-02 2.542e-02 2.268e-02 2.090e-01 4.908e-02 5.067e-02 3.400e+03 #  p p > zp > l+ l-
4.118e+03 -5.240e-01  3.450e-02 0.000e+00  3.406e+01 9.125e-02 2.701e-01 2.225e-01 1.949e-03 7.712e-02 3.893e-02 2.314e-02 2.283e-01 4.712e-02 5.118e-02 3.400e+03 #  p p > zp > l+ l-
3.962e+03 -4.743e-01  3.504e-02 0.000e+00  2.634e+01 8.705e-02 2.847e-01 2.263e-01 8.092e-04 7.607e-02 3.664e-02 2.368e-02 2.488e-01 4.848e-02 5.204e-02 3.400e+03 #  p p > zp > l+ l-
3.858e+03 -4.348e-01  3.694e-02 0.000e+00  2.199e+01 8.151e-02 3.035e-01 2.305e-01 1.030e-04 7.018e-02 2.143e-02 2.408e-02 2.614e-01 4.999e-02 5.287e-02 3.400e+03 #  p p > zp > l+ l-
3.783e+03 -4.021e-01  3.911e-02 0.000e+00  1.921e+01 7.569e-02 3.226e-01 2.342e-01 3.155e-04 6.284e-02 2.157e-02 2.445e-02 2.678e-01 5.062e-02 5.383e-02 3.400e+03 #  p p > zp > l+ l-
3.717e+03 -3.694e-01  4.128e-02 0.000e+00  1.688e+01 6.933e-02 3.426e-01 2.372e-01 1.627e-03 5.356e-02 2.185e-02 2.474e-02 2.647e-01 5.099e-02 5.455e-02 3.400e+03 #  p p > zp > l+ l-
3.658e+03 -3.363e-01  4.345e-02 0.000e+00  1.490e+01 6.239e-02 3.635e-01 2.395e-01 4.324e-03 4.383e-02 2.206e-02 2.506e-02 2.553e-01 5.188e-02 5.534e-02 3.400e+03 #  p p > zp > l+ l-
3.604e+03 -3.019e-01  4.561e-02 0.000e+00  1.316e+01 5.473e-02 3.854e-01 2.407e-01 8.854e-03 3.376e-02 2.288e-02 2.540e-02 2.377e-01 5.241e-02 5.645e-02 3.400e+03 #  p p > zp > l+ l-
3.563e+03 -2.713e-01  4.832e-02 0.000e+00  1.206e+01 4.676e-02 4.068e-01 2.403e-01 1.542e-02 2.481e-02 2.539e-02 2.565e-02 2.158e-01 5.288e-02 5.726e-02 3.400e+03 #  p p > zp > l+ l-
3.527e+03 -2.411e-01  5.158e-02 0.000e+00  1.132e+01 3.831e-02 4.279e-01 2.380e-01 2.466e-02 1.700e-02 2.957e-02 2.584e-02 1.898e-01 5.319e-02 5.792e-02 3.400e+03 #  p p > zp > l+ l-
3.496e+03 -2.109e-01  5.483e-02 0.000e+00  1.074e+01 3.017e-02 4.463e-01 2.336e-01 3.617e-02 1.073e-02 3.582e-02 2.605e-02 1.588e-01 5.369e-02 5.861e-02 3.400e+03 #  p p > zp > l+ l-
3.467e+03 -1.771e-01  5.862e-02 0.000e+00  1.033e+01 2.165e-02 4.630e-01 2.260e-01 5.174e-02 5.694e-03 3.853e-02 2.627e-02 1.217e-01 5.445e-02 5.935e-02 3.400e+03 #  p p > zp > l+ l-
3.451e+03 -1.547e-01  6.373e-02 0.000e+00  1.083e+01 1.557e-02 4.727e-01 2.178e-01 6.607e-02 3.206e-03 3.899e-02 2.645e-02 9.736e-02 5.489e-02 5.985e-02 3.400e+03 #  p p > zp > l+ l-
3.434e+03 -1.267e-01  6.685e-02 0.000e+00  1.070e+01 1.042e-02 4.786e-01 2.082e-01 8.129e-02 1.486e-03 3.905e-02 2.662e-02 6.824e-02 5.524e-02 6.038e-02 3.400e+03 #  p p > zp > l+ l-
3.425e+03 -1.081e-01  7.190e-02 0.000e+00  1.151e+01 7.010e-03 4.807e-01 1.996e-01 9.409e-02 7.444e-04 3.902e-02 2.674e-02 5.104e-02 5.544e-02 6.065e-02 3.400e+03 #  p p > zp > l+ l-
3.418e+03 -9.279e-02  7.787e-02 0.000e+00  1.277e+01 4.628e-03 4.805e-01 1.917e-01 1.053e-01 3.706e-04 3.906e-02 2.681e-02 3.844e-02 5.544e-02 6.065e-02 3.400e+03 #  p p > zp > l+ l-
3.415e+03 -8.337e-02  8.383e-02 0.000e+00  1.431e+01 3.323e-03 4.795e-01 1.862e-01 1.127e-01 2.198e-04 3.896e-02 2.697e-02 3.168e-02 5.558e-02 6.094e-02 3.400e+03 #  p p > zp > l+ l-
3.414e+03 -8.201e-02  8.979e-02 0.000e+00  1.622e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 1.838e-04 3.902e-02 2.707e-02 3.103e-02 5.559e-02 6.094e-02 3.400e+03 #  p p > zp > l+ l-
3.416e+03 -8.684e-02  9.576e-02 0.000e+00  1.845e+01 2.799e-03 4.786e-01 1.835e-01 1.163e-01 2.034e-04 3.923e-02 2.709e-02 3.478e-02 5.548e-02 6.067e-02 3.400e+03 #  p p > zp > l+ l-
3.421e+03 -9.898e-02  1.017e-01 0.000e+00  2.112e+01 3.189e-03 4.790e-01 1.852e-01 1.138e-01 2.966e-04 3.931e-02 2.722e-02 4.442e-02 5.549e-02 6.067e-02 3.400e+03 #  p p > zp > l+ l-
3.429e+03 -1.164e-01  1.077e-01 0.000e+00  2.422e+01 3.872e-03 4.795e-01 1.881e-01 1.099e-01 4.855e-04 3.945e-02 2.728e-02 6.014e-02 5.532e-02 6.042e-02 3.400e+03 #  p p > zp > l+ l-
3.441e+03 -1.384e-01  1.136e-01 0.000e+00  2.782e+01 4.802e-03 4.799e-01 1.915e-01 1.050e-01 8.281e-04 3.955e-02 2.736e-02 8.277e-02 5.520e-02 6.017e-02 3.400e+03 #  p p > zp > l+ l-
3.458e+03 -1.650e-01  1.196e-01 0.000e+00  3.206e+01 6.004e-03 4.799e-01 1.954e-01 9.948e-02 1.426e-03 3.939e-02 2.738e-02 1.140e-01 5.476e-02 5.967e-02 3.400e+03 #  p p > zp > l+ l-
3.482e+03 -1.946e-01  1.253e-01 0.000e+00  3.687e+01 7.390e-03 4.794e-01 1.992e-01 9.378e-02 2.353e-03 3.904e-02 2.741e-02 1.526e-01 5.438e-02 5.920e-02 3.400e+03 #  p p > zp > l+ l-
3.510e+03 -2.248e-01  1.305e-01 0.000e+00  4.202e+01 8.841e-03 4.785e-01 2.027e-01 8.842e-02 3.590e-03 3.513e-02 2.737e-02 1.942e-01 5.372e-02 5.851e-02 3.400e+03 #  p p > zp > l+ l-
3.541e+03 -2.534e-01  1.351e-01 0.000e+00  4.734e+01 1.021e-02 4.773e-01 2.056e-01 8.384e-02 5.025e-03 2.958e-02 2.731e-02 2.354e-01 5.330e-02 5.785e-02 3.400e+03 #  p p > zp > l+ l-
3.578e+03 -2.827e-01  1.394e-01 0.000e+00  5.321e+01 1.161e-02 4.758e-01 2.083e-01 7.949e-02 6.771e-03 2.597e-02 2.719e-02 2.782e-01 5.289e-02 5.704e-02 3.400e+03 #  p p > zp > l+ l-
3.620e+03 -3.125e-01  1.437e-01 0.000e+00  5.989e+01 1.301e-02 4.742e-01 2.107e-01 7.549e-02 8.757e-03 2.493e-02 2.710e-02 3.191e-01 5.248e-02 5.629e-02 3.400e+03 #  p p > zp > l+ l-
3.668e+03 -3.427e-01  1.478e-01 0.000e+00  6.733e+01 1.442e-02 4.723e-01 2.128e-01 7.172e-02 1.097e-02 2.469e-02 2.693e-02 3.580e-01 5.207e-02 5.548e-02 3.400e+03 #  p p > zp > l+ l-
3.722e+03 -3.723e-01  1.516e-01 0.000e+00  7.547e+01 1.578e-02 4.704e-01 2.148e-01 6.829e-02 1.324e-02 2.482e-02 2.676e-02 3.935e-01 5.120e-02 5.487e-02 3.400e+03 #  p p > zp > l+ l-
3.784e+03 -4.025e-01  1.554e-01 0.000e+00  8.488e+01 1.713e-02 4.684e-01 2.165e-01 6.509e-02 1.531e-02 2.484e-02 2.653e-02 4.202e-01 5.064e-02 5.417e-02 3.400e+03 #  p p > zp > l+ l-
3.850e+03 -4.316e-01  1.589e-01 0.000e+00  9.518e+01 1.841e-02 4.663e-01 2.180e-01 6.222e-02 1.742e-02 2.502e-02 2.627e-02 4.407e-01 5.015e-02 5.338e-02 3.400e+03 #  p p > zp > l+ l-
3.926e+03 -4.611e-01  1.622e-01 0.000e+00  1.069e+02 1.972e-02 4.641e-01 2.194e-01 5.943e-02 1.930e-02 3.084e-02 2.600e-02 4.544e-01 4.924e-02 5.268e-02 3.400e+03 #  p p > zp > l+ l-
4.009e+03 -4.902e-01  1.654e-01 0.000e+00  1.203e+02 2.096e-02 4.620e-01 2.206e-01 5.692e-02 2.101e-02 4.032e-02 2.574e-02 4.643e-01 4.798e-02 5.225e-02 3.400e+03 #  p p > zp > l+ l-
4.111e+03 -5.220e-01  1.687e-01 0.000e+00  1.372e+02 2.231e-02 4.596e-01 2.219e-01 5.428e-02 2.335e-02 4.007e-02 2.550e-02 4.763e-01 4.768e-02 5.182e-02 3.400e+03 #  p p > zp > l+ l-
4.222e+03 -5.525e-01  1.716e-01 0.000e+00  1.563e+02 2.360e-02 4.572e-01 2.230e-01 5.189e-02 2.551e-02 3.405e-02 2.510e-02 4.908e-01 4.894e-02 5.151e-02 3.400e+03 #  p p > zp > l+ l-
4.354e+03 -5.844e-01  1.744e-01 0.000e+00  1.798e+02 2.497e-02 4.546e-01 2.241e-01 4.943e-02 2.707e-02 2.779e-02 2.459e-02 4.986e-01 4.965e-02 5.125e-02 3.400e+03 #  p p > zp > l+ l-
4.503e+03 -6.160e-01  1.771e-01 0.000e+00  2.083e+02 2.629e-02 4.521e-01 2.250e-01 4.719e-02 2.908e-02 2.615e-02 2.412e-02 4.952e-01 5.035e-02 5.159e-02 3.400e+03 #  p p > zp > l+ l-
4.684e+03 -6.490e-01  1.795e-01 0.000e+00  2.448e+02 2.770e-02 4.493e-01 2.260e-01 4.487e-02 3.176e-02 2.465e-02 2.374e-02 5.149e-01 5.119e-02 5.313e-02 3.400e+03 #  p p > zp > l+ l-
4.895e+03 -6.821e-01  1.817e-01 0.000e+00  2.909e+02 2.912e-02 4.464e-01 2.269e-01 4.262e-02 2.813e-02 2.317e-02 2.340e-02 4.444e-01 5.269e-02 5.328e-02 3.400e+03 #  p p > zp > l+ l-
5.161e+03 -7.168e-01  1.836e-01 0.000e+00  3.540e+02 3.065e-02 4.433e-01 2.278e-01 4.029e-02 2.899e-02 2.259e-02 2.311e-02 4.202e-01 5.482e-02 5.456e-02 3.400e+03 #  p p > zp > l+ l-
5.512e+03 -7.543e-01  1.851e-01 0.000e+00  4.470e+02 3.237e-02 4.397e-01 2.287e-01 3.776e-02 3.045e-02 2.258e-02 2.323e-02 3.838e-01 5.755e-02 5.790e-02 3.400e+03 #  p p > zp > l+ l-
5.843e+03 -7.829e-01  1.860e-01 0.000e+00  5.461e+02 3.370e-02 4.369e-01 2.294e-01 3.589e-02 3.600e-02 2.405e-02 2.495e-02 4.643e-01 6.126e-02 6.190e-02 3.400e+03 #  p p > zp > l+ l-
6.320e+03 -8.158e-01  1.868e-01 0.000e+00  7.095e+02 3.526e-02 4.335e-01 2.301e-01 3.378e-02 4.034e-02 2.808e-02 2.779e-02 4.989e-01 6.434e-02 6.494e-02 3.400e+03 #  p p > zp > l+ l-
7.101e+03 -8.553e-01  1.877e-01 0.000e+00  1.038e+03 3.710e-02 4.294e-01 2.308e-01 3.139e-02 3.971e-02 3.138e-02 3.080e-02 4.691e-01 6.673e-02 6.751e-02 3.400e+03 #  p p > zp > l+ l-
1.844e+04 -9.777e-01  2.352e-02 0.000e+00  7.002e+03 1.139e-01 1.818e-01 1.927e-01 1.951e-02 5.369e-02 6.742e-02 6.263e-02 8.566e-02 8.585e-02 8.826e-02 3.500e+03 #  p p > zp > l+ l-
1.197e+04 -9.469e-01  2.352e-02 0.000e+00  1.823e+03 1.135e-01 1.835e-01 1.934e-01 1.897e-02 5.558e-02 3.202e-02 3.139e-02 9.029e-02 6.718e-02 6.799e-02 3.500e+03 #  p p > zp > l+ l-
9.541e+03 -9.160e-01  2.352e-02 0.000e+00  8.778e+02 1.130e-01 1.854e-01 1.942e-01 1.841e-02 5.046e-02 2.628e-02 2.614e-02 8.279e-02 6.295e-02 6.345e-02 3.500e+03 #  p p > zp > l+ l-
8.420e+03 -8.917e-01  2.380e-02 0.000e+00  5.794e+02 1.125e-01 1.878e-01 1.951e-01 1.773e-02 4.812e-02 2.436e-02 2.436e-02 8.031e-02 6.139e-02 6.178e-02 3.500e+03 #  p p > zp > l+ l-
7.231e+03 -8.520e-01  2.391e-02 0.000e+00  3.420e+02 1.117e-01 1.909e-01 1.964e-01 1.685e-02 4.372e-02 2.270e-02 2.282e-02 7.470e-02 5.998e-02 6.027e-02 3.500e+03 #  p p > zp > l+ l-
6.389e+03 -8.087e-01  2.491e-02 0.000e+00  2.185e+02 1.103e-01 1.971e-01 1.988e-01 1.514e-02 3.931e-02 2.175e-02 2.193e-02 7.032e-02 5.914e-02 5.937e-02 3.500e+03 #  p p > zp > l+ l-
5.915e+03 -7.750e-01  2.603e-02 0.000e+00  1.632e+02 1.088e-01 2.034e-01 2.012e-01 1.351e-02 4.155e-02 2.078e-02 2.134e-02 7.769e-02 5.912e-02 5.841e-02 3.500e+03 #  p p > zp > l+ l-
5.500e+03 -7.373e-01  2.737e-02 0.000e+00  1.223e+02 1.068e-01 2.112e-01 2.041e-01 1.160e-02 4.430e-02 2.026e-02 2.087e-02 8.758e-02 5.422e-02 5.473e-02 3.500e+03 #  p p > zp > l+ l-
5.208e+03 -7.042e-01  2.826e-02 0.000e+00  9.713e+01 1.052e-01 2.178e-01 2.064e-01 1.012e-02 3.224e-02 2.027e-02 2.100e-02 6.675e-02 5.273e-02 5.272e-02 3.500e+03 #  p p > zp > l+ l-
4.956e+03 -6.701e-01  3.077e-02 0.000e+00  7.894e+01 1.020e-01 2.303e-01 2.106e-01 7.578e-03 3.954e-02 2.061e-02 2.126e-02 8.926e-02 5.107e-02 5.143e-02 3.500e+03 #  p p > zp > l+ l-
4.765e+03 -6.395e-01  3.412e-02 0.000e+00  6.706e+01 9.800e-02 2.458e-01 2.155e-01 4.932e-03 4.447e-02 2.107e-02 2.152e-02 1.115e-01 5.030e-02 5.134e-02 3.500e+03 #  p p > zp > l+ l-
4.599e+03 -6.088e-01  3.524e-02 0.000e+00  5.652e+01 9.555e-02 2.549e-01 2.182e-01 3.654e-03 5.000e-02 2.163e-02 2.181e-02 1.334e-01 4.972e-02 5.097e-02 3.500e+03 #  p p > zp > l+ l-
4.464e+03 -5.804e-01  3.566e-02 0.000e+00  4.829e+01 9.364e-02 2.618e-01 2.202e-01 2.808e-03 5.458e-02 2.232e-02 2.210e-02 1.526e-01 4.932e-02 5.031e-02 3.500e+03 #  p p > zp > l+ l-
4.296e+03 -5.394e-01  3.552e-02 0.000e+00  3.850e+01 9.127e-02 2.702e-01 2.225e-01 1.939e-03 5.992e-02 2.427e-02 2.251e-02 1.774e-01 4.911e-02 5.049e-02 3.500e+03 #  p p > zp > l+ l-
4.121e+03 -4.882e-01  3.607e-02 0.000e+00  2.953e+01 8.707e-02 2.848e-01 2.263e-01 8.044e-04 5.978e-02 3.889e-02 2.305e-02 1.955e-01 4.709e-02 5.116e-02 3.500e+03 #  p p > zp > l+ l-
4.004e+03 -4.476e-01  3.803e-02 0.000e+00  2.453e+01 8.152e-02 3.036e-01 2.305e-01 1.049e-04 5.608e-02 3.898e-02 2.345e-02 2.089e-01 4.770e-02 5.176e-02 3.500e+03 #  p p > zp > l+ l-
3.921e+03 -4.139e-01  4.026e-02 0.000e+00  2.134e+01 7.570e-02 3.226e-01 2.341e-01 3.249e-04 5.072e-02 2.427e-02 2.375e-02 2.162e-01 4.907e-02 5.226e-02 3.500e+03 #  p p > zp > l+ l-
3.848e+03 -3.802e-01  4.249e-02 0.000e+00  1.869e+01 6.934e-02 3.427e-01 2.372e-01 1.644e-03 4.384e-02 2.130e-02 2.404e-02 2.166e-01 5.006e-02 5.296e-02 3.500e+03 #  p p > zp > l+ l-
3.783e+03 -3.462e-01  4.472e-02 0.000e+00  1.645e+01 6.240e-02 3.635e-01 2.395e-01 4.350e-03 3.635e-02 2.144e-02 2.436e-02 2.118e-01 5.062e-02 5.381e-02 3.500e+03 #  p p > zp > l+ l-
3.724e+03 -3.108e-01  4.696e-02 0.000e+00  1.450e+01 5.474e-02 3.854e-01 2.406e-01 8.890e-03 2.802e-02 2.173e-02 2.466e-02 1.973e-01 5.099e-02 5.454e-02 3.500e+03 #  p p > zp > l+ l-
3.678e+03 -2.792e-01  4.975e-02 0.000e+00  1.326e+01 4.676e-02 4.069e-01 2.403e-01 1.547e-02 2.076e-02 2.178e-02 2.487e-02 1.806e-01 5.164e-02 5.505e-02 3.500e+03 #  p p > zp > l+ l-
3.639e+03 -2.482e-01  5.309e-02 0.000e+00  1.242e+01 3.831e-02 4.279e-01 2.380e-01 2.471e-02 1.431e-02 2.219e-02 2.510e-02 1.598e-01 5.194e-02 5.567e-02 3.500e+03 #  p p > zp > l+ l-
3.605e+03 -2.171e-01  5.644e-02 0.000e+00  1.177e+01 3.017e-02 4.463e-01 2.335e-01 3.623e-02 9.088e-03 2.257e-02 2.528e-02 1.345e-01 5.239e-02 5.624e-02 3.500e+03 #  p p > zp > l+ l-
3.573e+03 -1.823e-01  6.035e-02 0.000e+00  1.130e+01 2.165e-02 4.630e-01 2.259e-01 5.181e-02 4.841e-03 2.447e-02 2.554e-02 1.034e-01 5.270e-02 5.705e-02 3.500e+03 #  p p > zp > l+ l-
3.556e+03 -1.593e-01  6.561e-02 0.000e+00  1.184e+01 1.556e-02 4.726e-01 2.177e-01 6.613e-02 2.737e-03 2.538e-02 2.564e-02 8.306e-02 5.288e-02 5.726e-02 3.500e+03 #  p p > zp > l+ l-
3.537e+03 -1.304e-01  6.881e-02 0.000e+00  1.169e+01 1.042e-02 4.786e-01 2.082e-01 8.135e-02 1.272e-03 2.782e-02 2.578e-02 5.839e-02 5.305e-02 5.770e-02 3.500e+03 #  p p > zp > l+ l-
3.527e+03 -1.113e-01  7.402e-02 0.000e+00  1.257e+01 7.010e-03 4.806e-01 1.995e-01 9.414e-02 6.384e-04 2.962e-02 2.589e-02 4.377e-02 5.320e-02 5.792e-02 3.500e+03 #  p p > zp > l+ l-
3.520e+03 -9.552e-02  8.016e-02 0.000e+00  1.394e+01 4.627e-03 4.805e-01 1.916e-01 1.053e-01 3.180e-04 3.188e-02 2.603e-02 3.300e-02 5.334e-02 5.816e-02 3.500e+03 #  p p > zp > l+ l-
3.516e+03 -8.583e-02  8.630e-02 0.000e+00  1.563e+01 3.323e-03 4.794e-01 1.861e-01 1.128e-01 1.885e-04 3.195e-02 2.610e-02 2.719e-02 5.335e-02 5.817e-02 3.500e+03 #  p p > zp > l+ l-
3.515e+03 -8.442e-02  9.243e-02 0.000e+00  1.771e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.575e-04 3.204e-02 2.619e-02 2.657e-02 5.337e-02 5.817e-02 3.500e+03 #  p p > zp > l+ l-
3.517e+03 -8.940e-02  9.857e-02 0.000e+00  2.015e+01 2.798e-03 4.786e-01 1.834e-01 1.163e-01 1.741e-04 3.215e-02 2.630e-02 2.978e-02 5.338e-02 5.818e-02 3.500e+03 #  p p > zp > l+ l-
3.523e+03 -1.019e-01  1.047e-01 0.000e+00  2.306e+01 3.188e-03 4.790e-01 1.852e-01 1.139e-01 2.538e-04 3.227e-02 2.642e-02 3.814e-02 5.341e-02 5.820e-02 3.500e+03 #  p p > zp > l+ l-
3.531e+03 -1.199e-01  1.108e-01 0.000e+00  2.646e+01 3.871e-03 4.795e-01 1.880e-01 1.099e-01 4.175e-04 3.027e-02 2.649e-02 5.178e-02 5.330e-02 5.798e-02 3.500e+03 #  p p > zp > l+ l-
3.544e+03 -1.424e-01  1.170e-01 0.000e+00  3.041e+01 4.801e-03 4.798e-01 1.914e-01 1.051e-01 7.146e-04 2.873e-02 2.657e-02 7.057e-02 5.318e-02 5.778e-02 3.500e+03 #  p p > zp > l+ l-
3.564e+03 -1.699e-01  1.231e-01 0.000e+00  3.508e+01 6.003e-03 4.798e-01 1.953e-01 9.956e-02 1.226e-03 2.657e-02 2.660e-02 9.795e-02 5.303e-02 5.737e-02 3.500e+03 #  p p > zp > l+ l-
3.589e+03 -2.003e-01  1.290e-01 0.000e+00  4.037e+01 7.389e-03 4.793e-01 1.991e-01 9.387e-02 2.010e-03 2.465e-02 2.657e-02 1.307e-01 5.268e-02 5.678e-02 3.500e+03 #  p p > zp > l+ l-
3.620e+03 -2.314e-01  1.343e-01 0.000e+00  4.608e+01 8.840e-03 4.784e-01 2.026e-01 8.853e-02 3.070e-03 2.418e-02 2.654e-02 1.658e-01 5.239e-02 5.622e-02 3.500e+03 #  p p > zp > l+ l-
3.654e+03 -2.608e-01  1.390e-01 0.000e+00  5.199e+01 1.021e-02 4.772e-01 2.055e-01 8.395e-02 4.293e-03 2.411e-02 2.652e-02 2.007e-01 5.210e-02 5.570e-02 3.500e+03 #  p p > zp > l+ l-
3.694e+03 -2.910e-01  1.435e-01 0.000e+00  5.854e+01 1.161e-02 4.757e-01 2.081e-01 7.961e-02 5.767e-03 2.401e-02 2.642e-02 2.354e-01 5.165e-02 5.516e-02 3.500e+03 #  p p > zp > l+ l-
3.741e+03 -3.217e-01  1.480e-01 0.000e+00  6.603e+01 1.300e-02 4.741e-01 2.105e-01 7.563e-02 7.447e-03 2.416e-02 2.625e-02 2.707e-01 5.089e-02 5.457e-02 3.500e+03 #  p p > zp > l+ l-
3.794e+03 -3.528e-01  1.521e-01 0.000e+00  7.441e+01 1.442e-02 4.722e-01 2.127e-01 7.186e-02 9.289e-03 2.424e-02 2.610e-02 3.052e-01 5.040e-02 5.399e-02 3.500e+03 #  p p > zp > l+ l-
3.854e+03 -3.832e-01  1.561e-01 0.000e+00  8.362e+01 1.578e-02 4.703e-01 2.146e-01 6.844e-02 1.091e-02 2.441e-02 2.592e-02 3.254e-01 5.014e-02 5.331e-02 3.500e+03 #  p p > zp > l+ l-
3.922e+03 -4.143e-01  1.600e-01 0.000e+00  9.434e+01 1.713e-02 4.682e-01 2.163e-01 6.526e-02 1.266e-02 2.744e-02 2.572e-02 3.461e-01 4.931e-02 5.268e-02 3.500e+03 #  p p > zp > l+ l-
3.996e+03 -4.443e-01  1.636e-01 0.000e+00  1.061e+02 1.841e-02 4.662e-01 2.178e-01 6.239e-02 1.421e-02 4.011e-02 2.545e-02 3.597e-01 4.805e-02 5.223e-02 3.500e+03 #  p p > zp > l+ l-
4.080e+03 -4.747e-01  1.669e-01 0.000e+00  1.197e+02 1.972e-02 4.640e-01 2.192e-01 5.960e-02 1.583e-02 4.010e-02 2.527e-02 3.794e-01 4.754e-02 5.186e-02 3.500e+03 #  p p > zp > l+ l-
4.173e+03 -5.046e-01  1.703e-01 0.000e+00  1.353e+02 2.095e-02 4.619e-01 2.204e-01 5.710e-02 1.782e-02 3.847e-02 2.503e-02 3.926e-01 4.804e-02 5.156e-02 3.500e+03 #  p p > zp > l+ l-
4.288e+03 -5.373e-01  1.736e-01 0.000e+00  1.551e+02 2.231e-02 4.594e-01 2.217e-01 5.447e-02 1.985e-02 2.833e-02 2.458e-02 4.084e-01 4.956e-02 5.126e-02 3.500e+03 #  p p > zp > l+ l-
4.413e+03 -5.687e-01  1.767e-01 0.000e+00  1.779e+02 2.359e-02 4.571e-01 2.228e-01 5.209e-02 2.140e-02 2.664e-02 2.416e-02 4.163e-01 4.983e-02 5.120e-02 3.500e+03 #  p p > zp > l+ l-
4.563e+03 -6.016e-01  1.795e-01 0.000e+00  2.061e+02 2.497e-02 4.545e-01 2.238e-01 4.963e-02 2.284e-02 2.522e-02 2.380e-02 4.168e-01 5.078e-02 5.232e-02 3.500e+03 #  p p > zp > l+ l-
4.734e+03 -6.341e-01  1.823e-01 0.000e+00  2.409e+02 2.628e-02 4.519e-01 2.248e-01 4.739e-02 2.189e-02 2.399e-02 2.350e-02 3.722e-01 5.115e-02 5.319e-02 3.500e+03 #  p p > zp > l+ l-
4.943e+03 -6.681e-01  1.848e-01 0.000e+00  2.863e+02 2.769e-02 4.492e-01 2.257e-01 4.508e-02 2.295e-02 2.291e-02 2.321e-02 3.792e-01 5.235e-02 5.293e-02 3.500e+03 #  p p > zp > l+ l-
5.191e+03 -7.021e-01  1.870e-01 0.000e+00  3.449e+02 2.911e-02 4.463e-01 2.266e-01 4.284e-02 2.393e-02 2.238e-02 2.296e-02 3.652e-01 5.511e-02 5.467e-02 3.500e+03 #  p p > zp > l+ l-
5.506e+03 -7.379e-01  1.890e-01 0.000e+00  4.272e+02 3.064e-02 4.432e-01 2.275e-01 4.051e-02 2.521e-02 2.243e-02 2.308e-02 3.316e-01 5.736e-02 5.771e-02 3.500e+03 #  p p > zp > l+ l-
5.932e+03 -7.764e-01  1.905e-01 0.000e+00  5.535e+02 3.237e-02 4.396e-01 2.284e-01 3.799e-02 3.066e-02 2.505e-02 2.567e-02 4.152e-01 6.211e-02 6.282e-02 3.500e+03 #  p p > zp > l+ l-
6.344e+03 -8.059e-01  1.915e-01 0.000e+00  6.941e+02 3.369e-02 4.367e-01 2.291e-01 3.612e-02 3.432e-02 2.782e-02 2.755e-02 4.456e-01 6.414e-02 6.472e-02 3.500e+03 #  p p > zp > l+ l-
6.958e+03 -8.398e-01  1.923e-01 0.000e+00  9.395e+02 3.525e-02 4.334e-01 2.298e-01 3.401e-02 3.494e-02 3.026e-02 2.978e-02 4.150e-01 6.594e-02 6.666e-02 3.500e+03 #  p p > zp > l+ l-
8.023e+03 -8.805e-01  1.933e-01 0.000e+00  1.484e+03 3.710e-02 4.293e-01 2.305e-01 3.162e-02 3.701e-02 3.563e-02 3.466e-02 4.193e-01 6.958e-02 7.059e-02 3.500e+03 #  p p > zp > l+ l-
1.753e+04 -9.739e-01  2.419e-02 0.000e+00  5.674e+03 1.135e-01 1.836e-01 1.934e-01 1.895e-02 4.969e-02 5.610e-02 5.282e-02 8.040e-02 8.081e-02 8.276e-02 3.600e+03 #  p p > zp > l+ l-
1.180e+04 -9.422e-01  2.419e-02 0.000e+00  1.646e+03 1.131e-01 1.855e-01 1.942e-01 1.838e-02 4.763e-02 3.070e-02 3.019e-02 7.814e-02 6.625e-02 6.699e-02 3.600e+03 #  p p > zp > l+ l-
9.882e+03 -9.172e-01  2.448e-02 0.000e+00  9.280e+02 1.125e-01 1.878e-01 1.951e-01 1.771e-02 4.614e-02 2.645e-02 2.629e-02 7.702e-02 6.308e-02 6.358e-02 3.600e+03 #  p p > zp > l+ l-
8.118e+03 -8.764e-01  2.459e-02 0.000e+00  4.798e+02 1.118e-01 1.909e-01 1.964e-01 1.683e-02 4.078e-02 2.360e-02 2.365e-02 6.968e-02 6.075e-02 6.110e-02 3.600e+03 #  p p > zp > l+ l-
6.991e+03 -8.318e-01  2.562e-02 0.000e+00  2.839e+02 1.103e-01 1.971e-01 1.988e-01 1.511e-02 3.649e-02 2.221e-02 2.236e-02 6.520e-02 5.955e-02 5.981e-02 3.600e+03 #  p p > zp > l+ l-
6.390e+03 -7.972e-01  2.677e-02 0.000e+00  2.043e+02 1.088e-01 2.034e-01 2.012e-01 1.349e-02 3.257e-02 2.159e-02 2.178e-02 6.089e-02 5.900e-02 5.922e-02 3.600e+03 #  p p > zp > l+ l-
5.883e+03 -7.584e-01  2.815e-02 0.000e+00  1.486e+02 1.069e-01 2.113e-01 2.041e-01 1.158e-02 3.546e-02 2.055e-02 2.116e-02 7.012e-02 5.952e-02 5.809e-02 3.600e+03 #  p p > zp > l+ l-
5.532e+03 -7.243e-01  2.907e-02 0.000e+00  1.157e+02 1.052e-01 2.179e-01 2.064e-01 1.010e-02 3.736e-02 2.020e-02 2.080e-02 7.737e-02 5.458e-02 5.486e-02 3.600e+03 #  p p > zp > l+ l-
5.237e+03 -6.892e-01  3.165e-02 0.000e+00  9.259e+01 1.021e-01 2.304e-01 2.106e-01 7.558e-03 3.943e-02 2.024e-02 2.093e-02 8.911e-02 5.288e-02 5.285e-02 3.600e+03 #  p p > zp > l+ l-
5.015e+03 -6.577e-01  3.510e-02 0.000e+00  7.777e+01 9.802e-02 2.459e-01 2.155e-01 4.915e-03 3.219e-02 2.051e-02 2.114e-02 8.074e-02 5.107e-02 5.166e-02 3.600e+03 #  p p > zp > l+ l-
4.825e+03 -6.262e-01  3.624e-02 0.000e+00  6.493e+01 9.557e-02 2.550e-01 2.182e-01 3.639e-03 3.600e-02 2.085e-02 2.140e-02 9.602e-02 5.043e-02 5.143e-02 3.600e+03 #  p p > zp > l+ l-
4.671e+03 -5.970e-01  3.667e-02 0.000e+00  5.506e+01 9.366e-02 2.619e-01 2.202e-01 2.796e-03 3.915e-02 2.127e-02 2.162e-02 1.095e-01 5.016e-02 5.103e-02 3.600e+03 #  p p > zp > l+ l-
4.480e+03 -5.548e-01  3.653e-02 0.000e+00  4.351e+01 9.129e-02 2.702e-01 2.225e-01 1.930e-03 4.459e-02 2.213e-02 2.198e-02 1.320e-01 4.931e-02 5.028e-02 3.600e+03 #  p p > zp > l+ l-
4.284e+03 -5.022e-01  3.710e-02 0.000e+00  3.307e+01 8.708e-02 2.848e-01 2.262e-01 7.997e-04 4.729e-02 2.472e-02 2.249e-02 1.547e-01 4.908e-02 5.057e-02 3.600e+03 #  p p > zp > l+ l-
4.154e+03 -4.603e-01  3.911e-02 0.000e+00  2.731e+01 8.154e-02 3.036e-01 2.305e-01 1.070e-04 4.440e-02 3.814e-02 2.288e-02 1.653e-01 4.731e-02 5.102e-02 3.600e+03 #  p p > zp > l+ l-
4.062e+03 -4.257e-01  4.141e-02 0.000e+00  2.367e+01 7.571e-02 3.227e-01 2.341e-01 3.344e-04 4.089e-02 3.908e-02 2.317e-02 1.743e-01 4.722e-02 5.142e-02 3.600e+03 #  p p > zp > l+ l-
3.981e+03 -3.911e-01  4.371e-02 0.000e+00  2.066e+01 6.935e-02 3.427e-01 2.371e-01 1.662e-03 3.586e-02 3.864e-02 2.345e-02 1.772e-01 4.806e-02 5.188e-02 3.600e+03 #  p p > zp > l+ l-
3.909e+03 -3.561e-01  4.600e-02 0.000e+00  1.813e+01 6.240e-02 3.636e-01 2.394e-01 4.377e-03 2.991e-02 2.250e-02 2.372e-02 1.743e-01 4.927e-02 5.233e-02 3.600e+03 #  p p > zp > l+ l-
3.844e+03 -3.197e-01  4.830e-02 0.000e+00  1.593e+01 5.474e-02 3.854e-01 2.406e-01 8.926e-03 2.332e-02 2.124e-02 2.401e-02 1.642e-01 5.014e-02 5.306e-02 3.600e+03 #  p p > zp > l+ l-
3.794e+03 -2.872e-01  5.117e-02 0.000e+00  1.454e+01 4.676e-02 4.069e-01 2.402e-01 1.551e-02 1.744e-02 2.132e-02 2.425e-02 1.517e-01 5.037e-02 5.367e-02 3.600e+03 #  p p > zp > l+ l-
3.752e+03 -2.553e-01  5.461e-02 0.000e+00  1.359e+01 3.831e-02 4.279e-01 2.379e-01 2.476e-02 1.206e-02 2.149e-02 2.445e-02 1.347e-01 5.082e-02 5.417e-02 3.600e+03 #  p p > zp > l+ l-
3.715e+03 -2.233e-01  5.805e-02 0.000e+00  1.287e+01 3.016e-02 4.463e-01 2.335e-01 3.629e-02 7.667e-03 2.169e-02 2.467e-02 1.134e-01 5.107e-02 5.465e-02 3.600e+03 #  p p > zp > l+ l-
3.680e+03 -1.875e-01  6.207e-02 0.000e+00  1.234e+01 2.165e-02 4.630e-01 2.258e-01 5.187e-02 4.102e-03 2.174e-02 2.484e-02 8.771e-02 5.164e-02 5.504e-02 3.600e+03 #  p p > zp > l+ l-
3.661e+03 -1.638e-01  6.748e-02 0.000e+00  1.291e+01 1.556e-02 4.726e-01 2.176e-01 6.619e-02 2.326e-03 2.196e-02 2.499e-02 7.064e-02 5.187e-02 5.533e-02 3.600e+03 #  p p > zp > l+ l-
3.640e+03 -1.342e-01  7.078e-02 0.000e+00  1.275e+01 1.042e-02 4.785e-01 2.081e-01 8.140e-02 1.084e-03 2.220e-02 2.512e-02 4.978e-02 5.195e-02 5.567e-02 3.600e+03 #  p p > zp > l+ l-
3.629e+03 -1.145e-01  7.613e-02 0.000e+00  1.370e+01 7.009e-03 4.806e-01 1.995e-01 9.419e-02 5.449e-04 2.238e-02 2.522e-02 3.737e-02 5.202e-02 5.586e-02 3.600e+03 #  p p > zp > l+ l-
3.622e+03 -9.825e-02  8.245e-02 0.000e+00  1.519e+01 4.626e-03 4.804e-01 1.916e-01 1.053e-01 2.715e-04 2.257e-02 2.534e-02 2.820e-02 5.219e-02 5.606e-02 3.600e+03 #  p p > zp > l+ l-
3.617e+03 -8.828e-02  8.876e-02 0.000e+00  1.702e+01 3.322e-03 4.794e-01 1.861e-01 1.128e-01 1.607e-04 2.266e-02 2.541e-02 2.319e-02 5.220e-02 5.607e-02 3.600e+03 #  p p > zp > l+ l-
3.617e+03 -8.684e-02  9.508e-02 0.000e+00  1.928e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.337e-04 2.278e-02 2.550e-02 2.256e-02 5.222e-02 5.608e-02 3.600e+03 #  p p > zp > l+ l-
3.619e+03 -9.195e-02  1.014e-01 0.000e+00  2.194e+01 2.798e-03 4.785e-01 1.834e-01 1.164e-01 1.500e-04 2.291e-02 2.560e-02 2.565e-02 5.224e-02 5.610e-02 3.600e+03 #  p p > zp > l+ l-
3.625e+03 -1.048e-01  1.077e-01 0.000e+00  2.512e+01 3.188e-03 4.789e-01 1.851e-01 1.139e-01 2.209e-04 2.307e-02 2.572e-02 3.306e-02 5.226e-02 5.611e-02 3.600e+03 #  p p > zp > l+ l-
3.634e+03 -1.233e-01  1.140e-01 0.000e+00  2.883e+01 3.870e-03 4.794e-01 1.880e-01 1.100e-01 3.608e-04 2.314e-02 2.579e-02 4.473e-02 5.212e-02 5.594e-02 3.600e+03 #  p p > zp > l+ l-
3.648e+03 -1.465e-01  1.203e-01 0.000e+00  3.316e+01 4.801e-03 4.798e-01 1.914e-01 1.052e-01 6.113e-04 2.312e-02 2.580e-02 6.110e-02 5.197e-02 5.560e-02 3.600e+03 #  p p > zp > l+ l-
3.669e+03 -1.747e-01  1.266e-01 0.000e+00  3.828e+01 6.002e-03 4.797e-01 1.952e-01 9.964e-02 1.050e-03 2.315e-02 2.584e-02 8.388e-02 5.191e-02 5.532e-02 3.600e+03 #  p p > zp > l+ l-
3.697e+03 -2.060e-01  1.327e-01 0.000e+00  4.411e+01 7.387e-03 4.792e-01 1.990e-01 9.396e-02 1.729e-03 2.321e-02 2.582e-02 1.118e-01 5.137e-02 5.495e-02 3.600e+03 #  p p > zp > l+ l-
3.731e+03 -2.380e-01  1.381e-01 0.000e+00  5.042e+01 8.838e-03 4.783e-01 2.025e-01 8.863e-02 2.625e-03 2.341e-02 2.580e-02 1.421e-01 5.100e-02 5.461e-02 3.600e+03 #  p p > zp > l+ l-
3.768e+03 -2.683e-01  1.430e-01 0.000e+00  5.697e+01 1.020e-02 4.771e-01 2.053e-01 8.407e-02 3.682e-03 2.342e-02 2.570e-02 1.723e-01 5.074e-02 5.416e-02 3.600e+03 #  p p > zp > l+ l-
3.812e+03 -2.993e-01  1.476e-01 0.000e+00  6.426e+01 1.161e-02 4.756e-01 2.080e-01 7.974e-02 4.936e-03 2.359e-02 2.563e-02 2.021e-01 5.022e-02 5.368e-02 3.600e+03 #  p p > zp > l+ l-
3.863e+03 -3.309e-01  1.522e-01 0.000e+00  7.264e+01 1.300e-02 4.740e-01 2.103e-01 7.576e-02 6.174e-03 2.382e-02 2.552e-02 2.250e-01 5.007e-02 5.314e-02 3.600e+03 #  p p > zp > l+ l-
3.922e+03 -3.629e-01  1.565e-01 0.000e+00  8.206e+01 1.441e-02 4.721e-01 2.125e-01 7.200e-02 7.593e-03 2.687e-02 2.537e-02 2.515e-01 4.927e-02 5.261e-02 3.600e+03 #  p p > zp > l+ l-
3.988e+03 -3.942e-01  1.605e-01 0.000e+00  9.248e+01 1.578e-02 4.702e-01 2.144e-01 6.860e-02 9.060e-03 3.985e-02 2.517e-02 2.720e-01 4.816e-02 5.221e-02 3.600e+03 #  p p > zp > l+ l-
4.063e+03 -4.261e-01  1.645e-01 0.000e+00  1.047e+02 1.713e-02 4.681e-01 2.161e-01 6.542e-02 1.059e-02 4.001e-02 2.503e-02 2.894e-01 4.758e-02 5.188e-02 3.600e+03 #  p p > zp > l+ l-
4.145e+03 -4.570e-01  1.683e-01 0.000e+00  1.182e+02 1.841e-02 4.661e-01 2.176e-01 6.256e-02 1.218e-02 3.946e-02 2.486e-02 3.043e-01 4.767e-02 5.158e-02 3.600e+03 #  p p > zp > l+ l-
4.238e+03 -4.882e-01  1.717e-01 0.000e+00  1.338e+02 1.972e-02 4.639e-01 2.190e-01 5.978e-02 1.364e-02 3.072e-02 2.451e-02 3.206e-01 4.910e-02 5.132e-02 3.600e+03 #  p p > zp > l+ l-
4.342e+03 -5.190e-01  1.751e-01 0.000e+00  1.520e+02 2.095e-02 4.617e-01 2.202e-01 5.728e-02 1.522e-02 2.702e-02 2.419e-02 3.363e-01 4.947e-02 5.109e-02 3.600e+03 #  p p > zp > l+ l-
4.471e+03 -5.527e-01  1.786e-01 0.000e+00  1.753e+02 2.231e-02 4.593e-01 2.214e-01 5.466e-02 1.672e-02 2.562e-02 2.380e-02 3.452e-01 5.010e-02 5.122e-02 3.600e+03 #  p p > zp > l+ l-
4.613e+03 -5.850e-01  1.817e-01 0.000e+00  2.023e+02 2.359e-02 4.570e-01 2.225e-01 5.228e-02 1.942e-02 2.448e-02 2.352e-02 3.747e-01 5.094e-02 5.256e-02 3.600e+03 #  p p > zp > l+ l-
4.783e+03 -6.187e-01  1.846e-01 0.000e+00  2.364e+02 2.496e-02 4.544e-01 2.236e-01 4.984e-02 1.729e-02 2.338e-02 2.327e-02 3.144e-01 5.130e-02 5.317e-02 3.600e+03 #  p p > zp > l+ l-
4.980e+03 -6.522e-01  1.875e-01 0.000e+00  2.791e+02 2.628e-02 4.518e-01 2.245e-01 4.761e-02 1.741e-02 2.256e-02 2.302e-02 3.099e-01 5.235e-02 5.305e-02 3.600e+03 #  p p > zp > l+ l-
5.222e+03 -6.872e-01  1.901e-01 0.000e+00  3.357e+02 2.769e-02 4.490e-01 2.255e-01 4.530e-02 2.312e-02 2.221e-02 2.282e-02 3.754e-01 5.527e-02 5.479e-02 3.600e+03 #  p p > zp > l+ l-
5.513e+03 -7.222e-01  1.924e-01 0.000e+00  4.107e+02 2.911e-02 4.462e-01 2.263e-01 4.306e-02 2.080e-02 2.231e-02 2.295e-02 3.186e-01 5.720e-02 5.755e-02 3.600e+03 #  p p > zp > l+ l-
5.889e+03 -7.590e-01  1.944e-01 0.000e+00  5.196e+02 3.064e-02 4.430e-01 2.272e-01 4.074e-02 2.578e-02 2.416e-02 2.501e-02 3.774e-01 6.131e-02 6.208e-02 3.600e+03 #  p p > zp > l+ l-
6.412e+03 -7.986e-01  1.960e-01 0.000e+00  6.942e+02 3.236e-02 4.394e-01 2.281e-01 3.822e-02 2.964e-02 2.772e-02 2.746e-02 4.048e-01 6.406e-02 6.464e-02 3.600e+03 #  p p > zp > l+ l-
6.933e+03 -8.289e-01  1.970e-01 0.000e+00  8.993e+02 3.369e-02 4.366e-01 2.288e-01 3.636e-02 2.871e-02 2.973e-02 2.931e-02 3.613e-01 6.556e-02 6.625e-02 3.600e+03 #  p p > zp > l+ l-
7.743e+03 -8.638e-01  1.978e-01 0.000e+00  1.285e+03 3.525e-02 4.332e-01 2.295e-01 3.424e-02 3.157e-02 3.348e-02 3.271e-02 3.857e-01 6.817e-02 6.906e-02 3.600e+03 #  p p > zp > l+ l-
9.267e+03 -9.056e-01  1.988e-01 0.000e+00  2.267e+03 3.709e-02 4.292e-01 2.302e-01 3.186e-02 3.468e-02 4.332e-02 4.155e-02 3.988e-01 7.421e-02 7.559e-02 3.600e+03 #  p p > zp > l+ l-
1.637e+04 -9.683e-01  2.486e-02 0.000e+00  4.344e+03 1.131e-01 1.855e-01 1.942e-01 1.836e-02 4.536e-02 4.637e-02 4.426e-02 7.441e-02 7.589e-02 7.741e-02 3.700e+03 #  p p > zp > l+ l-
1.218e+04 -9.426e-01  2.516e-02 0.000e+00  1.722e+03 1.125e-01 1.878e-01 1.951e-01 1.768e-02 4.279e-02 3.089e-02 3.036e-02 7.141e-02 6.639e-02 6.714e-02 3.700e+03 #  p p > zp > l+ l-
9.291e+03 -9.007e-01  2.527e-02 0.000e+00  7.128e+02 1.118e-01 1.910e-01 1.964e-01 1.680e-02 3.920e-02 2.500e-02 2.495e-02 6.691e-02 6.192e-02 6.234e-02 3.700e+03 #  p p > zp > l+ l-
7.717e+03 -8.549e-01  2.634e-02 0.000e+00  3.790e+02 1.103e-01 1.972e-01 1.988e-01 1.509e-02 3.401e-02 2.284e-02 2.294e-02 6.079e-02 6.010e-02 6.040e-02 3.700e+03 #  p p > zp > l+ l-
6.941e+03 -8.193e-01  2.752e-02 0.000e+00  2.598e+02 1.088e-01 2.035e-01 2.012e-01 1.346e-02 3.026e-02 2.198e-02 2.214e-02 5.657e-02 5.935e-02 5.960e-02 3.700e+03 #  p p > zp > l+ l-
6.312e+03 -7.794e-01  2.893e-02 0.000e+00  1.823e+02 1.069e-01 2.113e-01 2.041e-01 1.156e-02 2.909e-02 2.137e-02 2.158e-02 5.750e-02 5.881e-02 5.901e-02 3.700e+03 #  p p > zp > l+ l-
5.890e+03 -7.445e-01  2.988e-02 0.000e+00  1.388e+02 1.052e-01 2.179e-01 2.064e-01 1.007e-02 3.012e-02 2.047e-02 2.108e-02 6.254e-02 5.944e-02 5.805e-02 3.700e+03 #  p p > zp > l+ l-
5.541e+03 -7.084e-01  3.253e-02 0.000e+00  1.090e+02 1.021e-01 2.304e-01 2.106e-01 7.538e-03 3.133e-02 2.016e-02 2.075e-02 7.073e-02 5.466e-02 5.488e-02 3.700e+03 #  p p > zp > l+ l-
5.282e+03 -6.760e-01  3.607e-02 0.000e+00  9.039e+01 9.805e-02 2.460e-01 2.155e-01 4.898e-03 3.231e-02 2.017e-02 2.087e-02 8.101e-02 5.365e-02 5.306e-02 3.700e+03 #  p p > zp > l+ l-
5.063e+03 -6.436e-01  3.725e-02 0.000e+00  7.467e+01 9.560e-02 2.550e-01 2.182e-01 3.625e-03 2.619e-02 2.039e-02 2.105e-02 6.988e-02 5.118e-02 5.180e-02 3.700e+03 #  p p > zp > l+ l-
4.888e+03 -6.136e-01  3.769e-02 0.000e+00  6.281e+01 9.368e-02 2.619e-01 2.201e-01 2.784e-03 2.775e-02 2.062e-02 2.124e-02 7.762e-02 5.064e-02 5.137e-02 3.700e+03 #  p p > zp > l+ l-
4.672e+03 -5.702e-01  3.755e-02 0.000e+00  4.915e+01 9.131e-02 2.703e-01 2.225e-01 1.920e-03 3.257e-02 2.117e-02 2.155e-02 9.642e-02 5.012e-02 5.097e-02 3.700e+03 #  p p > zp > l+ l-
4.452e+03 -5.161e-01  3.814e-02 0.000e+00  3.700e+01 8.710e-02 2.849e-01 2.262e-01 7.953e-04 3.588e-02 2.213e-02 2.198e-02 1.174e-01 4.914e-02 5.023e-02 3.700e+03 #  p p > zp > l+ l-
4.308e+03 -4.731e-01  4.020e-02 0.000e+00  3.037e+01 8.155e-02 3.037e-01 2.304e-01 1.092e-04 3.573e-02 2.377e-02 2.234e-02 1.331e-01 4.905e-02 5.039e-02 3.700e+03 #  p p > zp > l+ l-
4.206e+03 -4.375e-01  4.256e-02 0.000e+00  2.621e+01 7.573e-02 3.228e-01 2.341e-01 3.441e-04 3.334e-02 3.286e-02 2.263e-02 1.421e-01 4.835e-02 5.079e-02 3.700e+03 #  p p > zp > l+ l-
4.116e+03 -4.020e-01  4.492e-02 0.000e+00  2.279e+01 6.936e-02 3.428e-01 2.371e-01 1.680e-03 2.918e-02 3.882e-02 2.291e-02 1.441e-01 4.706e-02 5.112e-02 3.700e+03 #  p p > zp > l+ l-
4.038e+03 -3.660e-01  4.728e-02 0.000e+00  1.994e+01 6.241e-02 3.636e-01 2.394e-01 4.404e-03 2.450e-02 3.905e-02 2.317e-02 1.427e-01 4.736e-02 5.151e-02 3.700e+03 #  p p > zp > l+ l-
3.967e+03 -3.286e-01  4.964e-02 0.000e+00  1.747e+01 5.474e-02 3.855e-01 2.405e-01 8.962e-03 1.935e-02 3.834e-02 2.342e-02 1.363e-01 4.825e-02 5.193e-02 3.700e+03 #  p p > zp > l+ l-
3.912e+03 -2.952e-01  5.259e-02 0.000e+00  1.591e+01 4.676e-02 4.069e-01 2.402e-01 1.556e-02 1.455e-02 2.241e-02 2.366e-02 1.266e-01 4.926e-02 5.231e-02 3.700e+03 #  p p > zp > l+ l-
3.865e+03 -2.623e-01  5.613e-02 0.000e+00  1.485e+01 3.831e-02 4.279e-01 2.378e-01 2.482e-02 1.014e-02 2.110e-02 2.383e-02 1.128e-01 4.989e-02 5.271e-02 3.700e+03 #  p p > zp > l+ l-
3.825e+03 -2.295e-01  5.967e-02 0.000e+00  1.404e+01 3.016e-02 4.463e-01 2.334e-01 3.635e-02 6.500e-03 2.122e-02 2.407e-02 9.618e-02 5.012e-02 5.329e-02 3.700e+03 #  p p > zp > l+ l-
3.787e+03 -1.927e-01  6.380e-02 0.000e+00  1.344e+01 2.165e-02 4.629e-01 2.257e-01 5.193e-02 3.495e-03 2.127e-02 2.422e-02 7.473e-02 5.037e-02 5.367e-02 3.700e+03 #  p p > zp > l+ l-
3.766e+03 -1.684e-01  6.936e-02 0.000e+00  1.406e+01 1.556e-02 4.726e-01 2.176e-01 6.626e-02 1.984e-03 2.134e-02 2.435e-02 6.026e-02 5.070e-02 5.393e-02 3.700e+03 #  p p > zp > l+ l-
3.744e+03 -1.379e-01  7.274e-02 0.000e+00  1.386e+01 1.042e-02 4.785e-01 2.081e-01 8.146e-02 9.260e-04 2.158e-02 2.452e-02 4.252e-02 5.075e-02 5.429e-02 3.700e+03 #  p p > zp > l+ l-
3.732e+03 -1.177e-01  7.825e-02 0.000e+00  1.489e+01 7.008e-03 4.805e-01 1.994e-01 9.424e-02 4.633e-04 2.167e-02 2.461e-02 3.179e-02 5.089e-02 5.442e-02 3.700e+03 #  p p > zp > l+ l-
3.723e+03 -1.010e-01  8.474e-02 0.000e+00  1.650e+01 4.626e-03 4.804e-01 1.915e-01 1.054e-01 2.308e-04 2.183e-02 2.473e-02 2.396e-02 5.099e-02 5.455e-02 3.700e+03 #  p p > zp > l+ l-
3.719e+03 -9.073e-02  9.123e-02 0.000e+00  1.849e+01 3.322e-03 4.793e-01 1.861e-01 1.128e-01 1.368e-04 2.192e-02 2.479e-02 1.974e-02 5.100e-02 5.456e-02 3.700e+03 #  p p > zp > l+ l-
3.718e+03 -8.925e-02  9.772e-02 0.000e+00  2.095e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.166e-04 2.204e-02 2.488e-02 1.969e-02 5.101e-02 5.457e-02 3.700e+03 #  p p > zp > l+ l-
3.721e+03 -9.451e-02  1.042e-01 0.000e+00  2.384e+01 2.798e-03 4.785e-01 1.833e-01 1.164e-01 1.297e-04 2.218e-02 2.497e-02 2.218e-02 5.102e-02 5.459e-02 3.700e+03 #  p p > zp > l+ l-
3.727e+03 -1.077e-01  1.107e-01 0.000e+00  2.730e+01 3.187e-03 4.789e-01 1.851e-01 1.140e-01 1.891e-04 2.227e-02 2.502e-02 2.842e-02 5.093e-02 5.448e-02 3.700e+03 #  p p > zp > l+ l-
3.737e+03 -1.267e-01  1.172e-01 0.000e+00  3.135e+01 3.870e-03 4.794e-01 1.879e-01 1.101e-01 3.094e-04 2.241e-02 2.509e-02 3.817e-02 5.080e-02 5.438e-02 3.700e+03 #  p p > zp > l+ l-
3.753e+03 -1.506e-01  1.237e-01 0.000e+00  3.607e+01 4.800e-03 4.797e-01 1.913e-01 1.052e-01 5.293e-04 2.256e-02 2.517e-02 5.287e-02 5.086e-02 5.429e-02 3.700e+03 #  p p > zp > l+ l-
3.775e+03 -1.796e-01  1.302e-01 0.000e+00  4.169e+01 6.001e-03 4.797e-01 1.951e-01 9.972e-02 9.076e-04 2.264e-02 2.514e-02 7.270e-02 5.063e-02 5.395e-02 3.700e+03 #  p p > zp > l+ l-
3.806e+03 -2.117e-01  1.364e-01 0.000e+00  4.809e+01 7.386e-03 4.792e-01 1.989e-01 9.405e-02 1.488e-03 2.279e-02 2.514e-02 9.646e-02 5.021e-02 5.360e-02 3.700e+03 #  p p > zp > l+ l-
3.843e+03 -2.446e-01  1.420e-01 0.000e+00  5.505e+01 8.837e-03 4.782e-01 2.023e-01 8.873e-02 2.224e-03 2.307e-02 2.514e-02 1.209e-01 5.016e-02 5.327e-02 3.700e+03 #  p p > zp > l+ l-
3.883e+03 -2.757e-01  1.470e-01 0.000e+00  6.230e+01 1.020e-02 4.770e-01 2.052e-01 8.418e-02 3.103e-03 2.331e-02 2.509e-02 1.449e-01 4.989e-02 5.287e-02 3.700e+03 #  p p > zp > l+ l-
3.931e+03 -3.076e-01  1.517e-01 0.000e+00  7.041e+01 1.161e-02 4.755e-01 2.078e-01 7.986e-02 4.120e-03 2.937e-02 2.499e-02 1.683e-01 4.910e-02 5.247e-02 3.700e+03 #  p p > zp > l+ l-
3.987e+03 -3.401e-01  1.564e-01 0.000e+00  7.976e+01 1.300e-02 4.739e-01 2.102e-01 7.590e-02 5.227e-03 3.966e-02 2.485e-02 1.905e-01 4.811e-02 5.214e-02 3.700e+03 #  p p > zp > l+ l-
4.052e+03 -3.729e-01  1.608e-01 0.000e+00  9.034e+01 1.441e-02 4.720e-01 2.123e-01 7.215e-02 6.433e-03 3.988e-02 2.475e-02 2.106e-01 4.763e-02 5.186e-02 3.700e+03 #  p p > zp > l+ l-
4.124e+03 -4.051e-01  1.650e-01 0.000e+00  1.021e+02 1.577e-02 4.701e-01 2.142e-01 6.875e-02 7.673e-03 3.961e-02 2.462e-02 2.280e-01 4.749e-02 5.157e-02 3.700e+03 #  p p > zp > l+ l-
4.207e+03 -4.380e-01  1.691e-01 0.000e+00  1.160e+02 1.712e-02 4.680e-01 2.159e-01 6.558e-02 9.869e-03 3.462e-02 2.436e-02 2.644e-01 4.867e-02 5.131e-02 3.700e+03 #  p p > zp > l+ l-
4.298e+03 -4.697e-01  1.729e-01 0.000e+00  1.314e+02 1.840e-02 4.659e-01 2.174e-01 6.273e-02 1.034e-02 2.725e-02 2.409e-02 2.560e-01 4.948e-02 5.106e-02 3.700e+03 #  p p > zp > l+ l-
4.402e+03 -5.018e-01  1.765e-01 0.000e+00  1.495e+02 1.971e-02 4.638e-01 2.188e-01 5.996e-02 1.167e-02 2.593e-02 2.379e-02 2.765e-01 4.961e-02 5.099e-02 3.700e+03 #  p p > zp > l+ l-
4.517e+03 -5.334e-01  1.800e-01 0.000e+00  1.706e+02 2.095e-02 4.616e-01 2.200e-01 5.747e-02 1.417e-02 2.481e-02 2.351e-02 2.933e-01 5.019e-02 5.143e-02 3.700e+03 #  p p > zp > l+ l-
4.662e+03 -5.680e-01  1.835e-01 0.000e+00  1.981e+02 2.230e-02 4.592e-01 2.212e-01 5.485e-02 1.539e-02 2.394e-02 2.327e-02 3.142e-01 5.110e-02 5.258e-02 3.700e+03 #  p p > zp > l+ l-
4.822e+03 -6.012e-01  1.868e-01 0.000e+00  2.302e+02 2.359e-02 4.568e-01 2.223e-01 5.248e-02 1.383e-02 2.298e-02 2.307e-02 2.661e-01 5.182e-02 5.318e-02 3.700e+03 #  p p > zp > l+ l-
5.016e+03 -6.359e-01  1.897e-01 0.000e+00  2.714e+02 2.496e-02 4.542e-01 2.234e-01 5.004e-02 1.403e-02 2.244e-02 2.283e-02 3.180e-01 5.220e-02 5.317e-02 3.700e+03 #  p p > zp > l+ l-
5.241e+03 -6.703e-01  1.927e-01 0.000e+00  3.238e+02 2.627e-02 4.517e-01 2.243e-01 4.782e-02 1.395e-02 2.206e-02 2.268e-02 2.429e-01 5.510e-02 5.482e-02 3.700e+03 #  p p > zp > l+ l-
5.523e+03 -7.063e-01  1.953e-01 0.000e+00  3.951e+02 2.768e-02 4.489e-01 2.252e-01 4.552e-02 1.716e-02 2.214e-02 2.283e-02 2.808e-01 5.714e-02 5.747e-02 3.700e+03 #  p p > zp > l+ l-
5.866e+03 -7.422e-01  1.977e-01 0.000e+00  4.920e+02 2.910e-02 4.460e-01 2.261e-01 4.328e-02 2.198e-02 2.377e-02 2.458e-02 3.375e-01 6.108e-02 6.161e-02 3.700e+03 #  p p > zp > l+ l-
6.320e+03 -7.800e-01  1.998e-01 0.000e+00  6.379e+02 3.063e-02 4.429e-01 2.269e-01 4.097e-02 2.465e-02 2.706e-02 2.686e-02 3.582e-01 6.356e-02 6.410e-02 3.700e+03 #  p p > zp > l+ l-
6.969e+03 -8.208e-01  2.014e-01 0.000e+00  8.850e+02 3.236e-02 4.393e-01 2.279e-01 3.845e-02 2.387e-02 2.947e-02 2.907e-02 3.243e-01 6.537e-02 6.604e-02 3.700e+03 #  p p > zp > l+ l-
7.642e+03 -8.520e-01  2.024e-01 0.000e+00  1.195e+03 3.368e-02 4.365e-01 2.285e-01 3.659e-02 2.899e-02 3.245e-02 3.178e-02 3.723e-01 6.747e-02 6.831e-02 3.700e+03 #  p p > zp > l+ l-
8.748e+03 -8.878e-01  2.033e-01 0.000e+00  1.838e+03 3.524e-02 4.331e-01 2.292e-01 3.448e-02 3.137e-02 3.868e-02 3.741e-02 3.855e-01 7.149e-02 7.265e-02 3.700e+03 #  p p > zp > l+ l-
1.110e+04 -9.308e-01  2.043e-01 0.000e+00  3.860e+03 3.709e-02 4.291e-01 2.299e-01 3.210e-02 3.226e-02 6.073e-02 5.684e-02 3.738e-01 8.294e-02 8.509e-02 3.700e+03 #  p p > zp > l+ l-
4.031e+04 -9.945e-01  2.553e-02 0.000e+00   nan 1.131e-01 1.856e-01 1.942e-01 1.833e-02  nan 3.593e+00 2.504e+00  nan 3.180e-01 3.555e-01 3.800e+03 #  p p > zp > l+ l-
1.675e+04 -9.681e-01  2.584e-02 0.000e+00  4.433e+03 1.126e-01 1.879e-01 1.951e-01 1.766e-02 3.934e-02 4.626e-02 4.416e-02 6.567e-02 7.583e-02 7.735e-02 3.800e+03 #  p p > zp > l+ l-
1.096e+04 -9.251e-01  2.596e-02 0.000e+00  1.160e+03 1.118e-01 1.910e-01 1.964e-01 1.678e-02 3.669e-02 2.750e-02 2.726e-02 6.268e-02 6.389e-02 6.446e-02 3.800e+03 #  p p > zp > l+ l-
8.625e+03 -8.780e-01  2.705e-02 0.000e+00  5.247e+02 1.103e-01 1.972e-01 1.988e-01 1.507e-02 3.039e-02 2.373e-02 2.377e-02 5.430e-02 6.087e-02 6.122e-02 3.800e+03 #  p p > zp > l+ l-
7.593e+03 -8.415e-01  2.826e-02 0.000e+00  3.375e+02 1.088e-01 2.035e-01 2.012e-01 1.344e-02 2.958e-02 2.249e-02 2.262e-02 5.530e-02 5.980e-02 6.008e-02 3.800e+03 #  p p > zp > l+ l-
6.799e+03 -8.005e-01  2.971e-02 0.000e+00  2.263e+02 1.069e-01 2.114e-01 2.040e-01 1.153e-02 2.482e-02 2.168e-02 2.187e-02 4.905e-02 5.909e-02 5.931e-02 3.800e+03 #  p p > zp > l+ l-
6.286e+03 -7.646e-01  3.068e-02 0.000e+00  1.676e+02 1.053e-01 2.180e-01 2.064e-01 1.005e-02 2.399e-02 2.122e-02 2.143e-02 4.969e-02 5.866e-02 5.886e-02 3.800e+03 #  p p > zp > l+ l-
5.871e+03 -7.275e-01  3.341e-02 0.000e+00  1.289e+02 1.021e-01 2.305e-01 2.106e-01 7.518e-03 2.536e-02 2.039e-02 2.097e-02 5.725e-02 5.945e-02 5.784e-02 3.800e+03 #  p p > zp > l+ l-
5.569e+03 -6.943e-01  3.705e-02 0.000e+00  1.053e+02 9.807e-02 2.460e-01 2.155e-01 4.881e-03 2.589e-02 2.012e-02 2.071e-02 6.495e-02 5.489e-02 5.520e-02 3.800e+03 #  p p > zp > l+ l-
5.317e+03 -6.610e-01  3.826e-02 0.000e+00  8.601e+01 9.562e-02 2.551e-01 2.181e-01 3.611e-03 2.713e-02 2.003e-02 2.079e-02 7.233e-02 5.385e-02 5.326e-02 3.800e+03 #  p p > zp > l+ l-
5.116e+03 -6.302e-01  3.871e-02 0.000e+00  7.170e+01 9.370e-02 2.620e-01 2.201e-01 2.772e-03 2.174e-02 2.027e-02 2.094e-02 6.080e-02 5.157e-02 5.204e-02 3.800e+03 #  p p > zp > l+ l-
4.872e+03 -5.857e-01  3.856e-02 0.000e+00  5.552e+01 9.133e-02 2.703e-01 2.224e-01 1.911e-03 2.384e-02 2.058e-02 2.121e-02 7.058e-02 5.051e-02 5.139e-02 3.800e+03 #  p p > zp > l+ l-
4.626e+03 -5.301e-01  3.917e-02 0.000e+00  4.136e+01 8.712e-02 2.849e-01 2.262e-01 7.909e-04 2.760e-02 2.120e-02 2.156e-02 9.027e-02 4.982e-02 5.084e-02 3.800e+03 #  p p > zp > l+ l-
4.466e+03 -4.859e-01  4.129e-02 0.000e+00  3.373e+01 8.156e-02 3.038e-01 2.304e-01 1.116e-04 2.764e-02 2.196e-02 2.188e-02 1.029e-01 4.924e-02 5.021e-02 3.800e+03 #  p p > zp > l+ l-
4.353e+03 -4.494e-01  4.371e-02 0.000e+00  2.898e+01 7.574e-02 3.228e-01 2.340e-01 3.540e-04 2.646e-02 2.297e-02 2.218e-02 1.128e-01 4.901e-02 5.029e-02 3.800e+03 #  p p > zp > l+ l-
4.254e+03 -4.128e-01  4.613e-02 0.000e+00  2.511e+01 6.937e-02 3.428e-01 2.371e-01 1.698e-03 2.395e-02 2.634e-02 2.246e-02 1.183e-01 4.884e-02 5.065e-02 3.800e+03 #  p p > zp > l+ l-
4.168e+03 -3.759e-01  4.856e-02 0.000e+00  2.189e+01 6.241e-02 3.637e-01 2.393e-01 4.431e-03 2.023e-02 3.710e-02 2.269e-02 1.178e-01 4.759e-02 5.091e-02 3.800e+03 #  p p > zp > l+ l-
4.090e+03 -3.374e-01  5.098e-02 0.000e+00  1.913e+01 5.475e-02 3.855e-01 2.405e-01 8.999e-03 1.600e-02 3.898e-02 2.295e-02 1.126e-01 4.697e-02 5.124e-02 3.800e+03 #  p p > zp > l+ l-
4.030e+03 -3.032e-01  5.401e-02 0.000e+00  1.738e+01 4.676e-02 4.069e-01 2.401e-01 1.561e-02 1.214e-02 3.901e-02 2.315e-02 1.055e-01 4.748e-02 5.155e-02 3.800e+03 #  p p > zp > l+ l-
3.979e+03 -2.694e-01  5.764e-02 0.000e+00  1.619e+01 3.831e-02 4.279e-01 2.378e-01 2.487e-02 8.513e-03 3.857e-02 2.334e-02 9.516e-02 4.804e-02 5.185e-02 3.800e+03 #  p p > zp > l+ l-
3.935e+03 -2.357e-01  6.128e-02 0.000e+00  1.528e+01 3.016e-02 4.463e-01 2.333e-01 3.641e-02 5.505e-03 3.067e-02 2.350e-02 8.145e-02 4.881e-02 5.209e-02 3.800e+03 #  p p > zp > l+ l-
3.894e+03 -1.979e-01  6.552e-02 0.000e+00  1.461e+01 2.165e-02 4.629e-01 2.257e-01 5.199e-02 2.971e-03 2.113e-02 2.372e-02 6.357e-02 4.953e-02 5.249e-02 3.800e+03 #  p p > zp > l+ l-
3.872e+03 -1.729e-01  7.123e-02 0.000e+00  1.527e+01 1.556e-02 4.725e-01 2.175e-01 6.632e-02 1.684e-03 2.112e-02 2.384e-02 5.111e-02 4.989e-02 5.272e-02 3.800e+03 #  p p > zp > l+ l-
3.848e+03 -1.416e-01  7.471e-02 0.000e+00  1.505e+01 1.042e-02 4.785e-01 2.080e-01 8.152e-02 7.881e-04 2.114e-02 2.394e-02 3.616e-02 5.006e-02 5.294e-02 3.800e+03 #  p p > zp > l+ l-
3.835e+03 -1.209e-01  8.036e-02 0.000e+00  1.615e+01 7.007e-03 4.805e-01 1.994e-01 9.430e-02 3.962e-04 2.129e-02 2.407e-02 2.718e-02 5.017e-02 5.318e-02 3.800e+03 #  p p > zp > l+ l-
3.825e+03 -1.037e-01  8.703e-02 0.000e+00  1.789e+01 4.625e-03 4.803e-01 1.915e-01 1.054e-01 1.981e-04 2.137e-02 2.413e-02 2.058e-02 5.017e-02 5.319e-02 3.800e+03 #  p p > zp > l+ l-
3.820e+03 -9.318e-02  9.369e-02 0.000e+00  2.005e+01 3.321e-03 4.793e-01 1.860e-01 1.129e-01 1.189e-04 2.150e-02 2.424e-02 1.714e-02 5.013e-02 5.333e-02 3.800e+03 #  p p > zp > l+ l-
3.820e+03 -9.166e-02  1.004e-01 0.000e+00  2.271e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.008e-04 2.162e-02 2.432e-02 1.700e-02 5.013e-02 5.334e-02 3.800e+03 #  p p > zp > l+ l-
3.822e+03 -9.706e-02  1.070e-01 0.000e+00  2.585e+01 2.797e-03 4.784e-01 1.833e-01 1.165e-01 1.121e-04 2.176e-02 2.441e-02 1.917e-02 5.013e-02 5.336e-02 3.800e+03 #  p p > zp > l+ l-
3.829e+03 -1.106e-01  1.137e-01 0.000e+00  2.961e+01 3.187e-03 4.788e-01 1.850e-01 1.140e-01 1.630e-04 2.190e-02 2.446e-02 2.449e-02 5.018e-02 5.325e-02 3.800e+03 #  p p > zp > l+ l-
3.840e+03 -1.301e-01  1.204e-01 0.000e+00  3.401e+01 3.869e-03 4.793e-01 1.878e-01 1.101e-01 2.672e-04 2.207e-02 2.453e-02 3.312e-02 5.015e-02 5.316e-02 3.800e+03 #  p p > zp > l+ l-
3.857e+03 -1.546e-01  1.270e-01 0.000e+00  3.916e+01 4.799e-03 4.796e-01 1.912e-01 1.053e-01 4.515e-04 2.221e-02 2.456e-02 4.518e-02 5.002e-02 5.296e-02 3.800e+03 #  p p > zp > l+ l-
3.882e+03 -1.844e-01  1.337e-01 0.000e+00  4.530e+01 6.000e-03 4.796e-01 1.950e-01 9.980e-02 7.748e-04 2.251e-02 2.461e-02 6.189e-02 4.985e-02 5.277e-02 3.800e+03 #  p p > zp > l+ l-
3.915e+03 -2.175e-01  1.400e-01 0.000e+00  5.232e+01 7.385e-03 4.791e-01 1.988e-01 9.415e-02 1.267e-03 2.399e-02 2.463e-02 8.226e-02 4.937e-02 5.252e-02 3.800e+03 #  p p > zp > l+ l-
3.955e+03 -2.512e-01  1.458e-01 0.000e+00  5.998e+01 8.835e-03 4.781e-01 2.022e-01 8.884e-02 1.908e-03 3.498e-02 2.459e-02 1.033e-01 4.882e-02 5.229e-02 3.800e+03 #  p p > zp > l+ l-
3.999e+03 -2.832e-01  1.509e-01 0.000e+00  6.799e+01 1.020e-02 4.769e-01 2.051e-01 8.430e-02 2.643e-03 3.957e-02 2.449e-02 1.231e-01 4.789e-02 5.201e-02 3.800e+03 #  p p > zp > l+ l-
4.052e+03 -3.159e-01  1.558e-01 0.000e+00  7.699e+01 1.160e-02 4.754e-01 2.077e-01 7.999e-02 3.485e-03 3.972e-02 2.443e-02 1.427e-01 4.757e-02 5.178e-02 3.800e+03 #  p p > zp > l+ l-
4.113e+03 -3.492e-01  1.606e-01 0.000e+00  8.742e+01 1.300e-02 4.738e-01 2.100e-01 7.603e-02 4.427e-03 3.956e-02 2.435e-02 1.615e-01 4.739e-02 5.153e-02 3.800e+03 #  p p > zp > l+ l-
4.184e+03 -3.830e-01  1.652e-01 0.000e+00  9.928e+01 1.441e-02 4.719e-01 2.122e-01 7.229e-02 5.767e-03 3.747e-02 2.420e-02 1.898e-01 4.813e-02 5.131e-02 3.800e+03 #  p p > zp > l+ l-
4.263e+03 -4.161e-01  1.694e-01 0.000e+00  1.126e+02 1.577e-02 4.699e-01 2.140e-01 6.890e-02 7.177e-03 2.815e-02 2.399e-02 2.126e-01 4.928e-02 5.113e-02 3.800e+03 #  p p > zp > l+ l-
4.354e+03 -4.498e-01  1.737e-01 0.000e+00  1.283e+02 1.712e-02 4.679e-01 2.157e-01 6.574e-02 7.719e-03 2.604e-02 2.374e-02 2.117e-01 4.943e-02 5.092e-02 3.800e+03 #  p p > zp > l+ l-
4.454e+03 -4.824e-01  1.776e-01 0.000e+00  1.460e+02 1.840e-02 4.658e-01 2.172e-01 6.290e-02 8.875e-03 2.506e-02 2.348e-02 2.248e-01 4.979e-02 5.099e-02 3.800e+03 #  p p > zp > l+ l-
4.570e+03 -5.154e-01  1.812e-01 0.000e+00  1.668e+02 1.971e-02 4.636e-01 2.186e-01 6.013e-02 1.024e-02 2.417e-02 2.325e-02 2.373e-01 5.057e-02 5.206e-02 3.800e+03 #  p p > zp > l+ l-
4.699e+03 -5.478e-01  1.849e-01 0.000e+00  1.914e+02 2.094e-02 4.615e-01 2.198e-01 5.765e-02 1.210e-02 2.348e-02 2.305e-02 2.633e-01 5.086e-02 5.257e-02 3.800e+03 #  p p > zp > l+ l-
4.861e+03 -5.834e-01  1.885e-01 0.000e+00  2.237e+02 2.230e-02 4.590e-01 2.210e-01 5.504e-02 1.088e-02 2.262e-02 2.286e-02 2.111e-01 5.196e-02 5.304e-02 3.800e+03 #  p p > zp > l+ l-
5.042e+03 -6.175e-01  1.918e-01 0.000e+00  2.621e+02 2.358e-02 4.567e-01 2.220e-01 5.268e-02 1.422e-02 2.227e-02 2.269e-02 2.760e-01 5.215e-02 5.318e-02 3.800e+03 #  p p > zp > l+ l-
5.262e+03 -6.531e-01  1.949e-01 0.000e+00  3.121e+02 2.496e-02 4.541e-01 2.231e-01 5.025e-02 1.136e-02 2.189e-02 2.255e-02 2.058e-01 5.508e-02 5.486e-02 3.800e+03 #  p p > zp > l+ l-
5.522e+03 -6.884e-01  1.979e-01 0.000e+00  3.768e+02 2.627e-02 4.515e-01 2.240e-01 4.803e-02 1.454e-02 2.201e-02 2.269e-02 2.815e-01 5.697e-02 5.729e-02 3.800e+03 #  p p > zp > l+ l-
5.850e+03 -7.254e-01  2.006e-01 0.000e+00  4.670e+02 2.768e-02 4.487e-01 2.249e-01 4.573e-02 1.831e-02 2.337e-02 2.420e-02 3.018e-01 6.086e-02 6.117e-02 3.800e+03 #  p p > zp > l+ l-
6.257e+03 -7.623e-01  2.031e-01 0.000e+00  5.936e+02 2.910e-02 4.459e-01 2.258e-01 4.351e-02 2.047e-02 2.653e-02 2.636e-02 2.658e-01 6.314e-02 6.365e-02 3.800e+03 #  p p > zp > l+ l-
6.809e+03 -8.011e-01  2.052e-01 0.000e+00  7.927e+02 3.063e-02 4.427e-01 2.267e-01 4.119e-02 2.179e-02 2.847e-02 2.815e-02 3.096e-01 6.463e-02 6.525e-02 3.800e+03 #  p p > zp > l+ l-
7.628e+03 -8.430e-01  2.068e-01 0.000e+00  1.152e+03 3.235e-02 4.391e-01 2.276e-01 3.868e-02 2.638e-02 3.189e-02 3.127e-02 3.366e-01 6.709e-02 6.789e-02 3.800e+03 #  p p > zp > l+ l-
8.522e+03 -8.750e-01  2.079e-01 0.000e+00  1.645e+03 3.368e-02 4.363e-01 2.282e-01 3.682e-02 2.684e-02 3.658e-02 3.552e-02 3.490e-01 7.019e-02 7.124e-02 3.800e+03 #  p p > zp > l+ l-
1.011e+04 -9.118e-01  2.088e-01 0.000e+00  2.815e+03 3.524e-02 4.330e-01 2.289e-01 3.472e-02 3.144e-02 4.838e-02 4.603e-02 3.854e-01 7.696e-02 7.857e-02 3.800e+03 #  p p > zp > l+ l-
1.426e+04 -9.559e-01  2.098e-01 0.000e+00  8.114e+03 3.708e-02 4.289e-01 2.296e-01 3.234e-02 2.777e-02 1.253e-01 1.113e-01 3.222e-01 1.053e-01 1.097e-01 3.800e+03 #  p p > zp > l+ l-
3.829e+04 -9.936e-01  2.652e-02 0.000e+00   nan 1.126e-01 1.879e-01 1.951e-01 1.763e-02  nan 1.725e+00 1.268e+00  nan 2.498e-01 2.749e-01 3.900e+03 #  p p > zp > l+ l-
1.367e+04 -9.494e-01  2.664e-02 0.000e+00  2.228e+03 1.118e-01 1.910e-01 1.964e-01 1.675e-02 3.539e-02 3.316e-02 3.243e-02 6.046e-02 6.796e-02 6.883e-02 3.900e+03 #  p p > zp > l+ l-
9.812e+03 -9.011e-01  2.776e-02 0.000e+00  7.660e+02 1.104e-01 1.973e-01 1.988e-01 1.504e-02 3.149e-02 2.511e-02 2.505e-02 5.629e-02 6.201e-02 6.244e-02 3.900e+03 #  p p > zp > l+ l-
8.383e+03 -8.636e-01  2.900e-02 0.000e+00  4.507e+02 1.089e-01 2.035e-01 2.012e-01 1.342e-02 2.829e-02 2.319e-02 2.327e-02 5.286e-02 6.040e-02 6.072e-02 3.900e+03 #  p p > zp > l+ l-
7.361e+03 -8.216e-01  3.050e-02 0.000e+00  2.851e+02 1.069e-01 2.114e-01 2.040e-01 1.151e-02 2.486e-02 2.207e-02 2.223e-02 4.919e-02 5.943e-02 5.968e-02 3.900e+03 #  p p > zp > l+ l-
6.729e+03 -7.847e-01  3.149e-02 0.000e+00  2.042e+02 1.053e-01 2.180e-01 2.064e-01 1.003e-02 2.163e-02 2.148e-02 2.167e-02 4.481e-02 5.890e-02 5.911e-02 3.900e+03 #  p p > zp > l+ l-
6.233e+03 -7.467e-01  3.429e-02 0.000e+00  1.533e+02 1.021e-01 2.305e-01 2.106e-01 7.498e-03 2.049e-02 2.108e-02 2.130e-02 4.627e-02 5.853e-02 5.872e-02 3.900e+03 #  p p > zp > l+ l-
5.879e+03 -7.125e-01  3.802e-02 0.000e+00  1.232e+02 9.809e-02 2.461e-01 2.154e-01 4.864e-03 2.138e-02 2.033e-02 2.093e-02 5.363e-02 5.941e-02 5.784e-02 3.900e+03 #  p p > zp > l+ l-
5.587e+03 -6.784e-01  3.926e-02 0.000e+00  9.929e+01 9.564e-02 2.551e-01 2.181e-01 3.597e-03 2.223e-02 2.008e-02 2.066e-02 5.931e-02 5.489e-02 5.546e-02 3.900e+03 #  p p > zp > l+ l-
5.358e+03 -6.468e-01  3.973e-02 0.000e+00  8.195e+01 9.372e-02 2.621e-01 2.201e-01 2.760e-03 2.248e-02 2.005e-02 2.072e-02 6.324e-02 5.427e-02 5.346e-02 3.900e+03 #  p p > zp > l+ l-
5.082e+03 -6.011e-01  3.957e-02 0.000e+00  6.272e+01 9.135e-02 2.704e-01 2.224e-01 1.902e-03 1.880e-02 2.027e-02 2.092e-02 5.564e-02 5.128e-02 5.179e-02 3.900e+03 #  p p > zp > l+ l-
4.806e+03 -5.440e-01  4.020e-02 0.000e+00  4.622e+01 8.713e-02 2.850e-01 2.262e-01 7.867e-04 2.038e-02 2.065e-02 2.124e-02 6.667e-02 5.029e-02 5.121e-02 3.900e+03 #  p p > zp > l+ l-
4.628e+03 -4.987e-01  4.237e-02 0.000e+00  3.743e+01 8.158e-02 3.038e-01 2.304e-01 1.142e-04 2.128e-02 2.113e-02 2.152e-02 7.927e-02 4.979e-02 5.080e-02 3.900e+03 #  p p > zp > l+ l-
4.503e+03 -4.612e-01  4.486e-02 0.000e+00  3.201e+01 7.575e-02 3.229e-01 2.340e-01 3.641e-04 2.074e-02 2.173e-02 2.178e-02 8.834e-02 4.917e-02 5.021e-02 3.900e+03 #  p p > zp > l+ l-
4.395e+03 -4.237e-01  4.735e-02 0.000e+00  2.762e+01 6.937e-02 3.429e-01 2.370e-01 1.717e-03 1.886e-02 2.245e-02 2.203e-02 9.322e-02 4.915e-02 5.021e-02 3.900e+03 #  p p > zp > l+ l-
4.300e+03 -3.858e-01  4.983e-02 0.000e+00  2.400e+01 6.242e-02 3.637e-01 2.393e-01 4.459e-03 1.646e-02 2.384e-02 2.227e-02 9.592e-02 4.906e-02 5.040e-02 3.900e+03 #  p p > zp > l+ l-
4.215e+03 -3.463e-01  5.232e-02 0.000e+00  2.090e+01 5.475e-02 3.855e-01 2.404e-01 9.035e-03 1.327e-02 3.091e-02 2.249e-02 9.348e-02 4.846e-02 5.072e-02 3.900e+03 #  p p > zp > l+ l-
4.150e+03 -3.112e-01  5.543e-02 0.000e+00  1.895e+01 4.676e-02 4.069e-01 2.400e-01 1.565e-02 1.005e-02 3.806e-02 2.271e-02 8.746e-02 4.727e-02 5.097e-02 3.900e+03 #  p p > zp > l+ l-
4.094e+03 -2.765e-01  5.916e-02 0.000e+00  1.762e+01 3.831e-02 4.279e-01 2.377e-01 2.493e-02 7.115e-03 3.896e-02 2.291e-02 7.947e-02 4.696e-02 5.123e-02 3.900e+03 #  p p > zp > l+ l-
4.047e+03 -2.419e-01  6.289e-02 0.000e+00  1.660e+01 3.016e-02 4.463e-01 2.332e-01 3.647e-02 4.627e-03 3.901e-02 2.305e-02 6.828e-02 4.731e-02 5.144e-02 3.900e+03 #  p p > zp > l+ l-
4.002e+03 -2.031e-01  6.724e-02 0.000e+00  1.585e+01 2.165e-02 4.629e-01 2.256e-01 5.205e-02 2.514e-03 3.886e-02 2.324e-02 5.371e-02 4.766e-02 5.171e-02 3.900e+03 #  p p > zp > l+ l-
3.977e+03 -1.775e-01  7.311e-02 0.000e+00  1.655e+01 1.556e-02 4.725e-01 2.174e-01 6.638e-02 1.435e-03 3.858e-02 2.335e-02 4.359e-02 4.804e-02 5.185e-02 3.900e+03 #  p p > zp > l+ l-
3.952e+03 -1.453e-01  7.668e-02 0.000e+00  1.629e+01 1.042e-02 4.784e-01 2.079e-01 8.157e-02 6.738e-04 3.385e-02 2.348e-02 3.094e-02 4.866e-02 5.204e-02 3.900e+03 #  p p > zp > l+ l-
3.937e+03 -1.241e-01  8.248e-02 0.000e+00  1.748e+01 7.006e-03 4.804e-01 1.993e-01 9.435e-02 3.387e-04 3.074e-02 2.356e-02 2.323e-02 4.882e-02 5.210e-02 3.900e+03 #  p p > zp > l+ l-
3.927e+03 -1.064e-01  8.932e-02 0.000e+00  1.936e+01 4.625e-03 4.803e-01 1.914e-01 1.055e-01 1.713e-04 2.744e-02 2.365e-02 1.778e-02 4.892e-02 5.218e-02 3.900e+03 #  p p > zp > l+ l-
3.922e+03 -9.564e-02  9.616e-02 0.000e+00  2.169e+01 3.321e-03 4.793e-01 1.860e-01 1.129e-01 1.029e-04 2.428e-02 2.376e-02 1.483e-02 4.907e-02 5.226e-02 3.900e+03 #  p p > zp > l+ l-
3.921e+03 -9.407e-02  1.030e-01 0.000e+00  2.457e+01 2.835e-03 4.785e-01 1.835e-01 1.161e-01 8.656e-05 2.440e-02 2.384e-02 1.460e-02 4.908e-02 5.228e-02 3.900e+03 #  p p > zp > l+ l-
3.924e+03 -9.961e-02  1.098e-01 0.000e+00  2.797e+01 2.797e-03 4.784e-01 1.832e-01 1.165e-01 9.631e-05 2.454e-02 2.392e-02 1.648e-02 4.909e-02 5.230e-02 3.900e+03 #  p p > zp > l+ l-
3.931e+03 -1.135e-01  1.167e-01 0.000e+00  3.205e+01 3.187e-03 4.788e-01 1.850e-01 1.141e-01 1.406e-04 2.790e-02 2.398e-02 2.112e-02 4.897e-02 5.225e-02 3.900e+03 #  p p > zp > l+ l-
3.943e+03 -1.336e-01  1.235e-01 0.000e+00  3.683e+01 3.869e-03 4.793e-01 1.878e-01 1.102e-01 2.301e-04 3.135e-02 2.405e-02 2.848e-02 4.889e-02 5.221e-02 3.900e+03 #  p p > zp > l+ l-
3.962e+03 -1.587e-01  1.304e-01 0.000e+00  4.243e+01 4.798e-03 4.796e-01 1.911e-01 1.054e-01 3.910e-04 3.697e-02 2.408e-02 3.911e-02 4.854e-02 5.213e-02 3.900e+03 #  p p > zp > l+ l-
3.988e+03 -1.893e-01  1.372e-01 0.000e+00  4.912e+01 5.999e-03 4.795e-01 1.949e-01 9.988e-02 6.667e-04 3.922e-02 2.409e-02 5.332e-02 4.797e-02 5.197e-02 3.900e+03 #  p p > zp > l+ l-
4.024e+03 -2.232e-01  1.437e-01 0.000e+00  5.681e+01 7.384e-03 4.790e-01 1.987e-01 9.424e-02 1.085e-03 3.949e-02 2.411e-02 7.031e-02 4.769e-02 5.183e-02 3.900e+03 #  p p > zp > l+ l-
4.068e+03 -2.579e-01  1.496e-01 0.000e+00  6.522e+01 8.834e-03 4.780e-01 2.021e-01 8.894e-02 1.634e-03 3.953e-02 2.406e-02 8.824e-02 4.735e-02 5.160e-02 3.900e+03 #  p p > zp > l+ l-
4.116e+03 -2.907e-01  1.549e-01 0.000e+00  7.406e+01 1.020e-02 4.768e-01 2.049e-01 8.441e-02 2.248e-03 3.933e-02 2.401e-02 1.046e-01 4.734e-02 5.141e-02 3.900e+03 #  p p > zp > l+ l-
4.173e+03 -3.243e-01  1.599e-01 0.000e+00  8.404e+01 1.160e-02 4.753e-01 2.076e-01 8.011e-02 3.053e-03 3.784e-02 2.394e-02 1.251e-01 4.784e-02 5.126e-02 3.900e+03 #  p p > zp > l+ l-
4.240e+03 -3.584e-01  1.649e-01 0.000e+00  9.566e+01 1.300e-02 4.737e-01 2.099e-01 7.617e-02 4.132e-03 2.960e-02 2.379e-02 1.511e-01 4.896e-02 5.110e-02 3.900e+03 #  p p > zp > l+ l-
4.317e+03 -3.931e-01  1.695e-01 0.000e+00  1.089e+02 1.441e-02 4.718e-01 2.120e-01 7.244e-02 4.718e-03 2.602e-02 2.359e-02 1.549e-01 4.928e-02 5.085e-02 3.900e+03 #  p p > zp > l+ l-
4.404e+03 -4.270e-01  1.739e-01 0.000e+00  1.239e+02 1.577e-02 4.698e-01 2.139e-01 6.906e-02 5.612e-03 2.512e-02 2.340e-02 1.686e-01 4.950e-02 5.082e-02 3.900e+03 #  p p > zp > l+ l-
4.505e+03 -4.616e-01  1.782e-01 0.000e+00  1.418e+02 1.712e-02 4.678e-01 2.155e-01 6.590e-02 6.871e-03 2.438e-02 2.320e-02 1.811e-01 4.990e-02 5.107e-02 3.900e+03 #  p p > zp > l+ l-
4.615e+03 -4.951e-01  1.823e-01 0.000e+00  1.620e+02 1.840e-02 4.657e-01 2.170e-01 6.307e-02 7.517e-03 2.356e-02 2.299e-02 2.154e-01 5.065e-02 5.213e-02 3.900e+03 #  p p > zp > l+ l-
4.743e+03 -5.289e-01  1.860e-01 0.000e+00  1.860e+02 1.970e-02 4.635e-01 2.184e-01 6.031e-02 9.485e-03 2.297e-02 2.285e-02 2.218e-01 5.084e-02 5.260e-02 3.900e+03 #  p p > zp > l+ l-
4.887e+03 -5.623e-01  1.897e-01 0.000e+00  2.146e+02 2.094e-02 4.613e-01 2.195e-01 5.784e-02 8.082e-03 2.237e-02 2.268e-02 1.766e-01 5.199e-02 5.273e-02 3.900e+03 #  p p > zp > l+ l-
5.069e+03 -5.987e-01  1.935e-01 0.000e+00  2.528e+02 2.230e-02 4.589e-01 2.208e-01 5.523e-02 1.159e-02 2.207e-02 2.252e-02 2.401e-01 5.228e-02 5.325e-02 3.900e+03 #  p p > zp > l+ l-
5.273e+03 -6.337e-01  1.969e-01 0.000e+00  2.986e+02 2.358e-02 4.565e-01 2.218e-01 5.288e-02 1.225e-02 2.177e-02 2.243e-02 2.390e-01 5.507e-02 5.481e-02 3.900e+03 #  p p > zp > l+ l-
5.524e+03 -6.703e-01  2.000e-01 0.000e+00  3.594e+02 2.495e-02 4.539e-01 2.229e-01 5.045e-02 1.386e-02 2.188e-02 2.256e-02 2.278e-01 5.680e-02 5.712e-02 3.900e+03 #  p p > zp > l+ l-
5.824e+03 -7.066e-01  2.031e-01 0.000e+00  4.399e+02 2.626e-02 4.514e-01 2.238e-01 4.824e-02 1.573e-02 2.298e-02 2.375e-02 2.523e-01 6.054e-02 6.062e-02 3.900e+03 #  p p > zp > l+ l-
6.208e+03 -7.445e-01  2.059e-01 0.000e+00  5.550e+02 2.767e-02 4.486e-01 2.247e-01 4.595e-02 1.420e-02 2.606e-02 2.593e-02 2.299e-01 6.277e-02 6.326e-02 3.900e+03 #  p p > zp > l+ l-
6.695e+03 -7.824e-01  2.084e-01 0.000e+00  7.226e+02 2.909e-02 4.457e-01 2.255e-01 4.373e-02 1.614e-02 2.769e-02 2.743e-02 2.458e-01 6.404e-02 6.462e-02 3.900e+03 #  p p > zp > l+ l-
7.373e+03 -8.222e-01  2.106e-01 0.000e+00  9.999e+02 3.062e-02 4.426e-01 2.264e-01 4.142e-02 2.202e-02 3.032e-02 2.984e-02 3.185e-01 6.598e-02 6.670e-02 3.900e+03 #  p p > zp > l+ l-
8.430e+03 -8.652e-01  2.123e-01 0.000e+00  1.544e+03 3.235e-02 4.390e-01 2.273e-01 3.891e-02 2.351e-02 3.542e-02 3.447e-02 3.276e-01 6.945e-02 7.044e-02 3.900e+03 #  p p > zp > l+ l-
9.663e+03 -8.980e-01  2.134e-01 0.000e+00  2.379e+03 3.367e-02 4.362e-01 2.279e-01 3.706e-02 2.727e-02 4.354e-02 4.175e-02 3.223e-01 7.434e-02 7.572e-02 3.900e+03 #  p p > zp > l+ l-
1.214e+04 -9.358e-01  2.143e-01 0.000e+00  4.830e+03 3.523e-02 4.328e-01 2.286e-01 3.495e-02 2.799e-02 7.155e-02 6.618e-02 3.429e-01 8.755e-02 9.012e-02 3.900e+03 #  p p > zp > l+ l-
2.230e+04 -9.811e-01  2.153e-01 0.000e+00   nan 3.708e-02 4.288e-01 2.293e-01 3.258e-02  nan 1.780e+00 1.305e+00  nan 2.524e-01 2.779e-01 3.900e+03 #  p p > zp > l+ l-
1.943e+04 -9.738e-01  2.732e-02 0.000e+00  6.343e+03 1.119e-01 1.911e-01 1.964e-01 1.673e-02 3.243e-02 5.663e-02 5.328e-02 5.542e-02 8.106e-02 8.303e-02 4.000e+03 #  p p > zp > l+ l-
1.147e+04 -9.242e-01  2.847e-02 0.000e+00  1.215e+03 1.104e-01 1.973e-01 1.988e-01 1.502e-02 2.970e-02 2.750e-02 2.726e-02 5.310e-02 6.390e-02 6.446e-02 4.000e+03 #  p p > zp > l+ l-
9.375e+03 -8.858e-01  2.975e-02 0.000e+00  6.254e+02 1.089e-01 2.036e-01 2.011e-01 1.339e-02 2.705e-02 2.419e-02 2.420e-02 5.056e-02 6.125e-02 6.163e-02 4.000e+03 #  p p > zp > l+ l-
8.021e+03 -8.426e-01  3.128e-02 0.000e+00  3.662e+02 1.070e-01 2.115e-01 2.040e-01 1.149e-02 2.335e-02 2.258e-02 2.270e-02 4.616e-02 5.988e-02 6.016e-02 4.000e+03 #  p p > zp > l+ l-
7.232e+03 -8.048e-01  3.230e-02 0.000e+00  2.518e+02 1.053e-01 2.181e-01 2.064e-01 1.001e-02 2.008e-02 2.179e-02 2.197e-02 4.158e-02 5.918e-02 5.942e-02 4.000e+03 #  p p > zp > l+ l-
6.633e+03 -7.658e-01  3.517e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.798e-02 2.129e-02 2.150e-02 4.059e-02 5.700e-02 5.709e-02 4.000e+03 #  p p > zp > l+ l-
6.215e+03 -7.308e-01  3.899e-02 0.000e+00  1.447e+02 9.812e-02 2.461e-01 2.154e-01 4.847e-03 1.728e-02 2.099e-02 2.121e-02 4.339e-02 5.845e-02 5.864e-02 4.000e+03 #  p p > zp > l+ l-
5.876e+03 -6.958e-01  4.027e-02 0.000e+00  1.149e+02 9.566e-02 2.552e-01 2.181e-01 3.583e-03 1.805e-02 2.026e-02 2.085e-02 4.815e-02 5.938e-02 5.775e-02 4.000e+03 #  p p > zp > l+ l-
5.614e+03 -6.634e-01  4.075e-02 0.000e+00  9.380e+01 9.374e-02 2.621e-01 2.201e-01 2.748e-03 1.879e-02 2.003e-02 2.061e-02 5.257e-02 5.505e-02 5.560e-02 4.000e+03 #  p p > zp > l+ l-
5.301e+03 -6.165e-01  4.059e-02 0.000e+00  7.089e+01 9.136e-02 2.705e-01 2.224e-01 1.893e-03 1.334e-02 2.003e-02 2.071e-02 3.948e-02 5.356e-02 5.301e-02 4.000e+03 #  p p > zp > l+ l-
4.992e+03 -5.580e-01  4.123e-02 0.000e+00  5.162e+01 8.715e-02 2.851e-01 2.261e-01 7.827e-04 1.518e-02 2.029e-02 2.097e-02 4.965e-02 5.099e-02 5.134e-02 4.000e+03 #  p p > zp > l+ l-
4.795e+03 -5.115e-01  4.346e-02 0.000e+00  4.150e+01 8.159e-02 3.039e-01 2.303e-01 1.169e-04 1.632e-02 2.061e-02 2.121e-02 6.074e-02 5.022e-02 5.114e-02 4.000e+03 #  p p > zp > l+ l-
4.657e+03 -4.730e-01  4.601e-02 0.000e+00  3.531e+01 7.576e-02 3.229e-01 2.339e-01 3.743e-04 1.610e-02 2.097e-02 2.143e-02 6.862e-02 4.998e-02 5.081e-02 4.000e+03 #  p p > zp > l+ l-
4.538e+03 -4.346e-01  4.856e-02 0.000e+00  3.034e+01 6.938e-02 3.429e-01 2.370e-01 1.735e-03 1.517e-02 2.140e-02 2.165e-02 7.495e-02 4.912e-02 5.038e-02 4.000e+03 #  p p > zp > l+ l-
4.434e+03 -3.957e-01  5.111e-02 0.000e+00  2.627e+01 6.243e-02 3.637e-01 2.392e-01 4.486e-03 1.322e-02 2.200e-02 2.189e-02 7.702e-02 4.907e-02 5.017e-02 4.000e+03 #  p p > zp > l+ l-
4.342e+03 -3.552e-01  5.366e-02 0.000e+00  2.281e+01 5.475e-02 3.856e-01 2.403e-01 9.072e-03 1.091e-02 2.295e-02 2.212e-02 7.674e-02 4.890e-02 5.027e-02 4.000e+03 #  p p > zp > l+ l-
4.271e+03 -3.191e-01  5.685e-02 0.000e+00  2.063e+01 4.676e-02 4.070e-01 2.400e-01 1.570e-02 8.467e-03 2.477e-02 2.231e-02 7.370e-02 4.900e-02 5.054e-02 4.000e+03 #  p p > zp > l+ l-
4.210e+03 -2.836e-01  6.068e-02 0.000e+00  1.915e+01 3.831e-02 4.279e-01 2.376e-01 2.498e-02 5.968e-03 3.272e-02 2.249e-02 6.666e-02 4.833e-02 5.074e-02 4.000e+03 #  p p > zp > l+ l-
4.159e+03 -2.481e-01  6.450e-02 0.000e+00  1.801e+01 3.016e-02 4.463e-01 2.332e-01 3.653e-02 3.874e-03 3.756e-02 2.266e-02 5.732e-02 4.739e-02 5.092e-02 4.000e+03 #  p p > zp > l+ l-
4.110e+03 -2.083e-01  6.897e-02 0.000e+00  1.716e+01 2.164e-02 4.629e-01 2.255e-01 5.212e-02 2.131e-03 3.886e-02 2.283e-02 4.557e-02 4.698e-02 5.113e-02 4.000e+03 #  p p > zp > l+ l-
4.084e+03 -1.820e-01  7.498e-02 0.000e+00  1.790e+01 1.556e-02 4.725e-01 2.173e-01 6.644e-02 1.218e-03 3.899e-02 2.296e-02 3.700e-02 4.699e-02 5.128e-02 4.000e+03 #  p p > zp > l+ l-
4.056e+03 -1.491e-01  7.864e-02 0.000e+00  1.761e+01 1.041e-02 4.784e-01 2.079e-01 8.163e-02 5.753e-04 3.902e-02 2.303e-02 2.637e-02 4.719e-02 5.139e-02 4.000e+03 #  p p > zp > l+ l-
4.040e+03 -1.272e-01  8.459e-02 0.000e+00  1.889e+01 7.005e-03 4.804e-01 1.993e-01 9.440e-02 2.910e-04 3.904e-02 2.314e-02 1.996e-02 4.735e-02 5.151e-02 4.000e+03 #  p p > zp > l+ l-
4.030e+03 -1.092e-01  9.161e-02 0.000e+00  2.091e+01 4.624e-03 4.803e-01 1.914e-01 1.055e-01 1.468e-04 3.906e-02 2.323e-02 1.525e-02 4.749e-02 5.157e-02 4.000e+03 #  p p > zp > l+ l-
4.024e+03 -9.809e-02  9.862e-02 0.000e+00  2.342e+01 3.321e-03 4.792e-01 1.859e-01 1.130e-01 8.809e-05 3.907e-02 2.333e-02 1.271e-02 4.755e-02 5.164e-02 4.000e+03 #  p p > zp > l+ l-
4.023e+03 -9.649e-02  1.056e-01 0.000e+00  2.653e+01 2.834e-03 4.785e-01 1.835e-01 1.162e-01 7.443e-05 3.911e-02 2.340e-02 1.256e-02 4.757e-02 5.165e-02 4.000e+03 #  p p > zp > l+ l-
4.026e+03 -1.022e-01  1.127e-01 0.000e+00  3.021e+01 2.796e-03 4.783e-01 1.832e-01 1.165e-01 8.288e-05 3.917e-02 2.344e-02 1.416e-02 4.753e-02 5.163e-02 4.000e+03 #  p p > zp > l+ l-
4.034e+03 -1.164e-01  1.197e-01 0.000e+00  3.462e+01 3.186e-03 4.787e-01 1.849e-01 1.141e-01 1.214e-04 3.922e-02 2.354e-02 1.822e-02 4.755e-02 5.165e-02 4.000e+03 #  p p > zp > l+ l-
4.047e+03 -1.370e-01  1.267e-01 0.000e+00  3.980e+01 3.868e-03 4.792e-01 1.877e-01 1.102e-01 1.982e-04 3.928e-02 2.357e-02 2.452e-02 4.741e-02 5.157e-02 4.000e+03 #  p p > zp > l+ l-
4.067e+03 -1.628e-01  1.337e-01 0.000e+00  4.589e+01 4.798e-03 4.795e-01 1.911e-01 1.055e-01 3.371e-04 3.932e-02 2.362e-02 3.366e-02 4.725e-02 5.149e-02 4.000e+03 #  p p > zp > l+ l-
4.095e+03 -1.941e-01  1.407e-01 0.000e+00  5.317e+01 5.998e-03 4.794e-01 1.948e-01 9.996e-02 5.733e-04 3.928e-02 2.365e-02 4.574e-02 4.716e-02 5.139e-02 4.000e+03 #  p p > zp > l+ l-
4.134e+03 -2.289e-01  1.474e-01 0.000e+00  6.158e+01 7.382e-03 4.789e-01 1.986e-01 9.433e-02 9.256e-04 3.907e-02 2.368e-02 6.004e-02 4.732e-02 5.130e-02 4.000e+03 #  p p > zp > l+ l-
4.181e+03 -2.645e-01  1.535e-01 0.000e+00  7.080e+01 8.832e-03 4.779e-01 2.020e-01 8.905e-02 1.435e-03 3.709e-02 2.362e-02 7.738e-02 4.802e-02 5.115e-02 4.000e+03 #  p p > zp > l+ l-
4.234e+03 -2.981e-01  1.589e-01 0.000e+00  8.054e+01 1.020e-02 4.767e-01 2.048e-01 8.453e-02 2.068e-03 3.057e-02 2.355e-02 9.600e-02 4.874e-02 5.104e-02 4.000e+03 #  p p > zp > l+ l-
4.296e+03 -3.326e-01  1.640e-01 0.000e+00  9.158e+01 1.160e-02 4.752e-01 2.074e-01 8.024e-02 2.704e-03 2.593e-02 2.340e-02 1.115e-01 4.932e-02 5.082e-02 4.000e+03 #  p p > zp > l+ l-
4.369e+03 -3.676e-01  1.691e-01 0.000e+00  1.045e+02 1.299e-02 4.735e-01 2.097e-01 7.630e-02 3.266e-03 2.496e-02 2.326e-02 1.186e-01 4.942e-02 5.073e-02 4.000e+03 #  p p > zp > l+ l-
4.453e+03 -4.032e-01  1.739e-01 0.000e+00  1.194e+02 1.440e-02 4.717e-01 2.118e-01 7.258e-02 4.139e-03 2.431e-02 2.310e-02 1.362e-01 4.963e-02 5.081e-02 4.000e+03 #  p p > zp > l+ l-
4.548e+03 -4.380e-01  1.783e-01 0.000e+00  1.362e+02 1.576e-02 4.697e-01 2.137e-01 6.921e-02 5.044e-03 2.367e-02 2.294e-02 1.502e-01 5.005e-02 5.149e-02 4.000e+03 #  p p > zp > l+ l-
4.659e+03 -4.735e-01  1.828e-01 0.000e+00  1.565e+02 1.712e-02 4.676e-01 2.153e-01 6.607e-02 6.503e-03 2.315e-02 2.278e-02 1.765e-01 5.081e-02 5.212e-02 4.000e+03 #  p p > zp > l+ l-
4.781e+03 -5.077e-01  1.870e-01 0.000e+00  1.796e+02 1.839e-02 4.656e-01 2.168e-01 6.324e-02 5.651e-03 2.256e-02 2.266e-02 1.431e-01 5.098e-02 5.256e-02 4.000e+03 #  p p > zp > l+ l-
4.923e+03 -5.425e-01  1.908e-01 0.000e+00  2.073e+02 1.970e-02 4.634e-01 2.182e-01 6.049e-02 6.316e-03 2.214e-02 2.252e-02 1.477e-01 5.202e-02 5.232e-02 4.000e+03 #  p p > zp > l+ l-
5.083e+03 -5.767e-01  1.946e-01 0.000e+00  2.407e+02 2.093e-02 4.612e-01 2.193e-01 5.802e-02 9.184e-03 2.189e-02 2.239e-02 2.020e-01 5.227e-02 5.320e-02 4.000e+03 #  p p > zp > l+ l-
5.287e+03 -6.141e-01  1.984e-01 0.000e+00  2.857e+02 2.229e-02 4.588e-01 2.205e-01 5.543e-02 9.995e-03 2.159e-02 2.230e-02 2.108e-01 5.500e-02 5.482e-02 4.000e+03 #  p p > zp > l+ l-
5.517e+03 -6.500e-01  2.019e-01 0.000e+00  3.407e+02 2.357e-02 4.564e-01 2.216e-01 5.308e-02 1.055e-02 2.175e-02 2.242e-02 2.221e-01 5.662e-02 5.694e-02 4.000e+03 #  p p > zp > l+ l-
5.804e+03 -6.875e-01  2.051e-01 0.000e+00  4.150e+02 2.495e-02 4.538e-01 2.226e-01 5.066e-02 1.300e-02 2.262e-02 2.342e-02 1.894e-01 6.016e-02 6.018e-02 4.000e+03 #  p p > zp > l+ l-
6.151e+03 -7.247e-01  2.083e-01 0.000e+00  5.155e+02 2.626e-02 4.512e-01 2.235e-01 4.845e-02 1.169e-02 2.559e-02 2.549e-02 2.028e-01 6.239e-02 6.285e-02 4.000e+03 #  p p > zp > l+ l-
6.603e+03 -7.635e-01  2.112e-01 0.000e+00  6.641e+02 2.767e-02 4.484e-01 2.244e-01 4.617e-02 1.382e-02 2.703e-02 2.682e-02 2.165e-01 6.353e-02 6.407e-02 4.000e+03 #  p p > zp > l+ l-
7.189e+03 -8.024e-01  2.137e-01 0.000e+00  8.894e+02 2.909e-02 4.456e-01 2.253e-01 4.395e-02 1.946e-02 2.916e-02 2.878e-02 2.884e-01 6.514e-02 6.580e-02 4.000e+03 #  p p > zp > l+ l-
8.037e+03 -8.433e-01  2.160e-01 0.000e+00  1.286e+03 3.062e-02 4.424e-01 2.261e-01 4.165e-02 2.219e-02 3.284e-02 3.214e-02 3.136e-01 6.774e-02 6.860e-02 4.000e+03 #  p p > zp > l+ l-
9.440e+03 -8.874e-01  2.177e-01 0.000e+00  2.152e+03 3.234e-02 4.388e-01 2.270e-01 3.915e-02 2.424e-02 4.102e-02 3.950e-02 3.296e-01 7.289e-02 7.416e-02 4.000e+03 #  p p > zp > l+ l-
1.124e+04 -9.210e-01  2.188e-01 0.000e+00  3.717e+03 3.367e-02 4.360e-01 2.276e-01 3.730e-02 2.301e-02 5.740e-02 5.395e-02 3.304e-01 8.142e-02 8.342e-02 4.000e+03 #  p p > zp > l+ l-
1.570e+04 -9.598e-01  2.198e-01 0.000e+00  1.037e+04 3.523e-02 4.327e-01 2.283e-01 3.519e-02 2.099e-02 1.689e-01 1.468e-01 2.667e-01 1.162e-01 1.218e-01 4.000e+03 #  p p > zp > l+ l-
7.406e+04 -9.981e-01  2.801e-02 0.000e+00   nan 1.119e-01 1.911e-01 1.964e-01 1.670e-02  nan 9.373e+04 3.131e+04  nan 9.059e+00 1.254e+01 4.100e+03 #  p p > zp > l+ l-
1.408e+04 -9.473e-01  2.918e-02 0.000e+00  2.226e+03 1.104e-01 1.974e-01 1.988e-01 1.499e-02 2.917e-02 3.263e-02 3.194e-02 5.216e-02 6.760e-02 6.844e-02 4.100e+03 #  p p > zp > l+ l-
1.068e+04 -9.079e-01  3.049e-02 0.000e+00  9.176e+02 1.089e-01 2.036e-01 2.011e-01 1.337e-02 2.558e-02 2.576e-02 2.566e-02 4.786e-02 6.254e-02 6.300e-02 4.100e+03 #  p p > zp > l+ l-
8.816e+03 -8.637e-01  3.206e-02 0.000e+00  4.826e+02 1.070e-01 2.115e-01 2.040e-01 1.147e-02 2.224e-02 2.326e-02 2.334e-02 4.394e-02 6.047e-02 6.079e-02 4.100e+03 #  p p > zp > l+ l-
7.809e+03 -8.249e-01  3.311e-02 0.000e+00  3.149e+02 1.053e-01 2.181e-01 2.064e-01 9.988e-03 2.014e-02 2.219e-02 2.234e-02 4.172e-02 5.954e-02 5.979e-02 4.100e+03 #  p p > zp > l+ l-
7.078e+03 -7.850e-01  3.605e-02 0.000e+00  2.217e+02 1.022e-01 2.307e-01 2.106e-01 7.459e-03 1.674e-02 2.155e-02 2.174e-02 3.779e-02 5.896e-02 5.918e-02 4.100e+03 #  p p > zp > l+ l-
6.582e+03 -7.491e-01  3.997e-02 0.000e+00  1.709e+02 9.814e-02 2.462e-01 2.154e-01 4.831e-03 1.547e-02 2.117e-02 2.139e-02 3.882e-02 5.862e-02 5.882e-02 4.100e+03 #  p p > zp > l+ l-
6.187e+03 -7.132e-01  4.128e-02 0.000e+00  1.334e+02 9.568e-02 2.553e-01 2.181e-01 3.569e-03 1.549e-02 2.087e-02 2.110e-02 4.133e-02 5.834e-02 5.852e-02 4.100e+03 #  p p > zp > l+ l-
5.886e+03 -6.799e-01  4.177e-02 0.000e+00  1.076e+02 9.376e-02 2.622e-01 2.201e-01 2.736e-03 1.532e-02 2.020e-02 2.079e-02 4.285e-02 5.929e-02 5.773e-02 4.100e+03 #  p p > zp > l+ l-
5.531e+03 -6.319e-01  4.160e-02 0.000e+00  8.018e+01 9.138e-02 2.705e-01 2.224e-01 1.884e-03 1.593e-02 1.997e-02 2.056e-02 4.717e-02 5.425e-02 5.453e-02 4.100e+03 #  p p > zp > l+ l-
5.186e+03 -5.719e-01  4.226e-02 0.000e+00  5.763e+01 8.717e-02 2.851e-01 2.261e-01 7.789e-04 1.191e-02 2.001e-02 2.074e-02 3.898e-02 5.232e-02 5.230e-02 4.100e+03 #  p p > zp > l+ l-
4.967e+03 -5.243e-01  4.455e-02 0.000e+00  4.598e+01 8.161e-02 3.039e-01 2.303e-01 1.198e-04 1.242e-02 2.028e-02 2.095e-02 4.626e-02 5.080e-02 5.122e-02 4.100e+03 #  p p > zp > l+ l-
4.815e+03 -4.848e-01  4.716e-02 0.000e+00  3.891e+01 7.577e-02 3.230e-01 2.339e-01 3.847e-04 1.254e-02 2.055e-02 2.116e-02 5.347e-02 5.023e-02 5.113e-02 4.100e+03 #  p p > zp > l+ l-
4.684e+03 -4.454e-01  4.978e-02 0.000e+00  3.329e+01 6.939e-02 3.430e-01 2.369e-01 1.754e-03 1.193e-02 2.087e-02 2.136e-02 5.899e-02 4.998e-02 5.081e-02 4.100e+03 #  p p > zp > l+ l-
4.571e+03 -4.056e-01  5.239e-02 0.000e+00  2.871e+01 6.243e-02 3.638e-01 2.391e-01 4.514e-03 1.074e-02 2.123e-02 2.156e-02 6.259e-02 4.938e-02 5.062e-02 4.100e+03 #  p p > zp > l+ l-
4.470e+03 -3.641e-01  5.500e-02 0.000e+00  2.485e+01 5.476e-02 3.856e-01 2.403e-01 9.109e-03 8.803e-03 2.175e-02 2.176e-02 6.200e-02 4.918e-02 5.014e-02 4.100e+03 #  p p > zp > l+ l-
4.393e+03 -3.271e-01  5.827e-02 0.000e+00  2.242e+01 4.676e-02 4.070e-01 2.399e-01 1.574e-02 6.889e-03 2.230e-02 2.196e-02 5.996e-02 4.913e-02 5.017e-02 4.100e+03 #  p p > zp > l+ l-
4.327e+03 -2.907e-01  6.220e-02 0.000e+00  2.076e+01 3.831e-02 4.279e-01 2.376e-01 2.503e-02 4.980e-03 2.308e-02 2.212e-02 5.563e-02 4.885e-02 5.027e-02 4.100e+03 #  p p > zp > l+ l-
4.271e+03 -2.543e-01  6.612e-02 0.000e+00  1.950e+01 3.016e-02 4.462e-01 2.331e-01 3.659e-02 3.298e-03 2.473e-02 2.229e-02 4.880e-02 4.899e-02 5.053e-02 4.100e+03 #  p p > zp > l+ l-
4.219e+03 -2.136e-01  7.069e-02 0.000e+00  1.855e+01 2.164e-02 4.628e-01 2.255e-01 5.218e-02 1.800e-03 3.086e-02 2.245e-02 3.851e-02 4.845e-02 5.071e-02 4.100e+03 #  p p > zp > l+ l-
4.190e+03 -1.866e-01  7.686e-02 0.000e+00  1.934e+01 1.555e-02 4.724e-01 2.173e-01 6.651e-02 1.036e-03 3.543e-02 2.257e-02 3.148e-02 4.805e-02 5.082e-02 4.100e+03 #  p p > zp > l+ l-
4.160e+03 -1.528e-01  8.061e-02 0.000e+00  1.900e+01 1.041e-02 4.783e-01 2.078e-01 8.169e-02 4.859e-04 3.757e-02 2.267e-02 2.232e-02 4.739e-02 5.093e-02 4.100e+03 #  p p > zp > l+ l-
4.144e+03 -1.304e-01  8.671e-02 0.000e+00  2.037e+01 7.004e-03 4.804e-01 1.992e-01 9.445e-02 2.473e-04 3.848e-02 2.278e-02 1.696e-02 4.718e-02 5.102e-02 4.100e+03 #  p p > zp > l+ l-
4.132e+03 -1.119e-01  9.390e-02 0.000e+00  2.255e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.242e-04 3.869e-02 2.286e-02 1.289e-02 4.712e-02 5.108e-02 4.100e+03 #  p p > zp > l+ l-
4.126e+03 -1.005e-01  1.011e-01 0.000e+00  2.524e+01 3.320e-03 4.792e-01 1.859e-01 1.130e-01 7.552e-05 3.872e-02 2.292e-02 1.090e-02 4.713e-02 5.109e-02 4.100e+03 #  p p > zp > l+ l-
4.125e+03 -9.890e-02  1.083e-01 0.000e+00  2.860e+01 2.834e-03 4.785e-01 1.834e-01 1.162e-01 6.401e-05 3.888e-02 2.303e-02 1.079e-02 4.709e-02 5.115e-02 4.100e+03 #  p p > zp > l+ l-
4.128e+03 -1.047e-01  1.155e-01 0.000e+00  3.256e+01 2.796e-03 4.783e-01 1.831e-01 1.166e-01 7.164e-05 3.879e-02 2.307e-02 1.225e-02 4.717e-02 5.113e-02 4.100e+03 #  p p > zp > l+ l-
4.136e+03 -1.194e-01  1.227e-01 0.000e+00  3.732e+01 3.186e-03 4.787e-01 1.848e-01 1.142e-01 1.041e-04 3.865e-02 2.313e-02 1.564e-02 4.727e-02 5.112e-02 4.100e+03 #  p p > zp > l+ l-
4.151e+03 -1.404e-01  1.299e-01 0.000e+00  4.293e+01 3.868e-03 4.791e-01 1.876e-01 1.103e-01 1.690e-04 3.831e-02 2.320e-02 2.092e-02 4.739e-02 5.111e-02 4.100e+03 #  p p > zp > l+ l-
4.172e+03 -1.669e-01  1.370e-01 0.000e+00  4.953e+01 4.797e-03 4.794e-01 1.910e-01 1.055e-01 3.010e-04 3.743e-02 2.324e-02 2.982e-02 4.770e-02 5.107e-02 4.100e+03 #  p p > zp > l+ l-
4.203e+03 -1.990e-01  1.442e-01 0.000e+00  5.745e+01 5.997e-03 4.794e-01 1.947e-01 1.000e-01 5.139e-04 3.490e-02 2.326e-02 4.056e-02 4.828e-02 5.100e-02 4.100e+03 #  p p > zp > l+ l-
4.245e+03 -2.346e-01  1.511e-01 0.000e+00  6.662e+01 7.381e-03 4.788e-01 1.985e-01 9.442e-02 8.157e-04 2.877e-02 2.324e-02 5.466e-02 4.886e-02 5.093e-02 4.100e+03 #  p p > zp > l+ l-
4.296e+03 -2.711e-01  1.573e-01 0.000e+00  7.673e+01 8.831e-03 4.778e-01 2.019e-01 8.915e-02 1.285e-03 2.546e-02 2.314e-02 6.963e-02 4.927e-02 5.072e-02 4.100e+03 #  p p > zp > l+ l-
4.353e+03 -3.056e-01  1.629e-01 0.000e+00  8.744e+01 1.019e-02 4.766e-01 2.047e-01 8.464e-02 1.659e-03 2.473e-02 2.308e-02 7.566e-02 4.926e-02 5.066e-02 4.100e+03 #  p p > zp > l+ l-
4.420e+03 -3.409e-01  1.681e-01 0.000e+00  9.965e+01 1.160e-02 4.751e-01 2.073e-01 8.036e-02 2.247e-03 2.409e-02 2.295e-02 8.977e-02 4.951e-02 5.068e-02 4.100e+03 #  p p > zp > l+ l-
4.499e+03 -3.768e-01  1.733e-01 0.000e+00  1.140e+02 1.299e-02 4.734e-01 2.096e-01 7.644e-02 2.894e-03 2.369e-02 2.284e-02 1.054e-01 4.971e-02 5.085e-02 4.100e+03 #  p p > zp > l+ l-
4.591e+03 -4.133e-01  1.782e-01 0.000e+00  1.306e+02 1.440e-02 4.715e-01 2.117e-01 7.273e-02 3.616e-03 2.318e-02 2.272e-02 1.184e-01 5.032e-02 5.175e-02 4.100e+03 #  p p > zp > l+ l-
4.695e+03 -4.489e-01  1.828e-01 0.000e+00  1.496e+02 1.576e-02 4.696e-01 2.135e-01 6.937e-02 4.852e-03 2.275e-02 2.258e-02 1.435e-01 5.064e-02 5.211e-02 4.100e+03 #  p p > zp > l+ l-
4.817e+03 -4.853e-01  1.874e-01 0.000e+00  1.725e+02 1.711e-02 4.675e-01 2.151e-01 6.623e-02 4.285e-03 2.221e-02 2.247e-02 1.167e-01 5.133e-02 5.256e-02 4.100e+03 #  p p > zp > l+ l-
4.951e+03 -5.204e-01  1.916e-01 0.000e+00  1.990e+02 1.839e-02 4.654e-01 2.166e-01 6.341e-02 4.883e-03 2.189e-02 2.236e-02 1.237e-01 5.178e-02 5.230e-02 4.100e+03 #  p p > zp > l+ l-
5.108e+03 -5.560e-01  1.955e-01 0.000e+00  2.309e+02 1.970e-02 4.632e-01 2.179e-01 6.067e-02 7.338e-03 2.169e-02 2.223e-02 1.733e-01 5.255e-02 5.327e-02 4.100e+03 #  p p > zp > l+ l-
5.286e+03 -5.911e-01  1.995e-01 0.000e+00  2.699e+02 2.093e-02 4.611e-01 2.191e-01 5.821e-02 8.227e-03 2.146e-02 2.218e-02 1.785e-01 5.489e-02 5.468e-02 4.100e+03 #  p p > zp > l+ l-
5.515e+03 -6.294e-01  2.034e-01 0.000e+00  3.231e+02 2.229e-02 4.586e-01 2.203e-01 5.562e-02 6.758e-03 2.163e-02 2.229e-02 1.389e-01 5.646e-02 5.677e-02 4.100e+03 #  p p > zp > l+ l-
5.776e+03 -6.662e-01  2.070e-01 0.000e+00  3.892e+02 2.357e-02 4.562e-01 2.213e-01 5.328e-02 8.781e-03 2.235e-02 2.311e-02 1.691e-01 5.953e-02 5.975e-02 4.100e+03 #  p p > zp > l+ l-
6.105e+03 -7.047e-01  2.103e-01 0.000e+00  4.804e+02 2.494e-02 4.536e-01 2.224e-01 5.087e-02 9.382e-03 2.516e-02 2.510e-02 1.700e-01 6.205e-02 6.248e-02 4.100e+03 #  p p > zp > l+ l-
6.507e+03 -7.428e-01  2.135e-01 0.000e+00  6.071e+02 2.626e-02 4.511e-01 2.232e-01 4.867e-02 1.138e-02 2.639e-02 2.624e-02 1.972e-01 6.304e-02 6.354e-02 4.100e+03 #  p p > zp > l+ l-
7.042e+03 -7.826e-01  2.165e-01 0.000e+00  8.010e+02 2.766e-02 4.483e-01 2.241e-01 4.639e-02 1.606e-02 2.822e-02 2.792e-02 2.576e-01 6.444e-02 6.505e-02 4.100e+03 #  p p > zp > l+ l-
7.757e+03 -8.225e-01  2.191e-01 0.000e+00  1.110e+03 2.908e-02 4.454e-01 2.250e-01 4.418e-02 1.796e-02 3.107e-02 3.053e-02 2.727e-01 6.652e-02 6.728e-02 4.100e+03 #  p p > zp > l+ l-
8.837e+03 -8.644e-01  2.214e-01 0.000e+00  1.698e+03 3.061e-02 4.423e-01 2.258e-01 4.188e-02 1.781e-02 3.648e-02 3.543e-02 2.592e-01 7.013e-02 7.117e-02 4.100e+03 #  p p > zp > l+ l-
1.078e+04 -9.096e-01  2.232e-01 0.000e+00  3.178e+03 3.234e-02 4.387e-01 2.267e-01 3.938e-02 2.290e-02 5.107e-02 4.841e-02 2.999e-01 7.835e-02 8.008e-02 4.100e+03 #  p p > zp > l+ l-
1.367e+04 -9.441e-01  2.243e-01 0.000e+00  6.623e+03 3.366e-02 4.359e-01 2.273e-01 3.753e-02 2.131e-02 9.506e-02 8.614e-02 2.706e-01 9.613e-02 9.955e-02 4.100e+03 #  p p > zp > l+ l-
2.529e+04 -9.838e-01  2.253e-01 0.000e+00   nan 3.522e-02 4.325e-01 2.280e-01 3.543e-02  nan 5.052e+00 3.435e+00  nan 3.558e-01 4.005e-01 4.100e+03 #  p p > zp > l+ l-
1.922e+04 -9.704e-01  2.990e-02 0.000e+00  5.614e+03 1.104e-01 1.974e-01 1.988e-01 1.497e-02 2.665e-02 5.059e-02 4.798e-02 4.764e-02 7.810e-02 7.981e-02 4.200e+03 #  p p > zp > l+ l-
1.253e+04 -9.301e-01  3.124e-02 0.000e+00  1.470e+03 1.089e-01 2.037e-01 2.011e-01 1.335e-02 2.476e-02 2.855e-02 2.822e-02 4.620e-02 6.469e-02 6.531e-02 4.200e+03 #  p p > zp > l+ l-
9.803e+03 -8.848e-01  3.284e-02 0.000e+00  6.584e+02 1.070e-01 2.116e-01 2.040e-01 1.144e-02 2.189e-02 2.423e-02 2.424e-02 4.329e-02 6.128e-02 6.166e-02 4.200e+03 #  p p > zp > l+ l-
8.486e+03 -8.451e-01  3.391e-02 0.000e+00  4.011e+02 1.054e-01 2.182e-01 2.063e-01 9.966e-03 1.922e-02 2.270e-02 2.282e-02 3.987e-02 5.998e-02 6.027e-02 4.200e+03 #  p p > zp > l+ l-
7.580e+03 -8.041e-01  3.693e-02 0.000e+00  2.705e+02 1.022e-01 2.307e-01 2.105e-01 7.439e-03 1.677e-02 2.186e-02 2.203e-02 3.786e-02 5.924e-02 5.948e-02 4.200e+03 #  p p > zp > l+ l-
6.986e+03 -7.674e-01  4.094e-02 0.000e+00  2.032e+02 9.816e-02 2.463e-01 2.154e-01 4.815e-03 1.453e-02 2.139e-02 2.159e-02 3.635e-02 5.882e-02 5.903e-02 4.200e+03 #  p p > zp > l+ l-
6.524e+03 -7.306e-01  4.228e-02 0.000e+00  1.555e+02 9.570e-02 2.553e-01 2.181e-01 3.555e-03 1.363e-02 2.102e-02 2.125e-02 3.636e-02 5.849e-02 5.867e-02 4.200e+03 #  p p > zp > l+ l-
6.176e+03 -6.965e-01  4.279e-02 0.000e+00  1.237e+02 9.378e-02 2.622e-01 2.200e-01 2.725e-03 1.330e-02 2.076e-02 2.100e-02 3.721e-02 5.825e-02 5.842e-02 4.200e+03 #  p p > zp > l+ l-
5.774e+03 -6.473e-01  4.262e-02 0.000e+00  9.079e+01 9.140e-02 2.706e-01 2.223e-01 1.876e-03 1.255e-02 2.001e-02 2.057e-02 3.716e-02 5.636e-02 5.678e-02 4.200e+03 #  p p > zp > l+ l-
5.386e+03 -5.859e-01  4.329e-02 0.000e+00  6.435e+01 8.718e-02 2.852e-01 2.261e-01 7.752e-04 1.321e-02 1.992e-02 2.057e-02 4.321e-02 5.375e-02 5.349e-02 4.200e+03 #  p p > zp > l+ l-
5.144e+03 -5.371e-01  4.563e-02 0.000e+00  5.091e+01 8.162e-02 3.040e-01 2.303e-01 1.229e-04 9.391e-03 2.007e-02 2.075e-02 3.498e-02 5.179e-02 5.197e-02 4.200e+03 #  p p > zp > l+ l-
4.977e+03 -4.967e-01  4.831e-02 0.000e+00  4.285e+01 7.578e-02 3.230e-01 2.339e-01 3.953e-04 9.686e-03 2.021e-02 2.091e-02 4.128e-02 5.091e-02 5.124e-02 4.200e+03 #  p p > zp > l+ l-
4.833e+03 -4.563e-01  5.099e-02 0.000e+00  3.648e+01 6.940e-02 3.430e-01 2.369e-01 1.773e-03 9.416e-03 2.048e-02 2.110e-02 4.654e-02 5.019e-02 5.115e-02 4.200e+03 #  p p > zp > l+ l-
4.710e+03 -4.155e-01  5.367e-02 0.000e+00  3.135e+01 6.244e-02 3.638e-01 2.391e-01 4.542e-03 8.503e-03 2.075e-02 2.128e-02 4.954e-02 4.995e-02 5.084e-02 4.200e+03 #  p p > zp > l+ l-
4.600e+03 -3.730e-01  5.635e-02 0.000e+00  2.703e+01 5.476e-02 3.856e-01 2.402e-01 9.146e-03 7.250e-03 2.107e-02 2.147e-02 5.109e-02 4.947e-02 5.065e-02 4.200e+03 #  p p > zp > l+ l-
4.516e+03 -3.351e-01  5.969e-02 0.000e+00  2.433e+01 4.676e-02 4.070e-01 2.398e-01 1.579e-02 5.687e-03 2.138e-02 2.163e-02 4.949e-02 4.911e-02 5.019e-02 4.200e+03 #  p p > zp > l+ l-
4.445e+03 -2.978e-01  6.371e-02 0.000e+00  2.248e+01 3.831e-02 4.279e-01 2.375e-01 2.509e-02 4.127e-03 2.182e-02 2.181e-02 4.610e-02 4.900e-02 5.014e-02 4.200e+03 #  p p > zp > l+ l-
4.385e+03 -2.605e-01  6.773e-02 0.000e+00  2.107e+01 3.016e-02 4.462e-01 2.330e-01 3.665e-02 2.726e-03 2.237e-02 2.197e-02 4.040e-02 4.912e-02 5.018e-02 4.200e+03 #  p p > zp > l+ l-
4.328e+03 -2.188e-01  7.242e-02 0.000e+00  2.001e+01 2.164e-02 4.628e-01 2.254e-01 5.224e-02 1.531e-03 2.306e-02 2.211e-02 3.255e-02 4.885e-02 5.027e-02 4.200e+03 #  p p > zp > l+ l-
4.297e+03 -1.911e-01  7.873e-02 0.000e+00  2.085e+01 1.555e-02 4.724e-01 2.172e-01 6.657e-02 8.892e-04 2.375e-02 2.222e-02 2.694e-02 4.904e-02 5.038e-02 4.200e+03 #  p p > zp > l+ l-
4.265e+03 -1.565e-01  8.257e-02 0.000e+00  2.047e+01 1.041e-02 4.783e-01 2.077e-01 8.174e-02 4.221e-04 2.533e-02 2.234e-02 1.937e-02 4.893e-02 5.058e-02 4.200e+03 #  p p > zp > l+ l-
4.247e+03 -1.336e-01  8.882e-02 0.000e+00  2.193e+01 7.003e-03 4.803e-01 1.991e-01 9.450e-02 2.156e-04 2.625e-02 2.240e-02 1.478e-02 4.883e-02 5.063e-02 4.200e+03 #  p p > zp > l+ l-
4.234e+03 -1.146e-01  9.619e-02 0.000e+00  2.426e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.098e-04 2.913e-02 2.252e-02 1.139e-02 4.855e-02 5.071e-02 4.200e+03 #  p p > zp > l+ l-
4.228e+03 -1.030e-01  1.036e-01 0.000e+00  2.716e+01 3.320e-03 4.791e-01 1.858e-01 1.131e-01 6.641e-05 2.920e-02 2.257e-02 9.595e-03 4.856e-02 5.073e-02 4.200e+03 #  p p > zp > l+ l-
4.227e+03 -1.013e-01  1.109e-01 0.000e+00  3.077e+01 2.834e-03 4.784e-01 1.834e-01 1.163e-01 5.642e-05 2.929e-02 2.263e-02 9.532e-03 4.857e-02 5.075e-02 4.200e+03 #  p p > zp > l+ l-
4.230e+03 -1.073e-01  1.183e-01 0.000e+00  3.504e+01 2.796e-03 4.782e-01 1.831e-01 1.166e-01 6.328e-05 2.940e-02 2.271e-02 1.080e-02 4.858e-02 5.077e-02 4.200e+03 #  p p > zp > l+ l-
4.239e+03 -1.223e-01  1.257e-01 0.000e+00  4.017e+01 3.185e-03 4.786e-01 1.848e-01 1.142e-01 9.304e-05 2.804e-02 2.276e-02 1.397e-02 4.876e-02 5.077e-02 4.200e+03 #  p p > zp > l+ l-
4.254e+03 -1.438e-01  1.330e-01 0.000e+00  4.623e+01 3.867e-03 4.791e-01 1.876e-01 1.104e-01 1.518e-04 2.695e-02 2.283e-02 1.867e-02 4.892e-02 5.077e-02 4.200e+03 #  p p > zp > l+ l-
4.277e+03 -1.709e-01  1.404e-01 0.000e+00  5.337e+01 4.796e-03 4.794e-01 1.909e-01 1.056e-01 2.537e-04 2.534e-02 2.283e-02 2.592e-02 4.916e-02 5.069e-02 4.200e+03 #  p p > zp > l+ l-
4.311e+03 -2.038e-01  1.478e-01 0.000e+00  6.197e+01 5.996e-03 4.793e-01 1.946e-01 1.001e-01 4.509e-04 2.473e-02 2.285e-02 3.588e-02 4.918e-02 5.059e-02 4.200e+03 #  p p > zp > l+ l-
4.356e+03 -2.403e-01  1.548e-01 0.000e+00  7.196e+01 7.380e-03 4.787e-01 1.984e-01 9.452e-02 7.371e-04 2.411e-02 2.280e-02 4.794e-02 4.930e-02 5.055e-02 4.200e+03 #  p p > zp > l+ l-
4.411e+03 -2.777e-01  1.611e-01 0.000e+00  8.302e+01 8.829e-03 4.777e-01 2.017e-01 8.926e-02 1.026e-03 2.376e-02 2.275e-02 5.521e-02 4.938e-02 5.056e-02 4.200e+03 #  p p > zp > l+ l-
4.473e+03 -3.130e-01  1.668e-01 0.000e+00  9.479e+01 1.019e-02 4.765e-01 2.045e-01 8.476e-02 1.467e-03 2.347e-02 2.269e-02 6.852e-02 4.960e-02 5.064e-02 4.200e+03 #  p p > zp > l+ l-
4.546e+03 -3.492e-01  1.722e-01 0.000e+00  1.083e+02 1.160e-02 4.750e-01 2.071e-01 8.049e-02 1.954e-03 2.304e-02 2.258e-02 8.021e-02 4.983e-02 5.123e-02 4.200e+03 #  p p > zp > l+ l-
4.631e+03 -3.860e-01  1.776e-01 0.000e+00  1.242e+02 1.299e-02 4.733e-01 2.094e-01 7.657e-02 2.507e-03 2.272e-02 2.251e-02 9.106e-02 5.044e-02 5.173e-02 4.200e+03 #  p p > zp > l+ l-
4.732e+03 -4.233e-01  1.826e-01 0.000e+00  1.427e+02 1.440e-02 4.714e-01 2.115e-01 7.287e-02 3.503e-03 2.240e-02 2.241e-02 1.147e-01 5.062e-02 5.209e-02 4.200e+03 #  p p > zp > l+ l-
4.845e+03 -4.599e-01  1.873e-01 0.000e+00  1.640e+02 1.576e-02 4.695e-01 2.133e-01 6.952e-02 3.231e-03 2.195e-02 2.230e-02 9.539e-02 5.138e-02 5.247e-02 4.200e+03 #  p p > zp > l+ l-
4.978e+03 -4.972e-01  1.919e-01 0.000e+00  1.901e+02 1.711e-02 4.674e-01 2.150e-01 6.639e-02 4.997e-03 2.164e-02 2.220e-02 1.378e-01 5.180e-02 5.236e-02 4.200e+03 #  p p > zp > l+ l-
5.127e+03 -5.331e-01  1.963e-01 0.000e+00  2.203e+02 1.839e-02 4.653e-01 2.164e-01 6.358e-02 5.847e-03 1.967e-02 2.038e-02 1.455e-01 5.297e-02 5.329e-02 4.200e+03 #  p p > zp > l+ l-
5.300e+03 -5.696e-01  2.003e-01 0.000e+00  2.572e+02 1.970e-02 4.631e-01 2.177e-01 6.085e-02 6.520e-03 2.139e-02 2.207e-02 1.525e-01 5.483e-02 5.463e-02 4.200e+03 #  p p > zp > l+ l-
5.499e+03 -6.055e-01  2.043e-01 0.000e+00  3.027e+02 2.093e-02 4.609e-01 2.189e-01 5.840e-02 5.398e-03 2.153e-02 2.215e-02 1.205e-01 5.598e-02 5.643e-02 4.200e+03 #  p p > zp > l+ l-
5.755e+03 -6.448e-01  2.084e-01 0.000e+00  3.658e+02 2.228e-02 4.585e-01 2.201e-01 5.582e-02 7.129e-03 2.209e-02 2.283e-02 1.454e-01 5.887e-02 5.933e-02 4.200e+03 #  p p > zp > l+ l-
6.051e+03 -6.825e-01  2.120e-01 0.000e+00  4.456e+02 2.357e-02 4.561e-01 2.211e-01 5.348e-02 7.644e-03 2.475e-02 2.472e-02 1.477e-01 6.171e-02 6.212e-02 4.200e+03 #  p p > zp > l+ l-
6.428e+03 -7.219e-01  2.154e-01 0.000e+00  5.582e+02 2.494e-02 4.535e-01 2.221e-01 5.108e-02 9.205e-03 2.584e-02 2.573e-02 1.653e-01 6.260e-02 6.307e-02 4.200e+03 #  p p > zp > l+ l-
6.897e+03 -7.609e-01  2.187e-01 0.000e+00  7.192e+02 2.625e-02 4.509e-01 2.230e-01 4.888e-02 1.327e-02 2.736e-02 2.713e-02 2.246e-01 6.379e-02 6.435e-02 4.200e+03 #  p p > zp > l+ l-
7.536e+03 -8.017e-01  2.217e-01 0.000e+00  9.760e+02 2.766e-02 4.481e-01 2.239e-01 4.661e-02 1.526e-02 2.971e-02 2.929e-02 2.459e-01 6.555e-02 6.624e-02 4.200e+03 #  p p > zp > l+ l-
8.419e+03 -8.425e-01  2.244e-01 0.000e+00  1.410e+03 2.908e-02 4.453e-01 2.247e-01 4.441e-02 1.786e-02 3.365e-02 3.287e-02 2.732e-01 6.829e-02 6.919e-02 4.200e+03 #  p p > zp > l+ l-
9.831e+03 -8.855e-01  2.268e-01 0.000e+00  2.322e+03 3.061e-02 4.421e-01 2.255e-01 4.211e-02 1.929e-02 4.213e-02 4.049e-02 2.790e-01 7.354e-02 7.486e-02 4.200e+03 #  p p > zp > l+ l-
1.269e+04 -9.317e-01  2.286e-01 0.000e+00  5.143e+03 3.233e-02 4.385e-01 2.264e-01 3.962e-02 2.007e-02 7.335e-02 6.772e-02 2.748e-01 8.827e-02 9.090e-02 4.200e+03 #  p p > zp > l+ l-
1.822e+04 -9.671e-01  2.298e-01 0.000e+00  1.557e+04 3.366e-02 4.357e-01 2.270e-01 3.777e-02 1.548e-02 3.191e-01 2.649e-01 2.002e-01 1.432e-01 1.522e-01 4.200e+03 #  p p > zp > l+ l-
4.208e+04 -9.936e-01  3.061e-02 0.000e+00   nan 1.105e-01 1.975e-01 1.988e-01 1.495e-02  nan 1.822e+00 1.334e+00  nan 2.543e-01 2.802e-01 4.300e+03 #  p p > zp > l+ l-
1.550e+04 -9.522e-01  3.198e-02 0.000e+00  2.755e+03 1.090e-01 2.037e-01 2.011e-01 1.332e-02 2.425e-02 3.481e-02 3.392e-02 4.535e-02 6.905e-02 7.001e-02 4.300e+03 #  p p > zp > l+ l-
1.108e+04 -9.058e-01  3.362e-02 0.000e+00  9.440e+02 1.070e-01 2.116e-01 2.040e-01 1.142e-02 2.081e-02 2.570e-02 2.560e-02 4.109e-02 6.249e-02 6.295e-02 4.300e+03 #  p p > zp > l+ l-
9.295e+03 -8.652e-01  3.472e-02 0.000e+00  5.235e+02 1.054e-01 2.182e-01 2.063e-01 9.945e-03 1.867e-02 2.338e-02 2.345e-02 3.870e-02 6.057e-02 6.090e-02 4.300e+03 #  p p > zp > l+ l-
8.153e+03 -8.233e-01  3.781e-02 0.000e+00  3.344e+02 1.022e-01 2.308e-01 2.105e-01 7.420e-03 1.619e-02 2.224e-02 2.239e-02 3.655e-02 5.958e-02 5.984e-02 4.300e+03 #  p p > zp > l+ l-
7.434e+03 -7.856e-01  4.192e-02 0.000e+00  2.433e+02 9.818e-02 2.463e-01 2.154e-01 4.799e-03 1.363e-02 2.165e-02 2.183e-02 3.418e-02 5.905e-02 5.927e-02 4.300e+03 #  p p > zp > l+ l-
6.890e+03 -7.480e-01  4.329e-02 0.000e+00  1.822e+02 9.573e-02 2.554e-01 2.180e-01 3.542e-03 1.216e-02 2.120e-02 2.142e-02 3.245e-02 5.865e-02 5.885e-02 4.300e+03 #  p p > zp > l+ l-
6.488e+03 -7.131e-01  4.380e-02 0.000e+00  1.426e+02 9.380e-02 2.623e-01 2.200e-01 2.714e-03 1.192e-02 2.090e-02 2.113e-02 3.335e-02 5.837e-02 5.855e-02 4.300e+03 #  p p > zp > l+ l-
6.029e+03 -6.627e-01  4.363e-02 0.000e+00  1.029e+02 9.142e-02 2.706e-01 2.223e-01 1.867e-03 1.108e-02 2.056e-02 2.082e-02 3.281e-02 5.806e-02 5.822e-02 4.300e+03 #  p p > zp > l+ l-
5.595e+03 -5.998e-01  4.432e-02 0.000e+00  7.186e+01 8.720e-02 2.852e-01 2.260e-01 7.716e-04 1.095e-02 1.990e-02 2.046e-02 3.582e-02 5.475e-02 5.534e-02 4.300e+03 #  p p > zp > l+ l-
5.327e+03 -5.499e-01  4.672e-02 0.000e+00  5.635e+01 8.163e-02 3.040e-01 2.302e-01 1.262e-04 1.058e-02 1.979e-02 2.057e-02 3.936e-02 5.382e-02 5.306e-02 4.300e+03 #  p p > zp > l+ l-
5.142e+03 -5.085e-01  4.946e-02 0.000e+00  4.714e+01 7.579e-02 3.231e-01 2.338e-01 4.061e-04 7.471e-03 2.004e-02 2.072e-02 3.184e-02 5.176e-02 5.194e-02 4.300e+03 #  p p > zp > l+ l-
4.986e+03 -4.671e-01  5.220e-02 0.000e+00  3.994e+01 6.941e-02 3.431e-01 2.368e-01 1.792e-03 7.373e-03 2.018e-02 2.087e-02 3.643e-02 5.092e-02 5.125e-02 4.300e+03 #  p p > zp > l+ l-
4.851e+03 -4.254e-01  5.495e-02 0.000e+00  3.418e+01 6.244e-02 3.639e-01 2.390e-01 4.570e-03 6.825e-03 2.039e-02 2.105e-02 3.977e-02 5.030e-02 5.117e-02 4.300e+03 #  p p > zp > l+ l-
4.731e+03 -3.818e-01  5.769e-02 0.000e+00  2.937e+01 5.476e-02 3.857e-01 2.402e-01 9.184e-03 5.813e-03 2.070e-02 2.122e-02 4.093e-02 5.003e-02 5.086e-02 4.300e+03 #  p p > zp > l+ l-
4.640e+03 -3.431e-01  6.112e-02 0.000e+00  2.636e+01 4.677e-02 4.070e-01 2.398e-01 1.584e-02 4.634e-03 2.090e-02 2.137e-02 4.033e-02 4.976e-02 5.069e-02 4.300e+03 #  p p > zp > l+ l-
4.564e+03 -3.049e-01  6.523e-02 0.000e+00  2.431e+01 3.831e-02 4.279e-01 2.374e-01 2.514e-02 3.437e-03 2.118e-02 2.153e-02 3.839e-02 4.925e-02 5.051e-02 4.300e+03 #  p p > zp > l+ l-
4.499e+03 -2.667e-01  6.934e-02 0.000e+00  2.274e+01 3.015e-02 4.462e-01 2.329e-01 3.671e-02 2.285e-03 2.152e-02 2.166e-02 3.382e-02 4.910e-02 5.014e-02 4.300e+03 #  p p > zp > l+ l-
4.438e+03 -2.240e-01  7.414e-02 0.000e+00  2.156e+01 2.164e-02 4.628e-01 2.253e-01 5.230e-02 1.276e-03 2.179e-02 2.180e-02 2.724e-02 4.899e-02 5.013e-02 4.300e+03 #  p p > zp > l+ l-
4.404e+03 -1.957e-01  8.061e-02 0.000e+00  2.244e+01 1.555e-02 4.724e-01 2.171e-01 6.663e-02 7.400e-04 2.218e-02 2.193e-02 2.248e-02 4.907e-02 5.017e-02 4.300e+03 #  p p > zp > l+ l-
4.369e+03 -1.602e-01  8.454e-02 0.000e+00  2.201e+01 1.041e-02 4.783e-01 2.077e-01 8.180e-02 3.563e-04 2.251e-02 2.201e-02 1.640e-02 4.911e-02 5.021e-02 4.300e+03 #  p p > zp > l+ l-
4.350e+03 -1.368e-01  9.094e-02 0.000e+00  2.357e+01 7.002e-03 4.803e-01 1.991e-01 9.455e-02 1.824e-04 2.281e-02 2.210e-02 1.252e-02 4.899e-02 5.026e-02 4.300e+03 #  p p > zp > l+ l-
4.337e+03 -1.173e-01  9.848e-02 0.000e+00  2.607e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 9.302e-05 2.304e-02 2.217e-02 9.680e-03 4.891e-02 5.029e-02 4.300e+03 #  p p > zp > l+ l-
4.330e+03 -1.054e-01  1.060e-01 0.000e+00  2.917e+01 3.319e-03 4.791e-01 1.858e-01 1.131e-01 5.689e-05 2.333e-02 2.225e-02 8.209e-03 4.889e-02 5.032e-02 4.300e+03 #  p p > zp > l+ l-
4.329e+03 -1.037e-01  1.136e-01 0.000e+00  3.305e+01 2.833e-03 4.784e-01 1.833e-01 1.163e-01 4.829e-05 2.344e-02 2.231e-02 8.165e-03 4.891e-02 5.035e-02 4.300e+03 #  p p > zp > l+ l-
4.332e+03 -1.098e-01  1.211e-01 0.000e+00  3.764e+01 2.795e-03 4.782e-01 1.830e-01 1.167e-01 5.428e-05 2.358e-02 2.238e-02 9.262e-03 4.893e-02 5.038e-02 4.300e+03 #  p p > zp > l+ l-
4.342e+03 -1.252e-01  1.286e-01 0.000e+00  4.316e+01 3.185e-03 4.786e-01 1.847e-01 1.143e-01 7.939e-05 2.355e-02 2.243e-02 1.200e-02 4.899e-02 5.040e-02 4.300e+03 #  p p > zp > l+ l-
4.358e+03 -1.473e-01  1.362e-01 0.000e+00  4.969e+01 3.867e-03 4.790e-01 1.875e-01 1.104e-01 1.313e-04 2.344e-02 2.246e-02 1.681e-02 4.921e-02 5.040e-02 4.300e+03 #  p p > zp > l+ l-
4.383e+03 -1.750e-01  1.437e-01 0.000e+00  5.742e+01 4.796e-03 4.793e-01 1.908e-01 1.057e-01 2.299e-04 2.340e-02 2.250e-02 2.298e-02 4.924e-02 5.041e-02 4.300e+03 #  p p > zp > l+ l-
4.419e+03 -2.087e-01  1.513e-01 0.000e+00  6.674e+01 5.995e-03 4.792e-01 1.945e-01 1.002e-01 3.650e-04 2.317e-02 2.248e-02 2.907e-02 4.933e-02 5.045e-02 4.300e+03 #  p p > zp > l+ l-
4.468e+03 -2.461e-01  1.585e-01 0.000e+00  7.760e+01 7.379e-03 4.786e-01 1.983e-01 9.461e-02 5.907e-04 2.303e-02 2.246e-02 3.812e-02 4.950e-02 5.052e-02 4.300e+03 #  p p > zp > l+ l-
4.527e+03 -2.843e-01  1.650e-01 0.000e+00  8.968e+01 8.828e-03 4.777e-01 2.016e-01 8.936e-02 9.181e-04 2.277e-02 2.242e-02 4.979e-02 4.963e-02 5.082e-02 4.300e+03 #  p p > zp > l+ l-
4.594e+03 -3.205e-01  1.708e-01 0.000e+00  1.026e+02 1.019e-02 4.764e-01 2.044e-01 8.487e-02 1.276e-03 2.260e-02 2.238e-02 5.978e-02 5.008e-02 5.145e-02 4.300e+03 #  p p > zp > l+ l-
4.673e+03 -3.575e-01  1.763e-01 0.000e+00  1.175e+02 1.160e-02 4.749e-01 2.070e-01 8.061e-02 1.581e-03 2.235e-02 2.231e-02 6.485e-02 5.058e-02 5.171e-02 4.300e+03 #  p p > zp > l+ l-
4.766e+03 -3.952e-01  1.818e-01 0.000e+00  1.351e+02 1.299e-02 4.732e-01 2.092e-01 7.671e-02 2.500e-03 2.201e-02 2.223e-02 9.220e-02 5.069e-02 5.207e-02 4.300e+03 #  p p > zp > l+ l-
4.875e+03 -4.334e-01  1.869e-01 0.000e+00  1.558e+02 1.440e-02 4.713e-01 2.113e-01 7.302e-02 3.129e-03 2.171e-02 2.214e-02 1.027e-01 5.145e-02 5.228e-02 4.300e+03 #  p p > zp > l+ l-
4.999e+03 -4.708e-01  1.917e-01 0.000e+00  1.798e+02 1.576e-02 4.693e-01 2.131e-01 6.967e-02 3.738e-03 2.152e-02 2.206e-02 1.103e-01 5.175e-02 5.236e-02 4.300e+03 #  p p > zp > l+ l-
5.145e+03 -5.090e-01  1.965e-01 0.000e+00  2.092e+02 1.711e-02 4.672e-01 2.148e-01 6.655e-02 4.534e-03 2.139e-02 2.198e-02 1.246e-01 5.304e-02 5.325e-02 4.300e+03 #  p p > zp > l+ l-
5.308e+03 -5.458e-01  2.010e-01 0.000e+00  2.438e+02 1.839e-02 4.652e-01 2.162e-01 6.375e-02 5.177e-03 2.122e-02 2.195e-02 1.306e-01 5.475e-02 5.458e-02 4.300e+03 #  p p > zp > l+ l-
5.500e+03 -5.832e-01  2.051e-01 0.000e+00  2.864e+02 1.969e-02 4.630e-01 2.175e-01 6.103e-02 4.368e-03 2.141e-02 2.203e-02 1.028e-01 5.582e-02 5.627e-02 4.300e+03 #  p p > zp > l+ l-
5.721e+03 -6.199e-01  2.092e-01 0.000e+00  3.396e+02 2.092e-02 4.608e-01 2.187e-01 5.858e-02 5.610e-03 2.175e-02 2.251e-02 1.242e-01 5.787e-02 5.872e-02 4.300e+03 #  p p > zp > l+ l-
6.009e+03 -6.601e-01  2.133e-01 0.000e+00  4.146e+02 2.228e-02 4.583e-01 2.198e-01 5.601e-02 6.575e-03 2.437e-02 2.437e-02 1.360e-01 6.141e-02 6.179e-02 4.300e+03 #  p p > zp > l+ l-
6.344e+03 -6.987e-01  2.171e-01 0.000e+00  5.113e+02 2.356e-02 4.559e-01 2.208e-01 5.368e-02 7.507e-03 2.532e-02 2.524e-02 1.469e-01 6.218e-02 6.262e-02 4.300e+03 #  p p > zp > l+ l-
6.778e+03 -7.390e-01  2.205e-01 0.000e+00  6.513e+02 2.494e-02 4.533e-01 2.218e-01 5.128e-02 8.497e-03 2.664e-02 2.646e-02 1.543e-01 6.323e-02 6.374e-02 4.300e+03 #  p p > zp > l+ l-
7.328e+03 -7.790e-01  2.239e-01 0.000e+00  8.581e+02 2.625e-02 4.508e-01 2.227e-01 4.910e-02 1.243e-02 2.853e-02 2.821e-02 2.129e-01 6.467e-02 6.530e-02 4.300e+03 #  p p > zp > l+ l-
8.099e+03 -8.208e-01  2.270e-01 0.000e+00  1.204e+03 2.765e-02 4.480e-01 2.236e-01 4.683e-02 1.452e-02 3.164e-02 3.105e-02 2.351e-01 6.692e-02 6.771e-02 4.300e+03 #  p p > zp > l+ l-
9.209e+03 -8.626e-01  2.298e-01 0.000e+00  1.834e+03 2.907e-02 4.451e-01 2.244e-01 4.463e-02 1.646e-02 3.732e-02 3.619e-02 2.521e-01 7.066e-02 7.174e-02 4.300e+03 #  p p > zp > l+ l-
1.112e+04 -9.065e-01  2.322e-01 0.000e+00  3.338e+03 3.060e-02 4.419e-01 2.252e-01 4.234e-02 1.795e-02 5.195e-02 4.918e-02 2.504e-01 7.879e-02 8.056e-02 4.300e+03 #  p p > zp > l+ l-
1.578e+04 -9.539e-01  2.341e-01 0.000e+00  9.826e+03 3.233e-02 4.384e-01 2.261e-01 3.986e-02 1.582e-02 1.494e-01 1.310e-01 2.161e-01 1.116e-01 1.166e-01 4.300e+03 #  p p > zp > l+ l-
3.397e+04 -9.901e-01  2.353e-01 0.000e+00   nan 3.365e-02 4.355e-01 2.267e-01 3.801e-02  nan 3.013e+02 1.524e+02  nan 1.368e+00 1.678e+00 4.300e+03 #  p p > zp > l+ l-
2.161e+04 -9.743e-01  3.272e-02 0.000e+00  7.409e+03 1.090e-01 2.038e-01 2.011e-01 1.330e-02 2.239e-02 5.976e-02 5.600e-02 4.177e-02 8.250e-02 8.461e-02 4.400e+03 #  p p > zp > l+ l-
1.285e+04 -9.269e-01  3.441e-02 0.000e+00  1.460e+03 1.071e-01 2.117e-01 2.040e-01 1.140e-02 2.032e-02 2.821e-02 2.791e-02 4.020e-02 6.443e-02 6.504e-02 4.400e+03 #  p p > zp > l+ l-
1.029e+04 -8.853e-01  3.553e-02 0.000e+00  7.056e+02 1.054e-01 2.183e-01 2.063e-01 9.924e-03 1.840e-02 2.434e-02 2.434e-02 3.811e-02 6.138e-02 6.176e-02 4.400e+03 #  p p > zp > l+ l-
8.817e+03 -8.424e-01  3.869e-02 0.000e+00  4.201e+02 1.022e-01 2.308e-01 2.105e-01 7.400e-03 1.497e-02 2.273e-02 2.284e-02 3.380e-02 6.001e-02 6.030e-02 4.400e+03 #  p p > zp > l+ l-
7.937e+03 -8.039e-01  4.289e-02 0.000e+00  2.943e+02 9.821e-02 2.464e-01 2.153e-01 4.783e-03 1.363e-02 2.196e-02 2.212e-02 3.414e-02 5.933e-02 5.957e-02 4.400e+03 #  p p > zp > l+ l-
7.290e+03 -7.654e-01  4.430e-02 0.000e+00  2.146e+02 9.575e-02 2.554e-01 2.180e-01 3.529e-03 1.131e-02 2.141e-02 2.161e-02 3.016e-02 5.884e-02 5.905e-02 4.400e+03 #  p p > zp > l+ l-
6.824e+03 -7.297e-01  4.482e-02 0.000e+00  1.651e+02 9.382e-02 2.624e-01 2.200e-01 2.703e-03 1.041e-02 2.105e-02 2.127e-02 2.912e-02 5.851e-02 5.870e-02 4.400e+03 #  p p > zp > l+ l-
6.300e+03 -6.781e-01  4.465e-02 0.000e+00  1.169e+02 9.144e-02 2.707e-01 2.223e-01 1.859e-03 9.832e-03 2.066e-02 2.091e-02 2.912e-02 5.815e-02 5.832e-02 4.400e+03 #  p p > zp > l+ l-
5.813e+03 -6.138e-01  4.535e-02 0.000e+00  8.028e+01 8.721e-02 2.853e-01 2.260e-01 7.682e-04 4.944e-03 1.994e-02 2.050e-02 1.617e-02 5.840e-02 5.700e-02 4.400e+03 #  p p > zp > l+ l-
5.516e+03 -5.626e-01  4.781e-02 0.000e+00  6.235e+01 8.165e-02 3.041e-01 2.302e-01 1.296e-04 8.573e-03 1.986e-02 2.045e-02 3.192e-02 5.402e-02 5.430e-02 4.400e+03 #  p p > zp > l+ l-
5.313e+03 -5.203e-01  5.061e-02 0.000e+00  5.184e+01 7.580e-02 3.231e-01 2.338e-01 4.170e-04 6.128e-03 1.980e-02 2.056e-02 2.612e-02 5.345e-02 5.290e-02 4.400e+03 #  p p > zp > l+ l-
5.141e+03 -4.780e-01  5.342e-02 0.000e+00  4.370e+01 6.942e-02 3.431e-01 2.368e-01 1.812e-03 5.779e-03 2.001e-02 2.069e-02 2.856e-02 5.173e-02 5.192e-02 4.400e+03 #  p p > zp > l+ l-
4.994e+03 -4.352e-01  5.622e-02 0.000e+00  3.723e+01 6.245e-02 3.639e-01 2.390e-01 4.598e-03 5.424e-03 2.015e-02 2.085e-02 3.160e-02 5.090e-02 5.123e-02 4.400e+03 #  p p > zp > l+ l-
4.865e+03 -3.907e-01  5.903e-02 0.000e+00  3.187e+01 5.477e-02 3.857e-01 2.401e-01 9.221e-03 4.735e-03 2.032e-02 2.101e-02 3.335e-02 5.034e-02 5.117e-02 4.400e+03 #  p p > zp > l+ l-
4.766e+03 -3.511e-01  6.254e-02 0.000e+00  2.853e+01 4.677e-02 4.070e-01 2.397e-01 1.588e-02 3.791e-03 2.056e-02 2.114e-02 3.300e-02 5.009e-02 5.093e-02 4.400e+03 #  p p > zp > l+ l-
4.684e+03 -3.120e-01  6.675e-02 0.000e+00  2.625e+01 3.831e-02 4.279e-01 2.373e-01 2.520e-02 2.811e-03 2.075e-02 2.129e-02 3.140e-02 4.994e-02 5.074e-02 4.400e+03 #  p p > zp > l+ l-
4.613e+03 -2.729e-01  7.096e-02 0.000e+00  2.451e+01 3.015e-02 4.462e-01 2.329e-01 3.677e-02 1.903e-03 2.097e-02 2.142e-02 2.816e-02 4.950e-02 5.064e-02 4.400e+03 #  p p > zp > l+ l-
4.548e+03 -2.292e-01  7.587e-02 0.000e+00  2.320e+01 2.164e-02 4.628e-01 2.252e-01 5.236e-02 1.075e-03 2.121e-02 2.154e-02 2.311e-02 4.915e-02 5.042e-02 4.400e+03 #  p p > zp > l+ l-
4.512e+03 -2.002e-01  8.248e-02 0.000e+00  2.412e+01 1.555e-02 4.723e-01 2.171e-01 6.669e-02 6.269e-04 2.150e-02 2.165e-02 1.904e-02 4.912e-02 5.016e-02 4.400e+03 #  p p > zp > l+ l-
4.474e+03 -1.640e-01  8.651e-02 0.000e+00  2.363e+01 1.041e-02 4.782e-01 2.076e-01 8.185e-02 2.998e-04 2.172e-02 2.175e-02 1.377e-02 4.917e-02 5.013e-02 4.400e+03 #  p p > zp > l+ l-
4.454e+03 -1.400e-01  9.305e-02 0.000e+00  2.529e+01 7.001e-03 4.802e-01 1.990e-01 9.460e-02 1.538e-04 2.184e-02 2.182e-02 1.055e-02 4.907e-02 5.015e-02 4.400e+03 #  p p > zp > l+ l-
4.440e+03 -1.201e-01  1.008e-01 0.000e+00  2.796e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 7.846e-05 2.196e-02 2.189e-02 8.148e-03 4.903e-02 5.018e-02 4.400e+03 #  p p > zp > l+ l-
4.432e+03 -1.079e-01  1.085e-01 0.000e+00  3.129e+01 3.319e-03 4.790e-01 1.857e-01 1.131e-01 4.764e-05 2.213e-02 2.196e-02 6.871e-03 4.910e-02 5.021e-02 4.400e+03 #  p p > zp > l+ l-
4.431e+03 -1.061e-01  1.162e-01 0.000e+00  3.544e+01 2.833e-03 4.783e-01 1.833e-01 1.164e-01 4.097e-05 2.224e-02 2.202e-02 6.911e-03 4.913e-02 5.023e-02 4.400e+03 #  p p > zp > l+ l-
4.435e+03 -1.124e-01  1.239e-01 0.000e+00  4.036e+01 2.795e-03 4.781e-01 1.830e-01 1.167e-01 4.587e-05 2.236e-02 2.208e-02 7.859e-03 4.915e-02 5.027e-02 4.400e+03 #  p p > zp > l+ l-
4.445e+03 -1.281e-01  1.316e-01 0.000e+00  4.631e+01 3.185e-03 4.785e-01 1.847e-01 1.143e-01 6.784e-05 2.237e-02 2.210e-02 1.023e-02 4.919e-02 5.030e-02 4.400e+03 #  p p > zp > l+ l-
4.463e+03 -1.507e-01  1.394e-01 0.000e+00  5.334e+01 3.866e-03 4.790e-01 1.874e-01 1.105e-01 1.105e-04 2.245e-02 2.217e-02 1.369e-02 4.935e-02 5.034e-02 4.400e+03 #  p p > zp > l+ l-
4.489e+03 -1.791e-01  1.471e-01 0.000e+00  6.167e+01 4.795e-03 4.792e-01 1.907e-01 1.057e-01 1.854e-04 2.250e-02 2.218e-02 1.851e-02 4.941e-02 5.042e-02 4.400e+03 #  p p > zp > l+ l-
4.528e+03 -2.135e-01  1.548e-01 0.000e+00  7.176e+01 5.994e-03 4.791e-01 1.945e-01 1.003e-01 3.250e-04 2.237e-02 2.219e-02 2.519e-02 4.950e-02 5.066e-02 4.400e+03 #  p p > zp > l+ l-
4.580e+03 -2.518e-01  1.622e-01 0.000e+00  8.356e+01 7.378e-03 4.786e-01 1.981e-01 9.470e-02 5.305e-04 2.228e-02 2.218e-02 3.438e-02 4.993e-02 5.124e-02 4.400e+03 #  p p > zp > l+ l-
4.644e+03 -2.909e-01  1.688e-01 0.000e+00  9.675e+01 8.827e-03 4.776e-01 2.015e-01 8.946e-02 8.032e-04 2.216e-02 2.216e-02 4.344e-02 5.028e-02 5.144e-02 4.400e+03 #  p p > zp > l+ l-
4.716e+03 -3.279e-01  1.748e-01 0.000e+00  1.109e+02 1.019e-02 4.763e-01 2.043e-01 8.499e-02 1.002e-03 2.194e-02 2.210e-02 4.701e-02 5.041e-02 5.172e-02 4.400e+03 #  p p > zp > l+ l-
4.801e+03 -3.658e-01  1.804e-01 0.000e+00  1.273e+02 1.159e-02 4.748e-01 2.068e-01 8.074e-02 1.321e-03 2.172e-02 2.206e-02 5.402e-02 5.079e-02 5.205e-02 4.400e+03 #  p p > zp > l+ l-
4.902e+03 -4.044e-01  1.860e-01 0.000e+00  1.468e+02 1.298e-02 4.731e-01 2.091e-01 7.685e-02 2.230e-03 2.151e-02 2.200e-02 8.143e-02 5.140e-02 5.201e-02 4.400e+03 #  p p > zp > l+ l-
5.021e+03 -4.435e-01  1.913e-01 0.000e+00  1.699e+02 1.439e-02 4.712e-01 2.111e-01 7.316e-02 2.696e-03 2.140e-02 2.193e-02 8.971e-02 5.160e-02 5.237e-02 4.400e+03 #  p p > zp > l+ l-
5.156e+03 -4.818e-01  1.962e-01 0.000e+00  1.968e+02 1.575e-02 4.692e-01 2.129e-01 6.983e-02 3.453e-03 2.123e-02 2.184e-02 1.025e-01 5.345e-02 5.326e-02 4.400e+03 #  p p > zp > l+ l-
5.315e+03 -5.208e-01  2.011e-01 0.000e+00  2.302e+02 1.710e-02 4.671e-01 2.146e-01 6.672e-02 4.086e-03 2.109e-02 2.184e-02 1.089e-01 5.483e-02 5.452e-02 4.400e+03 #  p p > zp > l+ l-
5.494e+03 -5.585e-01  2.056e-01 0.000e+00  2.697e+02 1.838e-02 4.650e-01 2.160e-01 6.393e-02 4.818e-03 2.127e-02 2.192e-02 1.191e-01 5.554e-02 5.604e-02 4.400e+03 #  p p > zp > l+ l-
5.707e+03 -5.967e-01  2.099e-01 0.000e+00  3.190e+02 1.969e-02 4.628e-01 2.173e-01 6.121e-02 4.654e-03 2.159e-02 2.233e-02 1.096e-01 5.754e-02 5.844e-02 4.400e+03 #  p p > zp > l+ l-
5.953e+03 -6.343e-01  2.141e-01 0.000e+00  3.814e+02 2.092e-02 4.606e-01 2.184e-01 5.877e-02 5.268e-03 2.333e-02 2.376e-02 1.400e-01 6.066e-02 6.103e-02 4.400e+03 #  p p > zp > l+ l-
6.277e+03 -6.755e-01  2.183e-01 0.000e+00  4.707e+02 2.228e-02 4.582e-01 2.196e-01 5.621e-02 5.862e-03 2.486e-02 2.482e-02 1.566e-01 6.180e-02 6.222e-02 4.400e+03 #  p p > zp > l+ l-
6.659e+03 -7.150e-01  2.221e-01 0.000e+00  5.885e+02 2.356e-02 4.558e-01 2.206e-01 5.389e-02 8.606e-03 2.597e-02 2.585e-02 1.631e-01 6.270e-02 6.318e-02 4.400e+03 #  p p > zp > l+ l-
7.160e+03 -7.562e-01  2.256e-01 0.000e+00  7.639e+02 2.493e-02 4.532e-01 2.216e-01 5.149e-02 1.049e-02 2.758e-02 2.733e-02 1.924e-01 6.395e-02 6.452e-02 4.400e+03 #  p p > zp > l+ l-
7.810e+03 -7.971e-01  2.291e-01 0.000e+00  1.033e+03 2.624e-02 4.506e-01 2.225e-01 4.931e-02 1.173e-02 2.998e-02 2.953e-02 2.120e-01 6.574e-02 6.644e-02 4.400e+03 #  p p > zp > l+ l-
8.750e+03 -8.399e-01  2.323e-01 0.000e+00  1.509e+03 2.765e-02 4.478e-01 2.233e-01 4.705e-02 1.394e-02 3.421e-02 3.337e-02 2.274e-01 6.866e-02 6.958e-02 4.400e+03 #  p p > zp > l+ l-
1.018e+04 -8.827e-01  2.351e-01 0.000e+00  2.459e+03 2.907e-02 4.449e-01 2.241e-01 4.486e-02 1.531e-02 4.290e-02 4.117e-02 2.414e-01 7.397e-02 7.533e-02 4.400e+03 #  p p > zp > l+ l-
1.291e+04 -9.276e-01  2.376e-01 0.000e+00  5.183e+03 3.060e-02 4.418e-01 2.250e-01 4.258e-02 1.605e-02 7.239e-02 6.690e-02 2.349e-01 8.789e-02 9.049e-02 4.400e+03 #  p p > zp > l+ l-
2.239e+04 -9.761e-01  2.395e-01 0.000e+00   nan 3.232e-02 4.382e-01 2.258e-01 4.009e-02  nan 1.141e+00 8.637e-01  nan 2.179e-01 2.378e-01 4.400e+03 #  p p > zp > l+ l-
5.964e+04 -9.965e-01  3.347e-02 0.000e+00   nan 1.090e-01 2.038e-01 2.011e-01 1.328e-02  nan 9.354e+01 5.150e+01  nan 9.304e-01 1.114e+00 4.500e+03 #  p p > zp > l+ l-
1.555e+04 -9.480e-01  3.519e-02 0.000e+00  2.567e+03 1.071e-01 2.117e-01 2.040e-01 1.138e-02 1.968e-02 3.339e-02 3.263e-02 3.891e-02 6.811e-02 6.900e-02 4.500e+03 #  p p > zp > l+ l-
1.157e+04 -9.054e-01  3.634e-02 0.000e+00  9.954e+02 1.054e-01 2.183e-01 2.063e-01 9.902e-03 1.726e-02 2.577e-02 2.566e-02 3.568e-02 6.254e-02 6.301e-02 4.500e+03 #  p p > zp > l+ l-
9.602e+03 -8.615e-01  3.956e-02 0.000e+00  5.389e+02 1.023e-01 2.309e-01 2.105e-01 7.381e-03 1.528e-02 2.337e-02 2.344e-02 3.451e-02 6.056e-02 6.089e-02 4.500e+03 #  p p > zp > l+ l-
8.507e+03 -8.222e-01  4.387e-02 0.000e+00  3.600e+02 9.823e-02 2.464e-01 2.153e-01 4.767e-03 1.323e-02 2.234e-02 2.247e-02 3.321e-02 5.966e-02 5.993e-02 4.500e+03 #  p p > zp > l+ l-
7.732e+03 -7.828e-01  4.530e-02 0.000e+00  2.546e+02 9.577e-02 2.555e-01 2.180e-01 3.515e-03 1.122e-02 2.166e-02 2.184e-02 2.992e-02 5.906e-02 5.929e-02 4.500e+03 #  p p > zp > l+ l-
7.187e+03 -7.463e-01  4.584e-02 0.000e+00  1.918e+02 9.384e-02 2.624e-01 2.200e-01 2.692e-03 9.569e-03 2.122e-02 2.143e-02 2.679e-02 5.867e-02 5.887e-02 4.500e+03 #  p p > zp > l+ l-
6.588e+03 -6.935e-01  4.566e-02 0.000e+00  1.330e+02 9.146e-02 2.707e-01 2.223e-01 1.851e-03 8.732e-03 2.077e-02 2.101e-02 2.584e-02 5.826e-02 5.843e-02 4.500e+03 #  p p > zp > l+ l-
6.041e+03 -6.277e-01  4.638e-02 0.000e+00  8.974e+01 8.723e-02 2.853e-01 2.260e-01 7.650e-04 7.801e-03 2.041e-02 2.068e-02 2.552e-02 5.792e-02 5.807e-02 4.500e+03 #  p p > zp > l+ l-
5.711e+03 -5.754e-01  4.889e-02 0.000e+00  6.898e+01 8.166e-02 3.042e-01 2.302e-01 1.331e-04 7.507e-03 1.980e-02 2.040e-02 2.794e-02 5.499e-02 5.611e-02 4.500e+03 #  p p > zp > l+ l-
5.488e+03 -5.321e-01  5.176e-02 0.000e+00  5.697e+01 7.582e-02 3.232e-01 2.338e-01 4.282e-04 6.873e-03 1.982e-02 2.043e-02 2.936e-02 5.348e-02 5.406e-02 4.500e+03 #  p p > zp > l+ l-
5.301e+03 -4.889e-01  5.463e-02 0.000e+00  4.776e+01 6.943e-02 3.431e-01 2.367e-01 1.831e-03 4.817e-03 1.987e-02 2.054e-02 2.380e-02 5.341e-02 5.281e-02 4.500e+03 #  p p > zp > l+ l-
5.140e+03 -4.451e-01  5.750e-02 0.000e+00  4.051e+01 6.246e-02 3.640e-01 2.389e-01 4.627e-03 4.429e-03 1.999e-02 2.067e-02 2.581e-02 5.171e-02 5.189e-02 4.500e+03 #  p p > zp > l+ l-
5.000e+03 -3.996e-01  6.037e-02 0.000e+00  3.455e+01 5.477e-02 3.857e-01 2.401e-01 9.259e-03 3.796e-03 2.012e-02 2.081e-02 2.673e-02 5.090e-02 5.125e-02 4.500e+03 #  p p > zp > l+ l-
4.894e+03 -3.590e-01  6.396e-02 0.000e+00  3.083e+01 4.677e-02 4.071e-01 2.396e-01 1.593e-02 3.117e-03 2.027e-02 2.095e-02 2.714e-02 5.036e-02 5.109e-02 4.500e+03 #  p p > zp > l+ l-
4.804e+03 -3.191e-01  6.826e-02 0.000e+00  2.830e+01 3.831e-02 4.280e-01 2.373e-01 2.525e-02 2.319e-03 2.044e-02 2.108e-02 2.590e-02 5.013e-02 5.100e-02 4.500e+03 #  p p > zp > l+ l-
4.729e+03 -2.791e-01  7.257e-02 0.000e+00  2.637e+01 3.015e-02 4.462e-01 2.328e-01 3.683e-02 1.575e-03 2.066e-02 2.119e-02 2.331e-02 5.001e-02 5.083e-02 4.500e+03 #  p p > zp > l+ l-
4.659e+03 -2.344e-01  7.759e-02 0.000e+00  2.492e+01 2.163e-02 4.627e-01 2.252e-01 5.243e-02 8.907e-04 2.080e-02 2.131e-02 1.905e-02 4.991e-02 5.070e-02 4.500e+03 #  p p > zp > l+ l-
4.620e+03 -2.048e-01  8.435e-02 0.000e+00  2.588e+01 1.555e-02 4.723e-01 2.170e-01 6.675e-02 5.290e-04 2.096e-02 2.141e-02 1.595e-02 4.959e-02 5.066e-02 4.500e+03 #  p p > zp > l+ l-
4.580e+03 -1.677e-01  8.847e-02 0.000e+00  2.533e+01 1.041e-02 4.782e-01 2.075e-01 8.191e-02 2.559e-04 2.112e-02 2.150e-02 1.176e-02 4.944e-02 5.062e-02 4.500e+03 #  p p > zp > l+ l-
4.558e+03 -1.431e-01  9.517e-02 0.000e+00  2.710e+01 7.001e-03 4.802e-01 1.990e-01 9.466e-02 1.323e-04 2.124e-02 2.156e-02 9.069e-03 4.927e-02 5.054e-02 4.500e+03 #  p p > zp > l+ l-
4.542e+03 -1.228e-01  1.031e-01 0.000e+00  2.994e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 6.816e-05 2.139e-02 2.165e-02 7.077e-03 4.912e-02 5.038e-02 4.500e+03 #  p p > zp > l+ l-
4.534e+03 -1.103e-01  1.110e-01 0.000e+00  3.350e+01 3.319e-03 4.790e-01 1.857e-01 1.132e-01 4.175e-05 2.152e-02 2.172e-02 6.018e-03 4.922e-02 5.033e-02 4.500e+03 #  p p > zp > l+ l-
4.533e+03 -1.085e-01  1.188e-01 0.000e+00  3.795e+01 2.833e-03 4.783e-01 1.832e-01 1.164e-01 3.576e-05 2.162e-02 2.177e-02 6.036e-03 4.925e-02 5.037e-02 4.500e+03 #  p p > zp > l+ l-
4.537e+03 -1.149e-01  1.267e-01 0.000e+00  4.322e+01 2.795e-03 4.781e-01 1.829e-01 1.168e-01 4.015e-05 2.168e-02 2.181e-02 6.860e-03 4.922e-02 5.050e-02 4.500e+03 #  p p > zp > l+ l-
4.548e+03 -1.310e-01  1.346e-01 0.000e+00  4.960e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.880e-05 2.176e-02 2.186e-02 8.825e-03 4.936e-02 5.067e-02 4.500e+03 #  p p > zp > l+ l-
4.567e+03 -1.541e-01  1.425e-01 0.000e+00  5.716e+01 3.866e-03 4.789e-01 1.874e-01 1.105e-01 9.634e-05 2.181e-02 2.190e-02 1.193e-02 4.963e-02 5.091e-02 4.500e+03 #  p p > zp > l+ l-
4.595e+03 -1.831e-01  1.504e-01 0.000e+00  6.614e+01 4.795e-03 4.792e-01 1.907e-01 1.058e-01 1.619e-04 2.182e-02 2.192e-02 1.609e-02 4.980e-02 5.107e-02 4.500e+03 #  p p > zp > l+ l-
4.637e+03 -2.184e-01  1.583e-01 0.000e+00  7.705e+01 5.994e-03 4.791e-01 1.944e-01 1.004e-01 2.836e-04 2.180e-02 2.194e-02 2.252e-02 5.014e-02 5.123e-02 4.500e+03 #  p p > zp > l+ l-
4.693e+03 -2.575e-01  1.658e-01 0.000e+00  8.986e+01 7.377e-03 4.785e-01 1.980e-01 9.479e-02 4.386e-04 2.177e-02 2.195e-02 2.780e-02 5.030e-02 5.144e-02 4.500e+03 #  p p > zp > l+ l-
4.762e+03 -2.975e-01  1.727e-01 0.000e+00  1.042e+02 8.826e-03 4.775e-01 2.014e-01 8.957e-02 6.399e-04 2.162e-02 2.193e-02 3.456e-02 5.048e-02 5.172e-02 4.500e+03 #  p p > zp > l+ l-
4.839e+03 -3.354e-01  1.788e-01 0.000e+00  1.197e+02 1.019e-02 4.762e-01 2.041e-01 8.510e-02 8.765e-04 2.144e-02 2.189e-02 4.092e-02 5.103e-02 5.202e-02 4.500e+03 #  p p > zp > l+ l-
4.931e+03 -3.741e-01  1.845e-01 0.000e+00  1.377e+02 1.159e-02 4.747e-01 2.067e-01 8.087e-02 1.553e-03 2.134e-02 2.184e-02 6.364e-02 5.146e-02 5.176e-02 4.500e+03 #  p p > zp > l+ l-
5.040e+03 -4.136e-01  1.902e-01 0.000e+00  1.594e+02 1.298e-02 4.730e-01 2.089e-01 7.698e-02 1.931e-03 2.125e-02 2.180e-02 7.213e-02 5.156e-02 5.237e-02 4.500e+03 #  p p > zp > l+ l-
5.169e+03 -4.536e-01  1.956e-01 0.000e+00  1.851e+02 1.439e-02 4.711e-01 2.110e-01 7.331e-02 2.535e-03 2.107e-02 2.173e-02 8.233e-02 5.348e-02 5.322e-02 4.500e+03 #  p p > zp > l+ l-
5.316e+03 -4.927e-01  2.006e-01 0.000e+00  2.153e+02 1.575e-02 4.691e-01 2.128e-01 6.998e-02 3.032e-03 2.098e-02 2.173e-02 8.909e-02 5.473e-02 5.439e-02 4.500e+03 #  p p > zp > l+ l-
5.491e+03 -5.327e-01  2.057e-01 0.000e+00  2.531e+02 1.710e-02 4.670e-01 2.144e-01 6.688e-02 3.777e-03 2.116e-02 2.180e-02 1.033e-01 5.538e-02 5.588e-02 4.500e+03 #  p p > zp > l+ l-
5.688e+03 -5.712e-01  2.103e-01 0.000e+00  2.983e+02 1.838e-02 4.649e-01 2.158e-01 6.410e-02 3.625e-03 2.144e-02 2.214e-02 1.100e-01 5.706e-02 5.807e-02 4.500e+03 #  p p > zp > l+ l-
5.923e+03 -6.103e-01  2.146e-01 0.000e+00  3.554e+02 1.969e-02 4.627e-01 2.171e-01 6.139e-02 4.857e-03 2.275e-02 2.335e-02 1.201e-01 6.028e-02 6.052e-02 4.500e+03 #  p p > zp > l+ l-
6.197e+03 -6.488e-01  2.189e-01 0.000e+00  4.286e+02 2.092e-02 4.605e-01 2.182e-01 5.896e-02 5.902e-03 2.439e-02 2.438e-02 1.344e-01 6.142e-02 6.180e-02 4.500e+03 #  p p > zp > l+ l-
6.562e+03 -6.908e-01  2.232e-01 0.000e+00  5.355e+02 2.227e-02 4.580e-01 2.193e-01 5.640e-02 7.137e-03 2.540e-02 2.532e-02 1.461e-01 6.225e-02 6.269e-02 4.500e+03 #  p p > zp > l+ l-
6.997e+03 -7.312e-01  2.272e-01 0.000e+00  6.797e+02 2.356e-02 4.556e-01 2.203e-01 5.409e-02 8.608e-03 2.673e-02 2.655e-02 1.695e-01 6.330e-02 6.382e-02 4.500e+03 #  p p > zp > l+ l-
7.579e+03 -7.734e-01  2.308e-01 0.000e+00  9.014e+02 2.493e-02 4.530e-01 2.213e-01 5.170e-02 1.026e-02 2.870e-02 2.836e-02 1.847e-01 6.480e-02 6.544e-02 4.500e+03 #  p p > zp > l+ l-
8.352e+03 -8.153e-01  2.344e-01 0.000e+00  1.256e+03 2.624e-02 4.504e-01 2.222e-01 4.953e-02 1.148e-02 3.182e-02 3.121e-02 2.030e-01 6.704e-02 6.784e-02 4.500e+03 #  p p > zp > l+ l-
9.517e+03 -8.590e-01  2.376e-01 0.000e+00  1.930e+03 2.765e-02 4.476e-01 2.231e-01 4.728e-02 1.349e-02 3.777e-02 3.659e-02 2.205e-01 7.094e-02 7.205e-02 4.500e+03 #  p p > zp > l+ l-
1.141e+04 -9.027e-01  2.405e-01 0.000e+00  3.443e+03 2.906e-02 4.447e-01 2.239e-01 4.509e-02 1.610e-02 5.223e-02 4.942e-02 2.171e-01 7.892e-02 8.071e-02 4.500e+03 #  p p > zp > l+ l-
1.566e+04 -9.487e-01  2.430e-01 0.000e+00  9.180e+03 3.059e-02 4.416e-01 2.247e-01 4.281e-02 1.367e-02 1.326e-01 1.173e-01 1.973e-01 1.073e-01 1.119e-01 4.500e+03 #  p p > zp > l+ l-
8.548e+04 -9.983e-01  2.449e-01 0.000e+00   nan 3.232e-02 4.380e-01 2.255e-01 4.033e-02  nan 7.198e+23 1.036e+22  nan 1.504e+07 5.196e+07 4.500e+03 #  p p > zp > l+ l-
2.058e+04 -9.690e-01  3.597e-02 0.000e+00  5.900e+03 1.071e-01 2.118e-01 2.040e-01 1.135e-02 1.843e-02 4.973e-02 4.722e-02 3.645e-02 7.766e-02 7.933e-02 4.600e+03 #  p p > zp > l+ l-
1.331e+04 -9.255e-01  3.714e-02 0.000e+00  1.503e+03 1.054e-01 2.184e-01 2.063e-01 9.881e-03 1.686e-02 2.815e-02 2.785e-02 3.485e-02 6.439e-02 6.499e-02 4.600e+03 #  p p > zp > l+ l-
1.055e+04 -8.807e-01  4.044e-02 0.000e+00  7.109e+02 1.023e-01 2.309e-01 2.105e-01 7.362e-03 1.487e-02 2.424e-02 2.425e-02 3.371e-02 6.130e-02 6.168e-02 4.600e+03 #  p p > zp > l+ l-
9.163e+03 -8.404e-01  4.484e-02 0.000e+00  4.470e+02 9.825e-02 2.465e-01 2.153e-01 4.751e-03 1.257e-02 2.281e-02 2.292e-02 3.136e-02 6.008e-02 6.038e-02 4.600e+03 #  p p > zp > l+ l-
8.224e+03 -8.002e-01  4.631e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.103e-02 2.195e-02 2.212e-02 2.941e-02 5.700e-02 5.709e-02 4.600e+03 #  p p > zp > l+ l-
7.583e+03 -7.629e-01  4.686e-02 0.000e+00  2.241e+02 9.386e-02 2.625e-01 2.200e-01 2.681e-03 9.600e-03 2.142e-02 2.162e-02 2.684e-02 5.885e-02 5.906e-02 4.600e+03 #  p p > zp > l+ l-
6.895e+03 -7.090e-01  4.668e-02 0.000e+00  1.518e+02 9.148e-02 2.708e-01 2.222e-01 1.843e-03 7.568e-03 2.090e-02 2.113e-02 2.240e-02 5.837e-02 5.855e-02 4.600e+03 #  p p > zp > l+ l-
6.279e+03 -6.417e-01  4.741e-02 0.000e+00  1.004e+02 8.725e-02 2.854e-01 2.260e-01 7.619e-04 6.798e-03 2.049e-02 2.075e-02 2.223e-02 5.799e-02 5.815e-02 4.600e+03 #  p p > zp > l+ l-
5.914e+03 -5.882e-01  4.998e-02 0.000e+00  7.632e+01 8.167e-02 3.042e-01 2.301e-01 1.369e-04 3.289e-03 1.998e-02 2.051e-02 1.226e-02 5.855e-02 5.750e-02 4.600e+03 #  p p > zp > l+ l-
5.668e+03 -5.440e-01  5.291e-02 0.000e+00  6.259e+01 7.583e-02 3.232e-01 2.337e-01 4.395e-04 6.004e-03 1.975e-02 2.037e-02 2.571e-02 5.463e-02 5.576e-02 4.600e+03 #  p p > zp > l+ l-
5.463e+03 -4.997e-01  5.585e-02 0.000e+00  5.217e+01 6.943e-02 3.432e-01 2.367e-01 1.851e-03 5.306e-03 1.975e-02 2.042e-02 2.628e-02 5.336e-02 5.383e-02 4.600e+03 #  p p > zp > l+ l-
5.289e+03 -4.550e-01  5.878e-02 0.000e+00  4.404e+01 6.246e-02 3.640e-01 2.389e-01 4.655e-03 3.473e-03 1.977e-02 2.053e-02 2.021e-02 5.333e-02 5.273e-02 4.600e+03 #  p p > zp > l+ l-
5.137e+03 -4.085e-01  6.171e-02 0.000e+00  3.741e+01 5.477e-02 3.858e-01 2.400e-01 9.297e-03 3.148e-03 1.996e-02 2.065e-02 2.217e-02 5.169e-02 5.187e-02 4.600e+03 #  p p > zp > l+ l-
5.022e+03 -3.670e-01  6.538e-02 0.000e+00  3.329e+01 4.677e-02 4.071e-01 2.396e-01 1.598e-02 2.520e-03 2.009e-02 2.077e-02 2.195e-02 5.081e-02 5.132e-02 4.600e+03 #  p p > zp > l+ l-
4.926e+03 -3.262e-01  6.978e-02 0.000e+00  3.048e+01 3.831e-02 4.280e-01 2.372e-01 2.531e-02 1.909e-03 2.021e-02 2.088e-02 2.132e-02 5.063e-02 5.096e-02 4.600e+03 #  p p > zp > l+ l-
4.845e+03 -2.853e-01  7.418e-02 0.000e+00  2.834e+01 3.015e-02 4.462e-01 2.327e-01 3.689e-02 1.312e-03 2.035e-02 2.101e-02 1.941e-02 5.030e-02 5.109e-02 4.600e+03 #  p p > zp > l+ l-
4.770e+03 -2.396e-01  7.931e-02 0.000e+00  2.673e+01 2.163e-02 4.627e-01 2.251e-01 5.249e-02 7.496e-04 2.053e-02 2.112e-02 1.603e-02 5.008e-02 5.091e-02 4.600e+03 #  p p > zp > l+ l-
4.728e+03 -2.093e-01  8.623e-02 0.000e+00  2.773e+01 1.555e-02 4.723e-01 2.169e-01 6.682e-02 4.427e-04 2.068e-02 2.120e-02 1.345e-02 5.002e-02 5.084e-02 4.600e+03 #  p p > zp > l+ l-
4.685e+03 -1.714e-01  9.044e-02 0.000e+00  2.712e+01 1.041e-02 4.781e-01 2.075e-01 8.197e-02 2.155e-04 2.074e-02 2.128e-02 9.915e-03 4.996e-02 5.076e-02 4.600e+03 #  p p > zp > l+ l-
4.662e+03 -1.463e-01  9.728e-02 0.000e+00  2.899e+01 7.000e-03 4.801e-01 1.989e-01 9.471e-02 1.117e-04 2.086e-02 2.136e-02 7.670e-03 4.994e-02 5.074e-02 4.600e+03 #  p p > zp > l+ l-
4.645e+03 -1.255e-01  1.054e-01 0.000e+00  3.202e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 5.762e-05 2.096e-02 2.141e-02 5.985e-03 4.988e-02 5.076e-02 4.600e+03 #  p p > zp > l+ l-
4.636e+03 -1.128e-01  1.134e-01 0.000e+00  3.582e+01 3.318e-03 4.790e-01 1.856e-01 1.132e-01 3.591e-05 2.106e-02 2.148e-02 5.139e-03 4.983e-02 5.079e-02 4.600e+03 #  p p > zp > l+ l-
4.635e+03 -1.110e-01  1.215e-01 0.000e+00  4.057e+01 2.832e-03 4.782e-01 1.832e-01 1.164e-01 3.100e-05 2.115e-02 2.153e-02 5.173e-03 4.987e-02 5.084e-02 4.600e+03 #  p p > zp > l+ l-
4.640e+03 -1.175e-01  1.296e-01 0.000e+00  4.622e+01 2.795e-03 4.781e-01 1.829e-01 1.168e-01 3.417e-05 2.125e-02 2.159e-02 5.783e-03 4.991e-02 5.090e-02 4.600e+03 #  p p > zp > l+ l-
4.652e+03 -1.339e-01  1.376e-01 0.000e+00  5.306e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.090e-05 2.132e-02 2.164e-02 7.542e-03 5.002e-02 5.099e-02 4.600e+03 #  p p > zp > l+ l-
4.672e+03 -1.575e-01  1.457e-01 0.000e+00  6.117e+01 3.865e-03 4.788e-01 1.873e-01 1.106e-01 8.295e-05 2.137e-02 2.169e-02 1.043e-02 5.020e-02 5.110e-02 4.600e+03 #  p p > zp > l+ l-
4.702e+03 -1.872e-01  1.538e-01 0.000e+00  7.084e+01 4.794e-03 4.791e-01 1.906e-01 1.059e-01 1.397e-04 2.142e-02 2.172e-02 1.403e-02 5.023e-02 5.125e-02 4.600e+03 #  p p > zp > l+ l-
4.746e+03 -2.232e-01  1.618e-01 0.000e+00  8.261e+01 5.993e-03 4.790e-01 1.943e-01 1.004e-01 2.351e-04 2.139e-02 2.173e-02 1.858e-02 5.033e-02 5.147e-02 4.600e+03 #  p p > zp > l+ l-
4.807e+03 -2.632e-01  1.695e-01 0.000e+00  9.649e+01 7.376e-03 4.784e-01 1.979e-01 9.489e-02 3.710e-04 2.128e-02 2.173e-02 2.407e-02 5.071e-02 5.174e-02 4.600e+03 #  p p > zp > l+ l-
4.881e+03 -3.041e-01  1.765e-01 0.000e+00  1.121e+02 8.824e-03 4.774e-01 2.013e-01 8.967e-02 5.600e-04 2.120e-02 2.172e-02 3.032e-02 5.105e-02 5.188e-02 4.600e+03 #  p p > zp > l+ l-
4.964e+03 -3.428e-01  1.827e-01 0.000e+00  1.291e+02 1.019e-02 4.761e-01 2.040e-01 8.522e-02 1.035e-03 2.112e-02 2.170e-02 4.701e-02 5.138e-02 5.181e-02 4.600e+03 #  p p > zp > l+ l-
5.063e+03 -3.825e-01  1.886e-01 0.000e+00  1.489e+02 1.159e-02 4.746e-01 2.065e-01 8.099e-02 1.357e-03 2.109e-02 2.166e-02 5.767e-02 5.161e-02 5.238e-02 4.600e+03 #  p p > zp > l+ l-
5.181e+03 -4.228e-01  1.945e-01 0.000e+00  1.728e+02 1.298e-02 4.728e-01 2.088e-01 7.712e-02 1.788e-03 2.095e-02 2.162e-02 6.591e-02 5.342e-02 5.318e-02 4.600e+03 #  p p > zp > l+ l-
5.321e+03 -4.637e-01  2.000e-01 0.000e+00  2.015e+02 1.439e-02 4.709e-01 2.108e-01 7.345e-02 2.299e-03 2.087e-02 2.162e-02 7.532e-02 5.463e-02 5.427e-02 4.600e+03 #  p p > zp > l+ l-
5.480e+03 -5.037e-01  2.051e-01 0.000e+00  2.354e+02 1.575e-02 4.689e-01 2.126e-01 7.014e-02 2.768e-03 2.106e-02 2.168e-02 8.329e-02 5.510e-02 5.564e-02 4.600e+03 #  p p > zp > l+ l-
5.671e+03 -5.445e-01  2.102e-01 0.000e+00  2.782e+02 1.710e-02 4.668e-01 2.142e-01 6.705e-02 3.403e-03 2.129e-02 2.196e-02 9.544e-02 5.664e-02 5.772e-02 4.600e+03 #  p p > zp > l+ l-
5.888e+03 -5.839e-01  2.150e-01 0.000e+00  3.299e+02 1.838e-02 4.647e-01 2.156e-01 6.427e-02 3.342e-03 2.225e-02 2.297e-02 1.067e-01 6.037e-02 6.004e-02 4.600e+03 #  p p > zp > l+ l-
6.148e+03 -6.239e-01  2.194e-01 0.000e+00  3.962e+02 1.968e-02 4.625e-01 2.169e-01 6.157e-02 4.641e-03 2.401e-02 2.404e-02 1.177e-01 6.110e-02 6.147e-02 4.600e+03 #  p p > zp > l+ l-
6.454e+03 -6.632e-01  2.238e-01 0.000e+00  4.823e+02 2.091e-02 4.603e-01 2.180e-01 5.915e-02 5.730e-03 2.484e-02 2.480e-02 1.282e-01 6.179e-02 6.220e-02 4.600e+03 #  p p > zp > l+ l-
6.865e+03 -7.062e-01  2.282e-01 0.000e+00  6.106e+02 2.227e-02 4.579e-01 2.191e-01 5.660e-02 5.508e-03 2.602e-02 2.589e-02 1.407e-01 6.274e-02 6.322e-02 4.600e+03 #  p p > zp > l+ l-
7.363e+03 -7.475e-01  2.322e-01 0.000e+00  7.883e+02 2.355e-02 4.555e-01 2.201e-01 5.429e-02 8.320e-03 2.761e-02 2.736e-02 1.616e-01 6.398e-02 6.455e-02 4.600e+03 #  p p > zp > l+ l-
8.042e+03 -7.906e-01  2.359e-01 0.000e+00  1.071e+03 2.492e-02 4.528e-01 2.211e-01 5.191e-02 9.376e-03 3.008e-02 2.962e-02 1.734e-01 6.581e-02 6.652e-02 4.600e+03 #  p p > zp > l+ l-
8.973e+03 -8.334e-01  2.396e-01 0.000e+00  1.549e+03 2.624e-02 4.503e-01 2.219e-01 4.975e-02 1.145e-02 3.422e-02 3.339e-02 1.950e-01 6.867e-02 6.959e-02 4.600e+03 #  p p > zp > l+ l-
1.044e+04 -8.781e-01  2.429e-01 0.000e+00  2.534e+03 2.764e-02 4.475e-01 2.228e-01 4.750e-02 1.287e-02 4.304e-02 4.131e-02 2.109e-01 7.406e-02 7.542e-02 4.600e+03 #  p p > zp > l+ l-
1.307e+04 -9.228e-01  2.458e-01 0.000e+00  5.140e+03 2.906e-02 4.446e-01 2.236e-01 4.532e-02 1.367e-02 7.046e-02 6.525e-02 2.059e-01 8.711e-02 8.964e-02 4.600e+03 #  p p > zp > l+ l-
2.082e+04 -9.698e-01  2.484e-01 0.000e+00   nan 3.059e-02 4.414e-01 2.244e-01 4.305e-02  nan 5.656e-01 4.505e-01  nan 1.730e-01 1.860e-01 4.600e+03 #  p p > zp > l+ l-
3.714e+04 -9.901e-01  3.675e-02 0.000e+00  3.443e+04 1.071e-01 2.118e-01 2.040e-01 1.133e-02 1.079e-02 4.046e-01 3.301e-01 2.135e-02 1.549e-01 1.654e-01 4.700e+03 #  p p > zp > l+ l-
1.589e+04 -9.457e-01  3.795e-02 0.000e+00  2.541e+03 1.055e-01 2.184e-01 2.063e-01 9.860e-03 1.627e-02 3.282e-02 3.212e-02 3.384e-02 6.773e-02 6.858e-02 4.700e+03 #  p p > zp > l+ l-
1.175e+04 -8.998e-01  4.132e-02 0.000e+00  9.739e+02 1.023e-01 2.310e-01 2.105e-01 7.343e-03 1.412e-02 2.551e-02 2.542e-02 3.189e-02 6.233e-02 6.279e-02 4.700e+03 #  p p > zp > l+ l-
9.930e+03 -8.587e-01  4.582e-02 0.000e+00  5.654e+02 9.827e-02 2.466e-01 2.153e-01 4.736e-03 1.254e-02 2.343e-02 2.349e-02 3.146e-02 6.061e-02 6.094e-02 4.700e+03 #  p p > zp > l+ l-
8.777e+03 -8.176e-01  4.732e-02 0.000e+00  3.680e+02 9.581e-02 2.556e-01 2.180e-01 3.490e-03 1.072e-02 2.231e-02 2.245e-02 2.843e-02 5.964e-02 5.990e-02 4.700e+03 #  p p > zp > l+ l-
8.017e+03 -7.795e-01  4.788e-02 0.000e+00  2.634e+02 9.388e-02 2.625e-01 2.199e-01 2.670e-03 9.226e-03 2.165e-02 2.184e-02 2.576e-02 5.906e-02 5.928e-02 4.700e+03 #  p p > zp > l+ l-
7.223e+03 -7.244e-01  4.769e-02 0.000e+00  1.737e+02 9.150e-02 2.709e-01 2.222e-01 1.835e-03 7.280e-03 2.104e-02 2.126e-02 2.125e-02 5.850e-02 5.869e-02 4.700e+03 #  p p > zp > l+ l-
6.530e+03 -6.556e-01  4.844e-02 0.000e+00  1.124e+02 8.726e-02 2.855e-01 2.259e-01 7.590e-04 6.177e-03 2.057e-02 2.082e-02 2.023e-02 5.807e-02 5.823e-02 4.700e+03 #  p p > zp > l+ l-
6.124e+03 -6.010e-01  5.106e-02 0.000e+00  8.445e+01 8.169e-02 3.043e-01 2.301e-01 1.408e-04 5.496e-03 2.034e-02 2.061e-02 2.046e-02 5.786e-02 5.800e-02 4.700e+03 #  p p > zp > l+ l-
5.854e+03 -5.558e-01  5.406e-02 0.000e+00  6.874e+01 7.584e-02 3.233e-01 2.337e-01 4.509e-04 2.760e-03 1.986e-02 2.042e-02 1.177e-02 5.896e-02 5.715e-02 4.700e+03 #  p p > zp > l+ l-
5.630e+03 -5.106e-01  5.706e-02 0.000e+00  5.695e+01 6.944e-02 3.432e-01 2.367e-01 1.871e-03 4.580e-03 1.979e-02 2.034e-02 2.263e-02 5.461e-02 5.542e-02 4.700e+03 #  p p > zp > l+ l-
5.441e+03 -4.649e-01  6.006e-02 0.000e+00  4.784e+01 6.247e-02 3.640e-01 2.388e-01 4.684e-03 3.962e-03 1.966e-02 2.041e-02 2.309e-02 5.319e-02 5.366e-02 4.700e+03 #  p p > zp > l+ l-
5.276e+03 -4.174e-01  6.305e-02 0.000e+00  4.046e+01 5.478e-02 3.858e-01 2.399e-01 9.335e-03 2.505e-03 1.981e-02 2.051e-02 1.764e-02 5.331e-02 5.264e-02 4.700e+03 #  p p > zp > l+ l-
5.153e+03 -3.750e-01  6.680e-02 0.000e+00  3.589e+01 4.677e-02 4.071e-01 2.395e-01 1.602e-02 2.126e-03 1.994e-02 2.062e-02 1.851e-02 5.192e-02 5.190e-02 4.700e+03 #  p p > zp > l+ l-
5.049e+03 -3.332e-01  7.130e-02 0.000e+00  3.278e+01 3.831e-02 4.280e-01 2.371e-01 2.536e-02 1.566e-03 2.003e-02 2.073e-02 1.750e-02 5.089e-02 5.143e-02 4.700e+03 #  p p > zp > l+ l-
4.962e+03 -2.915e-01  7.579e-02 0.000e+00  3.042e+01 3.015e-02 4.462e-01 2.327e-01 3.695e-02 1.087e-03 2.013e-02 2.084e-02 1.609e-02 5.077e-02 5.107e-02 4.700e+03 #  p p > zp > l+ l-
4.881e+03 -2.448e-01  8.104e-02 0.000e+00  2.863e+01 2.163e-02 4.627e-01 2.250e-01 5.255e-02 6.307e-04 2.026e-02 2.095e-02 1.350e-02 5.031e-02 5.112e-02 4.700e+03 #  p p > zp > l+ l-
4.837e+03 -2.139e-01  8.810e-02 0.000e+00  2.968e+01 1.554e-02 4.722e-01 2.168e-01 6.688e-02 3.749e-04 2.037e-02 2.102e-02 1.139e-02 5.031e-02 5.111e-02 4.700e+03 #  p p > zp > l+ l-
4.791e+03 -1.751e-01  9.240e-02 0.000e+00  2.899e+01 1.041e-02 4.781e-01 2.074e-01 8.202e-02 1.834e-04 2.048e-02 2.111e-02 8.406e-03 5.010e-02 5.098e-02 4.700e+03 #  p p > zp > l+ l-
4.766e+03 -1.495e-01  9.940e-02 0.000e+00  3.097e+01 6.999e-03 4.801e-01 1.988e-01 9.476e-02 9.519e-05 2.059e-02 2.116e-02 6.528e-03 5.010e-02 5.096e-02 4.700e+03 #  p p > zp > l+ l-
4.748e+03 -1.283e-01  1.076e-01 0.000e+00  3.420e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.948e-05 2.071e-02 2.123e-02 5.141e-03 5.007e-02 5.095e-02 4.700e+03 #  p p > zp > l+ l-
4.739e+03 -1.153e-01  1.159e-01 0.000e+00  3.824e+01 3.318e-03 4.789e-01 1.856e-01 1.133e-01 3.048e-05 2.080e-02 2.129e-02 4.397e-03 5.008e-02 5.097e-02 4.700e+03 #  p p > zp > l+ l-
4.738e+03 -1.134e-01  1.241e-01 0.000e+00  4.332e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.627e-05 2.087e-02 2.134e-02 4.425e-03 5.010e-02 5.103e-02 4.700e+03 #  p p > zp > l+ l-
4.742e+03 -1.200e-01  1.324e-01 0.000e+00  4.935e+01 2.794e-03 4.780e-01 1.828e-01 1.169e-01 2.978e-05 2.095e-02 2.141e-02 5.082e-03 5.014e-02 5.109e-02 4.700e+03 #  p p > zp > l+ l-
4.755e+03 -1.368e-01  1.406e-01 0.000e+00  5.667e+01 3.184e-03 4.783e-01 1.845e-01 1.145e-01 4.504e-05 2.102e-02 2.146e-02 6.703e-03 5.019e-02 5.119e-02 4.700e+03 #  p p > zp > l+ l-
4.776e+03 -1.610e-01  1.489e-01 0.000e+00  6.538e+01 3.865e-03 4.788e-01 1.872e-01 1.107e-01 7.270e-05 2.099e-02 2.149e-02 8.998e-03 5.033e-02 5.134e-02 4.700e+03 #  p p > zp > l+ l-
4.809e+03 -1.913e-01  1.571e-01 0.000e+00  7.576e+01 4.793e-03 4.790e-01 1.905e-01 1.059e-01 1.220e-04 2.102e-02 2.153e-02 1.210e-02 5.054e-02 5.152e-02 4.700e+03 #  p p > zp > l+ l-
4.856e+03 -2.281e-01  1.653e-01 0.000e+00  8.846e+01 5.992e-03 4.789e-01 1.942e-01 1.005e-01 2.052e-04 2.097e-02 2.154e-02 1.644e-02 5.081e-02 5.172e-02 4.700e+03 #  p p > zp > l+ l-
4.921e+03 -2.690e-01  1.732e-01 0.000e+00  1.035e+02 7.375e-03 4.783e-01 1.978e-01 9.498e-02 3.274e-04 2.100e-02 2.155e-02 2.139e-02 5.113e-02 5.152e-02 4.700e+03 #  p p > zp > l+ l-
5.000e+03 -3.107e-01  1.803e-01 0.000e+00  1.205e+02 8.823e-03 4.773e-01 2.011e-01 8.978e-02 6.690e-04 2.094e-02 2.154e-02 3.612e-02 5.140e-02 5.190e-02 4.700e+03 #  p p > zp > l+ l-
5.089e+03 -3.503e-01  1.867e-01 0.000e+00  1.390e+02 1.019e-02 4.760e-01 2.039e-01 8.533e-02 9.318e-04 2.092e-02 2.152e-02 4.380e-02 5.173e-02 5.244e-02 4.700e+03 #  p p > zp > l+ l-
5.196e+03 -3.908e-01  1.927e-01 0.000e+00  1.608e+02 1.159e-02 4.745e-01 2.064e-01 8.112e-02 1.275e-03 2.079e-02 2.149e-02 4.983e-02 5.334e-02 5.320e-02 4.700e+03 #  p p > zp > l+ l-
5.324e+03 -4.320e-01  1.987e-01 0.000e+00  1.872e+02 1.298e-02 4.727e-01 2.086e-01 7.725e-02 1.673e-03 2.077e-02 2.152e-02 6.106e-02 5.454e-02 5.414e-02 4.700e+03 #  p p > zp > l+ l-
5.475e+03 -4.737e-01  2.043e-01 0.000e+00  2.191e+02 1.439e-02 4.708e-01 2.106e-01 7.360e-02 2.118e-03 2.095e-02 2.157e-02 6.911e-02 5.494e-02 5.549e-02 4.700e+03 #  p p > zp > l+ l-
5.649e+03 -5.146e-01  2.096e-01 0.000e+00  2.572e+02 1.575e-02 4.688e-01 2.124e-01 7.029e-02 2.708e-03 2.116e-02 2.179e-02 7.897e-02 5.625e-02 5.736e-02 4.700e+03 #  p p > zp > l+ l-
5.857e+03 -5.563e-01  2.148e-01 0.000e+00  3.057e+02 1.710e-02 4.667e-01 2.140e-01 6.721e-02 3.320e-03 2.193e-02 2.262e-02 9.043e-02 6.015e-02 5.958e-02 4.700e+03 #  p p > zp > l+ l-
6.095e+03 -5.966e-01  2.197e-01 0.000e+00  3.649e+02 1.837e-02 4.646e-01 2.154e-01 6.444e-02 3.850e-03 2.366e-02 2.371e-02 9.453e-02 6.080e-02 6.115e-02 4.700e+03 #  p p > zp > l+ l-
6.383e+03 -6.374e-01  2.242e-01 0.000e+00  4.419e+02 1.968e-02 4.624e-01 2.166e-01 6.175e-02 4.580e-03 2.439e-02 2.439e-02 1.087e-01 6.142e-02 6.181e-02 4.700e+03 #  p p > zp > l+ l-
6.725e+03 -6.776e-01  2.287e-01 0.000e+00  5.436e+02 2.091e-02 4.602e-01 2.178e-01 5.934e-02 4.539e-03 2.534e-02 2.526e-02 1.245e-01 6.219e-02 6.264e-02 4.700e+03 #  p p > zp > l+ l-
7.189e+03 -7.215e-01  2.332e-01 0.000e+00  6.983e+02 2.227e-02 4.577e-01 2.189e-01 5.679e-02 6.979e-03 2.673e-02 2.655e-02 1.394e-01 6.330e-02 6.382e-02 4.700e+03 #  p p > zp > l+ l-
7.761e+03 -7.637e-01  2.373e-01 0.000e+00  9.189e+02 2.355e-02 4.553e-01 2.198e-01 5.450e-02 8.061e-03 2.865e-02 2.832e-02 1.506e-01 6.477e-02 6.540e-02 4.700e+03 #  p p > zp > l+ l-
8.560e+03 -8.078e-01  2.410e-01 0.000e+00  1.285e+03 2.492e-02 4.527e-01 2.208e-01 5.212e-02 9.436e-03 3.179e-02 3.118e-02 1.760e-01 6.702e-02 6.782e-02 4.700e+03 #  p p > zp > l+ l-
9.693e+03 -8.515e-01  2.448e-01 0.000e+00  1.941e+03 2.623e-02 4.501e-01 2.217e-01 4.996e-02 1.106e-02 3.746e-02 3.631e-02 1.907e-01 7.074e-02 7.184e-02 4.700e+03 #  p p > zp > l+ l-
1.160e+04 -8.972e-01  2.481e-01 0.000e+00  3.450e+03 2.764e-02 4.473e-01 2.225e-01 4.772e-02 1.333e-02 5.150e-02 4.878e-02 1.952e-01 7.856e-02 8.031e-02 4.700e+03 #  p p > zp > l+ l-
1.550e+04 -9.428e-01  2.511e-01 0.000e+00  8.509e+03 2.906e-02 4.444e-01 2.233e-01 4.555e-02 1.182e-02 1.174e-01 1.047e-01 1.798e-01 1.030e-01 1.072e-01 4.700e+03 #  p p > zp > l+ l-
3.864e+04 -9.909e-01  2.538e-01 0.000e+00   nan 3.058e-02 4.412e-01 2.241e-01 4.328e-02  nan 1.957e+03 8.645e+02  nan 2.533e+00 3.232e+00 4.700e+03 #  p p > zp > l+ l-
2.043e+04 -9.658e-01  3.876e-02 0.000e+00  5.352e+03 1.055e-01 2.185e-01 2.063e-01 9.839e-03 1.587e-02 4.586e-02 4.380e-02 3.287e-02 7.562e-02 7.711e-02 4.800e+03 #  p p > zp > l+ l-
1.332e+04 -9.190e-01  4.220e-02 0.000e+00  1.409e+03 1.023e-01 2.310e-01 2.105e-01 7.324e-03 1.379e-02 2.749e-02 2.725e-02 3.120e-02 6.389e-02 6.446e-02 4.800e+03 #  p p > zp > l+ l-
1.085e+04 -8.770e-01  4.679e-02 0.000e+00  7.326e+02 9.829e-02 2.466e-01 2.153e-01 4.720e-03 1.198e-02 2.426e-02 2.426e-02 2.993e-02 6.131e-02 6.169e-02 4.800e+03 #  p p > zp > l+ l-
9.407e+03 -8.350e-01  4.832e-02 0.000e+00  4.503e+02 9.583e-02 2.557e-01 2.179e-01 3.477e-03 1.044e-02 2.275e-02 2.286e-02 2.785e-02 6.002e-02 6.031e-02 4.800e+03 #  p p > zp > l+ l-
8.498e+03 -7.960e-01  4.890e-02 0.000e+00  3.119e+02 9.390e-02 2.626e-01 2.199e-01 2.660e-03 9.044e-03 2.193e-02 2.209e-02 2.533e-02 5.930e-02 5.955e-02 4.800e+03 #  p p > zp > l+ l-
7.576e+03 -7.398e-01  4.871e-02 0.000e+00  1.994e+02 9.151e-02 2.709e-01 2.222e-01 1.827e-03 7.120e-03 2.120e-02 2.141e-02 2.107e-02 5.864e-02 5.884e-02 4.800e+03 #  p p > zp > l+ l-
6.793e+03 -6.696e-01  4.947e-02 0.000e+00  1.260e+02 8.728e-02 2.855e-01 2.259e-01 7.562e-04 5.705e-03 2.066e-02 2.091e-02 1.853e-02 5.815e-02 5.832e-02 4.800e+03 #  p p > zp > l+ l-
6.342e+03 -6.138e-01  5.215e-02 0.000e+00  9.348e+01 8.170e-02 3.043e-01 2.301e-01 1.448e-04 4.864e-03 2.041e-02 2.067e-02 1.801e-02 5.792e-02 5.806e-02 4.800e+03 #  p p > zp > l+ l-
6.046e+03 -5.676e-01  5.521e-02 0.000e+00  7.548e+01 7.585e-02 3.233e-01 2.336e-01 4.626e-04 2.169e-03 2.026e-02 2.053e-02 9.248e-03 5.777e-02 5.791e-02 4.800e+03 #  p p > zp > l+ l-
5.801e+03 -5.215e-01  5.827e-02 0.000e+00  6.214e+01 6.945e-02 3.433e-01 2.366e-01 1.891e-03 3.803e-03 1.980e-02 2.034e-02 1.894e-02 5.791e-02 5.675e-02 4.800e+03 #  p p > zp > l+ l-
5.596e+03 -4.748e-01  6.133e-02 0.000e+00  5.192e+01 6.247e-02 3.641e-01 2.388e-01 4.713e-03 3.346e-03 1.977e-02 2.032e-02 1.949e-02 5.458e-02 5.516e-02 4.800e+03 #  p p > zp > l+ l-
5.418e+03 -4.262e-01  6.440e-02 0.000e+00  4.373e+01 5.478e-02 3.858e-01 2.399e-01 9.373e-03 2.698e-03 1.968e-02 2.040e-02 1.904e-02 5.307e-02 5.350e-02 4.800e+03 #  p p > zp > l+ l-
5.284e+03 -3.830e-01  6.822e-02 0.000e+00  3.867e+01 4.677e-02 4.071e-01 2.394e-01 1.607e-02 1.703e-03 1.979e-02 2.050e-02 1.482e-02 5.329e-02 5.262e-02 4.800e+03 #  p p > zp > l+ l-
5.173e+03 -3.403e-01  7.281e-02 0.000e+00  3.522e+01 3.831e-02 4.280e-01 2.371e-01 2.542e-02 1.285e-03 1.986e-02 2.059e-02 1.439e-02 5.215e-02 5.200e-02 4.800e+03 #  p p > zp > l+ l-
5.080e+03 -2.977e-01  7.741e-02 0.000e+00  3.262e+01 3.015e-02 4.462e-01 2.326e-01 3.701e-02 9.011e-04 2.001e-02 2.069e-02 1.333e-02 5.111e-02 5.156e-02 4.800e+03 #  p p > zp > l+ l-
4.994e+03 -2.500e-01  8.276e-02 0.000e+00  3.064e+01 2.163e-02 4.627e-01 2.249e-01 5.262e-02 5.287e-04 2.009e-02 2.079e-02 1.132e-02 5.087e-02 5.118e-02 4.800e+03 #  p p > zp > l+ l-
4.946e+03 -2.184e-01  8.998e-02 0.000e+00  3.172e+01 1.554e-02 4.722e-01 2.168e-01 6.694e-02 3.161e-04 2.017e-02 2.086e-02 9.604e-03 5.069e-02 5.104e-02 4.800e+03 #  p p > zp > l+ l-
4.897e+03 -1.789e-01  9.437e-02 0.000e+00  3.095e+01 1.040e-02 4.781e-01 2.073e-01 8.208e-02 1.558e-04 2.026e-02 2.093e-02 7.154e-03 5.039e-02 5.102e-02 4.800e+03 #  p p > zp > l+ l-
4.870e+03 -1.527e-01  1.015e-01 0.000e+00  3.304e+01 6.998e-03 4.801e-01 1.988e-01 9.481e-02 8.140e-05 2.032e-02 2.100e-02 5.585e-03 5.031e-02 5.118e-02 4.800e+03 #  p p > zp > l+ l-
4.851e+03 -1.310e-01  1.099e-01 0.000e+00  3.647e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.234e-05 2.041e-02 2.107e-02 4.405e-03 5.032e-02 5.120e-02 4.800e+03 #  p p > zp > l+ l-
4.841e+03 -1.177e-01  1.183e-01 0.000e+00  4.078e+01 3.318e-03 4.789e-01 1.855e-01 1.133e-01 2.650e-05 2.050e-02 2.113e-02 3.826e-03 5.040e-02 5.122e-02 4.800e+03 #  p p > zp > l+ l-
4.840e+03 -1.158e-01  1.268e-01 0.000e+00  4.619e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.275e-05 2.056e-02 2.118e-02 3.845e-03 5.044e-02 5.127e-02 4.800e+03 #  p p > zp > l+ l-
4.845e+03 -1.226e-01  1.352e-01 0.000e+00  5.263e+01 2.794e-03 4.780e-01 1.828e-01 1.169e-01 2.607e-05 2.064e-02 2.124e-02 4.465e-03 5.049e-02 5.134e-02 4.800e+03 #  p p > zp > l+ l-
4.859e+03 -1.397e-01  1.436e-01 0.000e+00  6.045e+01 3.183e-03 4.783e-01 1.844e-01 1.145e-01 3.798e-05 2.065e-02 2.128e-02 5.693e-03 5.058e-02 5.145e-02 4.800e+03 #  p p > zp > l+ l-
4.882e+03 -1.644e-01  1.520e-01 0.000e+00  6.978e+01 3.864e-03 4.787e-01 1.872e-01 1.107e-01 6.185e-05 2.072e-02 2.132e-02 7.677e-03 5.068e-02 5.149e-02 4.800e+03 #  p p > zp > l+ l-
4.916e+03 -1.953e-01  1.604e-01 0.000e+00  8.093e+01 4.793e-03 4.790e-01 1.904e-01 1.060e-01 1.073e-04 2.076e-02 2.135e-02 1.078e-02 5.094e-02 5.134e-02 4.800e+03 #  p p > zp > l+ l-
4.967e+03 -2.329e-01  1.689e-01 0.000e+00  9.460e+01 5.992e-03 4.788e-01 1.941e-01 1.006e-01 2.280e-04 2.076e-02 2.137e-02 1.922e-02 5.111e-02 5.159e-02 4.800e+03 #  p p > zp > l+ l-
5.036e+03 -2.747e-01  1.769e-01 0.000e+00  1.108e+02 7.374e-03 4.782e-01 1.977e-01 9.507e-02 3.943e-04 2.079e-02 2.139e-02 2.549e-02 5.128e-02 5.200e-02 4.800e+03 #  p p > zp > l+ l-
5.121e+03 -3.174e-01  1.842e-01 0.000e+00  1.293e+02 8.822e-03 4.772e-01 2.010e-01 8.988e-02 6.043e-04 2.076e-02 2.139e-02 3.276e-02 5.198e-02 5.250e-02 4.800e+03 #  p p > zp > l+ l-
5.216e+03 -3.577e-01  1.907e-01 0.000e+00  1.495e+02 1.018e-02 4.759e-01 2.037e-01 8.545e-02 8.496e-04 2.071e-02 2.138e-02 4.000e-02 5.333e-02 5.322e-02 4.800e+03 #  p p > zp > l+ l-
5.331e+03 -3.991e-01  1.968e-01 0.000e+00  1.734e+02 1.159e-02 4.744e-01 2.062e-01 8.124e-02 1.180e-03 2.064e-02 2.141e-02 4.769e-02 5.464e-02 5.408e-02 4.800e+03 #  p p > zp > l+ l-
5.469e+03 -4.412e-01  2.029e-01 0.000e+00  2.026e+02 1.298e-02 4.726e-01 2.084e-01 7.739e-02 1.488e-03 2.079e-02 2.146e-02 5.500e-02 5.484e-02 5.527e-02 4.800e+03 #  p p > zp > l+ l-
5.633e+03 -4.838e-01  2.087e-01 0.000e+00  2.381e+02 1.439e-02 4.707e-01 2.105e-01 7.375e-02 1.960e-03 2.103e-02 2.164e-02 6.402e-02 5.615e-02 5.703e-02 4.800e+03 #  p p > zp > l+ l-
5.821e+03 -5.256e-01  2.140e-01 0.000e+00  2.809e+02 1.575e-02 4.687e-01 2.122e-01 7.045e-02 2.520e-03 2.159e-02 2.226e-02 7.417e-02 5.970e-02 5.903e-02 4.800e+03 #  p p > zp > l+ l-
6.049e+03 -5.682e-01  2.194e-01 0.000e+00  3.358e+02 1.709e-02 4.666e-01 2.138e-01 6.737e-02 2.907e-03 2.332e-02 2.339e-02 7.976e-02 6.052e-02 6.084e-02 4.800e+03 #  p p > zp > l+ l-
6.311e+03 -6.093e-01  2.243e-01 0.000e+00  4.038e+02 1.837e-02 4.644e-01 2.151e-01 6.462e-02 3.689e-03 2.398e-02 2.400e-02 9.635e-02 6.107e-02 6.144e-02 4.800e+03 #  p p > zp > l+ l-
6.629e+03 -6.510e-01  2.289e-01 0.000e+00  4.933e+02 1.968e-02 4.622e-01 2.164e-01 6.193e-02 4.625e-03 2.481e-02 2.478e-02 1.101e-01 6.177e-02 6.218e-02 4.800e+03 #  p p > zp > l+ l-
7.011e+03 -6.920e-01  2.335e-01 0.000e+00  6.137e+02 2.091e-02 4.600e-01 2.175e-01 5.952e-02 5.463e-03 2.590e-02 2.578e-02 1.201e-01 6.264e-02 6.312e-02 4.800e+03 #  p p > zp > l+ l-
7.538e+03 -7.369e-01  2.381e-01 0.000e+00  8.013e+02 2.226e-02 4.575e-01 2.186e-01 5.699e-02 6.652e-03 2.754e-02 2.730e-02 1.380e-01 6.393e-02 6.450e-02 4.800e+03 #  p p > zp > l+ l-
8.197e+03 -7.800e-01  2.423e-01 0.000e+00  1.077e+03 2.354e-02 4.551e-01 2.196e-01 5.470e-02 8.049e-03 2.990e-02 2.946e-02 1.526e-01 6.568e-02 6.638e-02 4.800e+03 #  p p > zp > l+ l-
9.144e+03 -8.250e-01  2.462e-01 0.000e+00  1.558e+03 2.492e-02 4.525e-01 2.206e-01 5.233e-02 9.285e-03 3.397e-02 3.316e-02 1.687e-01 6.850e-02 6.942e-02 4.800e+03 #  p p > zp > l+ l-
1.055e+04 -8.696e-01  2.500e-01 0.000e+00  2.486e+03 2.623e-02 4.499e-01 2.214e-01 5.018e-02 1.053e-02 4.207e-02 4.044e-02 1.803e-01 7.350e-02 7.482e-02 4.800e+03 #  p p > zp > l+ l-
1.310e+04 -9.163e-01  2.534e-01 0.000e+00  4.945e+03 2.763e-02 4.471e-01 2.222e-01 4.795e-02 1.065e-02 6.689e-02 6.217e-02 1.854e-01 8.563e-02 8.802e-02 4.800e+03 #  p p > zp > l+ l-
1.962e+04 -9.629e-01  2.565e-01 0.000e+00  1.714e+04 2.905e-02 4.442e-01 2.230e-01 4.578e-02 8.830e-03 3.396e-01 2.807e-01 1.348e-01 1.462e-01 1.555e-01 4.800e+03 #  p p > zp > l+ l-
3.244e+04 -9.859e-01  3.957e-02 0.000e+00  2.128e+04 1.055e-01 2.185e-01 2.063e-01 9.819e-03 1.170e-02 1.665e-01 1.449e-01 2.422e-02 1.156e-01 1.212e-01 4.900e+03 #  p p > zp > l+ l-
1.554e+04 -9.381e-01  4.308e-02 0.000e+00  2.220e+03 1.024e-01 2.311e-01 2.104e-01 7.306e-03 1.349e-02 3.105e-02 3.050e-02 3.044e-02 6.650e-02 6.726e-02 4.900e+03 #  p p > zp > l+ l-
1.198e+04 -8.953e-01  4.777e-02 0.000e+00  9.805e+02 9.832e-02 2.467e-01 2.153e-01 4.705e-03 1.168e-02 2.542e-02 2.534e-02 2.930e-02 6.226e-02 6.271e-02 4.900e+03 #  p p > zp > l+ l-
1.013e+04 -8.524e-01  4.933e-02 0.000e+00  5.598e+02 9.585e-02 2.557e-01 2.179e-01 3.464e-03 1.050e-02 2.330e-02 2.337e-02 2.798e-02 6.050e-02 6.082e-02 4.900e+03 #  p p > zp > l+ l-
9.033e+03 -8.126e-01  4.992e-02 0.000e+00  3.726e+02 9.392e-02 2.627e-01 2.199e-01 2.650e-03 8.807e-03 2.226e-02 2.240e-02 2.464e-02 5.959e-02 5.986e-02 4.900e+03 #  p p > zp > l+ l-
7.958e+03 -7.552e-01  4.972e-02 0.000e+00  2.299e+02 9.153e-02 2.710e-01 2.222e-01 1.820e-03 7.101e-03 2.137e-02 2.158e-02 2.102e-02 5.881e-02 5.901e-02 4.900e+03 #  p p > zp > l+ l-
7.070e+03 -6.835e-01  5.050e-02 0.000e+00  1.415e+02 8.729e-02 2.856e-01 2.259e-01 7.536e-04 5.406e-03 2.076e-02 2.100e-02 1.769e-02 5.825e-02 5.842e-02 4.900e+03 #  p p > zp > l+ l-
6.569e+03 -6.266e-01  5.324e-02 0.000e+00  1.035e+02 8.171e-02 3.044e-01 2.300e-01 1.491e-04 4.449e-03 2.048e-02 2.073e-02 1.659e-02 5.798e-02 5.813e-02 4.900e+03 #  p p > zp > l+ l-
6.244e+03 -5.794e-01  5.636e-02 0.000e+00  8.287e+01 7.586e-02 3.234e-01 2.336e-01 4.744e-04 3.823e-03 2.031e-02 2.058e-02 1.630e-02 5.782e-02 5.797e-02 4.900e+03 #  p p > zp > l+ l-
5.977e+03 -5.323e-01  5.949e-02 0.000e+00  6.777e+01 6.946e-02 3.433e-01 2.366e-01 1.911e-03 1.792e-03 2.005e-02 2.045e-02 8.852e-03 5.763e-02 5.774e-02 4.900e+03 #  p p > zp > l+ l-
5.754e+03 -4.847e-01  6.261e-02 0.000e+00  5.632e+01 6.248e-02 3.641e-01 2.387e-01 4.742e-03 2.667e-03 1.971e-02 2.030e-02 1.555e-02 5.511e-02 5.630e-02 4.900e+03 #  p p > zp > l+ l-
5.561e+03 -4.351e-01  6.574e-02 0.000e+00  4.721e+01 5.478e-02 3.858e-01 2.398e-01 9.411e-03 1.660e-03 1.975e-02 2.032e-02 1.169e-02 5.427e-02 5.452e-02 4.900e+03 #  p p > zp > l+ l-
5.418e+03 -3.909e-01  6.964e-02 0.000e+00  4.161e+01 4.677e-02 4.071e-01 2.394e-01 1.612e-02 1.846e-03 1.967e-02 2.039e-02 1.606e-02 5.305e-02 5.348e-02 4.900e+03 #  p p > zp > l+ l-
5.299e+03 -3.474e-01  7.433e-02 0.000e+00  3.780e+01 3.830e-02 4.280e-01 2.370e-01 2.547e-02 1.079e-03 1.980e-02 2.047e-02 1.205e-02 5.334e-02 5.273e-02 4.900e+03 #  p p > zp > l+ l-
5.198e+03 -3.039e-01  7.902e-02 0.000e+00  3.493e+01 3.015e-02 4.462e-01 2.325e-01 3.707e-02 7.502e-04 1.980e-02 2.056e-02 1.109e-02 5.208e-02 5.216e-02 4.900e+03 #  p p > zp > l+ l-
5.106e+03 -2.552e-01  8.449e-02 0.000e+00  3.274e+01 2.163e-02 4.626e-01 2.249e-01 5.268e-02 4.533e-04 1.997e-02 2.065e-02 9.802e-03 5.122e-02 5.169e-02 4.900e+03 #  p p > zp > l+ l-
5.056e+03 -2.230e-01  9.185e-02 0.000e+00  3.386e+01 1.554e-02 4.721e-01 2.167e-01 6.700e-02 2.641e-04 2.002e-02 2.072e-02 8.022e-03 5.094e-02 5.148e-02 4.900e+03 #  p p > zp > l+ l-
5.003e+03 -1.826e-01  9.634e-02 0.000e+00  3.300e+01 1.040e-02 4.780e-01 2.073e-01 8.214e-02 1.316e-04 2.011e-02 2.080e-02 6.049e-03 5.089e-02 5.124e-02 4.900e+03 #  p p > zp > l+ l-
4.975e+03 -1.559e-01  1.036e-01 0.000e+00  3.521e+01 6.997e-03 4.800e-01 1.987e-01 9.486e-02 6.896e-05 2.018e-02 2.086e-02 4.733e-03 5.074e-02 5.114e-02 4.900e+03 #  p p > zp > l+ l-
4.955e+03 -1.337e-01  1.122e-01 0.000e+00  3.885e+01 4.619e-03 4.799e-01 1.909e-01 1.059e-01 3.664e-05 2.024e-02 2.092e-02 3.806e-03 5.074e-02 5.110e-02 4.900e+03 #  p p > zp > l+ l-
4.944e+03 -1.202e-01  1.208e-01 0.000e+00  4.343e+01 3.317e-03 4.788e-01 1.855e-01 1.134e-01 2.287e-05 2.031e-02 2.098e-02 3.302e-03 5.071e-02 5.109e-02 4.900e+03 #  p p > zp > l+ l-
4.943e+03 -1.182e-01  1.294e-01 0.000e+00  4.918e+01 2.832e-03 4.781e-01 1.831e-01 1.166e-01 2.021e-05 2.037e-02 2.103e-02 3.414e-03 5.075e-02 5.114e-02 4.900e+03 #  p p > zp > l+ l-
4.948e+03 -1.252e-01  1.380e-01 0.000e+00  5.605e+01 2.794e-03 4.779e-01 1.827e-01 1.169e-01 2.276e-05 2.041e-02 2.107e-02 3.891e-03 5.085e-02 5.122e-02 4.900e+03 #  p p > zp > l+ l-
4.962e+03 -1.426e-01  1.466e-01 0.000e+00  6.440e+01 3.183e-03 4.782e-01 1.844e-01 1.146e-01 3.339e-05 2.046e-02 2.113e-02 5.023e-03 5.098e-02 5.132e-02 4.900e+03 #  p p > zp > l+ l-
4.987e+03 -1.678e-01  1.552e-01 0.000e+00  7.438e+01 3.864e-03 4.787e-01 1.871e-01 1.108e-01 5.786e-05 2.050e-02 2.116e-02 7.146e-03 5.112e-02 5.151e-02 4.900e+03 #  p p > zp > l+ l-
5.024e+03 -1.994e-01  1.638e-01 0.000e+00  8.633e+01 4.792e-03 4.789e-01 1.903e-01 1.061e-01 1.255e-04 2.059e-02 2.121e-02 9.684e-03 5.112e-02 5.172e-02 4.900e+03 #  p p > zp > l+ l-
5.078e+03 -2.378e-01  1.724e-01 0.000e+00  1.010e+02 5.991e-03 4.787e-01 1.940e-01 1.007e-01 2.097e-04 2.061e-02 2.123e-02 1.734e-02 5.149e-02 5.209e-02 4.900e+03 #  p p > zp > l+ l-
5.151e+03 -2.804e-01  1.806e-01 0.000e+00  1.186e+02 7.373e-03 4.781e-01 1.976e-01 9.517e-02 3.634e-04 2.061e-02 2.125e-02 2.330e-02 5.259e-02 5.257e-02 4.900e+03 #  p p > zp > l+ l-
5.242e+03 -3.240e-01  1.880e-01 0.000e+00  1.386e+02 8.821e-03 4.771e-01 2.009e-01 8.999e-02 5.543e-04 2.059e-02 2.127e-02 3.011e-02 5.331e-02 5.324e-02 4.900e+03 #  p p > zp > l+ l-
5.345e+03 -3.652e-01  1.946e-01 0.000e+00  1.607e+02 1.018e-02 4.758e-01 2.036e-01 8.556e-02 7.951e-04 2.058e-02 2.130e-02 3.669e-02 5.475e-02 5.403e-02 4.900e+03 #  p p > zp > l+ l-
5.469e+03 -4.074e-01  2.009e-01 0.000e+00  1.869e+02 1.159e-02 4.742e-01 2.061e-01 8.137e-02 1.092e-03 2.068e-02 2.134e-02 4.334e-02 5.468e-02 5.512e-02 4.900e+03 #  p p > zp > l+ l-
5.617e+03 -4.503e-01  2.071e-01 0.000e+00  2.192e+02 1.298e-02 4.725e-01 2.083e-01 7.753e-02 1.468e-03 2.090e-02 2.151e-02 5.164e-02 5.605e-02 5.678e-02 4.900e+03 #  p p > zp > l+ l-
5.794e+03 -4.939e-01  2.130e-01 0.000e+00  2.587e+02 1.438e-02 4.705e-01 2.103e-01 7.389e-02 1.909e-03 2.131e-02 2.198e-02 6.051e-02 5.881e-02 5.855e-02 4.900e+03 #  p p > zp > l+ l-
5.999e+03 -5.365e-01  2.185e-01 0.000e+00  3.066e+02 1.574e-02 4.685e-01 2.120e-01 7.060e-02 2.337e-03 2.299e-02 2.308e-02 7.057e-02 6.023e-02 6.054e-02 4.900e+03 #  p p > zp > l+ l-
6.247e+03 -5.800e-01  2.239e-01 0.000e+00  3.689e+02 1.709e-02 4.664e-01 2.136e-01 6.754e-02 2.998e-03 2.359e-02 2.365e-02 8.092e-02 6.075e-02 6.109e-02 4.900e+03 #  p p > zp > l+ l-
6.535e+03 -6.220e-01  2.290e-01 0.000e+00  4.470e+02 1.837e-02 4.643e-01 2.149e-01 6.479e-02 3.317e-03 2.433e-02 2.433e-02 8.402e-02 6.137e-02 6.175e-02 4.900e+03 #  p p > zp > l+ l-
6.887e+03 -6.645e-01  2.337e-01 0.000e+00  5.514e+02 1.967e-02 4.621e-01 2.162e-01 6.211e-02 4.196e-03 2.527e-02 2.520e-02 9.927e-02 6.214e-02 6.258e-02 4.900e+03 #  p p > zp > l+ l-
7.316e+03 -7.064e-01  2.384e-01 0.000e+00  6.944e+02 2.091e-02 4.599e-01 2.173e-01 5.971e-02 5.529e-03 2.653e-02 2.637e-02 1.225e-01 6.315e-02 6.366e-02 4.900e+03 #  p p > zp > l+ l-
7.913e+03 -7.522e-01  2.431e-01 0.000e+00  9.231e+02 2.226e-02 4.574e-01 2.184e-01 5.719e-02 6.425e-03 2.849e-02 2.817e-02 1.338e-01 6.464e-02 6.527e-02 4.900e+03 #  p p > zp > l+ l-
8.678e+03 -7.962e-01  2.474e-01 0.000e+00  1.272e+03 2.354e-02 4.549e-01 2.194e-01 5.491e-02 7.472e-03 3.143e-02 3.085e-02 1.445e-01 6.677e-02 6.755e-02 4.900e+03 #  p p > zp > l+ l-
9.812e+03 -8.422e-01  2.513e-01 0.000e+00  1.915e+03 2.491e-02 4.523e-01 2.203e-01 5.255e-02 8.463e-03 3.684e-02 3.575e-02 1.535e-01 7.035e-02 7.142e-02 4.900e+03 #  p p > zp > l+ l-
1.158e+04 -8.877e-01  2.552e-01 0.000e+00  3.273e+03 2.622e-02 4.497e-01 2.211e-01 5.040e-02 9.968e-03 4.906e-02 4.663e-02 1.725e-01 7.731e-02 7.896e-02 4.900e+03 #  p p > zp > l+ l-
1.520e+04 -9.353e-01  2.587e-01 0.000e+00  7.669e+03 2.763e-02 4.469e-01 2.220e-01 4.817e-02 1.015e-02 1.014e-01 9.148e-02 1.621e-01 9.821e-02 1.018e-01 4.900e+03 #  p p > zp > l+ l-
2.951e+04 -9.830e-01  2.618e-01 0.000e+00   nan 2.905e-02 4.440e-01 2.227e-01 4.601e-02  nan 1.201e+01 7.672e+00  nan 4.733e-01 5.426e-01 4.900e+03 #  p p > zp > l+ l-
1.905e+04 -9.573e-01  4.396e-02 0.000e+00  4.063e+03 1.024e-01 2.311e-01 2.104e-01 7.287e-03 1.277e-02 3.909e-02 3.778e-02 2.882e-02 7.174e-02 7.292e-02 5.000e+03 #  p p > zp > l+ l-
1.344e+04 -9.135e-01  4.874e-02 0.000e+00  1.373e+03 9.834e-02 2.467e-01 2.152e-01 4.690e-03 1.143e-02 2.717e-02 2.696e-02 2.870e-02 6.364e-02 6.419e-02 5.000e+03 #  p p > zp > l+ l-
1.099e+04 -8.698e-01  5.034e-02 0.000e+00  7.097e+02 9.587e-02 2.558e-01 2.179e-01 3.452e-03 9.854e-03 2.402e-02 2.405e-02 2.618e-02 6.111e-02 6.148e-02 5.000e+03 #  p p > zp > l+ l-
9.637e+03 -8.292e-01  5.094e-02 0.000e+00  4.498e+02 9.394e-02 2.627e-01 2.199e-01 2.639e-03 8.708e-03 2.266e-02 2.277e-02 2.433e-02 5.994e-02 6.023e-02 5.000e+03 #  p p > zp > l+ l-
8.372e+03 -7.706e-01  5.074e-02 0.000e+00  2.664e+02 9.155e-02 2.710e-01 2.222e-01 1.812e-03 6.848e-03 2.158e-02 2.177e-02 2.025e-02 5.899e-02 5.921e-02 5.000e+03 #  p p > zp > l+ l-
7.363e+03 -6.975e-01  5.153e-02 0.000e+00  1.592e+02 8.731e-02 2.856e-01 2.259e-01 7.511e-04 4.880e-03 2.087e-02 2.110e-02 1.597e-02 5.835e-02 5.852e-02 5.000e+03 #  p p > zp > l+ l-
6.806e+03 -6.394e-01  5.432e-02 0.000e+00  1.147e+02 8.173e-02 3.044e-01 2.300e-01 1.535e-04 4.081e-03 2.055e-02 2.080e-02 1.522e-02 5.805e-02 5.820e-02 5.000e+03 #  p p > zp > l+ l-
6.448e+03 -5.913e-01  5.751e-02 0.000e+00  9.100e+01 7.587e-02 3.234e-01 2.336e-01 4.864e-04 3.536e-03 2.036e-02 2.063e-02 1.507e-02 5.788e-02 5.802e-02 5.000e+03 #  p p > zp > l+ l-
6.157e+03 -5.432e-01  6.070e-02 0.000e+00  7.388e+01 6.947e-02 3.434e-01 2.365e-01 1.931e-03 2.959e-03 2.022e-02 2.050e-02 1.460e-02 5.774e-02 5.788e-02 5.000e+03 #  p p > zp > l+ l-
5.915e+03 -4.946e-01  6.389e-02 0.000e+00  6.105e+01 6.248e-02 3.642e-01 2.387e-01 4.771e-03 1.416e-03 1.988e-02 2.037e-02 8.250e-03 5.790e-02 5.739e-02 5.000e+03 #  p p > zp > l+ l-
5.707e+03 -4.440e-01  6.708e-02 0.000e+00  5.094e+01 5.478e-02 3.859e-01 2.398e-01 9.449e-03 2.088e-03 1.968e-02 2.027e-02 1.471e-02 5.481e-02 5.595e-02 5.000e+03 #  p p > zp > l+ l-
5.553e+03 -3.989e-01  7.106e-02 0.000e+00  4.474e+01 4.677e-02 4.071e-01 2.393e-01 1.616e-02 1.151e-03 1.973e-02 2.031e-02 1.002e-02 5.415e-02 5.438e-02 5.000e+03 #  p p > zp > l+ l-
5.425e+03 -3.545e-01  7.585e-02 0.000e+00  4.053e+01 3.830e-02 4.280e-01 2.369e-01 2.553e-02 1.180e-03 1.960e-02 2.037e-02 1.311e-02 5.300e-02 5.353e-02 5.000e+03 #  p p > zp > l+ l-
5.318e+03 -3.101e-01  8.063e-02 0.000e+00  3.736e+01 3.014e-02 4.461e-01 2.324e-01 3.713e-02 6.356e-04 1.968e-02 2.045e-02 9.402e-03 5.353e-02 5.284e-02 5.000e+03 #  p p > zp > l+ l-
5.220e+03 -2.604e-01  8.621e-02 0.000e+00  3.495e+01 2.163e-02 4.626e-01 2.248e-01 5.274e-02 3.765e-04 1.983e-02 2.054e-02 8.064e-03 5.216e-02 5.227e-02 5.000e+03 #  p p > zp > l+ l-
5.166e+03 -2.275e-01  9.373e-02 0.000e+00  3.610e+01 1.554e-02 4.721e-01 2.166e-01 6.707e-02 2.223e-04 1.987e-02 2.060e-02 6.986e-03 5.216e-02 5.201e-02 5.000e+03 #  p p > zp > l+ l-
5.110e+03 -1.863e-01  9.830e-02 0.000e+00  3.515e+01 1.040e-02 4.780e-01 2.072e-01 8.219e-02 1.162e-04 1.999e-02 2.067e-02 5.316e-03 5.124e-02 5.171e-02 5.000e+03 #  p p > zp > l+ l-
5.079e+03 -1.590e-01  1.057e-01 0.000e+00  3.748e+01 6.996e-03 4.800e-01 1.987e-01 9.491e-02 6.084e-05 2.005e-02 2.072e-02 4.163e-03 5.114e-02 5.160e-02 5.000e+03 #  p p > zp > l+ l-
5.058e+03 -1.365e-01  1.145e-01 0.000e+00  4.133e+01 4.619e-03 4.798e-01 1.908e-01 1.060e-01 3.219e-05 2.009e-02 2.078e-02 3.343e-03 5.098e-02 5.154e-02 5.000e+03 #  p p > zp > l+ l-
5.047e+03 -1.226e-01  1.233e-01 0.000e+00  4.619e+01 3.317e-03 4.788e-01 1.854e-01 1.134e-01 2.044e-05 2.016e-02 2.084e-02 2.951e-03 5.097e-02 5.154e-02 5.000e+03 #  p p > zp > l+ l-
5.045e+03 -1.206e-01  1.320e-01 0.000e+00  5.231e+01 2.831e-03 4.781e-01 1.830e-01 1.166e-01 1.792e-05 2.021e-02 2.089e-02 3.025e-03 5.100e-02 5.158e-02 5.000e+03 #  p p > zp > l+ l-
5.051e+03 -1.277e-01  1.408e-01 0.000e+00  5.962e+01 2.793e-03 4.779e-01 1.827e-01 1.170e-01 2.072e-05 2.028e-02 2.095e-02 3.550e-03 5.105e-02 5.164e-02 5.000e+03 #  p p > zp > l+ l-
5.066e+03 -1.456e-01  1.496e-01 0.000e+00  6.853e+01 3.183e-03 4.782e-01 1.843e-01 1.146e-01 3.118e-05 2.033e-02 2.099e-02 4.777e-03 5.125e-02 5.180e-02 5.000e+03 #  p p > zp > l+ l-
5.092e+03 -1.712e-01  1.584e-01 0.000e+00  7.918e+01 3.864e-03 4.786e-01 1.870e-01 1.108e-01 6.211e-05 2.039e-02 2.104e-02 7.846e-03 5.138e-02 5.196e-02 5.000e+03 #  p p > zp > l+ l-
5.131e+03 -2.035e-01  1.671e-01 0.000e+00  9.199e+01 4.792e-03 4.788e-01 1.903e-01 1.061e-01 1.140e-04 2.043e-02 2.108e-02 1.121e-02 5.202e-02 5.225e-02 5.000e+03 #  p p > zp > l+ l-
5.189e+03 -2.426e-01  1.759e-01 0.000e+00  1.078e+02 5.990e-03 4.787e-01 1.939e-01 1.008e-01 1.971e-04 2.041e-02 2.111e-02 1.577e-02 5.280e-02 5.270e-02 5.000e+03 #  p p > zp > l+ l-
5.268e+03 -2.861e-01  1.843e-01 0.000e+00  1.267e+02 7.373e-03 4.780e-01 1.975e-01 9.526e-02 3.304e-04 2.045e-02 2.114e-02 2.140e-02 5.379e-02 5.332e-02 5.000e+03 #  p p > zp > l+ l-
5.365e+03 -3.306e-01  1.918e-01 0.000e+00  1.485e+02 8.820e-03 4.770e-01 2.008e-01 9.009e-02 5.103e-04 2.052e-02 2.118e-02 2.670e-02 5.489e-02 5.411e-02 5.000e+03 #  p p > zp > l+ l-
5.475e+03 -3.726e-01  1.986e-01 0.000e+00  1.725e+02 1.018e-02 4.757e-01 2.035e-01 8.568e-02 7.165e-04 2.058e-02 2.124e-02 3.236e-02 5.454e-02 5.499e-02 5.000e+03 #  p p > zp > l+ l-
5.607e+03 -4.157e-01  2.050e-01 0.000e+00  2.012e+02 1.158e-02 4.741e-01 2.059e-01 8.150e-02 9.834e-04 2.077e-02 2.138e-02 4.027e-02 5.594e-02 5.655e-02 5.000e+03 #  p p > zp > l+ l-
5.767e+03 -4.595e-01  2.114e-01 0.000e+00  2.368e+02 1.297e-02 4.724e-01 2.081e-01 7.766e-02 1.351e-03 2.111e-02 2.176e-02 4.921e-02 5.778e-02 5.817e-02 5.000e+03 #  p p > zp > l+ l-
5.958e+03 -5.040e-01  2.173e-01 0.000e+00  2.808e+02 1.438e-02 4.704e-01 2.101e-01 7.404e-02 1.759e-03 2.228e-02 2.267e-02 3.685e-02 5.970e-02 5.998e-02 5.000e+03 #  p p > zp > l+ l-
6.181e+03 -5.475e-01  2.229e-01 0.000e+00  3.346e+02 1.574e-02 4.684e-01 2.118e-01 7.076e-02 2.230e-03 2.322e-02 2.330e-02 6.780e-02 6.043e-02 6.075e-02 5.000e+03 #  p p > zp > l+ l-
6.452e+03 -5.918e-01  2.285e-01 0.000e+00  4.053e+02 1.709e-02 4.663e-01 2.134e-01 6.770e-02 2.879e-03 2.389e-02 2.392e-02 7.884e-02 6.100e-02 6.136e-02 5.000e+03 #  p p > zp > l+ l-
6.768e+03 -6.347e-01  2.337e-01 0.000e+00  4.950e+02 1.837e-02 4.641e-01 2.147e-01 6.496e-02 3.311e-03 2.471e-02 2.468e-02 7.725e-02 6.168e-02 6.209e-02 5.000e+03 #  p p > zp > l+ l-
7.159e+03 -6.781e-01  2.385e-01 0.000e+00  6.171e+02 1.967e-02 4.619e-01 2.160e-01 6.229e-02 4.446e-03 2.579e-02 2.568e-02 1.017e-01 6.255e-02 6.302e-02 5.000e+03 #  p p > zp > l+ l-
7.639e+03 -7.208e-01  2.433e-01 0.000e+00  7.876e+02 2.090e-02 4.597e-01 2.171e-01 5.990e-02 5.258e-03 2.725e-02 2.703e-02 1.142e-01 6.371e-02 6.426e-02 5.000e+03 #  p p > zp > l+ l-
8.321e+03 -7.676e-01  2.480e-01 0.000e+00  1.068e+03 2.226e-02 4.572e-01 2.182e-01 5.738e-02 6.524e-03 2.961e-02 2.919e-02 1.339e-01 6.547e-02 6.615e-02 5.000e+03 #  p p > zp > l+ l-
9.214e+03 -8.125e-01  2.524e-01 0.000e+00  1.515e+03 2.354e-02 4.548e-01 2.191e-01 5.511e-02 7.514e-03 3.332e-02 3.257e-02 1.456e-01 6.806e-02 6.894e-02 5.000e+03 #  p p > zp > l+ l-
1.059e+04 -8.594e-01  2.564e-01 0.000e+00  2.393e+03 2.491e-02 4.521e-01 2.200e-01 5.276e-02 8.552e-03 4.075e-02 3.926e-02 1.547e-01 7.273e-02 7.399e-02 5.000e+03 #  p p > zp > l+ l-
1.289e+04 -9.058e-01  2.604e-01 0.000e+00  4.480e+03 2.622e-02 4.495e-01 2.209e-01 5.062e-02 9.522e-03 6.071e-02 5.682e-02 1.622e-01 8.293e-02 8.507e-02 5.000e+03 #  p p > zp > l+ l-
1.845e+04 -9.544e-01  2.640e-01 0.000e+00  1.362e+04 2.762e-02 4.467e-01 2.217e-01 4.840e-02 8.105e-03 2.181e-01 1.861e-01 1.313e-01 1.264e-01 1.332e-01 5.000e+03 #  p p > zp > l+ l-
2.612e+04 -9.764e-01  4.484e-02 0.000e+00  1.040e+04 1.024e-01 2.312e-01 2.104e-01 7.269e-03 1.185e-02 7.158e-02 6.621e-02 2.675e-02 8.756e-02 9.013e-02 5.100e+03 #  p p > zp > l+ l-
1.541e+04 -9.318e-01  4.972e-02 0.000e+00  2.057e+03 9.836e-02 2.468e-01 2.152e-01 4.675e-03 1.115e-02 3.010e-02 2.964e-02 2.796e-02 6.583e-02 6.654e-02 5.100e+03 #  p p > zp > l+ l-
1.203e+04 -8.872e-01  5.134e-02 0.000e+00  9.236e+02 9.589e-02 2.559e-01 2.179e-01 3.440e-03 9.654e-03 2.500e-02 2.496e-02 2.568e-02 6.192e-02 6.235e-02 5.100e+03 #  p p > zp > l+ l-
1.033e+04 -8.458e-01  5.195e-02 0.000e+00  5.503e+02 9.396e-02 2.628e-01 2.198e-01 2.629e-03 1.613e-02 2.315e-02 2.324e-02 4.522e-02 6.037e-02 6.069e-02 5.100e+03 #  p p > zp > l+ l-
8.825e+03 -7.860e-01  5.175e-02 0.000e+00  3.104e+02 9.157e-02 2.711e-01 2.221e-01 1.805e-03 6.807e-03 2.182e-02 2.199e-02 2.016e-02 5.921e-02 5.944e-02 5.100e+03 #  p p > zp > l+ l-
7.674e+03 -7.114e-01  5.256e-02 0.000e+00  1.794e+02 8.733e-02 2.857e-01 2.258e-01 7.489e-04 5.040e-03 2.099e-02 2.122e-02 1.649e-02 5.846e-02 5.864e-02 5.100e+03 #  p p > zp > l+ l-
7.054e+03 -6.521e-01  5.541e-02 0.000e+00  1.272e+02 8.174e-02 3.045e-01 2.300e-01 1.581e-04 3.945e-03 2.063e-02 2.088e-02 1.469e-02 5.812e-02 5.828e-02 5.100e+03 #  p p > zp > l+ l-
6.660e+03 -6.031e-01  5.866e-02 0.000e+00  9.993e+01 7.588e-02 3.235e-01 2.335e-01 4.986e-04 3.248e-03 2.042e-02 2.069e-02 1.378e-02 5.793e-02 5.808e-02 5.100e+03 #  p p > zp > l+ l-
6.342e+03 -5.541e-01  6.192e-02 0.000e+00  8.053e+01 6.948e-02 3.434e-01 2.365e-01 1.952e-03 2.693e-03 2.027e-02 2.054e-02 1.327e-02 5.779e-02 5.793e-02 5.100e+03 #  p p > zp > l+ l-
6.080e+03 -5.045e-01  6.517e-02 0.000e+00  6.615e+01 6.249e-02 3.642e-01 2.386e-01 4.801e-03 1.141e-03 2.015e-02 2.043e-02 6.657e-03 5.767e-02 5.781e-02 5.100e+03 #  p p > zp > l+ l-
5.856e+03 -4.529e-01  6.842e-02 0.000e+00  5.491e+01 5.479e-02 3.859e-01 2.397e-01 9.488e-03 1.083e-03 1.977e-02 2.030e-02 7.620e-03 5.899e-02 5.706e-02 5.100e+03 #  p p > zp > l+ l-
5.690e+03 -4.069e-01  7.249e-02 0.000e+00  4.806e+01 4.677e-02 4.072e-01 2.392e-01 1.621e-02 1.417e-03 1.966e-02 2.025e-02 1.234e-02 5.465e-02 5.578e-02 5.100e+03 #  p p > zp > l+ l-
5.553e+03 -3.616e-01  7.737e-02 0.000e+00  4.341e+01 3.830e-02 4.280e-01 2.368e-01 2.558e-02 7.421e-04 1.972e-02 2.030e-02 8.293e-03 5.414e-02 5.437e-02 5.100e+03 #  p p > zp > l+ l-
5.438e+03 -3.163e-01  8.224e-02 0.000e+00  3.992e+01 3.014e-02 4.461e-01 2.324e-01 3.719e-02 6.980e-04 1.960e-02 2.036e-02 1.031e-02 5.311e-02 5.359e-02 5.100e+03 #  p p > zp > l+ l-
5.333e+03 -2.656e-01  8.794e-02 0.000e+00  3.727e+01 2.162e-02 4.626e-01 2.247e-01 5.280e-02 3.983e-04 1.965e-02 2.044e-02 8.576e-03 5.369e-02 5.289e-02 5.100e+03 #  p p > zp > l+ l-
5.276e+03 -2.321e-01  9.560e-02 0.000e+00  3.845e+01 1.554e-02 4.721e-01 2.166e-01 6.713e-02 1.923e-04 1.979e-02 2.050e-02 5.840e-03 5.329e-02 5.262e-02 5.100e+03 #  p p > zp > l+ l-
5.217e+03 -1.900e-01  1.003e-01 0.000e+00  3.739e+01 1.040e-02 4.779e-01 2.071e-01 8.225e-02 9.645e-05 1.985e-02 2.055e-02 4.432e-03 5.219e-02 5.229e-02 5.100e+03 #  p p > zp > l+ l-
5.184e+03 -1.622e-01  1.079e-01 0.000e+00  3.984e+01 6.996e-03 4.799e-01 1.986e-01 9.497e-02 5.055e-05 1.988e-02 2.062e-02 3.454e-03 5.221e-02 5.209e-02 5.100e+03 #  p p > zp > l+ l-
5.162e+03 -1.392e-01  1.168e-01 0.000e+00  4.392e+01 4.618e-03 4.798e-01 1.908e-01 1.060e-01 2.721e-05 1.999e-02 2.067e-02 2.822e-03 5.215e-02 5.202e-02 5.100e+03 #  p p > zp > l+ l-
5.150e+03 -1.251e-01  1.257e-01 0.000e+00  4.907e+01 3.317e-03 4.787e-01 1.854e-01 1.134e-01 1.771e-05 2.005e-02 2.072e-02 2.505e-03 5.203e-02 5.201e-02 5.100e+03 #  p p > zp > l+ l-
5.148e+03 -1.230e-01  1.347e-01 0.000e+00  5.557e+01 2.831e-03 4.780e-01 1.830e-01 1.166e-01 1.588e-05 2.010e-02 2.077e-02 2.747e-03 5.208e-02 5.206e-02 5.100e+03 #  p p > zp > l+ l-
5.154e+03 -1.303e-01  1.436e-01 0.000e+00  6.334e+01 2.793e-03 4.778e-01 1.826e-01 1.170e-01 1.864e-05 2.016e-02 2.083e-02 3.178e-03 5.214e-02 5.212e-02 5.100e+03 #  p p > zp > l+ l-
5.170e+03 -1.485e-01  1.526e-01 0.000e+00  7.283e+01 3.182e-03 4.781e-01 1.843e-01 1.147e-01 2.719e-05 2.016e-02 2.087e-02 4.091e-03 5.248e-02 5.231e-02 5.100e+03 #  p p > zp > l+ l-
5.198e+03 -1.747e-01  1.615e-01 0.000e+00  8.421e+01 3.863e-03 4.785e-01 1.870e-01 1.109e-01 4.441e-05 2.018e-02 2.092e-02 5.503e-03 5.257e-02 5.257e-02 5.100e+03 #  p p > zp > l+ l-
5.240e+03 -2.076e-01  1.705e-01 0.000e+00  9.791e+01 4.791e-03 4.787e-01 1.902e-01 1.062e-01 1.029e-04 2.028e-02 2.097e-02 1.030e-02 5.292e-02 5.290e-02 5.100e+03 #  p p > zp > l+ l-
5.301e+03 -2.475e-01  1.794e-01 0.000e+00  1.149e+02 5.990e-03 4.786e-01 1.938e-01 1.008e-01 1.806e-04 2.034e-02 2.102e-02 1.452e-02 5.386e-02 5.339e-02 5.100e+03 #  p p > zp > l+ l-
5.385e+03 -2.918e-01  1.880e-01 0.000e+00  1.353e+02 7.372e-03 4.779e-01 1.974e-01 9.535e-02 3.004e-04 2.041e-02 2.107e-02 1.961e-02 5.468e-02 5.406e-02 5.100e+03 #  p p > zp > l+ l-
5.489e+03 -3.372e-01  1.957e-01 0.000e+00  1.589e+02 8.819e-03 4.769e-01 2.006e-01 9.020e-02 4.702e-04 2.051e-02 2.113e-02 2.500e-02 5.446e-02 5.500e-02 5.100e+03 #  p p > zp > l+ l-
5.606e+03 -3.801e-01  2.026e-01 0.000e+00  1.850e+02 1.018e-02 4.756e-01 2.033e-01 8.579e-02 6.729e-04 2.066e-02 2.126e-02 3.173e-02 5.580e-02 5.640e-02 5.100e+03 #  p p > zp > l+ l-
5.748e+03 -4.240e-01  2.091e-01 0.000e+00  2.165e+02 1.158e-02 4.740e-01 2.058e-01 8.162e-02 9.300e-04 2.087e-02 2.156e-02 3.827e-02 5.695e-02 5.781e-02 5.100e+03 #  p p > zp > l+ l-
5.920e+03 -4.687e-01  2.156e-01 0.000e+00  2.558e+02 1.297e-02 4.722e-01 2.080e-01 7.780e-02 1.308e-03 2.174e-02 2.230e-02 4.662e-02 5.946e-02 5.945e-02 5.100e+03 #  p p > zp > l+ l-
6.127e+03 -5.141e-01  2.217e-01 0.000e+00  3.046e+02 1.438e-02 4.703e-01 2.099e-01 7.418e-02 1.726e-03 2.288e-02 2.299e-02 5.377e-02 6.014e-02 6.044e-02 5.100e+03 #  p p > zp > l+ l-
6.368e+03 -5.584e-01  2.274e-01 0.000e+00  3.651e+02 1.574e-02 4.683e-01 2.117e-01 7.092e-02 2.130e-03 2.346e-02 2.352e-02 6.499e-02 6.064e-02 6.097e-02 5.100e+03 #  p p > zp > l+ l-
6.664e+03 -6.037e-01  2.331e-01 0.000e+00  4.454e+02 1.709e-02 4.661e-01 2.132e-01 6.787e-02 2.429e-03 2.420e-02 2.421e-02 6.516e-02 6.126e-02 6.164e-02 5.100e+03 #  p p > zp > l+ l-
7.011e+03 -6.474e-01  2.384e-01 0.000e+00  5.487e+02 1.836e-02 4.640e-01 2.145e-01 6.514e-02 3.256e-03 2.512e-02 2.507e-02 7.690e-02 6.202e-02 6.245e-02 5.100e+03 #  p p > zp > l+ l-
7.446e+03 -6.917e-01  2.432e-01 0.000e+00  6.917e+02 1.967e-02 4.617e-01 2.158e-01 6.247e-02 4.245e-03 2.636e-02 2.621e-02 9.930e-02 6.301e-02 6.351e-02 5.100e+03 #  p p > zp > l+ l-
7.986e+03 -7.353e-01  2.481e-01 0.000e+00  8.960e+02 2.090e-02 4.595e-01 2.168e-01 6.009e-02 5.061e-03 2.808e-02 2.779e-02 1.102e-01 6.433e-02 6.493e-02 5.100e+03 #  p p > zp > l+ l-
8.766e+03 -7.829e-01  2.530e-01 0.000e+00  1.244e+03 2.225e-02 4.570e-01 2.179e-01 5.758e-02 6.354e-03 3.094e-02 3.041e-02 1.305e-01 6.643e-02 6.718e-02 5.100e+03 #  p p > zp > l+ l-
9.817e+03 -8.287e-01  2.575e-01 0.000e+00  1.823e+03 2.353e-02 4.546e-01 2.189e-01 5.532e-02 7.032e-03 3.572e-02 3.474e-02 1.354e-01 6.964e-02 7.065e-02 5.100e+03 #  p p > zp > l+ l-
1.151e+04 -8.765e-01  2.615e-01 0.000e+00  3.055e+03 2.491e-02 4.519e-01 2.198e-01 5.297e-02 8.355e-03 4.638e-02 4.427e-02 1.478e-01 7.590e-02 7.742e-02 5.100e+03 #  p p > zp > l+ l-
1.460e+04 -9.240e-01  2.656e-01 0.000e+00  6.482e+03 2.622e-02 4.493e-01 2.206e-01 5.084e-02 9.087e-03 8.318e-02 7.610e-02 1.499e-01 9.200e-02 9.500e-02 5.100e+03 #  p p > zp > l+ l-
2.466e+04 -9.735e-01  2.693e-01 0.000e+00   nan 2.762e-02 4.465e-01 2.214e-01 4.863e-02  nan 1.416e+00 1.055e+00  nan 2.340e-01 2.565e-01 5.100e+03 #  p p > zp > l+ l-
6.131e+04 -9.956e-01  4.572e-02 0.000e+00   nan 1.024e-01 2.313e-01 2.104e-01 7.250e-03  nan 2.421e+01 1.470e+01  nan 5.961e-01 6.936e-01 5.200e+03 #  p p > zp > l+ l-
1.834e+04 -9.501e-01  5.069e-02 0.000e+00  3.442e+03 9.838e-02 2.468e-01 2.152e-01 4.660e-03 1.061e-02 3.595e-02 3.495e-02 2.660e-02 6.979e-02 7.081e-02 5.200e+03 #  p p > zp > l+ l-
1.331e+04 -9.046e-01  5.235e-02 0.000e+00  1.245e+03 9.592e-02 2.559e-01 2.178e-01 3.428e-03 9.458e-03 2.641e-02 2.626e-02 2.515e-02 6.305e-02 6.356e-02 5.200e+03 #  p p > zp > l+ l-
1.113e+04 -8.624e-01  5.297e-02 0.000e+00  6.844e+02 9.398e-02 2.628e-01 2.198e-01 2.620e-03 8.161e-03 2.378e-02 2.382e-02 2.276e-02 6.091e-02 6.126e-02 5.200e+03 #  p p > zp > l+ l-
9.324e+03 -8.014e-01  5.277e-02 0.000e+00  3.641e+02 9.159e-02 2.712e-01 2.221e-01 1.798e-03 6.347e-03 2.210e-02 2.225e-02 2.337e-02 5.945e-02 5.971e-02 5.200e+03 #  p p > zp > l+ l-
8.005e+03 -7.254e-01  5.360e-02 0.000e+00  2.027e+02 8.734e-02 2.857e-01 2.258e-01 7.467e-04 4.717e-03 2.113e-02 2.134e-02 1.544e-02 5.858e-02 5.877e-02 5.200e+03 #  p p > zp > l+ l-
7.313e+03 -6.649e-01  5.650e-02 0.000e+00  1.412e+02 8.175e-02 3.045e-01 2.299e-01 1.628e-04 3.696e-03 2.071e-02 2.096e-02 1.376e-02 5.820e-02 5.837e-02 5.200e+03 #  p p > zp > l+ l-
6.879e+03 -6.149e-01  5.981e-02 0.000e+00  1.098e+02 7.589e-02 3.235e-01 2.335e-01 5.109e-04 2.988e-03 2.049e-02 2.074e-02 1.274e-02 5.799e-02 5.814e-02 5.200e+03 #  p p > zp > l+ l-
6.533e+03 -5.649e-01  6.313e-02 0.000e+00  8.776e+01 6.948e-02 3.435e-01 2.364e-01 1.973e-03 2.473e-03 2.032e-02 2.059e-02 1.222e-02 5.783e-02 5.798e-02 5.200e+03 #  p p > zp > l+ l-
6.248e+03 -5.144e-01  6.645e-02 0.000e+00  7.163e+01 6.249e-02 3.642e-01 2.386e-01 4.831e-03 2.016e-03 2.019e-02 2.046e-02 1.177e-02 5.771e-02 5.785e-02 5.200e+03 #  p p > zp > l+ l-
6.007e+03 -4.618e-01  6.976e-02 0.000e+00  5.916e+01 5.479e-02 3.859e-01 2.396e-01 9.527e-03 8.743e-04 2.008e-02 2.036e-02 6.155e-03 5.761e-02 5.774e-02 5.200e+03 #  p p > zp > l+ l-
5.829e+03 -4.149e-01  7.391e-02 0.000e+00  5.158e+01 4.678e-02 4.072e-01 2.392e-01 1.626e-02 7.748e-04 1.973e-02 2.026e-02 6.706e-03 5.861e-02 5.689e-02 5.200e+03 #  p p > zp > l+ l-
5.682e+03 -3.687e-01  7.888e-02 0.000e+00  4.646e+01 3.830e-02 4.280e-01 2.368e-01 2.564e-02 6.534e-04 1.965e-02 2.025e-02 7.313e-03 5.458e-02 5.569e-02 5.200e+03 #  p p > zp > l+ l-
5.560e+03 -3.225e-01  8.386e-02 0.000e+00  4.262e+01 3.014e-02 4.461e-01 2.323e-01 3.725e-02 4.450e-04 1.972e-02 2.029e-02 6.567e-03 5.423e-02 5.448e-02 5.200e+03 #  p p > zp > l+ l-
5.448e+03 -2.708e-01  8.966e-02 0.000e+00  3.969e+01 2.162e-02 4.625e-01 2.246e-01 5.287e-02 3.511e-04 1.960e-02 2.035e-02 7.502e-03 5.319e-02 5.365e-02 5.200e+03 #  p p > zp > l+ l-
5.387e+03 -2.366e-01  9.748e-02 0.000e+00  4.091e+01 1.554e-02 4.720e-01 2.165e-01 6.719e-02 2.145e-04 1.977e-02 2.041e-02 6.506e-03 5.353e-02 5.328e-02 5.200e+03 #  p p > zp > l+ l-
5.324e+03 -1.938e-01  1.022e-01 0.000e+00  3.973e+01 1.040e-02 4.779e-01 2.071e-01 8.231e-02 8.225e-05 1.969e-02 2.047e-02 3.775e-03 5.354e-02 5.286e-02 5.200e+03 #  p p > zp > l+ l-
5.289e+03 -1.654e-01  1.100e-01 0.000e+00  4.231e+01 6.995e-03 4.799e-01 1.985e-01 9.502e-02 4.423e-05 1.976e-02 2.051e-02 3.034e-03 5.332e-02 5.271e-02 5.200e+03 #  p p > zp > l+ l-
5.266e+03 -1.419e-01  1.191e-01 0.000e+00  4.662e+01 4.618e-03 4.797e-01 1.907e-01 1.061e-01 2.383e-05 1.986e-02 2.056e-02 2.587e-03 5.321e-02 5.264e-02 5.200e+03 #  p p > zp > l+ l-
5.253e+03 -1.275e-01  1.282e-01 0.000e+00  5.207e+01 3.316e-03 4.787e-01 1.853e-01 1.135e-01 1.614e-05 1.989e-02 2.062e-02 2.331e-03 5.267e-02 5.257e-02 5.200e+03 #  p p > zp > l+ l-
5.251e+03 -1.254e-01  1.373e-01 0.000e+00  5.897e+01 2.831e-03 4.780e-01 1.829e-01 1.167e-01 1.458e-05 1.994e-02 2.067e-02 2.452e-03 5.273e-02 5.263e-02 5.200e+03 #  p p > zp > l+ l-
5.257e+03 -1.328e-01  1.465e-01 0.000e+00  6.722e+01 2.793e-03 4.778e-01 1.826e-01 1.171e-01 1.664e-05 2.001e-02 2.072e-02 2.855e-03 5.309e-02 5.275e-02 5.200e+03 #  p p > zp > l+ l-
5.275e+03 -1.514e-01  1.556e-01 0.000e+00  7.732e+01 3.182e-03 4.781e-01 1.842e-01 1.148e-01 3.261e-05 2.008e-02 2.078e-02 4.905e-03 5.343e-02 5.290e-02 5.200e+03 #  p p > zp > l+ l-
5.304e+03 -1.781e-01  1.647e-01 0.000e+00  8.945e+01 3.863e-03 4.785e-01 1.869e-01 1.109e-01 5.525e-05 2.016e-02 2.084e-02 6.820e-03 5.369e-02 5.317e-02 5.200e+03 #  p p > zp > l+ l-
5.348e+03 -2.116e-01  1.738e-01 0.000e+00  1.041e+02 4.791e-03 4.787e-01 1.901e-01 1.063e-01 9.610e-05 2.015e-02 2.089e-02 9.633e-03 5.442e-02 5.360e-02 5.200e+03 #  p p > zp > l+ l-
5.414e+03 -2.524e-01  1.829e-01 0.000e+00  1.223e+02 5.989e-03 4.785e-01 1.937e-01 1.009e-01 1.726e-04 2.024e-02 2.095e-02 1.354e-02 5.390e-02 5.413e-02 5.200e+03 #  p p > zp > l+ l-
5.503e+03 -2.976e-01  1.916e-01 0.000e+00  1.443e+02 7.371e-03 4.778e-01 1.973e-01 9.544e-02 2.846e-04 2.041e-02 2.102e-02 1.825e-02 5.443e-02 5.493e-02 5.200e+03 #  p p > zp > l+ l-
5.614e+03 -3.438e-01  1.995e-01 0.000e+00  1.698e+02 8.818e-03 4.768e-01 2.005e-01 9.030e-02 4.663e-04 2.055e-02 2.115e-02 2.402e-02 5.567e-02 5.627e-02 5.200e+03 #  p p > zp > l+ l-
5.739e+03 -3.875e-01  2.066e-01 0.000e+00  1.983e+02 1.018e-02 4.755e-01 2.032e-01 8.591e-02 6.616e-04 2.071e-02 2.140e-02 3.093e-02 5.650e-02 5.755e-02 5.200e+03 #  p p > zp > l+ l-
5.891e+03 -4.323e-01  2.132e-01 0.000e+00  2.328e+02 1.158e-02 4.739e-01 2.056e-01 8.175e-02 8.934e-04 2.133e-02 2.199e-02 3.726e-02 5.990e-02 5.902e-02 5.200e+03 #  p p > zp > l+ l-
6.076e+03 -4.779e-01  2.198e-01 0.000e+00  2.760e+02 1.297e-02 4.721e-01 2.078e-01 7.794e-02 7.715e-04 2.256e-02 2.269e-02 2.800e-02 5.986e-02 6.014e-02 5.200e+03 #  p p > zp > l+ l-
6.299e+03 -5.241e-01  2.260e-01 0.000e+00  3.304e+02 1.438e-02 4.702e-01 2.098e-01 7.433e-02 1.661e-03 2.309e-02 2.318e-02 5.375e-02 6.032e-02 6.063e-02 5.200e+03 #  p p > zp > l+ l-
6.561e+03 -5.694e-01  2.318e-01 0.000e+00  3.983e+02 1.574e-02 4.681e-01 2.115e-01 7.107e-02 2.116e-03 2.372e-02 2.377e-02 6.382e-02 6.086e-02 6.121e-02 5.200e+03 #  p p > zp > l+ l-
6.884e+03 -6.155e-01  2.376e-01 0.000e+00  4.895e+02 1.708e-02 4.660e-01 2.130e-01 6.803e-02 2.336e-03 2.454e-02 2.453e-02 6.270e-02 6.155e-02 6.194e-02 5.200e+03 #  p p > zp > l+ l-
7.266e+03 -6.601e-01  2.430e-01 0.000e+00  6.087e+02 1.836e-02 4.638e-01 2.143e-01 6.531e-02 3.470e-03 2.558e-02 2.549e-02 8.590e-02 6.239e-02 6.285e-02 5.200e+03 #  p p > zp > l+ l-
7.749e+03 -7.052e-01  2.480e-01 0.000e+00  7.768e+02 1.967e-02 4.616e-01 2.156e-01 6.266e-02 4.156e-03 2.700e-02 2.680e-02 9.544e-02 6.351e-02 6.405e-02 5.200e+03 #  p p > zp > l+ l-
8.357e+03 -7.497e-01  2.530e-01 0.000e+00  1.023e+03 2.090e-02 4.594e-01 2.166e-01 6.028e-02 5.056e-03 2.903e-02 2.866e-02 1.110e-01 6.504e-02 6.570e-02 5.200e+03 #  p p > zp > l+ l-
9.255e+03 -7.983e-01  2.580e-01 0.000e+00  1.457e+03 2.225e-02 4.568e-01 2.177e-01 5.778e-02 5.998e-03 3.256e-02 3.188e-02 1.241e-01 6.755e-02 6.839e-02 5.200e+03 #  p p > zp > l+ l-
1.050e+04 -8.450e-01  2.625e-01 0.000e+00  2.222e+03 2.353e-02 4.544e-01 2.186e-01 5.552e-02 7.015e-03 3.887e-02 3.757e-02 1.350e-01 7.161e-02 7.277e-02 5.200e+03 #  p p > zp > l+ l-
1.263e+04 -8.937e-01  2.667e-01 0.000e+00  4.014e+03 2.490e-02 4.518e-01 2.195e-01 5.319e-02 7.756e-03 5.506e-02 5.190e-02 1.383e-01 8.031e-02 8.221e-02 5.200e+03 #  p p > zp > l+ l-
1.704e+04 -9.421e-01  2.708e-01 0.000e+00  1.023e+04 2.621e-02 4.491e-01 2.203e-01 5.106e-02 7.437e-03 1.388e-01 1.224e-01 1.301e-01 1.089e-01 1.137e-01 5.200e+03 #  p p > zp > l+ l-
4.753e+04 -9.926e-01  2.745e-01 0.000e+00   nan 2.762e-02 4.463e-01 2.211e-01 4.886e-02  nan 1.448e+05 4.688e+04  nan 1.045e+01 1.460e+01 5.200e+03 #  p p > zp > l+ l-
2.344e+04 -9.683e-01  5.167e-02 0.000e+00  7.140e+03 9.840e-02 2.469e-01 2.152e-01 4.646e-03 1.053e-02 5.272e-02 4.985e-02 2.642e-02 7.917e-02 8.097e-02 5.300e+03 #  p p > zp > l+ l-
1.498e+04 -9.220e-01  5.336e-02 0.000e+00  1.763e+03 9.594e-02 2.560e-01 2.178e-01 3.416e-03 9.251e-03 2.859e-02 2.826e-02 2.472e-02 6.472e-02 6.534e-02 5.300e+03 #  p p > zp > l+ l-
1.208e+04 -8.790e-01  5.399e-02 0.000e+00  8.693e+02 9.400e-02 2.629e-01 2.198e-01 2.610e-03 8.015e-03 2.461e-02 2.459e-02 2.236e-02 6.160e-02 6.201e-02 5.300e+03 #  p p > zp > l+ l-
9.878e+03 -8.168e-01  5.378e-02 0.000e+00  4.307e+02 9.160e-02 2.712e-01 2.221e-01 1.791e-03 6.755e-03 2.243e-02 2.256e-02 2.000e-02 5.975e-02 6.002e-02 5.300e+03 #  p p > zp > l+ l-
8.359e+03 -7.393e-01  5.463e-02 0.000e+00  2.298e+02 8.736e-02 2.858e-01 2.258e-01 7.447e-04 4.648e-03 2.128e-02 2.148e-02 1.519e-02 5.872e-02 5.892e-02 5.300e+03 #  p p > zp > l+ l-
7.585e+03 -6.777e-01  5.758e-02 0.000e+00  1.570e+02 8.177e-02 3.046e-01 2.299e-01 1.677e-04 3.475e-03 2.081e-02 2.105e-02 1.287e-02 5.829e-02 5.846e-02 5.300e+03 #  p p > zp > l+ l-
7.107e+03 -6.268e-01  6.096e-02 0.000e+00  1.206e+02 7.590e-02 3.236e-01 2.334e-01 5.235e-04 2.879e-03 2.056e-02 2.081e-02 1.228e-02 5.806e-02 5.821e-02 5.300e+03 #  p p > zp > l+ l-
6.729e+03 -5.758e-01  6.434e-02 0.000e+00  9.563e+01 6.949e-02 3.435e-01 2.364e-01 1.994e-03 2.306e-03 2.037e-02 2.064e-02 1.138e-02 5.788e-02 5.803e-02 5.300e+03 #  p p > zp > l+ l-
6.421e+03 -5.243e-01  6.772e-02 0.000e+00  7.754e+01 6.250e-02 3.643e-01 2.385e-01 4.861e-03 1.904e-03 2.023e-02 2.050e-02 1.110e-02 5.775e-02 5.789e-02 5.300e+03 #  p p > zp > l+ l-
6.160e+03 -4.706e-01  7.110e-02 0.000e+00  6.369e+01 5.479e-02 3.860e-01 2.396e-01 9.566e-03 7.140e-04 2.011e-02 2.039e-02 5.019e-03 5.764e-02 5.777e-02 5.300e+03 #  p p > zp > l+ l-
5.970e+03 -4.229e-01  7.533e-02 0.000e+00  5.532e+01 4.678e-02 4.072e-01 2.391e-01 1.631e-02 6.257e-04 1.991e-02 2.032e-02 5.447e-03 5.747e-02 5.756e-02 5.300e+03 #  p p > zp > l+ l-
5.813e+03 -3.758e-01  8.040e-02 0.000e+00  4.967e+01 3.830e-02 4.280e-01 2.367e-01 2.570e-02 4.771e-04 1.970e-02 2.024e-02 5.651e-03 5.824e-02 5.671e-02 5.300e+03 #  p p > zp > l+ l-
5.682e+03 -3.287e-01  8.547e-02 0.000e+00  4.545e+01 3.014e-02 4.461e-01 2.322e-01 3.732e-02 3.942e-04 1.964e-02 2.024e-02 5.836e-03 5.457e-02 5.568e-02 5.300e+03 #  p p > zp > l+ l-
5.563e+03 -2.761e-01  9.138e-02 0.000e+00  4.224e+01 2.162e-02 4.625e-01 2.246e-01 5.293e-02 2.261e-04 1.972e-02 2.028e-02 4.821e-03 5.423e-02 5.448e-02 5.300e+03 #  p p > zp > l+ l-
5.498e+03 -2.412e-01  9.935e-02 0.000e+00  4.348e+01 1.553e-02 4.720e-01 2.164e-01 6.726e-02 1.934e-04 1.973e-02 2.033e-02 5.871e-03 5.347e-02 5.400e-02 5.300e+03 #  p p > zp > l+ l-
5.431e+03 -1.975e-01  1.042e-01 0.000e+00  4.217e+01 1.040e-02 4.778e-01 2.070e-01 8.237e-02 9.298e-05 1.961e-02 2.038e-02 4.262e-03 5.302e-02 5.354e-02 5.300e+03 #  p p > zp > l+ l-
5.395e+03 -1.686e-01  1.121e-01 0.000e+00  4.488e+01 6.994e-03 4.798e-01 1.985e-01 9.507e-02 5.196e-05 1.979e-02 2.043e-02 3.421e-03 5.357e-02 5.332e-02 5.300e+03 #  p p > zp > l+ l-
5.369e+03 -1.446e-01  1.214e-01 0.000e+00  4.942e+01 4.617e-03 4.797e-01 1.907e-01 1.061e-01 2.844e-05 1.984e-02 2.049e-02 2.947e-03 5.407e-02 5.324e-02 5.300e+03 #  p p > zp > l+ l-
5.356e+03 -1.300e-01  1.307e-01 0.000e+00  5.519e+01 3.316e-03 4.787e-01 1.853e-01 1.135e-01 1.827e-05 1.987e-02 2.053e-02 2.626e-03 5.405e-02 5.323e-02 5.300e+03 #  p p > zp > l+ l-
5.354e+03 -1.278e-01  1.400e-01 0.000e+00  6.250e+01 2.830e-03 4.779e-01 1.829e-01 1.167e-01 1.702e-05 1.986e-02 2.059e-02 2.839e-03 5.408e-02 5.323e-02 5.300e+03 #  p p > zp > l+ l-
5.361e+03 -1.354e-01  1.493e-01 0.000e+00  7.126e+01 2.793e-03 4.777e-01 1.825e-01 1.171e-01 1.985e-05 1.998e-02 2.065e-02 3.415e-03 5.418e-02 5.337e-02 5.300e+03 #  p p > zp > l+ l-
5.379e+03 -1.543e-01  1.586e-01 0.000e+00  8.200e+01 3.182e-03 4.780e-01 1.841e-01 1.148e-01 2.878e-05 2.005e-02 2.070e-02 4.336e-03 5.422e-02 5.359e-02 5.300e+03 #  p p > zp > l+ l-
5.410e+03 -1.815e-01  1.679e-01 0.000e+00  9.491e+01 3.863e-03 4.784e-01 1.868e-01 1.110e-01 5.179e-05 2.005e-02 2.076e-02 6.352e-03 5.362e-02 5.389e-02 5.300e+03 #  p p > zp > l+ l-
5.457e+03 -2.157e-01  1.772e-01 0.000e+00  1.106e+02 4.791e-03 4.786e-01 1.900e-01 1.063e-01 9.181e-05 2.015e-02 2.082e-02 8.979e-03 5.396e-02 5.436e-02 5.300e+03 #  p p > zp > l+ l-
5.527e+03 -2.572e-01  1.864e-01 0.000e+00  1.301e+02 5.988e-03 4.784e-01 1.936e-01 1.010e-01 1.583e-04 2.030e-02 2.090e-02 1.277e-02 5.472e-02 5.500e-02 5.300e+03 #  p p > zp > l+ l-
5.621e+03 -3.033e-01  1.953e-01 0.000e+00  1.537e+02 7.370e-03 4.778e-01 1.972e-01 9.554e-02 2.586e-04 2.044e-02 2.103e-02 1.681e-02 5.552e-02 5.620e-02 5.300e+03 #  p p > zp > l+ l-
5.739e+03 -3.504e-01  2.033e-01 0.000e+00  1.813e+02 8.817e-03 4.767e-01 2.004e-01 9.041e-02 4.269e-04 2.059e-02 2.126e-02 2.290e-02 5.631e-02 5.739e-02 5.300e+03 #  p p > zp > l+ l-
5.873e+03 -3.950e-01  2.105e-01 0.000e+00  2.123e+02 1.018e-02 4.754e-01 2.031e-01 8.603e-02 5.979e-04 2.112e-02 2.175e-02 2.935e-02 5.982e-02 5.868e-02 5.300e+03 #  p p > zp > l+ l-
6.037e+03 -4.407e-01  2.173e-01 0.000e+00  2.500e+02 1.158e-02 4.738e-01 2.055e-01 8.187e-02 8.569e-04 2.227e-02 2.241e-02 3.487e-02 5.961e-02 5.987e-02 5.300e+03 #  p p > zp > l+ l-
6.235e+03 -4.871e-01  2.241e-01 0.000e+00  2.977e+02 1.297e-02 4.720e-01 2.076e-01 7.807e-02 1.162e-03 2.274e-02 2.285e-02 4.160e-02 6.001e-02 6.031e-02 5.300e+03 #  p p > zp > l+ l-
6.475e+03 -5.342e-01  2.304e-01 0.000e+00  3.582e+02 1.438e-02 4.700e-01 2.096e-01 7.448e-02 1.567e-03 2.331e-02 2.338e-02 5.078e-02 6.051e-02 6.083e-02 5.300e+03 #  p p > zp > l+ l-
6.759e+03 -5.803e-01  2.363e-01 0.000e+00  4.345e+02 1.574e-02 4.680e-01 2.113e-01 7.123e-02 1.869e-03 2.400e-02 2.402e-02 5.381e-02 6.109e-02 6.146e-02 5.300e+03 #  p p > zp > l+ l-
7.112e+03 -6.274e-01  2.422e-01 0.000e+00  5.383e+02 1.708e-02 4.658e-01 2.128e-01 6.820e-02 2.329e-03 2.491e-02 2.487e-02 6.302e-02 6.185e-02 6.227e-02 5.300e+03 #  p p > zp > l+ l-
7.533e+03 -6.728e-01  2.477e-01 0.000e+00  6.760e+02 1.836e-02 4.637e-01 2.141e-01 6.548e-02 3.265e-03 2.609e-02 2.596e-02 8.222e-02 6.279e-02 6.328e-02 5.300e+03 #  p p > zp > l+ l-
8.070e+03 -7.188e-01  2.528e-01 0.000e+00  8.743e+02 1.966e-02 4.614e-01 2.153e-01 6.284e-02 4.042e-03 2.773e-02 2.746e-02 9.478e-02 6.407e-02 6.465e-02 5.300e+03 #  p p > zp > l+ l-
8.758e+03 -7.641e-01  2.579e-01 0.000e+00  1.172e+03 2.089e-02 4.592e-01 2.164e-01 6.047e-02 5.049e-03 3.014e-02 2.968e-02 1.108e-01 6.585e-02 6.657e-02 5.300e+03 #  p p > zp > l+ l-
9.797e+03 -8.136e-01  2.629e-01 0.000e+00  1.720e+03 2.225e-02 4.567e-01 2.174e-01 5.798e-02 5.806e-03 3.455e-02 3.369e-02 1.207e-01 6.888e-02 6.983e-02 5.300e+03 #  p p > zp > l+ l-
1.130e+04 -8.612e-01  2.676e-01 0.000e+00  2.750e+03 2.353e-02 4.542e-01 2.184e-01 5.573e-02 6.831e-03 4.315e-02 4.140e-02 1.260e-01 7.411e-02 7.548e-02 5.300e+03 #  p p > zp > l+ l-
1.404e+04 -9.109e-01  2.718e-01 0.000e+00  5.482e+03 2.490e-02 4.516e-01 2.193e-01 5.340e-02 7.854e-03 6.985e-02 6.472e-02 1.435e-01 8.686e-02 8.936e-02 5.300e+03 #  p p > zp > l+ l-
2.092e+04 -9.602e-01  2.760e-01 0.000e+00  1.882e+04 2.621e-02 4.490e-01 2.200e-01 5.128e-02 5.757e-03 3.698e-01 3.037e-01 9.769e-02 1.504e-01 1.602e-01 5.300e+03 #  p p > zp > l+ l-
3.668e+04 -9.866e-01  5.264e-02 0.000e+00  2.716e+04 9.843e-02 2.470e-01 2.152e-01 4.631e-03 7.298e-03 2.196e-01 1.873e-01 1.831e-02 1.267e-01 1.335e-01 5.400e+03 #  p p > zp > l+ l-
1.729e+04 -9.394e-01  5.437e-02 0.000e+00  2.694e+03 9.596e-02 2.560e-01 2.178e-01 3.404e-03 9.072e-03 3.238e-02 3.172e-02 2.417e-02 6.743e-02 6.826e-02 5.400e+03 #  p p > zp > l+ l-
1.322e+04 -8.955e-01  5.501e-02 0.000e+00  1.135e+03 9.402e-02 2.629e-01 2.198e-01 2.601e-03 7.857e-03 2.575e-02 2.565e-02 2.190e-02 6.253e-02 6.300e-02 5.400e+03 #  p p > zp > l+ l-
1.050e+04 -8.322e-01  5.480e-02 0.000e+00  5.144e+02 9.162e-02 2.713e-01 2.221e-01 1.785e-03 6.731e-03 2.283e-02 2.293e-02 1.992e-02 6.009e-02 6.039e-02 5.400e+03 #  p p > zp > l+ l-
8.738e+03 -7.533e-01  5.566e-02 0.000e+00  2.613e+02 8.737e-02 2.858e-01 2.257e-01 7.429e-04 4.212e-03 2.145e-02 2.164e-02 1.379e-02 5.887e-02 5.908e-02 5.400e+03 #  p p > zp > l+ l-
7.871e+03 -6.905e-01  5.867e-02 0.000e+00  1.747e+02 8.178e-02 3.046e-01 2.299e-01 1.728e-04 3.485e-03 2.091e-02 2.114e-02 1.299e-02 5.838e-02 5.856e-02 5.400e+03 #  p p > zp > l+ l-
7.344e+03 -6.386e-01  6.211e-02 0.000e+00  1.327e+02 7.591e-02 3.236e-01 2.334e-01 5.362e-04 2.743e-03 2.063e-02 2.088e-02 1.174e-02 5.812e-02 5.829e-02 5.400e+03 #  p p > zp > l+ l-
6.931e+03 -5.866e-01  6.556e-02 0.000e+00  1.042e+02 6.950e-02 3.436e-01 2.363e-01 2.015e-03 2.160e-03 2.043e-02 2.069e-02 1.069e-02 5.793e-02 5.808e-02 5.400e+03 #  p p > zp > l+ l-
6.597e+03 -5.342e-01  6.900e-02 0.000e+00  8.390e+01 6.251e-02 3.643e-01 2.385e-01 4.891e-03 1.711e-03 2.027e-02 2.054e-02 9.947e-03 5.779e-02 5.793e-02 5.400e+03 #  p p > zp > l+ l-
6.317e+03 -4.795e-01  7.245e-02 0.000e+00  6.853e+01 5.480e-02 3.860e-01 2.395e-01 9.605e-03 1.311e-03 2.015e-02 2.043e-02 9.250e-03 5.767e-02 5.781e-02 5.400e+03 #  p p > zp > l+ l-
6.112e+03 -4.308e-01  7.675e-02 0.000e+00  5.929e+01 4.678e-02 4.072e-01 2.391e-01 1.636e-02 5.187e-04 2.007e-02 2.035e-02 4.520e-03 5.760e-02 5.773e-02 5.400e+03 #  p p > zp > l+ l-
5.945e+03 -3.829e-01  8.192e-02 0.000e+00  5.306e+01 3.830e-02 4.280e-01 2.366e-01 2.575e-02 4.181e-04 1.981e-02 2.029e-02 4.657e-03 5.735e-02 5.740e-02 5.400e+03 #  p p > zp > l+ l-
5.806e+03 -3.349e-01  8.708e-02 0.000e+00  4.843e+01 3.014e-02 4.461e-01 2.321e-01 3.738e-02 2.917e-04 1.969e-02 2.024e-02 4.578e-03 5.823e-02 5.670e-02 5.400e+03 #  p p > zp > l+ l-
5.679e+03 -2.813e-01  9.311e-02 0.000e+00  4.490e+01 2.162e-02 4.625e-01 2.245e-01 5.299e-02 2.034e-04 1.964e-02 2.023e-02 4.341e-03 5.456e-02 5.567e-02 5.400e+03 #  p p > zp > l+ l-
5.610e+03 -2.457e-01  1.012e-01 0.000e+00  4.617e+01 1.553e-02 4.720e-01 2.163e-01 6.732e-02 1.722e-04 1.972e-02 2.028e-02 5.196e-03 5.467e-02 5.518e-02 5.400e+03 #  p p > zp > l+ l-
5.539e+03 -2.012e-01  1.062e-01 0.000e+00  4.472e+01 1.040e-02 4.778e-01 2.069e-01 8.242e-02 6.085e-05 1.973e-02 2.031e-02 2.811e-03 5.406e-02 5.428e-02 5.400e+03 #  p p > zp > l+ l-
5.500e+03 -1.718e-01  1.142e-01 0.000e+00  4.756e+01 6.993e-03 4.798e-01 1.984e-01 9.512e-02 3.389e-05 1.976e-02 2.036e-02 3.205e-03 5.350e-02 5.404e-02 5.400e+03 #  p p > zp > l+ l-
5.473e+03 -1.474e-01  1.237e-01 0.000e+00  5.235e+01 4.617e-03 4.796e-01 1.906e-01 1.062e-01 2.552e-05 1.975e-02 2.042e-02 2.654e-03 5.337e-02 5.389e-02 5.400e+03 #  p p > zp > l+ l-
5.459e+03 -1.324e-01  1.331e-01 0.000e+00  5.844e+01 3.316e-03 4.786e-01 1.852e-01 1.136e-01 1.698e-05 1.980e-02 2.046e-02 2.479e-03 5.343e-02 5.388e-02 5.400e+03 #  p p > zp > l+ l-
5.457e+03 -1.303e-01  1.426e-01 0.000e+00  6.618e+01 2.830e-03 4.779e-01 1.828e-01 1.168e-01 1.556e-05 1.985e-02 2.052e-02 2.701e-03 5.351e-02 5.395e-02 5.400e+03 #  p p > zp > l+ l-
5.464e+03 -1.379e-01  1.521e-01 0.000e+00  7.547e+01 2.792e-03 4.777e-01 1.825e-01 1.172e-01 1.836e-05 1.991e-02 2.058e-02 3.165e-03 5.360e-02 5.404e-02 5.400e+03 #  p p > zp > l+ l-
5.484e+03 -1.572e-01  1.616e-01 0.000e+00  8.686e+01 3.181e-03 4.780e-01 1.841e-01 1.149e-01 2.826e-05 2.004e-02 2.064e-02 4.336e-03 5.368e-02 5.427e-02 5.400e+03 #  p p > zp > l+ l-
5.517e+03 -1.849e-01  1.710e-01 0.000e+00  1.006e+02 3.862e-03 4.783e-01 1.867e-01 1.111e-01 4.886e-05 2.011e-02 2.071e-02 6.074e-03 5.437e-02 5.466e-02 5.400e+03 #  p p > zp > l+ l-
5.566e+03 -2.198e-01  1.805e-01 0.000e+00  1.173e+02 4.790e-03 4.785e-01 1.899e-01 1.064e-01 8.429e-05 2.020e-02 2.079e-02 8.416e-03 5.500e-02 5.531e-02 5.400e+03 #  p p > zp > l+ l-
5.640e+03 -2.621e-01  1.900e-01 0.000e+00  1.382e+02 5.988e-03 4.783e-01 1.935e-01 1.011e-01 1.431e-04 2.032e-02 2.092e-02 1.151e-02 5.515e-02 5.621e-02 5.400e+03 #  p p > zp > l+ l-
5.741e+03 -3.090e-01  1.990e-01 0.000e+00  1.636e+02 7.370e-03 4.777e-01 1.971e-01 9.563e-02 2.534e-04 2.046e-02 2.112e-02 1.643e-02 5.610e-02 5.722e-02 5.400e+03 #  p p > zp > l+ l-
5.866e+03 -3.570e-01  2.072e-01 0.000e+00  1.935e+02 8.816e-03 4.766e-01 2.003e-01 9.051e-02 4.076e-04 2.095e-02 2.157e-02 2.215e-02 5.973e-02 5.849e-02 5.400e+03 #  p p > zp > l+ l-
6.009e+03 -4.024e-01  2.145e-01 0.000e+00  2.271e+02 1.018e-02 4.752e-01 2.029e-01 8.614e-02 5.741e-04 2.201e-02 2.217e-02 2.683e-02 5.937e-02 5.962e-02 5.400e+03 #  p p > zp > l+ l-
6.184e+03 -4.490e-01  2.214e-01 0.000e+00  2.684e+02 1.158e-02 4.736e-01 2.053e-01 8.200e-02 8.246e-04 2.242e-02 2.255e-02 3.320e-02 5.973e-02 6.001e-02 5.400e+03 #  p p > zp > l+ l-
6.397e+03 -4.963e-01  2.283e-01 0.000e+00  3.210e+02 1.297e-02 4.719e-01 2.075e-01 7.821e-02 1.156e-03 2.292e-02 2.302e-02 4.166e-02 6.017e-02 6.047e-02 5.400e+03 #  p p > zp > l+ l-
6.656e+03 -5.443e-01  2.347e-01 0.000e+00  3.882e+02 1.438e-02 4.699e-01 2.094e-01 7.463e-02 1.305e-03 2.354e-02 2.359e-02 4.586e-02 6.070e-02 6.104e-02 5.400e+03 #  p p > zp > l+ l-
6.964e+03 -5.913e-01  2.408e-01 0.000e+00  4.740e+02 1.573e-02 4.678e-01 2.111e-01 7.138e-02 1.798e-03 2.430e-02 2.430e-02 5.024e-02 6.134e-02 6.173e-02 5.400e+03 #  p p > zp > l+ l-
7.349e+03 -6.392e-01  2.468e-01 0.000e+00  5.923e+02 1.708e-02 4.657e-01 2.126e-01 6.836e-02 2.645e-03 2.532e-02 2.524e-02 7.077e-02 6.218e-02 6.262e-02 5.400e+03 #  p p > zp > l+ l-
7.813e+03 -6.855e-01  2.524e-01 0.000e+00  7.518e+02 1.836e-02 4.635e-01 2.139e-01 6.566e-02 3.159e-03 2.665e-02 2.647e-02 7.950e-02 6.323e-02 6.375e-02 5.400e+03 #  p p > zp > l+ l-
8.413e+03 -7.323e-01  2.576e-01 0.000e+00  9.866e+02 1.966e-02 4.612e-01 2.151e-01 6.302e-02 4.020e-03 2.855e-02 2.822e-02 9.369e-02 6.469e-02 6.531e-02 5.400e+03 #  p p > zp > l+ l-
9.193e+03 -7.785e-01  2.627e-01 0.000e+00  1.350e+03 2.089e-02 4.590e-01 2.161e-01 6.066e-02 4.781e-03 3.145e-02 3.087e-02 1.042e-01 6.678e-02 6.757e-02 5.400e+03 #  p p > zp > l+ l-
1.040e+04 -8.290e-01  2.679e-01 0.000e+00  2.049e+03 2.224e-02 4.565e-01 2.172e-01 5.818e-02 5.613e-03 3.706e-02 3.595e-02 1.188e-01 7.050e-02 7.157e-02 5.400e+03 #  p p > zp > l+ l-
1.223e+04 -8.775e-01  2.726e-01 0.000e+00  3.471e+03 2.352e-02 4.540e-01 2.181e-01 5.594e-02 7.223e-03 4.925e-02 4.680e-02 1.332e-01 7.741e-02 7.906e-02 5.400e+03 #  p p > zp > l+ l-
1.590e+04 -9.281e-01  2.769e-01 0.000e+00  7.917e+03 2.489e-02 4.514e-01 2.190e-01 5.361e-02 6.674e-03 9.932e-02 8.971e-02 1.218e-01 9.753e-02 1.011e-01 5.400e+03 #  p p > zp > l+ l-
2.884e+04 -9.783e-01  2.812e-01 0.000e+00   nan 2.620e-02 4.488e-01 2.198e-01 5.150e-02  nan 5.064e+00 3.442e+00  nan 3.561e-01 4.009e-01 5.400e+03 #  p p > zp > l+ l-
2.083e+04 -9.568e-01  5.537e-02 0.000e+00  4.677e+03 9.598e-02 2.561e-01 2.178e-01 3.392e-03 8.905e-03 4.056e-02 3.909e-02 2.379e-02 7.262e-02 7.386e-02 5.500e+03 #  p p > zp > l+ l-
1.466e+04 -9.121e-01  5.603e-02 0.000e+00  1.538e+03 9.404e-02 2.630e-01 2.197e-01 2.591e-03 7.728e-03 2.741e-02 2.718e-02 2.155e-02 6.383e-02 6.439e-02 5.500e+03 #  p p > zp > l+ l-
1.120e+04 -8.477e-01  5.581e-02 0.000e+00  6.216e+02 9.164e-02 2.713e-01 2.220e-01 1.778e-03 6.148e-03 2.332e-02 2.339e-02 1.814e-02 6.052e-02 6.084e-02 5.500e+03 #  p p > zp > l+ l-
9.146e+03 -7.672e-01  5.669e-02 0.000e+00  2.983e+02 8.739e-02 2.859e-01 2.257e-01 7.413e-04 4.400e-03 2.164e-02 2.182e-02 1.439e-02 5.904e-02 5.927e-02 5.500e+03 #  p p > zp > l+ l-
8.172e+03 -7.033e-01  5.976e-02 0.000e+00  1.948e+02 8.179e-02 3.047e-01 2.298e-01 1.781e-04 3.249e-03 2.102e-02 2.125e-02 1.210e-02 5.849e-02 5.867e-02 5.500e+03 #  p p > zp > l+ l-
7.590e+03 -6.504e-01  6.326e-02 0.000e+00  1.460e+02 7.592e-02 3.237e-01 2.334e-01 5.491e-04 2.488e-03 2.071e-02 2.095e-02 1.061e-02 5.820e-02 5.836e-02 5.500e+03 #  p p > zp > l+ l-
7.139e+03 -5.975e-01  6.677e-02 0.000e+00  1.136e+02 6.951e-02 3.436e-01 2.363e-01 2.036e-03 2.079e-03 2.048e-02 2.074e-02 1.027e-02 5.799e-02 5.814e-02 5.500e+03 #  p p > zp > l+ l-
6.778e+03 -5.441e-01  7.028e-02 0.000e+00  9.077e+01 6.251e-02 3.643e-01 2.384e-01 4.921e-03 1.600e-03 2.032e-02 2.058e-02 9.316e-03 5.783e-02 5.797e-02 5.500e+03 #  p p > zp > l+ l-
6.476e+03 -4.884e-01  7.379e-02 0.000e+00  7.370e+01 5.480e-02 3.860e-01 2.395e-01 9.644e-03 1.206e-03 2.018e-02 2.046e-02 8.476e-03 5.771e-02 5.784e-02 5.500e+03 #  p p > zp > l+ l-
6.257e+03 -4.388e-01  7.817e-02 0.000e+00  6.350e+01 4.678e-02 4.072e-01 2.390e-01 1.640e-02 9.094e-04 2.010e-02 2.038e-02 7.926e-03 5.763e-02 5.776e-02 5.500e+03 #  p p > zp > l+ l-
6.078e+03 -3.900e-01  8.343e-02 0.000e+00  5.664e+01 3.830e-02 4.280e-01 2.366e-01 2.581e-02 3.506e-04 2.005e-02 2.033e-02 3.907e-03 5.758e-02 5.770e-02 5.500e+03 #  p p > zp > l+ l-
5.930e+03 -3.411e-01  8.869e-02 0.000e+00  5.156e+01 3.014e-02 4.461e-01 2.321e-01 3.744e-02 2.587e-04 1.982e-02 2.028e-02 3.831e-03 5.750e-02 5.734e-02 5.500e+03 #  p p > zp > l+ l-
5.795e+03 -2.865e-01  9.483e-02 0.000e+00  4.769e+01 2.162e-02 4.625e-01 2.244e-01 5.306e-02 1.522e-04 1.969e-02 2.023e-02 3.259e-03 5.782e-02 5.661e-02 5.500e+03 #  p p > zp > l+ l-
5.722e+03 -2.503e-01  1.031e-01 0.000e+00  4.897e+01 1.553e-02 4.719e-01 2.163e-01 6.738e-02 1.544e-04 1.964e-02 2.025e-02 4.686e-03 5.475e-02 5.601e-02 5.500e+03 #  p p > zp > l+ l-
5.647e+03 -2.050e-01  1.081e-01 0.000e+00  4.737e+01 1.040e-02 4.778e-01 2.069e-01 8.248e-02 5.595e-05 1.969e-02 2.027e-02 2.579e-03 5.431e-02 5.548e-02 5.500e+03 #  p p > zp > l+ l-
5.606e+03 -1.749e-01  1.163e-01 0.000e+00  5.035e+01 6.993e-03 4.797e-01 1.984e-01 9.517e-02 2.925e-05 1.974e-02 2.031e-02 2.815e-03 5.470e-02 5.522e-02 5.500e+03 #  p p > zp > l+ l-
5.578e+03 -1.501e-01  1.260e-01 0.000e+00  5.539e+01 4.616e-03 4.796e-01 1.906e-01 1.062e-01 1.671e-05 1.977e-02 2.036e-02 2.430e-03 5.451e-02 5.490e-02 5.500e+03 #  p p > zp > l+ l-
5.563e+03 -1.349e-01  1.356e-01 0.000e+00  6.182e+01 3.315e-03 4.786e-01 1.852e-01 1.136e-01 1.140e-05 1.985e-02 2.042e-02 2.308e-03 5.440e-02 5.466e-02 5.500e+03 #  p p > zp > l+ l-
5.560e+03 -1.327e-01  1.453e-01 0.000e+00  7.000e+01 2.830e-03 4.778e-01 1.828e-01 1.168e-01 1.462e-05 1.990e-02 2.047e-02 2.477e-03 5.448e-02 5.473e-02 5.500e+03 #  p p > zp > l+ l-
5.568e+03 -1.405e-01  1.549e-01 0.000e+00  7.984e+01 2.792e-03 4.776e-01 1.824e-01 1.172e-01 1.751e-05 1.942e-02 1.999e-02 3.005e-03 5.466e-02 5.496e-02 5.500e+03 #  p p > zp > l+ l-
5.589e+03 -1.601e-01  1.645e-01 0.000e+00  9.193e+01 3.181e-03 4.779e-01 1.840e-01 1.149e-01 2.706e-05 2.003e-02 2.061e-02 4.057e-03 5.482e-02 5.539e-02 5.500e+03 #  p p > zp > l+ l-
5.623e+03 -1.884e-01  1.742e-01 0.000e+00  1.065e+02 3.862e-03 4.783e-01 1.867e-01 1.111e-01 4.419e-05 2.012e-02 2.069e-02 5.586e-03 5.515e-02 5.578e-02 5.500e+03 #  p p > zp > l+ l-
5.676e+03 -2.238e-01  1.838e-01 0.000e+00  1.243e+02 4.790e-03 4.785e-01 1.899e-01 1.065e-01 8.001e-05 2.018e-02 2.081e-02 7.908e-03 5.530e-02 5.639e-02 5.500e+03 #  p p > zp > l+ l-
5.754e+03 -2.669e-01  1.935e-01 0.000e+00  1.467e+02 5.987e-03 4.783e-01 1.934e-01 1.012e-01 1.414e-04 2.036e-02 2.100e-02 1.126e-02 5.614e-02 5.714e-02 5.500e+03 #  p p > zp > l+ l-
5.861e+03 -3.147e-01  2.027e-01 0.000e+00  1.740e+02 7.369e-03 4.776e-01 1.970e-01 9.572e-02 2.430e-04 2.076e-02 2.137e-02 1.545e-02 5.954e-02 5.824e-02 5.500e+03 #  p p > zp > l+ l-
5.995e+03 -3.636e-01  2.110e-01 0.000e+00  2.062e+02 8.815e-03 4.765e-01 2.002e-01 9.062e-02 3.751e-04 2.166e-02 2.192e-02 2.027e-02 5.910e-02 5.933e-02 5.500e+03 #  p p > zp > l+ l-
6.147e+03 -4.099e-01  2.185e-01 0.000e+00  2.428e+02 1.018e-02 4.751e-01 2.028e-01 8.626e-02 5.641e-04 2.213e-02 2.228e-02 2.606e-02 5.948e-02 5.974e-02 5.500e+03 #  p p > zp > l+ l-
6.334e+03 -4.573e-01  2.255e-01 0.000e+00  2.880e+02 1.158e-02 4.735e-01 2.052e-01 8.213e-02 7.720e-04 2.257e-02 2.269e-02 3.215e-02 5.987e-02 6.015e-02 5.500e+03 #  p p > zp > l+ l-
6.562e+03 -5.055e-01  2.325e-01 0.000e+00  3.459e+02 1.297e-02 4.717e-01 2.073e-01 7.835e-02 1.095e-03 2.311e-02 2.320e-02 4.037e-02 6.034e-02 6.065e-02 5.500e+03 #  p p > zp > l+ l-
6.842e+03 -5.544e-01  2.391e-01 0.000e+00  4.207e+02 1.437e-02 4.697e-01 2.092e-01 7.477e-02 1.316e-03 2.378e-02 2.382e-02 4.427e-02 6.091e-02 6.126e-02 5.500e+03 #  p p > zp > l+ l-
7.175e+03 -6.022e-01  2.452e-01 0.000e+00  5.172e+02 1.573e-02 4.677e-01 2.109e-01 7.154e-02 1.831e-03 2.462e-02 2.460e-02 5.022e-02 6.161e-02 6.201e-02 5.500e+03 #  p p > zp > l+ l-
7.596e+03 -6.510e-01  2.514e-01 0.000e+00  6.521e+02 1.708e-02 4.655e-01 2.124e-01 6.853e-02 2.474e-03 2.576e-02 2.565e-02 6.717e-02 6.253e-02 6.300e-02 5.500e+03 #  p p > zp > l+ l-
8.108e+03 -6.982e-01  2.571e-01 0.000e+00  8.373e+02 1.836e-02 4.634e-01 2.137e-01 6.583e-02 3.139e-03 2.727e-02 2.705e-02 7.989e-02 6.372e-02 6.427e-02 5.500e+03 #  p p > zp > l+ l-
8.778e+03 -7.459e-01  2.623e-01 0.000e+00  1.117e+03 1.966e-02 4.611e-01 2.149e-01 6.320e-02 4.004e-03 2.949e-02 2.908e-02 9.392e-02 6.538e-02 6.606e-02 5.500e+03 #  p p > zp > l+ l-
9.667e+03 -7.929e-01  2.676e-01 0.000e+00  1.563e+03 2.089e-02 4.588e-01 2.159e-01 6.086e-02 4.676e-03 3.302e-02 3.230e-02 1.040e-01 6.786e-02 6.873e-02 5.500e+03 #  p p > zp > l+ l-
1.109e+04 -8.444e-01  2.728e-01 0.000e+00  2.470e+03 2.224e-02 4.563e-01 2.170e-01 5.838e-02 5.542e-03 4.032e-02 3.888e-02 1.143e-01 7.248e-02 7.371e-02 5.500e+03 #  p p > zp > l+ l-
1.336e+04 -8.937e-01  2.777e-01 0.000e+00  4.496e+03 2.352e-02 4.538e-01 2.178e-01 5.614e-02 6.383e-03 5.855e-02 5.495e-02 1.198e-01 8.195e-02 8.400e-02 5.500e+03 #  p p > zp > l+ l-
1.854e+04 -9.453e-01  2.821e-01 0.000e+00  1.248e+04 2.489e-02 4.512e-01 2.187e-01 5.383e-02 5.711e-03 1.763e-01 1.528e-01 1.063e-01 1.178e-01 1.236e-01 5.500e+03 #  p p > zp > l+ l-
7.229e+04 -9.964e-01  2.864e-01 0.000e+00   nan 2.620e-02 4.485e-01 2.195e-01 5.173e-02  nan 2.359e+13 1.946e+12  nan 5.297e+03 1.101e+04 5.500e+03 #  p p > zp > l+ l-
2.740e+04 -9.742e-01  5.638e-02 0.000e+00  1.057e+04 9.600e-02 2.561e-01 2.178e-01 3.381e-03 8.099e-03 6.879e-02 6.381e-02 2.161e-02 8.642e-02 8.888e-02 5.600e+03 #  p p > zp > l+ l-
1.655e+04 -9.287e-01  5.705e-02 0.000e+00  2.199e+03 9.406e-02 2.631e-01 2.197e-01 2.582e-03 7.558e-03 3.004e-02 2.959e-02 2.114e-02 6.578e-02 6.649e-02 5.600e+03 #  p p > zp > l+ l-
1.201e+04 -8.631e-01  5.683e-02 0.000e+00  7.623e+02 9.166e-02 2.714e-01 2.220e-01 1.772e-03 6.037e-03 2.394e-02 2.396e-02 1.783e-02 6.104e-02 6.140e-02 5.600e+03 #  p p > zp > l+ l-
9.588e+03 -7.812e-01  5.772e-02 0.000e+00  3.421e+02 8.740e-02 2.860e-01 2.257e-01 7.398e-04 4.493e-03 2.185e-02 2.203e-02 1.505e-02 5.924e-02 5.948e-02 5.600e+03 #  p p > zp > l+ l-
8.490e+03 -7.161e-01  6.084e-02 0.000e+00  2.175e+02 8.181e-02 3.047e-01 2.298e-01 1.835e-04 3.139e-03 2.115e-02 2.136e-02 1.156e-02 5.860e-02 5.879e-02 5.600e+03 #  p p > zp > l+ l-
7.847e+03 -6.622e-01  6.441e-02 0.000e+00  1.607e+02 7.593e-02 3.237e-01 2.333e-01 5.621e-04 2.568e-03 2.079e-02 2.103e-02 1.089e-02 5.828e-02 5.845e-02 5.600e+03 #  p p > zp > l+ l-
7.355e+03 -6.084e-01  6.799e-02 0.000e+00  1.238e+02 6.952e-02 3.436e-01 2.362e-01 2.057e-03 1.986e-03 2.055e-02 2.080e-02 9.753e-03 5.805e-02 5.820e-02 5.600e+03 #  p p > zp > l+ l-
6.963e+03 -5.540e-01  7.156e-02 0.000e+00  9.818e+01 6.252e-02 3.644e-01 2.384e-01 4.951e-03 1.500e-03 2.036e-02 2.063e-02 8.783e-03 5.788e-02 5.802e-02 5.600e+03 #  p p > zp > l+ l-
6.639e+03 -4.973e-01  7.513e-02 0.000e+00  7.923e+01 5.480e-02 3.860e-01 2.394e-01 9.684e-03 1.074e-03 2.022e-02 2.049e-02 7.607e-03 5.774e-02 5.788e-02 5.600e+03 #  p p > zp > l+ l-
6.404e+03 -4.468e-01  7.959e-02 0.000e+00  6.796e+01 4.678e-02 4.072e-01 2.389e-01 1.645e-02 8.408e-04 2.013e-02 2.041e-02 7.412e-03 5.766e-02 5.779e-02 5.600e+03 #  p p > zp > l+ l-
6.213e+03 -3.971e-01  8.495e-02 0.000e+00  6.042e+01 3.830e-02 4.280e-01 2.365e-01 2.587e-02 6.123e-04 2.007e-02 2.036e-02 6.805e-03 5.760e-02 5.773e-02 5.600e+03 #  p p > zp > l+ l-
6.055e+03 -3.473e-01  9.031e-02 0.000e+00  5.485e+01 3.013e-02 4.461e-01 2.320e-01 3.750e-02 2.184e-04 2.003e-02 2.031e-02 3.227e-03 5.756e-02 5.769e-02 5.600e+03 #  p p > zp > l+ l-
5.912e+03 -2.917e-01  9.656e-02 0.000e+00  5.061e+01 2.161e-02 4.624e-01 2.243e-01 5.312e-02 1.222e-04 1.975e-02 2.027e-02 2.916e-03 5.838e-02 5.724e-02 5.600e+03 #  p p > zp > l+ l-
5.835e+03 -2.548e-01  1.050e-01 0.000e+00  5.190e+01 1.553e-02 4.719e-01 2.162e-01 6.744e-02 8.760e-05 1.974e-02 2.027e-02 2.646e-03 5.861e-02 5.689e-02 5.600e+03 #  p p > zp > l+ l-
5.755e+03 -2.087e-01  1.101e-01 0.000e+00  5.014e+01 1.040e-02 4.777e-01 2.068e-01 8.254e-02 6.927e-05 1.970e-02 2.025e-02 3.000e-03 5.543e-02 5.632e-02 5.600e+03 #  p p > zp > l+ l-
5.712e+03 -1.781e-01  1.184e-01 0.000e+00  5.325e+01 6.992e-03 4.797e-01 1.983e-01 9.522e-02 3.740e-05 1.969e-02 2.028e-02 2.583e-03 5.483e-02 5.597e-02 5.600e+03 #  p p > zp > l+ l-
5.682e+03 -1.528e-01  1.283e-01 0.000e+00  5.855e+01 4.616e-03 4.795e-01 1.905e-01 1.063e-01 2.178e-05 1.973e-02 2.033e-02 2.215e-03 5.469e-02 5.580e-02 5.600e+03 #  p p > zp > l+ l-
5.666e+03 -1.373e-01  1.381e-01 0.000e+00  6.533e+01 3.315e-03 4.785e-01 1.851e-01 1.137e-01 1.465e-05 1.977e-02 2.039e-02 2.120e-03 5.466e-02 5.578e-02 5.600e+03 #  p p > zp > l+ l-
5.664e+03 -1.351e-01  1.479e-01 0.000e+00  7.398e+01 2.830e-03 4.778e-01 1.827e-01 1.169e-01 1.329e-05 1.983e-02 2.045e-02 2.228e-03 5.464e-02 5.579e-02 5.600e+03 #  p p > zp > l+ l-
5.672e+03 -1.430e-01  1.577e-01 0.000e+00  8.438e+01 2.792e-03 4.776e-01 1.824e-01 1.173e-01 1.579e-05 1.990e-02 2.052e-02 2.682e-03 5.483e-02 5.595e-02 5.600e+03 #  p p > zp > l+ l-
5.694e+03 -1.630e-01  1.675e-01 0.000e+00  9.720e+01 3.181e-03 4.779e-01 1.840e-01 1.150e-01 2.511e-05 2.000e-02 2.061e-02 3.703e-03 5.511e-02 5.622e-02 5.600e+03 #  p p > zp > l+ l-
5.730e+03 -1.918e-01  1.774e-01 0.000e+00  1.127e+02 3.862e-03 4.782e-01 1.866e-01 1.112e-01 4.182e-05 2.007e-02 2.073e-02 5.414e-03 5.547e-02 5.667e-02 5.600e+03 #  p p > zp > l+ l-
5.786e+03 -2.279e-01  1.872e-01 0.000e+00  1.317e+02 4.789e-03 4.784e-01 1.898e-01 1.066e-01 7.454e-05 2.032e-02 2.091e-02 7.442e-03 5.787e-02 5.733e-02 5.600e+03 #  p p > zp > l+ l-
5.869e+03 -2.718e-01  1.970e-01 0.000e+00  1.555e+02 5.987e-03 4.782e-01 1.933e-01 1.012e-01 1.347e-04 2.062e-02 2.121e-02 1.074e-02 5.956e-02 5.811e-02 5.600e+03 #  p p > zp > l+ l-
5.982e+03 -3.205e-01  2.064e-01 0.000e+00  1.849e+02 7.368e-03 4.775e-01 1.969e-01 9.581e-02 2.161e-04 2.132e-02 2.167e-02 1.445e-02 5.883e-02 5.903e-02 5.600e+03 #  p p > zp > l+ l-
6.124e+03 -3.703e-01  2.149e-01 0.000e+00  2.197e+02 8.814e-03 4.764e-01 2.000e-01 9.072e-02 3.635e-04 2.187e-02 2.204e-02 1.985e-02 5.925e-02 5.949e-02 5.600e+03 #  p p > zp > l+ l-
6.286e+03 -4.173e-01  2.224e-01 0.000e+00  2.594e+02 1.018e-02 4.750e-01 2.027e-01 8.637e-02 5.368e-04 2.226e-02 2.240e-02 2.596e-02 5.960e-02 5.986e-02 5.600e+03 #  p p > zp > l+ l-
6.486e+03 -4.656e-01  2.296e-01 0.000e+00  3.088e+02 1.158e-02 4.734e-01 2.050e-01 8.225e-02 7.662e-04 2.273e-02 2.284e-02 3.133e-02 6.001e-02 6.030e-02 5.600e+03 #  p p > zp > l+ l-
6.731e+03 -5.147e-01  2.367e-01 0.000e+00  3.726e+02 1.297e-02 4.716e-01 2.071e-01 7.848e-02 9.484e-04 2.331e-02 2.338e-02 3.437e-02 6.051e-02 6.083e-02 5.600e+03 #  p p > zp > l+ l-
7.032e+03 -5.645e-01  2.434e-01 0.000e+00  4.558e+02 1.437e-02 4.696e-01 2.091e-01 7.492e-02 1.407e-03 2.404e-02 2.406e-02 4.459e-02 6.113e-02 6.150e-02 5.600e+03 #  p p > zp > l+ l-
7.394e+03 -6.132e-01  2.497e-01 0.000e+00  5.644e+02 1.573e-02 4.675e-01 2.107e-01 7.170e-02 1.935e-03 2.497e-02 2.492e-02 5.743e-02 6.189e-02 6.232e-02 5.600e+03 #  p p > zp > l+ l-
7.854e+03 -6.629e-01  2.559e-01 0.000e+00  7.185e+02 1.708e-02 4.654e-01 2.122e-01 6.870e-02 2.456e-03 2.624e-02 2.609e-02 6.641e-02 6.291e-02 6.341e-02 5.600e+03 #  p p > zp > l+ l-
8.419e+03 -7.108e-01  2.617e-01 0.000e+00  9.342e+02 1.835e-02 4.632e-01 2.135e-01 6.601e-02 3.154e-03 2.796e-02 2.768e-02 8.162e-02 6.425e-02 6.484e-02 5.600e+03 #  p p > zp > l+ l-
9.170e+03 -7.595e-01  2.671e-01 0.000e+00  1.268e+03 1.966e-02 4.609e-01 2.147e-01 6.339e-02 3.706e-03 3.058e-02 3.008e-02 8.760e-02 6.617e-02 6.690e-02 5.600e+03 #  p p > zp > l+ l-
1.019e+04 -8.073e-01  2.724e-01 0.000e+00  1.821e+03 2.089e-02 4.587e-01 2.157e-01 6.105e-02 4.599e-03 3.492e-02 3.402e-02 1.018e-01 6.912e-02 7.009e-02 5.600e+03 #  p p > zp > l+ l-
1.187e+04 -8.597e-01  2.778e-01 0.000e+00  3.017e+03 2.224e-02 4.561e-01 2.167e-01 5.858e-02 5.613e-03 4.469e-02 4.277e-02 1.110e-01 7.498e-02 7.642e-02 5.600e+03 #  p p > zp > l+ l-
1.475e+04 -9.100e-01  2.827e-01 0.000e+00  6.029e+03 2.352e-02 4.537e-01 2.176e-01 5.635e-02 5.995e-03 7.412e-02 6.838e-02 1.130e-01 8.857e-02 9.124e-02 5.600e+03 #  p p > zp > l+ l-
2.276e+04 -9.625e-01  2.872e-01 0.000e+00   nan 2.489e-02 4.510e-01 2.185e-01 5.404e-02  nan 5.295e-01 4.238e-01  nan 1.693e-01 1.817e-01 5.600e+03 #  p p > zp > l+ l-
4.872e+04 -9.915e-01  5.739e-02 0.000e+00   nan 9.602e-02 2.562e-01 2.177e-01 3.370e-03  nan 1.027e+00 7.836e-01  nan 2.105e-01 2.292e-01 5.700e+03 #  p p > zp > l+ l-
1.921e+04 -9.453e-01  5.807e-02 0.000e+00  3.415e+03 9.408e-02 2.631e-01 2.197e-01 2.573e-03 7.504e-03 3.480e-02 3.391e-02 2.096e-02 6.905e-02 7.001e-02 5.700e+03 #  p p > zp > l+ l-
1.296e+04 -8.785e-01  5.784e-02 0.000e+00  9.521e+02 9.168e-02 2.714e-01 2.220e-01 1.765e-03 5.933e-03 2.473e-02 2.470e-02 1.756e-02 6.170e-02 6.211e-02 5.700e+03 #  p p > zp > l+ l-
1.007e+04 -7.951e-01  5.875e-02 0.000e+00  3.943e+02 8.742e-02 2.860e-01 2.257e-01 7.384e-04 6.027e-03 2.211e-02 2.226e-02 1.974e-02 5.946e-02 5.971e-02 5.700e+03 #  p p > zp > l+ l-
8.827e+03 -7.289e-01  6.193e-02 0.000e+00  2.435e+02 8.182e-02 3.048e-01 2.298e-01 1.891e-04 3.258e-03 2.128e-02 2.149e-02 1.214e-02 5.872e-02 5.893e-02 5.700e+03 #  p p > zp > l+ l-
8.116e+03 -6.741e-01  6.556e-02 0.000e+00  1.772e+02 7.594e-02 3.238e-01 2.333e-01 5.754e-04 2.369e-03 2.089e-02 2.112e-02 1.010e-02 5.836e-02 5.854e-02 5.700e+03 #  p p > zp > l+ l-
7.578e+03 -6.192e-01  6.920e-02 0.000e+00  1.350e+02 6.952e-02 3.437e-01 2.362e-01 2.079e-03 1.927e-03 2.061e-02 2.086e-02 9.601e-03 5.811e-02 5.827e-02 5.700e+03 #  p p > zp > l+ l-
7.154e+03 -5.638e-01  7.283e-02 0.000e+00  1.062e+02 6.252e-02 3.644e-01 2.383e-01 4.982e-03 1.448e-03 2.041e-02 2.067e-02 8.513e-03 5.792e-02 5.807e-02 5.700e+03 #  p p > zp > l+ l-
6.804e+03 -5.062e-01  7.647e-02 0.000e+00  8.513e+01 5.481e-02 3.861e-01 2.393e-01 9.723e-03 1.051e-03 2.026e-02 2.053e-02 7.370e-03 5.778e-02 5.792e-02 5.700e+03 #  p p > zp > l+ l-
6.553e+03 -4.548e-01  8.101e-02 0.000e+00  7.270e+01 4.678e-02 4.072e-01 2.389e-01 1.650e-02 7.814e-04 2.016e-02 2.044e-02 6.804e-03 5.769e-02 5.782e-02 5.700e+03 #  p p > zp > l+ l-
6.349e+03 -4.041e-01  8.647e-02 0.000e+00  6.441e+01 3.830e-02 4.280e-01 2.364e-01 2.592e-02 5.379e-04 2.010e-02 2.038e-02 6.277e-03 5.763e-02 5.776e-02 5.700e+03 #  p p > zp > l+ l-
6.182e+03 -3.535e-01  9.192e-02 0.000e+00  5.830e+01 3.013e-02 4.460e-01 2.319e-01 3.756e-02 3.577e-04 2.006e-02 2.034e-02 5.353e-03 5.758e-02 5.771e-02 5.700e+03 #  p p > zp > l+ l-
6.030e+03 -2.969e-01  9.828e-02 0.000e+00  5.366e+01 2.161e-02 4.624e-01 2.243e-01 5.318e-02 1.162e-04 2.002e-02 2.030e-02 2.489e-03 5.755e-02 5.768e-02 5.700e+03 #  p p > zp > l+ l-
5.948e+03 -2.594e-01  1.068e-01 0.000e+00  5.495e+01 1.553e-02 4.718e-01 2.161e-01 6.751e-02 7.398e-05 1.987e-02 2.031e-02 2.250e-03 5.740e-02 5.747e-02 5.700e+03 #  p p > zp > l+ l-
5.864e+03 -2.124e-01  1.121e-01 0.000e+00  5.302e+01 1.039e-02 4.777e-01 2.067e-01 8.259e-02 3.581e-05 1.975e-02 2.028e-02 1.823e-03 5.898e-02 5.704e-02 5.700e+03 #  p p > zp > l+ l-
5.818e+03 -1.813e-01  1.205e-01 0.000e+00  5.626e+01 6.991e-03 4.797e-01 1.983e-01 9.528e-02 2.055e-05 1.977e-02 2.030e-02 1.556e-03 5.855e-02 5.685e-02 5.700e+03 #  p p > zp > l+ l-
5.787e+03 -1.556e-01  1.305e-01 0.000e+00  6.183e+01 4.615e-03 4.795e-01 1.905e-01 1.063e-01 1.364e-05 1.980e-02 2.034e-02 2.045e-03 5.736e-02 5.667e-02 5.700e+03 #  p p > zp > l+ l-
5.770e+03 -1.398e-01  1.405e-01 0.000e+00  6.898e+01 3.315e-03 4.785e-01 1.851e-01 1.137e-01 1.377e-05 1.985e-02 2.039e-02 1.985e-03 5.615e-02 5.658e-02 5.700e+03 #  p p > zp > l+ l-
5.767e+03 -1.375e-01  1.505e-01 0.000e+00  7.810e+01 2.830e-03 4.778e-01 1.827e-01 1.169e-01 1.287e-05 1.991e-02 2.047e-02 2.174e-03 5.624e-02 5.666e-02 5.700e+03 #  p p > zp > l+ l-
5.776e+03 -1.456e-01  1.605e-01 0.000e+00  8.910e+01 2.792e-03 4.775e-01 1.823e-01 1.173e-01 1.495e-05 2.000e-02 2.056e-02 2.572e-03 5.690e-02 5.685e-02 5.700e+03 #  p p > zp > l+ l-
5.799e+03 -1.659e-01  1.705e-01 0.000e+00  1.027e+02 3.181e-03 4.778e-01 1.839e-01 1.150e-01 2.361e-05 2.010e-02 2.068e-02 3.521e-03 5.816e-02 5.713e-02 5.700e+03 #  p p > zp > l+ l-
5.838e+03 -1.952e-01  1.805e-01 0.000e+00  1.191e+02 3.861e-03 4.782e-01 1.865e-01 1.112e-01 4.064e-05 2.029e-02 2.085e-02 4.998e-03 5.900e-02 5.759e-02 5.700e+03 #  p p > zp > l+ l-
5.897e+03 -2.320e-01  1.905e-01 0.000e+00  1.393e+02 4.789e-03 4.783e-01 1.897e-01 1.066e-01 7.266e-05 2.054e-02 2.110e-02 7.266e-03 5.925e-02 5.811e-02 5.700e+03 #  p p > zp > l+ l-
5.984e+03 -2.766e-01  2.005e-01 0.000e+00  1.648e+02 5.986e-03 4.781e-01 1.932e-01 1.013e-01 1.278e-04 2.110e-02 2.146e-02 1.024e-02 5.862e-02 5.881e-02 5.700e+03 #  p p > zp > l+ l-
6.104e+03 -3.262e-01  2.101e-01 0.000e+00  1.963e+02 7.368e-03 4.774e-01 1.967e-01 9.591e-02 2.067e-04 2.160e-02 2.179e-02 1.340e-02 5.901e-02 5.924e-02 5.700e+03 #  p p > zp > l+ l-
6.255e+03 -3.769e-01  2.187e-01 0.000e+00  2.339e+02 8.814e-03 4.763e-01 1.999e-01 9.083e-02 3.545e-04 2.198e-02 2.214e-02 1.890e-02 5.935e-02 5.959e-02 5.700e+03 #  p p > zp > l+ l-
6.428e+03 -4.248e-01  2.264e-01 0.000e+00  2.770e+02 1.017e-02 4.749e-01 2.025e-01 8.649e-02 5.194e-04 2.239e-02 2.253e-02 2.309e-02 5.971e-02 5.998e-02 5.700e+03 #  p p > zp > l+ l-
6.641e+03 -4.739e-01  2.337e-01 0.000e+00  3.309e+02 1.157e-02 4.733e-01 2.049e-01 8.238e-02 7.718e-04 2.289e-02 2.299e-02 3.108e-02 6.015e-02 6.045e-02 5.700e+03 #  p p > zp > l+ l-
6.903e+03 -5.239e-01  2.410e-01 0.000e+00  4.012e+02 1.296e-02 4.715e-01 2.070e-01 7.862e-02 9.390e-04 2.352e-02 2.358e-02 3.364e-02 6.069e-02 6.103e-02 5.700e+03 #  p p > zp > l+ l-
7.228e+03 -5.745e-01  2.478e-01 0.000e+00  4.938e+02 1.437e-02 4.695e-01 2.089e-01 7.507e-02 1.297e-03 2.432e-02 2.432e-02 4.180e-02 6.136e-02 6.175e-02 5.700e+03 #  p p > zp > l+ l-
7.620e+03 -6.241e-01  2.541e-01 0.000e+00  6.162e+02 1.573e-02 4.674e-01 2.105e-01 7.185e-02 1.846e-03 2.534e-02 2.527e-02 5.419e-02 6.220e-02 6.264e-02 5.700e+03 #  p p > zp > l+ l-
8.123e+03 -6.747e-01  2.605e-01 0.000e+00  7.926e+02 1.707e-02 4.652e-01 2.120e-01 6.886e-02 2.455e-03 2.676e-02 2.658e-02 6.658e-02 6.333e-02 6.385e-02 5.700e+03 #  p p > zp > l+ l-
8.748e+03 -7.235e-01  2.664e-01 0.000e+00  1.044e+03 1.835e-02 4.630e-01 2.133e-01 6.618e-02 3.111e-03 2.875e-02 2.840e-02 7.935e-02 6.484e-02 6.547e-02 5.700e+03 #  p p > zp > l+ l-
9.592e+03 -7.730e-01  2.719e-01 0.000e+00  1.446e+03 1.965e-02 4.607e-01 2.145e-01 6.357e-02 3.767e-03 3.185e-02 3.124e-02 8.728e-02 6.706e-02 6.787e-02 5.700e+03 #  p p > zp > l+ l-
1.076e+04 -8.218e-01  2.773e-01 0.000e+00  2.139e+03 2.088e-02 4.585e-01 2.155e-01 6.124e-02 4.510e-03 3.727e-02 3.614e-02 1.010e-01 7.062e-02 7.171e-02 5.700e+03 #  p p > zp > l+ l-
1.279e+04 -8.751e-01  2.828e-01 0.000e+00  3.751e+03 2.224e-02 4.559e-01 2.165e-01 5.878e-02 4.932e-03 5.081e-02 4.818e-02 1.053e-01 7.821e-02 7.993e-02 5.700e+03 #  p p > zp > l+ l-
1.657e+04 -9.262e-01  2.878e-01 0.000e+00  8.490e+03 2.352e-02 4.535e-01 2.173e-01 5.656e-02 5.159e-03 1.041e-01 9.373e-02 1.010e-01 9.906e-02 1.028e-01 5.700e+03 #  p p > zp > l+ l-
3.144e+04 -9.797e-01  2.923e-01 0.000e+00   nan 2.488e-02 4.508e-01 2.182e-01 5.426e-02  nan 1.023e+01 6.609e+00  nan 4.489e-01 5.129e-01 5.700e+03 #  p p > zp > l+ l-
2.339e+04 -9.619e-01  5.909e-02 0.000e+00  6.124e+03 9.410e-02 2.632e-01 2.197e-01 2.564e-03 7.254e-03 4.583e-02 4.378e-02 2.028e-02 7.560e-02 7.710e-02 5.800e+03 #  p p > zp > l+ l-
1.409e+04 -8.939e-01  5.885e-02 0.000e+00  1.217e+03 9.169e-02 2.715e-01 2.219e-01 1.759e-03 5.840e-03 2.580e-02 2.569e-02 1.729e-02 6.257e-02 6.304e-02 5.800e+03 #  p p > zp > l+ l-
1.060e+04 -8.091e-01  5.978e-02 0.000e+00  4.574e+02 8.744e-02 2.861e-01 2.256e-01 7.372e-04 5.832e-03 2.240e-02 2.253e-02 1.910e-02 5.972e-02 5.999e-02 5.800e+03 #  p p > zp > l+ l-
9.186e+03 -7.417e-01  6.302e-02 0.000e+00  2.733e+02 8.183e-02 3.048e-01 2.297e-01 1.948e-04 4.374e-03 2.143e-02 2.163e-02 1.631e-02 5.886e-02 5.907e-02 5.800e+03 #  p p > zp > l+ l-
8.397e+03 -6.859e-01  6.671e-02 0.000e+00  1.955e+02 7.596e-02 3.238e-01 2.332e-01 5.888e-04 2.489e-03 2.099e-02 2.121e-02 1.059e-02 5.845e-02 5.864e-02 5.800e+03 #  p p > zp > l+ l-
7.808e+03 -6.301e-01  7.041e-02 0.000e+00  1.472e+02 6.953e-02 3.437e-01 2.361e-01 2.101e-03 1.739e-03 2.068e-02 2.093e-02 8.599e-03 5.817e-02 5.834e-02 5.800e+03 #  p p > zp > l+ l-
7.349e+03 -5.737e-01  7.411e-02 0.000e+00  1.148e+02 6.253e-02 3.644e-01 2.383e-01 5.012e-03 1.415e-03 2.047e-02 2.072e-02 8.232e-03 5.797e-02 5.812e-02 5.800e+03 #  p p > zp > l+ l-
6.973e+03 -5.151e-01  7.781e-02 0.000e+00  9.144e+01 5.481e-02 3.861e-01 2.393e-01 9.763e-03 9.914e-04 2.030e-02 2.057e-02 6.948e-03 5.781e-02 5.796e-02 5.800e+03 #  p p > zp > l+ l-
6.704e+03 -4.628e-01  8.244e-02 0.000e+00  7.773e+01 4.678e-02 4.073e-01 2.388e-01 1.655e-02 7.047e-04 2.020e-02 2.047e-02 6.095e-03 5.772e-02 5.785e-02 5.800e+03 #  p p > zp > l+ l-
6.487e+03 -4.112e-01  8.798e-02 0.000e+00  6.861e+01 3.830e-02 4.280e-01 2.363e-01 2.598e-02 5.095e-04 2.013e-02 2.041e-02 5.811e-03 5.766e-02 5.779e-02 5.800e+03 #  p p > zp > l+ l-
6.309e+03 -3.597e-01  9.353e-02 0.000e+00  6.193e+01 3.013e-02 4.460e-01 2.318e-01 3.762e-02 3.367e-04 2.008e-02 2.036e-02 5.123e-03 5.761e-02 5.774e-02 5.800e+03 #  p p > zp > l+ l-
6.149e+03 -3.021e-01  1.000e-01 0.000e+00  5.685e+01 2.161e-02 4.624e-01 2.242e-01 5.325e-02 9.959e-05 2.004e-02 2.033e-02 2.125e-03 5.757e-02 5.770e-02 5.800e+03 #  p p > zp > l+ l-
6.062e+03 -2.639e-01  1.087e-01 0.000e+00  5.814e+01 1.553e-02 4.718e-01 2.160e-01 6.757e-02 6.448e-05 2.007e-02 2.035e-02 1.960e-03 5.759e-02 5.772e-02 5.800e+03 #  p p > zp > l+ l-
5.973e+03 -2.161e-01  1.140e-01 0.000e+00  5.601e+01 1.039e-02 4.776e-01 2.067e-01 8.265e-02 3.415e-05 1.991e-02 2.033e-02 1.562e-03 5.748e-02 5.757e-02 5.800e+03 #  p p > zp > l+ l-
5.925e+03 -1.845e-01  1.227e-01 0.000e+00  5.939e+01 6.990e-03 4.796e-01 1.982e-01 9.533e-02 1.974e-05 1.986e-02 2.035e-02 1.355e-03 5.789e-02 5.738e-02 5.800e+03 #  p p > zp > l+ l-
5.891e+03 -1.583e-01  1.328e-01 0.000e+00  6.524e+01 4.615e-03 4.795e-01 1.904e-01 1.064e-01 1.145e-05 1.983e-02 2.040e-02 1.185e-03 5.909e-02 5.730e-02 5.800e+03 #  p p > zp > l+ l-
5.873e+03 -1.422e-01  1.430e-01 0.000e+00  7.276e+01 3.314e-03 4.784e-01 1.850e-01 1.137e-01 8.288e-06 1.991e-02 2.046e-02 1.199e-03 5.920e-02 5.728e-02 5.800e+03 #  p p > zp > l+ l-
5.871e+03 -1.399e-01  1.532e-01 0.000e+00  8.238e+01 2.829e-03 4.777e-01 1.826e-01 1.169e-01 7.898e-06 1.999e-02 2.055e-02 1.311e-03 5.924e-02 5.738e-02 5.800e+03 #  p p > zp > l+ l-
5.880e+03 -1.481e-01  1.633e-01 0.000e+00  9.399e+01 2.792e-03 4.775e-01 1.823e-01 1.173e-01 1.437e-05 2.008e-02 2.066e-02 2.419e-03 5.929e-02 5.754e-02 5.800e+03 #  p p > zp > l+ l-
5.904e+03 -1.689e-01  1.735e-01 0.000e+00  1.084e+02 3.180e-03 4.778e-01 1.839e-01 1.151e-01 2.241e-05 2.026e-02 2.080e-02 3.388e-03 5.907e-02 5.778e-02 5.800e+03 #  p p > zp > l+ l-
5.945e+03 -1.986e-01  1.837e-01 0.000e+00  1.258e+02 3.861e-03 4.781e-01 1.865e-01 1.113e-01 3.848e-05 2.057e-02 2.102e-02 4.760e-03 5.809e-02 5.822e-02 5.800e+03 #  p p > zp > l+ l-
6.007e+03 -2.360e-01  1.939e-01 0.000e+00  1.473e+02 4.789e-03 4.782e-01 1.896e-01 1.067e-01 6.961e-05 2.107e-02 2.129e-02 6.929e-03 5.853e-02 5.872e-02 5.800e+03 #  p p > zp > l+ l-
6.100e+03 -2.815e-01  2.040e-01 0.000e+00  1.745e+02 5.986e-03 4.780e-01 1.931e-01 1.014e-01 1.157e-04 2.135e-02 2.156e-02 9.595e-03 5.879e-02 5.899e-02 5.800e+03 #  p p > zp > l+ l-
6.227e+03 -3.319e-01  2.137e-01 0.000e+00  2.083e+02 7.367e-03 4.773e-01 1.966e-01 9.600e-02 2.128e-04 2.170e-02 2.188e-02 1.254e-02 5.910e-02 5.932e-02 5.800e+03 #  p p > zp > l+ l-
6.387e+03 -3.835e-01  2.225e-01 0.000e+00  2.488e+02 8.813e-03 4.762e-01 1.998e-01 9.093e-02 3.375e-04 2.209e-02 2.225e-02 1.795e-02 5.945e-02 5.970e-02 5.800e+03 #  p p > zp > l+ l-
6.571e+03 -4.323e-01  2.304e-01 0.000e+00  2.955e+02 1.017e-02 4.748e-01 2.024e-01 8.661e-02 5.211e-04 2.253e-02 2.266e-02 2.399e-02 5.984e-02 6.011e-02 5.800e+03 #  p p > zp > l+ l-
6.798e+03 -4.822e-01  2.378e-01 0.000e+00  3.545e+02 1.157e-02 4.732e-01 2.047e-01 8.251e-02 6.230e-04 2.307e-02 2.316e-02 3.060e-02 6.030e-02 6.061e-02 5.800e+03 #  p p > zp > l+ l-
7.079e+03 -5.331e-01  2.452e-01 0.000e+00  4.319e+02 1.296e-02 4.713e-01 2.068e-01 7.876e-02 9.208e-04 2.375e-02 2.379e-02 3.287e-02 6.088e-02 6.123e-02 5.800e+03 #  p p > zp > l+ l-
7.429e+03 -5.846e-01  2.521e-01 0.000e+00  5.350e+02 1.437e-02 4.693e-01 2.087e-01 7.521e-02 1.422e-03 2.462e-02 2.460e-02 4.635e-02 6.161e-02 6.201e-02 5.800e+03 #  p p > zp > l+ l-
7.855e+03 -6.351e-01  2.586e-01 0.000e+00  6.730e+02 1.573e-02 4.672e-01 2.104e-01 7.201e-02 1.814e-03 2.574e-02 2.564e-02 5.326e-02 6.252e-02 6.299e-02 5.800e+03 #  p p > zp > l+ l-
8.405e+03 -6.865e-01  2.651e-01 0.000e+00  8.752e+02 1.707e-02 4.650e-01 2.118e-01 6.903e-02 2.396e-03 2.735e-02 2.712e-02 6.799e-02 6.378e-02 6.433e-02 5.800e+03 #  p p > zp > l+ l-
9.097e+03 -7.362e-01  2.711e-01 0.000e+00  1.171e+03 1.835e-02 4.629e-01 2.131e-01 6.636e-02 2.900e-03 2.963e-02 2.921e-02 7.293e-02 6.549e-02 6.617e-02 5.800e+03 #  p p > zp > l+ l-
1.005e+04 -7.866e-01  2.766e-01 0.000e+00  1.656e+03 1.965e-02 4.606e-01 2.142e-01 6.375e-02 3.701e-03 3.335e-02 3.260e-02 8.662e-02 6.809e-02 6.897e-02 5.800e+03 #  p p > zp > l+ l-
1.141e+04 -8.362e-01  2.822e-01 0.000e+00  2.534e+03 2.088e-02 4.583e-01 2.152e-01 6.143e-02 4.376e-03 4.025e-02 3.881e-02 9.611e-02 7.243e-02 7.366e-02 5.800e+03 #  p p > zp > l+ l-
1.387e+04 -8.904e-01  2.877e-01 0.000e+00  4.767e+03 2.223e-02 4.557e-01 2.162e-01 5.898e-02 4.914e-03 5.990e-02 5.612e-02 1.010e-01 8.257e-02 8.468e-02 5.800e+03 #  p p > zp > l+ l-
1.907e+04 -9.425e-01  2.928e-01 0.000e+00  1.287e+04 2.351e-02 4.533e-01 2.171e-01 5.677e-02 4.586e-03 1.773e-01 1.536e-01 8.833e-02 1.180e-01 1.239e-01 5.800e+03 #  p p > zp > l+ l-
8.127e+04 -9.969e-01  2.974e-01 0.000e+00   nan 2.488e-02 4.506e-01 2.180e-01 5.448e-02  nan 2.315e+16 1.160e+15  nan 5.121e+04 1.231e+05 5.800e+03 #  p p > zp > l+ l-
3.162e+04 -9.785e-01  6.010e-02 0.000e+00  1.503e+04 9.412e-02 2.632e-01 2.196e-01 2.555e-03 6.252e-03 9.224e-02 8.376e-02 1.748e-02 9.519e-02 9.851e-02 5.900e+03 #  p p > zp > l+ l-
1.549e+04 -9.093e-01  5.987e-02 0.000e+00  1.606e+03 9.171e-02 2.715e-01 2.219e-01 1.753e-03 5.744e-03 2.731e-02 2.708e-02 1.698e-02 6.375e-02 6.430e-02 5.900e+03 #  p p > zp > l+ l-
1.118e+04 -8.230e-01  6.081e-02 0.000e+00  5.344e+02 8.745e-02 2.861e-01 2.256e-01 7.362e-04 6.547e-03 2.274e-02 2.285e-02 2.141e-02 6.002e-02 6.031e-02 5.900e+03 #  p p > zp > l+ l-
9.568e+03 -7.544e-01  6.410e-02 0.000e+00  3.076e+02 8.185e-02 3.049e-01 2.297e-01 2.007e-04 3.372e-03 2.160e-02 2.179e-02 1.261e-02 5.901e-02 5.923e-02 5.900e+03 #  p p > zp > l+ l-
8.692e+03 -6.977e-01  6.787e-02 0.000e+00  2.161e+02 7.597e-02 3.239e-01 2.332e-01 6.024e-04 2.438e-03 2.109e-02 2.131e-02 1.037e-02 5.855e-02 5.874e-02 5.900e+03 #  p p > zp > l+ l-
8.047e+03 -6.410e-01  7.163e-02 0.000e+00  1.607e+02 6.954e-02 3.438e-01 2.361e-01 2.123e-03 1.733e-03 2.076e-02 2.100e-02 8.507e-03 5.824e-02 5.841e-02 5.900e+03 #  p p > zp > l+ l-
7.549e+03 -5.836e-01  7.539e-02 0.000e+00  1.242e+02 6.253e-02 3.645e-01 2.382e-01 5.043e-03 1.362e-03 2.052e-02 2.078e-02 7.971e-03 5.802e-02 5.818e-02 5.900e+03 #  p p > zp > l+ l-
7.146e+03 -5.239e-01  7.915e-02 0.000e+00  9.818e+01 5.481e-02 3.861e-01 2.392e-01 9.803e-03 9.767e-04 2.034e-02 2.061e-02 6.882e-03 5.785e-02 5.800e-02 5.900e+03 #  p p > zp > l+ l-
6.858e+03 -4.707e-01  8.386e-02 0.000e+00  8.306e+01 4.678e-02 4.073e-01 2.387e-01 1.660e-02 6.649e-04 2.023e-02 2.050e-02 5.748e-03 5.775e-02 5.789e-02 5.900e+03 #  p p > zp > l+ l-
6.627e+03 -4.183e-01  8.950e-02 0.000e+00  7.304e+01 3.830e-02 4.280e-01 2.363e-01 2.603e-02 4.837e-04 2.016e-02 2.044e-02 5.359e-03 5.768e-02 5.782e-02 5.900e+03 #  p p > zp > l+ l-
6.438e+03 -3.659e-01  9.514e-02 0.000e+00  6.573e+01 3.013e-02 4.460e-01 2.318e-01 3.769e-02 3.145e-04 2.011e-02 2.039e-02 4.649e-03 5.763e-02 5.776e-02 5.900e+03 #  p p > zp > l+ l-
6.268e+03 -3.073e-01  1.017e-01 0.000e+00  6.018e+01 2.161e-02 4.623e-01 2.241e-01 5.331e-02 1.778e-04 2.007e-02 2.035e-02 3.802e-03 5.760e-02 5.772e-02 5.900e+03 #  p p > zp > l+ l-
6.176e+03 -2.685e-01  1.106e-01 0.000e+00  6.146e+01 1.553e-02 4.718e-01 2.160e-01 6.763e-02 1.114e-04 2.009e-02 2.037e-02 3.373e-03 5.762e-02 5.775e-02 5.900e+03 #  p p > zp > l+ l-
6.082e+03 -2.199e-01  1.160e-01 0.000e+00  5.913e+01 1.039e-02 4.776e-01 2.066e-01 8.271e-02 2.992e-05 2.007e-02 2.036e-02 1.381e-03 5.760e-02 5.773e-02 5.900e+03 #  p p > zp > l+ l-
6.031e+03 -1.877e-01  1.248e-01 0.000e+00  6.265e+01 6.990e-03 4.796e-01 1.981e-01 9.538e-02 1.749e-05 2.012e-02 2.040e-02 1.205e-03 5.764e-02 5.777e-02 5.900e+03 #  p p > zp > l+ l-
5.996e+03 -1.610e-01  1.351e-01 0.000e+00  6.878e+01 4.614e-03 4.794e-01 1.904e-01 1.064e-01 1.043e-05 2.019e-02 2.046e-02 1.079e-03 5.771e-02 5.785e-02 5.900e+03 #  p p > zp > l+ l-
5.977e+03 -1.447e-01  1.455e-01 0.000e+00  7.668e+01 3.314e-03 4.784e-01 1.850e-01 1.138e-01 7.480e-06 2.015e-02 2.054e-02 1.079e-03 5.772e-02 5.784e-02 5.900e+03 #  p p > zp > l+ l-
5.975e+03 -1.423e-01  1.558e-01 0.000e+00  8.682e+01 2.829e-03 4.777e-01 1.826e-01 1.170e-01 1.115e-05 2.023e-02 2.064e-02 1.857e-03 5.779e-02 5.790e-02 5.900e+03 #  p p > zp > l+ l-
5.984e+03 -1.507e-01  1.662e-01 0.000e+00  9.907e+01 2.791e-03 4.774e-01 1.822e-01 1.174e-01 1.388e-05 2.038e-02 2.077e-02 2.371e-03 5.795e-02 5.808e-02 5.900e+03 #  p p > zp > l+ l-
6.010e+03 -1.718e-01  1.765e-01 0.000e+00  1.143e+02 3.180e-03 4.777e-01 1.838e-01 1.151e-01 2.203e-05 2.069e-02 2.094e-02 3.316e-03 5.818e-02 5.835e-02 5.900e+03 #  p p > zp > l+ l-
6.053e+03 -2.021e-01  1.869e-01 0.000e+00  1.328e+02 3.861e-03 4.780e-01 1.864e-01 1.114e-01 3.698e-05 2.089e-02 2.112e-02 4.361e-03 5.837e-02 5.854e-02 5.900e+03 #  p p > zp > l+ l-
6.119e+03 -2.401e-01  1.972e-01 0.000e+00  1.555e+02 4.788e-03 4.782e-01 1.895e-01 1.068e-01 6.325e-05 2.113e-02 2.135e-02 6.641e-03 5.859e-02 5.878e-02 5.900e+03 #  p p > zp > l+ l-
6.217e+03 -2.863e-01  2.076e-01 0.000e+00  1.846e+02 5.985e-03 4.779e-01 1.931e-01 1.015e-01 1.180e-04 2.143e-02 2.163e-02 9.209e-03 5.886e-02 5.907e-02 5.900e+03 #  p p > zp > l+ l-
6.351e+03 -3.376e-01  2.174e-01 0.000e+00  2.208e+02 7.366e-03 4.772e-01 1.965e-01 9.609e-02 2.054e-04 2.179e-02 2.196e-02 1.304e-02 5.918e-02 5.941e-02 5.900e+03 #  p p > zp > l+ l-
6.521e+03 -3.901e-01  2.264e-01 0.000e+00  2.644e+02 8.812e-03 4.760e-01 1.997e-01 9.104e-02 3.277e-04 2.221e-02 2.235e-02 1.835e-02 5.955e-02 5.981e-02 5.900e+03 #  p p > zp > l+ l-
6.716e+03 -4.397e-01  2.344e-01 0.000e+00  3.151e+02 1.017e-02 4.747e-01 2.022e-01 8.672e-02 5.121e-04 2.267e-02 2.279e-02 2.404e-02 5.996e-02 6.025e-02 5.900e+03 #  p p > zp > l+ l-
6.958e+03 -4.905e-01  2.419e-01 0.000e+00  3.796e+02 1.157e-02 4.730e-01 2.046e-01 8.263e-02 7.683e-04 2.325e-02 2.332e-02 2.627e-02 6.046e-02 6.078e-02 5.900e+03 #  p p > zp > l+ l-
7.259e+03 -5.423e-01  2.494e-01 0.000e+00  4.648e+02 1.296e-02 4.712e-01 2.067e-01 7.889e-02 9.422e-04 2.398e-02 2.401e-02 3.241e-02 6.108e-02 6.144e-02 5.900e+03 #  p p > zp > l+ l-
7.636e+03 -5.947e-01  2.565e-01 0.000e+00  5.797e+02 1.437e-02 4.692e-01 2.085e-01 7.536e-02 1.352e-03 2.493e-02 2.489e-02 4.418e-02 6.186e-02 6.229e-02 5.900e+03 #  p p > zp > l+ l-
8.098e+03 -6.460e-01  2.631e-01 0.000e+00  7.355e+02 1.573e-02 4.671e-01 2.102e-01 7.217e-02 1.843e-03 2.618e-02 2.604e-02 5.439e-02 6.287e-02 6.336e-02 5.900e+03 #  p p > zp > l+ l-
8.700e+03 -6.984e-01  2.696e-01 0.000e+00  9.678e+02 1.707e-02 4.649e-01 2.116e-01 6.920e-02 2.437e-03 2.799e-02 2.771e-02 6.562e-02 6.427e-02 6.486e-02 5.900e+03 #  p p > zp > l+ l-
9.469e+03 -7.489e-01  2.758e-01 0.000e+00  1.315e+03 1.835e-02 4.627e-01 2.128e-01 6.653e-02 2.976e-03 3.064e-02 3.014e-02 7.535e-02 6.621e-02 6.695e-02 5.900e+03 #  p p > zp > l+ l-
1.055e+04 -8.002e-01  2.814e-01 0.000e+00  1.906e+03 1.965e-02 4.604e-01 2.140e-01 6.394e-02 3.683e-03 3.514e-02 3.422e-02 8.424e-02 6.927e-02 7.025e-02 5.900e+03 #  p p > zp > l+ l-
1.213e+04 -8.506e-01  2.870e-01 0.000e+00  3.035e+03 2.088e-02 4.581e-01 2.150e-01 6.162e-02 4.405e-03 1.945e-02 1.976e-02 9.338e-02 7.466e-02 7.607e-02 5.900e+03 #  p p > zp > l+ l-
1.520e+04 -9.058e-01  2.927e-01 0.000e+00  6.236e+03 2.223e-02 4.555e-01 2.160e-01 5.918e-02 4.894e-03 7.452e-02 6.873e-02 9.784e-02 8.873e-02 9.141e-02 5.900e+03 #  p p > zp > l+ l-
2.287e+04 -9.587e-01  2.979e-01 0.000e+00  2.209e+04 2.351e-02 4.531e-01 2.168e-01 5.698e-02 3.468e-03 4.595e-01 3.715e-01 6.689e-02 1.615e-01 1.729e-01 5.900e+03 #  p p > zp > l+ l-
6.697e+04 -9.950e-01  6.112e-02 0.000e+00   nan 9.414e-02 2.633e-01 2.196e-01 2.547e-03  nan 2.008e+01 1.236e+01  nan 5.605e-01 6.496e-01 6.000e+03 #  p p > zp > l+ l-
1.727e+04 -9.247e-01  6.088e-02 0.000e+00  2.212e+03 9.173e-02 2.716e-01 2.219e-01 1.747e-03 5.641e-03 2.958e-02 2.917e-02 1.669e-02 6.545e-02 6.613e-02 6.000e+03 #  p p > zp > l+ l-
1.183e+04 -8.370e-01  6.184e-02 0.000e+00  6.299e+02 8.747e-02 2.862e-01 2.256e-01 7.353e-04 4.113e-03 2.315e-02 2.323e-02 1.344e-02 6.037e-02 6.069e-02 6.000e+03 #  p p > zp > l+ l-
9.978e+03 -7.672e-01  6.519e-02 0.000e+00  3.473e+02 8.186e-02 3.050e-01 2.297e-01 2.068e-04 4.298e-03 2.179e-02 2.197e-02 1.603e-02 5.918e-02 5.942e-02 6.000e+03 #  p p > zp > l+ l-
9.002e+03 -7.095e-01  6.902e-02 0.000e+00  2.392e+02 7.598e-02 3.239e-01 2.332e-01 6.162e-04 3.165e-03 2.121e-02 2.142e-02 1.348e-02 5.866e-02 5.886e-02 6.000e+03 #  p p > zp > l+ l-
8.295e+03 -6.518e-01  7.284e-02 0.000e+00  1.754e+02 6.955e-02 3.438e-01 2.361e-01 2.145e-03 1.678e-03 2.084e-02 2.107e-02 8.327e-03 5.832e-02 5.849e-02 6.000e+03 #  p p > zp > l+ l-
7.756e+03 -5.935e-01  7.667e-02 0.000e+00  1.343e+02 6.254e-02 3.645e-01 2.381e-01 5.075e-03 1.209e-03 2.058e-02 2.083e-02 7.634e-03 5.808e-02 5.824e-02 6.000e+03 #  p p > zp > l+ l-
7.322e+03 -5.328e-01  8.049e-02 0.000e+00  1.054e+02 5.481e-02 3.861e-01 2.392e-01 9.843e-03 9.304e-04 2.038e-02 2.065e-02 6.581e-03 5.789e-02 5.804e-02 6.000e+03 #  p p > zp > l+ l-
7.015e+03 -4.787e-01  8.528e-02 0.000e+00  8.872e+01 4.678e-02 4.073e-01 2.386e-01 1.665e-02 6.491e-04 2.027e-02 2.054e-02 5.645e-03 5.779e-02 5.792e-02 6.000e+03 #  p p > zp > l+ l-
6.769e+03 -4.254e-01  9.102e-02 0.000e+00  7.771e+01 3.830e-02 4.280e-01 2.362e-01 2.609e-02 4.437e-04 2.019e-02 2.046e-02 4.950e-03 5.771e-02 5.785e-02 6.000e+03 #  p p > zp > l+ l-
6.568e+03 -3.721e-01  9.676e-02 0.000e+00  6.972e+01 3.013e-02 4.460e-01 2.317e-01 3.775e-02 2.987e-04 2.013e-02 2.041e-02 4.425e-03 5.766e-02 5.779e-02 6.000e+03 #  p p > zp > l+ l-
6.388e+03 -3.125e-01  1.035e-01 0.000e+00  6.366e+01 2.161e-02 4.623e-01 2.240e-01 5.337e-02 1.684e-04 2.009e-02 2.037e-02 3.482e-03 5.762e-02 5.775e-02 6.000e+03 #  p p > zp > l+ l-
6.291e+03 -2.730e-01  1.125e-01 0.000e+00  6.492e+01 1.552e-02 4.717e-01 2.159e-01 6.770e-02 1.010e-04 2.011e-02 2.039e-02 3.096e-03 5.764e-02 5.777e-02 6.000e+03 #  p p > zp > l+ l-
6.192e+03 -2.236e-01  1.180e-01 0.000e+00  6.236e+01 1.039e-02 4.775e-01 2.066e-01 8.276e-02 5.072e-05 2.010e-02 2.038e-02 2.336e-03 5.762e-02 5.775e-02 6.000e+03 #  p p > zp > l+ l-
6.138e+03 -1.908e-01  1.269e-01 0.000e+00  6.603e+01 6.989e-03 4.795e-01 1.981e-01 9.543e-02 1.573e-05 2.014e-02 2.042e-02 1.079e-03 5.767e-02 5.780e-02 6.000e+03 #  p p > zp > l+ l-
6.101e+03 -1.637e-01  1.374e-01 0.000e+00  7.245e+01 4.614e-03 4.794e-01 1.903e-01 1.065e-01 9.653e-06 2.022e-02 2.049e-02 9.992e-04 5.774e-02 5.787e-02 6.000e+03 #  p p > zp > l+ l-
6.081e+03 -1.471e-01  1.479e-01 0.000e+00  8.075e+01 3.314e-03 4.783e-01 1.849e-01 1.138e-01 7.102e-06 2.031e-02 2.058e-02 1.015e-03 5.782e-02 5.797e-02 6.000e+03 #  p p > zp > l+ l-
6.079e+03 -1.447e-01  1.585e-01 0.000e+00  9.143e+01 2.829e-03 4.776e-01 1.825e-01 1.170e-01 1.114e-05 2.043e-02 2.069e-02 1.879e-03 5.793e-02 5.808e-02 6.000e+03 #  p p > zp > l+ l-
6.088e+03 -1.533e-01  1.690e-01 0.000e+00  1.043e+02 2.791e-03 4.774e-01 1.822e-01 1.174e-01 1.372e-05 2.057e-02 2.082e-02 2.344e-03 5.807e-02 5.822e-02 6.000e+03 #  p p > zp > l+ l-
6.115e+03 -1.747e-01  1.795e-01 0.000e+00  1.204e+02 3.180e-03 4.776e-01 1.837e-01 1.152e-01 2.100e-05 2.074e-02 2.098e-02 3.159e-03 5.823e-02 5.839e-02 6.000e+03 #  p p > zp > l+ l-
6.161e+03 -2.055e-01  1.900e-01 0.000e+00  1.400e+02 3.861e-03 4.780e-01 1.863e-01 1.114e-01 3.514e-05 2.095e-02 2.118e-02 4.323e-03 5.842e-02 5.860e-02 6.000e+03 #  p p > zp > l+ l-
6.230e+03 -2.442e-01  2.006e-01 0.000e+00  1.642e+02 4.788e-03 4.781e-01 1.895e-01 1.068e-01 6.091e-05 2.120e-02 2.141e-02 6.089e-03 5.865e-02 5.884e-02 6.000e+03 #  p p > zp > l+ l-
6.334e+03 -2.912e-01  2.111e-01 0.000e+00  1.951e+02 5.985e-03 4.778e-01 1.930e-01 1.016e-01 1.133e-04 2.151e-02 2.170e-02 9.005e-03 5.893e-02 5.914e-02 6.000e+03 #  p p > zp > l+ l-
6.476e+03 -3.433e-01  2.211e-01 0.000e+00  2.339e+02 7.366e-03 4.771e-01 1.964e-01 9.619e-02 1.976e-04 2.189e-02 2.206e-02 1.281e-02 5.927e-02 5.951e-02 6.000e+03 #  p p > zp > l+ l-
6.655e+03 -3.967e-01  2.302e-01 0.000e+00  2.809e+02 8.812e-03 4.759e-01 1.995e-01 9.114e-02 3.329e-04 2.233e-02 2.247e-02 1.795e-02 5.966e-02 5.992e-02 6.000e+03 #  p p > zp > l+ l-
6.863e+03 -4.472e-01  2.383e-01 0.000e+00  3.359e+02 1.017e-02 4.746e-01 2.021e-01 8.684e-02 4.997e-04 2.283e-02 2.293e-02 2.307e-02 6.009e-02 6.039e-02 6.000e+03 #  p p > zp > l+ l-
7.121e+03 -4.988e-01  2.460e-01 0.000e+00  4.062e+02 1.157e-02 4.729e-01 2.044e-01 8.276e-02 6.498e-04 2.344e-02 2.350e-02 2.552e-02 6.062e-02 6.095e-02 6.000e+03 #  p p > zp > l+ l-
7.444e+03 -5.514e-01  2.536e-01 0.000e+00  5.002e+02 1.296e-02 4.711e-01 2.065e-01 7.903e-02 1.007e-03 2.423e-02 2.424e-02 3.665e-02 6.129e-02 6.167e-02 6.000e+03 #  p p > zp > l+ l-
7.849e+03 -6.048e-01  2.608e-01 0.000e+00  6.281e+02 1.437e-02 4.690e-01 2.084e-01 7.551e-02 1.342e-03 2.527e-02 2.520e-02 4.352e-02 6.214e-02 6.258e-02 6.000e+03 #  p p > zp > l+ l-
8.350e+03 -6.570e-01  2.675e-01 0.000e+00  8.043e+02 1.572e-02 4.669e-01 2.100e-01 7.233e-02 1.837e-03 2.665e-02 2.648e-02 5.572e-02 6.324e-02 6.376e-02 6.000e+03 #  p p > zp > l+ l-
9.011e+03 -7.102e-01  2.742e-01 0.000e+00  1.072e+03 1.707e-02 4.647e-01 2.114e-01 6.936e-02 2.335e-03 2.871e-02 2.836e-02 6.356e-02 6.480e-02 6.544e-02 6.000e+03 #  p p > zp > l+ l-
9.867e+03 -7.616e-01  2.804e-01 0.000e+00  1.483e+03 1.835e-02 4.625e-01 2.126e-01 6.671e-02 2.909e-03 3.180e-02 3.119e-02 7.241e-02 6.703e-02 6.783e-02 6.000e+03 #  p p > zp > l+ l-
1.109e+04 -8.137e-01  2.862e-01 0.000e+00  2.209e+03 1.965e-02 4.602e-01 2.138e-01 6.412e-02 3.617e-03 3.732e-02 3.618e-02 8.458e-02 7.066e-02 7.174e-02 6.000e+03 #  p p > zp > l+ l-
1.296e+04 -8.650e-01  2.919e-01 0.000e+00  3.685e+03 2.088e-02 4.579e-01 2.148e-01 6.182e-02 3.885e-03 4.932e-02 4.687e-02 9.133e-02 7.745e-02 7.910e-02 6.000e+03 #  p p > zp > l+ l-
1.687e+04 -9.211e-01  2.976e-01 0.000e+00  8.487e+03 2.223e-02 4.553e-01 2.157e-01 5.938e-02 4.198e-03 1.010e-01 9.110e-02 8.544e-02 9.806e-02 1.017e-01 6.000e+03 #  p p > zp > l+ l-
2.983e+04 -9.750e-01  3.029e-01 0.000e+00   nan 2.351e-02 4.528e-01 2.166e-01 5.719e-02  nan 4.102e+00 2.831e+00  nan 3.322e-01 3.724e-01 6.000e+03 #  p p > zp > l+ l-


==> anc/malaphoric.susy.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16      17
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  R         MXhat
6.418e+03 -9.396e-01  1.232e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.826e-01 1.945e-02 1.976e-02 6.309e-01 5.700e-02 5.709e-02 2.482e+01 2.000e+03 #  p p > zp > l+ l-
6.415e+03 -9.395e-01  1.328e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.831e-01 1.945e-02 1.976e-02 6.431e-01 5.700e-02 5.709e-02 2.484e+01 2.000e+03 #  p p > zp > l+ l-
6.416e+03 -9.396e-01  1.334e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.834e-01 1.945e-02 1.976e-02 6.453e-01 5.700e-02 5.709e-02 2.486e+01 2.000e+03 #  p p > zp > l+ l-
6.413e+03 -9.395e-01  1.344e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.832e-01 1.945e-02 1.976e-02 6.462e-01 5.700e-02 5.709e-02 2.485e+01 2.000e+03 #  p p > zp > l+ l-
6.426e+03 -9.398e-01  1.360e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.830e-01 1.945e-02 1.976e-02 6.480e-01 5.700e-02 5.709e-02 2.484e+01 2.000e+03 #  p p > zp > l+ l-
6.419e+03 -9.396e-01  1.424e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.832e-01 1.945e-02 1.976e-02 6.566e-01 5.700e-02 5.709e-02 2.485e+01 2.000e+03 #  p p > zp > l+ l-
6.420e+03 -9.396e-01  1.564e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.827e-01 1.945e-02 1.976e-02 6.745e-01 5.700e-02 5.709e-02 2.482e+01 2.000e+03 #  p p > zp > l+ l-
6.423e+03 -9.397e-01  1.758e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.830e-01 1.945e-02 1.976e-02 7.010e-01 5.700e-02 5.709e-02 2.484e+01 2.000e+03 #  p p > zp > l+ l-
7.048e+03 -9.500e-01  2.014e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.301e-01 1.945e-02 1.976e-02 8.044e-01 5.700e-02 5.709e-02 2.726e+01 2.000e+03 #  p p > zp > l+ l-
2.126e+03 -3.082e-01  2.029e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.609e+00 1.024e-01 5.401e-02 4.762e+00 1.878e-01 1.622e-01 2.536e+01 2.000e+03 #  p p > zp > l+ l-
2.099e+03 -2.762e-01  2.173e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.253e+00 1.136e-01 5.551e-02 0.000e+00 1.995e-01 1.686e-01 1.103e+01 2.000e+03 #  p p > zp > l+ l-
2.060e+03 -2.173e-01  2.428e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.776e-01 1.090e-01 5.761e-02 3.347e+00 2.193e-01 1.778e-01 1.526e+01 2.000e+03 #  p p > zp > l+ l-
2.040e+03 -1.776e-01  2.683e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.688e-01 8.350e-02 5.872e-02 2.596e+00 2.258e-01 1.823e-01 1.150e+01 2.000e+03 #  p p > zp > l+ l-
2.025e+03 -1.418e-01  3.034e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.687e-01 6.798e-02 5.929e-02 1.883e+00 2.297e-01 1.847e-01 8.196e+00 2.000e+03 #  p p > zp > l+ l-
2.013e+03 -1.042e-01  3.448e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.281e-02 4.161e-02 6.045e-02 1.128e+00 2.379e-01 1.897e-01 4.742e+00 2.000e+03 #  p p > zp > l+ l-
2.007e+03 -7.453e-02  3.932e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.341e-02 4.161e-02 6.045e-02 6.146e-01 2.379e-01 1.897e-01 2.583e+00 2.000e+03 #  p p > zp > l+ l-
2.004e+03 -5.458e-02  4.580e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.380e-03 3.529e-02 6.105e-02 3.505e-01 2.419e-01 1.923e-01 1.449e+00 2.000e+03 #  p p > zp > l+ l-
2.003e+03 -4.824e-02  5.282e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.718e-03 3.529e-02 6.105e-02 2.898e-01 2.419e-01 1.923e-01 1.198e+00 2.000e+03 #  p p > zp > l+ l-
2.004e+03 -5.822e-02  5.984e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.749e-03 3.529e-02 6.105e-02 4.127e-01 2.419e-01 1.923e-01 1.706e+00 2.000e+03 #  p p > zp > l+ l-
2.008e+03 -8.139e-02  6.685e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.631e-03 4.161e-02 6.045e-02 7.629e-01 2.379e-01 1.897e-01 3.207e+00 2.000e+03 #  p p > zp > l+ l-
2.016e+03 -1.144e-01  7.371e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.205e-02 5.303e-02 5.987e-02 1.430e+00 2.337e-01 1.871e-01 6.118e+00 2.000e+03 #  p p > zp > l+ l-
2.028e+03 -1.491e-01  7.945e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.973e-02 6.798e-02 5.929e-02 2.320e+00 2.297e-01 1.847e-01 1.010e+01 2.000e+03 #  p p > zp > l+ l-
2.043e+03 -1.838e-01  8.455e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.293e-02 8.350e-02 5.872e-02 3.386e+00 2.258e-01 1.823e-01 1.499e+01 2.000e+03 #  p p > zp > l+ l-
2.061e+03 -2.190e-01  8.917e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.546e-01 1.090e-01 5.761e-02 4.602e+00 2.193e-01 1.778e-01 2.098e+01 2.000e+03 #  p p > zp > l+ l-
2.083e+03 -2.539e-01  9.348e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.319e-01 1.149e-01 5.654e-02 5.890e+00 2.079e-01 1.732e-01 2.833e+01 2.000e+03 #  p p > zp > l+ l-
2.109e+03 -2.883e-01  9.730e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.253e-01 1.125e-01 5.500e-02 7.174e+00 1.949e-01 1.664e-01 3.682e+01 2.000e+03 #  p p > zp > l+ l-
5.945e+03 -9.295e-01  1.010e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.674e-01 1.934e-02 1.978e-02 2.243e+00 5.687e-02 5.689e-02 3.944e+01 2.000e+03 #  p p > zp > l+ l-
7.048e+03 -9.500e-01  1.042e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.038e-01 1.945e-02 1.976e-02 2.436e+00 5.700e-02 5.709e-02 4.274e+01 2.000e+03 #  p p > zp > l+ l-
6.420e+03 -9.396e-01  1.069e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.050e-01 1.945e-02 1.976e-02 2.511e+00 5.700e-02 5.709e-02 4.405e+01 2.000e+03 #  p p > zp > l+ l-
6.421e+03 -9.397e-01  1.089e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.957e-01 1.945e-02 1.976e-02 2.549e+00 5.700e-02 5.709e-02 4.472e+01 2.000e+03 #  p p > zp > l+ l-
6.427e+03 -9.398e-01  1.099e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.953e-01 1.945e-02 1.976e-02 2.577e+00 5.700e-02 5.709e-02 4.521e+01 2.000e+03 #  p p > zp > l+ l-
5.533e+03 -9.071e-01  1.314e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.681e-01 1.945e-02 2.002e-02 4.940e-01 5.350e-02 5.378e-02 1.893e+01 2.133e+03 #  p p > zp > l+ l-
5.566e+03 -9.082e-01  1.416e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.729e-01 1.942e-02 1.999e-02 5.110e-01 5.396e-02 5.424e-02 1.920e+01 2.133e+03 #  p p > zp > l+ l-
5.559e+03 -9.079e-01  1.423e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.731e-01 1.944e-02 2.000e-02 5.120e-01 5.385e-02 5.409e-02 1.920e+01 2.133e+03 #  p p > zp > l+ l-
5.578e+03 -9.086e-01  1.433e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.726e-01 1.940e-02 1.999e-02 5.122e-01 5.403e-02 5.440e-02 1.920e+01 2.133e+03 #  p p > zp > l+ l-
5.570e+03 -9.083e-01  1.450e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.728e-01 1.942e-02 1.999e-02 5.144e-01 5.396e-02 5.424e-02 1.920e+01 2.133e+03 #  p p > zp > l+ l-
7.518e+03 -9.500e-01  1.519e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.778e-01 1.945e-02 1.976e-02 5.214e-01 5.700e-02 5.709e-02 1.943e+01 2.133e+03 #  p p > zp > l+ l-
7.518e+03 -9.500e-01  1.668e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.635e-01 1.945e-02 1.976e-02 5.166e-01 5.700e-02 5.709e-02 1.869e+01 2.133e+03 #  p p > zp > l+ l-
5.309e+03 -8.989e-01  1.876e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.685e-01 1.944e-02 2.020e-02 5.559e-01 5.311e-02 5.246e-02 1.896e+01 2.133e+03 #  p p > zp > l+ l-
5.294e+03 -8.983e-01  2.148e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.679e-01 1.946e-02 2.022e-02 5.855e-01 5.303e-02 5.235e-02 1.891e+01 2.133e+03 #  p p > zp > l+ l-
5.313e+03 -8.991e-01  2.165e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.661e-01 1.944e-02 2.020e-02 5.844e-01 5.311e-02 5.246e-02 1.884e+01 2.133e+03 #  p p > zp > l+ l-
5.304e+03 -8.987e-01  2.318e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.669e-01 1.953e-02 2.021e-02 6.031e-01 5.309e-02 5.241e-02 1.878e+01 2.133e+03 #  p p > zp > l+ l-
2.207e+03 -2.318e-01  2.590e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.395e-01 3.522e-02 5.038e-02 2.665e+00 1.627e-01 1.476e-01 1.638e+01 2.133e+03 #  p p > zp > l+ l-
2.182e+03 -1.894e-01  2.862e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.969e-01 2.902e-02 5.169e-02 2.090e+00 1.718e-01 1.528e-01 1.216e+01 2.133e+03 #  p p > zp > l+ l-
2.164e+03 -1.513e-01  3.236e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.363e-01 5.353e-02 5.259e-02 1.521e+00 1.787e-01 1.561e-01 8.512e+00 2.133e+03 #  p p > zp > l+ l-
2.150e+03 -1.111e-01  3.678e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.281e-02 6.986e-02 5.306e-02 9.144e-01 1.812e-01 1.581e-01 5.045e+00 2.133e+03 #  p p > zp > l+ l-
2.142e+03 -7.950e-02  4.194e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.088e-02 8.625e-02 5.353e-02 4.992e-01 1.839e-01 1.601e-01 2.715e+00 2.133e+03 #  p p > zp > l+ l-
2.138e+03 -5.822e-02  4.886e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.731e-03 8.625e-02 5.353e-02 2.834e-01 1.839e-01 1.601e-01 1.541e+00 2.133e+03 #  p p > zp > l+ l-
2.137e+03 -5.146e-02  5.634e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.380e-03 8.625e-02 5.353e-02 2.326e-01 1.839e-01 1.601e-01 1.265e+00 2.133e+03 #  p p > zp > l+ l-
2.138e+03 -6.211e-02  6.382e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.209e-03 8.625e-02 5.353e-02 3.315e-01 1.839e-01 1.601e-01 1.803e+00 2.133e+03 #  p p > zp > l+ l-
2.143e+03 -8.682e-02  7.131e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.139e-03 8.625e-02 5.353e-02 6.140e-01 1.839e-01 1.601e-01 3.339e+00 2.133e+03 #  p p > zp > l+ l-
2.153e+03 -1.221e-01  7.862e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.775e-02 6.986e-02 5.306e-02 1.150e+00 1.812e-01 1.581e-01 6.345e+00 2.133e+03 #  p p > zp > l+ l-
2.167e+03 -1.590e-01  8.474e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.981e-02 3.746e-02 5.213e-02 1.860e+00 1.755e-01 1.543e-01 1.060e+01 2.133e+03 #  p p > zp > l+ l-
2.185e+03 -1.961e-01  9.018e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.427e-02 2.858e-02 5.125e-02 2.699e+00 1.687e-01 1.511e-01 1.599e+01 2.133e+03 #  p p > zp > l+ l-
2.208e+03 -2.336e-01  9.512e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.224e-01 3.522e-02 5.038e-02 3.645e+00 1.627e-01 1.476e-01 2.241e+01 2.133e+03 #  p p > zp > l+ l-
5.926e+03 -9.191e-01  9.971e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.484e-01 1.935e-02 1.979e-02 1.671e+00 5.705e-02 5.681e-02 2.929e+01 2.133e+03 #  p p > zp > l+ l-
5.936e+03 -9.194e-01  1.038e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.506e-01 1.931e-02 1.979e-02 1.753e+00 5.684e-02 5.685e-02 3.084e+01 2.133e+03 #  p p > zp > l+ l-
5.933e+03 -9.193e-01  1.077e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.590e-01 1.935e-02 1.979e-02 1.852e+00 5.705e-02 5.681e-02 3.246e+01 2.133e+03 #  p p > zp > l+ l-
7.518e+03 -9.500e-01  1.111e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.711e-01 1.945e-02 1.976e-02 1.928e+00 5.700e-02 5.709e-02 3.382e+01 2.133e+03 #  p p > zp > l+ l-
5.932e+03 -9.193e-01  1.140e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.563e-01 1.935e-02 1.979e-02 1.974e+00 5.705e-02 5.681e-02 3.460e+01 2.133e+03 #  p p > zp > l+ l-
5.918e+03 -9.189e-01  1.161e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.561e-01 1.933e-02 1.980e-02 2.001e+00 5.742e-02 5.676e-02 3.485e+01 2.133e+03 #  p p > zp > l+ l-
5.910e+03 -9.187e-01  1.172e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.536e-01 1.931e-02 1.980e-02 2.042e+00 5.805e-02 5.672e-02 3.518e+01 2.133e+03 #  p p > zp > l+ l-
5.885e+03 -9.073e-01  1.397e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.718e-01 1.928e-02 1.981e-02 3.710e-01 5.878e-02 5.664e-02 1.410e+01 2.267e+03 #  p p > zp > l+ l-
6.718e+03 -9.291e-01  1.505e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.642e-01 1.945e-02 1.976e-02 3.662e-01 5.700e-02 5.709e-02 1.359e+01 2.267e+03 #  p p > zp > l+ l-
6.702e+03 -9.287e-01  1.512e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.642e-01 1.945e-02 1.976e-02 3.667e-01 5.700e-02 5.709e-02 1.359e+01 2.267e+03 #  p p > zp > l+ l-
6.712e+03 -9.290e-01  1.523e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.639e-01 1.945e-02 1.976e-02 3.670e-01 5.700e-02 5.709e-02 1.357e+01 2.267e+03 #  p p > zp > l+ l-
5.928e+03 -9.086e-01  1.541e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.731e-01 1.935e-02 1.979e-02 3.838e-01 5.705e-02 5.681e-02 1.411e+01 2.267e+03 #  p p > zp > l+ l-
5.921e+03 -9.084e-01  1.613e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.730e-01 1.933e-02 1.980e-02 3.894e-01 5.742e-02 5.676e-02 1.413e+01 2.267e+03 #  p p > zp > l+ l-
5.373e+03 -8.884e-01  1.772e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.746e-01 1.950e-02 2.015e-02 4.075e-01 5.367e-02 5.281e-02 1.408e+01 2.267e+03 #  p p > zp > l+ l-
5.366e+03 -8.881e-01  1.993e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.748e-01 1.950e-02 2.015e-02 4.262e-01 5.367e-02 5.281e-02 1.409e+01 2.267e+03 #  p p > zp > l+ l-
5.370e+03 -8.883e-01  2.282e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.743e-01 1.950e-02 2.015e-02 4.502e-01 5.367e-02 5.281e-02 1.406e+01 2.267e+03 #  p p > zp > l+ l-
5.386e+03 -8.889e-01  2.300e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.765e-01 1.949e-02 2.013e-02 4.553e-01 5.315e-02 5.293e-02 1.418e+01 2.267e+03 #  p p > zp > l+ l-
5.389e+03 -8.891e-01  2.463e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.762e-01 1.949e-02 2.013e-02 4.690e-01 5.315e-02 5.293e-02 1.417e+01 2.267e+03 #  p p > zp > l+ l-
5.383e+03 -8.888e-01  2.752e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.732e-01 1.950e-02 2.014e-02 4.896e-01 5.351e-02 5.287e-02 1.401e+01 2.267e+03 #  p p > zp > l+ l-
2.325e+03 -2.013e-01  3.041e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.370e-01 7.759e-02 4.610e-02 1.668e+00 1.389e-01 1.307e-01 1.201e+01 2.267e+03 #  p p > zp > l+ l-
2.303e+03 -1.607e-01  3.438e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.097e-01 7.706e-02 4.683e-02 1.225e+00 1.427e-01 1.335e-01 8.586e+00 2.267e+03 #  p p > zp > l+ l-
2.286e+03 -1.181e-01  3.908e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.439e-02 7.702e-02 4.720e-02 7.348e-01 1.452e-01 1.351e-01 5.062e+00 2.267e+03 #  p p > zp > l+ l-
2.277e+03 -8.447e-02  4.456e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.768e-03 7.791e-02 4.757e-02 4.023e-01 1.478e-01 1.367e-01 2.721e+00 2.267e+03 #  p p > zp > l+ l-
2.272e+03 -6.186e-02  5.191e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.195e-03 7.842e-02 4.795e-02 2.278e-01 1.507e-01 1.382e-01 1.512e+00 2.267e+03 #  p p > zp > l+ l-
2.271e+03 -5.468e-02  5.986e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.105e-03 7.842e-02 4.795e-02 1.865e-01 1.507e-01 1.382e-01 1.238e+00 2.267e+03 #  p p > zp > l+ l-
2.273e+03 -6.599e-02  6.781e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.768e-03 7.842e-02 4.795e-02 2.653e-01 1.507e-01 1.382e-01 1.761e+00 2.267e+03 #  p p > zp > l+ l-
2.279e+03 -9.225e-02  7.576e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.926e-03 7.791e-02 4.757e-02 4.918e-01 1.478e-01 1.367e-01 3.326e+00 2.267e+03 #  p p > zp > l+ l-
2.290e+03 -1.297e-01  8.353e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.425e-02 7.702e-02 4.720e-02 9.236e-01 1.452e-01 1.351e-01 6.363e+00 2.267e+03 #  p p > zp > l+ l-
2.307e+03 -1.689e-01  9.004e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.198e-02 7.723e-02 4.646e-02 1.492e+00 1.407e-01 1.320e-01 1.061e+01 2.267e+03 #  p p > zp > l+ l-
2.329e+03 -2.083e-01  9.582e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.943e-02 7.980e-02 4.575e-02 2.162e+00 1.378e-01 1.295e-01 1.569e+01 2.267e+03 #  p p > zp > l+ l-
2.357e+03 -2.482e-01  1.011e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.726e-02 9.158e-02 4.472e-02 2.895e+00 1.332e-01 1.258e-01 2.173e+01 2.267e+03 #  p p > zp > l+ l-
5.948e+03 -9.092e-01  1.059e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.623e-01 1.934e-02 1.978e-02 1.359e+00 5.687e-02 5.689e-02 2.390e+01 2.267e+03 #  p p > zp > l+ l-
7.988e+03 -9.500e-01  1.103e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.760e-01 1.945e-02 1.976e-02 1.423e+00 5.700e-02 5.709e-02 2.496e+01 2.267e+03 #  p p > zp > l+ l-
7.988e+03 -9.500e-01  1.144e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.726e-01 1.945e-02 1.976e-02 1.465e+00 5.700e-02 5.709e-02 2.570e+01 2.267e+03 #  p p > zp > l+ l-
5.925e+03 -9.085e-01  1.180e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.596e-01 1.933e-02 1.980e-02 1.515e+00 5.742e-02 5.676e-02 2.638e+01 2.267e+03 #  p p > zp > l+ l-
5.931e+03 -9.087e-01  1.211e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.611e-01 1.935e-02 1.979e-02 1.577e+00 5.705e-02 5.681e-02 2.764e+01 2.267e+03 #  p p > zp > l+ l-
5.921e+03 -9.084e-01  1.234e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.627e-01 1.933e-02 1.980e-02 1.618e+00 5.742e-02 5.676e-02 2.818e+01 2.267e+03 #  p p > zp > l+ l-
5.919e+03 -9.083e-01  1.246e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.638e-01 1.933e-02 1.980e-02 1.636e+00 5.742e-02 5.676e-02 2.849e+01 2.267e+03 #  p p > zp > l+ l-
6.540e+03 -9.159e-01  1.479e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.864e-01 1.945e-02 1.976e-02 2.580e-01 5.700e-02 5.709e-02 9.586e+00 2.400e+03 #  p p > zp > l+ l-
6.184e+03 -9.058e-01  1.594e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.028e-01 1.945e-02 1.976e-02 2.884e-01 5.700e-02 5.709e-02 1.043e+01 2.400e+03 #  p p > zp > l+ l-
6.218e+03 -9.069e-01  1.601e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.027e-01 1.945e-02 1.976e-02 2.886e-01 5.700e-02 5.709e-02 1.042e+01 2.400e+03 #  p p > zp > l+ l-
6.273e+03 -9.085e-01  1.613e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.038e-01 1.945e-02 1.976e-02 2.906e-01 5.700e-02 5.709e-02 1.048e+01 2.400e+03 #  p p > zp > l+ l-
6.245e+03 -9.077e-01  1.632e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.026e-01 1.945e-02 1.976e-02 2.902e-01 5.700e-02 5.709e-02 1.042e+01 2.400e+03 #  p p > zp > l+ l-
6.268e+03 -9.084e-01  1.708e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.038e-01 1.945e-02 1.976e-02 2.963e-01 5.700e-02 5.709e-02 1.048e+01 2.400e+03 #  p p > zp > l+ l-
5.679e+03 -8.880e-01  1.877e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.031e-01 1.934e-02 1.992e-02 3.078e-01 5.415e-02 5.527e-02 1.050e+01 2.400e+03 #  p p > zp > l+ l-
5.697e+03 -8.887e-01  2.110e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.021e-01 1.931e-02 1.990e-02 3.207e-01 5.423e-02 5.542e-02 1.046e+01 2.400e+03 #  p p > zp > l+ l-
5.694e+03 -8.886e-01  2.416e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.007e-01 1.934e-02 1.991e-02 3.379e-01 5.420e-02 5.534e-02 1.038e+01 2.400e+03 #  p p > zp > l+ l-
5.979e+03 -8.991e-01  2.435e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.998e-01 1.935e-02 1.977e-02 3.357e-01 5.695e-02 5.701e-02 1.033e+01 2.400e+03 #  p p > zp > l+ l-
5.974e+03 -8.990e-01  2.608e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.995e-01 1.935e-02 1.978e-02 3.462e-01 5.692e-02 5.697e-02 1.031e+01 2.400e+03 #  p p > zp > l+ l-
5.963e+03 -8.986e-01  2.914e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.994e-01 1.935e-02 1.978e-02 3.660e-01 5.690e-02 5.693e-02 1.031e+01 2.400e+03 #  p p > zp > l+ l-
5.970e+03 -8.988e-01  3.220e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.993e-01 1.935e-02 1.978e-02 3.862e-01 5.692e-02 5.697e-02 1.030e+01 2.400e+03 #  p p > zp > l+ l-
2.444e+03 -1.702e-01  3.641e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.822e-02 9.113e-02 4.220e-02 9.848e-01 1.186e-01 1.161e-01 8.304e+00 2.400e+03 #  p p > zp > l+ l-
2.423e+03 -1.250e-01  4.138e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.790e-02 9.320e-02 4.281e-02 5.965e-01 1.217e-01 1.183e-01 4.903e+00 2.400e+03 #  p p > zp > l+ l-
2.412e+03 -8.943e-02  4.719e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.087e-03 9.236e-02 4.311e-02 3.253e-01 1.233e-01 1.196e-01 2.639e+00 2.400e+03 #  p p > zp > l+ l-
2.406e+03 -6.550e-02  5.497e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.768e-03 9.236e-02 4.311e-02 1.833e-01 1.233e-01 1.196e-01 1.487e+00 2.400e+03 #  p p > zp > l+ l-
2.405e+03 -5.789e-02  6.338e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.875e-04 9.093e-02 4.343e-02 1.498e-01 1.248e-01 1.209e-01 1.200e+00 2.400e+03 #  p p > zp > l+ l-
2.407e+03 -6.987e-02  7.180e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.424e-03 9.236e-02 4.311e-02 2.139e-01 1.233e-01 1.196e-01 1.735e+00 2.400e+03 #  p p > zp > l+ l-
2.414e+03 -9.767e-02  8.022e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.978e-03 9.236e-02 4.311e-02 3.972e-01 1.233e-01 1.196e-01 3.222e+00 2.400e+03 #  p p > zp > l+ l-
2.428e+03 -1.373e-01  8.845e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.149e-02 9.279e-02 4.250e-02 7.447e-01 1.202e-01 1.172e-01 6.198e+00 2.400e+03 #  p p > zp > l+ l-
2.448e+03 -1.789e-01  9.533e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.563e-02 8.949e-02 4.191e-02 1.199e+00 1.172e-01 1.150e-01 1.023e+01 2.400e+03 #  p p > zp > l+ l-
2.475e+03 -2.206e-01  1.015e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.712e-02 7.908e-02 4.134e-02 1.717e+00 1.138e-01 1.129e-01 1.508e+01 2.400e+03 #  p p > zp > l+ l-
6.289e+03 -9.090e-01  1.070e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.993e-01 1.945e-02 1.976e-02 1.042e+00 5.700e-02 5.709e-02 1.828e+01 2.400e+03 #  p p > zp > l+ l-
5.969e+03 -8.988e-01  1.122e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.057e-01 1.935e-02 1.978e-02 1.151e+00 5.692e-02 5.697e-02 2.022e+01 2.400e+03 #  p p > zp > l+ l-
8.458e+03 -9.500e-01  1.168e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.112e-01 1.945e-02 1.976e-02 1.166e+00 5.700e-02 5.709e-02 2.046e+01 2.400e+03 #  p p > zp > l+ l-
8.458e+03 -9.500e-01  1.212e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.106e-01 1.945e-02 1.976e-02 1.214e+00 5.700e-02 5.709e-02 2.130e+01 2.400e+03 #  p p > zp > l+ l-
8.458e+03 -9.500e-01  1.250e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.092e-01 1.945e-02 1.976e-02 1.263e+00 5.700e-02 5.709e-02 2.216e+01 2.400e+03 #  p p > zp > l+ l-
8.458e+03 -9.500e-01  1.282e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.079e-01 1.945e-02 1.976e-02 1.292e+00 5.700e-02 5.709e-02 2.267e+01 2.400e+03 #  p p > zp > l+ l-
8.458e+03 -9.500e-01  1.306e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.087e-01 1.945e-02 1.976e-02 1.306e+00 5.700e-02 5.709e-02 2.291e+01 2.400e+03 #  p p > zp > l+ l-
8.458e+03 -9.500e-01  1.319e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.065e-01 1.945e-02 1.976e-02 1.316e+00 5.700e-02 5.709e-02 2.309e+01 2.400e+03 #  p p > zp > l+ l-
5.562e+03 -8.694e-01  1.561e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.558e-01 1.944e-02 2.000e-02 2.230e-01 5.385e-02 5.409e-02 8.016e+00 2.533e+03 #  p p > zp > l+ l-
6.920e+03 -9.163e-01  1.682e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.621e-01 1.945e-02 1.976e-02 2.337e-01 5.700e-02 5.709e-02 8.336e+00 2.533e+03 #  p p > zp > l+ l-
6.947e+03 -9.170e-01  1.690e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.621e-01 1.945e-02 1.976e-02 2.340e-01 5.700e-02 5.709e-02 8.336e+00 2.533e+03 #  p p > zp > l+ l-
5.702e+03 -8.759e-01  1.702e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.752e-01 1.931e-02 1.990e-02 2.576e-01 5.423e-02 5.542e-02 9.071e+00 2.533e+03 #  p p > zp > l+ l-
5.492e+03 -8.660e-01  1.722e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.583e-01 1.945e-02 2.005e-02 2.346e-01 5.294e-02 5.354e-02 8.139e+00 2.533e+03 #  p p > zp > l+ l-
5.505e+03 -8.667e-01  1.803e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.567e-01 1.945e-02 2.003e-02 2.361e-01 5.335e-02 5.367e-02 8.058e+00 2.533e+03 #  p p > zp > l+ l-
5.507e+03 -8.667e-01  1.981e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.568e-01 1.945e-02 2.003e-02 2.450e-01 5.335e-02 5.367e-02 8.063e+00 2.533e+03 #  p p > zp > l+ l-
5.519e+03 -8.673e-01  2.227e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.564e-01 1.945e-02 2.003e-02 2.565e-01 5.345e-02 5.373e-02 8.039e+00 2.533e+03 #  p p > zp > l+ l-
5.509e+03 -8.668e-01  2.550e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.564e-01 1.945e-02 2.003e-02 2.732e-01 5.335e-02 5.367e-02 8.043e+00 2.533e+03 #  p p > zp > l+ l-
5.514e+03 -8.671e-01  2.571e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.562e-01 1.945e-02 2.003e-02 2.739e-01 5.335e-02 5.367e-02 8.032e+00 2.533e+03 #  p p > zp > l+ l-
5.531e+03 -8.679e-01  2.752e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.557e-01 1.945e-02 2.002e-02 2.825e-01 5.350e-02 5.378e-02 8.005e+00 2.533e+03 #  p p > zp > l+ l-
5.537e+03 -8.682e-01  3.076e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.543e-01 1.944e-02 2.001e-02 2.971e-01 5.365e-02 5.386e-02 7.936e+00 2.533e+03 #  p p > zp > l+ l-
5.539e+03 -8.683e-01  3.399e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.509e-01 1.944e-02 2.001e-02 3.078e-01 5.365e-02 5.386e-02 7.761e+00 2.533e+03 #  p p > zp > l+ l-
5.551e+03 -8.689e-01  3.843e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.511e-01 1.944e-02 2.001e-02 3.327e-01 5.374e-02 5.397e-02 7.772e+00 2.533e+03 #  p p > zp > l+ l-
2.561e+03 -1.319e-01  4.368e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.252e-02 5.011e-02 3.892e-02 4.813e-01 1.031e-01 1.039e-01 4.666e+00 2.533e+03 #  p p > zp > l+ l-
2.547e+03 -9.440e-02  4.981e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.740e-03 5.120e-02 3.918e-02 2.635e-01 1.041e-01 1.048e-01 2.532e+00 2.533e+03 #  p p > zp > l+ l-
2.541e+03 -6.914e-02  5.802e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.430e-03 5.470e-02 3.943e-02 1.485e-01 1.051e-01 1.057e-01 1.413e+00 2.533e+03 #  p p > zp > l+ l-
2.539e+03 -6.111e-02  6.691e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.157e-04 5.470e-02 3.943e-02 1.207e-01 1.051e-01 1.057e-01 1.149e+00 2.533e+03 #  p p > zp > l+ l-
2.542e+03 -7.375e-02  7.579e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.148e-03 5.470e-02 3.943e-02 1.724e-01 1.051e-01 1.057e-01 1.641e+00 2.533e+03 #  p p > zp > l+ l-
2.550e+03 -1.031e-01  8.468e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.208e-03 5.120e-02 3.918e-02 3.205e-01 1.041e-01 1.048e-01 3.079e+00 2.533e+03 #  p p > zp > l+ l-
2.567e+03 -1.450e-01  9.336e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.249e-03 5.036e-02 3.867e-02 6.000e-01 1.021e-01 1.029e-01 5.874e+00 2.533e+03 #  p p > zp > l+ l-
2.590e+03 -1.888e-01  1.006e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.063e-02 5.407e-02 3.819e-02 9.596e-01 1.001e-01 1.011e-01 9.584e+00 2.533e+03 #  p p > zp > l+ l-
2.621e+03 -2.328e-01  1.071e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.777e-02 5.487e-02 3.748e-02 1.374e+00 9.714e-02 9.829e-02 1.415e+01 2.533e+03 #  p p > zp > l+ l-
6.309e+03 -8.990e-01  1.130e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.576e-01 1.945e-02 1.976e-02 8.914e-01 5.700e-02 5.709e-02 1.564e+01 2.533e+03 #  p p > zp > l+ l-
6.292e+03 -8.985e-01  1.184e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.530e-01 1.945e-02 1.976e-02 9.237e-01 5.700e-02 5.709e-02 1.620e+01 2.533e+03 #  p p > zp > l+ l-
6.298e+03 -8.987e-01  1.233e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.534e-01 1.945e-02 1.976e-02 9.589e-01 5.700e-02 5.709e-02 1.682e+01 2.533e+03 #  p p > zp > l+ l-
6.284e+03 -8.982e-01  1.279e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.534e-01 1.945e-02 1.976e-02 1.008e+00 5.700e-02 5.709e-02 1.768e+01 2.533e+03 #  p p > zp > l+ l-
8.141e+03 -9.398e-01  1.319e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.639e-01 1.945e-02 1.976e-02 1.074e+00 5.700e-02 5.709e-02 1.884e+01 2.533e+03 #  p p > zp > l+ l-
8.138e+03 -9.397e-01  1.354e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.620e-01 1.945e-02 1.976e-02 1.079e+00 5.700e-02 5.709e-02 1.893e+01 2.533e+03 #  p p > zp > l+ l-
8.123e+03 -9.395e-01  1.379e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.666e-01 1.945e-02 1.976e-02 1.105e+00 5.700e-02 5.709e-02 1.939e+01 2.533e+03 #  p p > zp > l+ l-
8.131e+03 -9.396e-01  1.392e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.669e-01 1.945e-02 1.976e-02 1.115e+00 5.700e-02 5.709e-02 1.956e+01 2.533e+03 #  p p > zp > l+ l-
6.758e+03 -9.026e-01  1.643e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.493e-01 1.945e-02 1.976e-02 2.146e-01 5.700e-02 5.709e-02 7.678e+00 2.667e+03 #  p p > zp > l+ l-
6.803e+03 -9.039e-01  1.771e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.475e-01 1.945e-02 1.976e-02 2.175e-01 5.700e-02 5.709e-02 7.585e+00 2.667e+03 #  p p > zp > l+ l-
5.995e+03 -8.756e-01  1.779e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.527e-01 1.945e-02 1.976e-02 2.282e-01 5.700e-02 5.709e-02 7.853e+00 2.667e+03 #  p p > zp > l+ l-
6.894e+03 -9.065e-01  1.792e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.514e-01 1.945e-02 1.976e-02 2.240e-01 5.700e-02 5.709e-02 7.786e+00 2.667e+03 #  p p > zp > l+ l-
6.031e+03 -8.771e-01  1.813e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.530e-01 1.945e-02 1.976e-02 2.300e-01 5.700e-02 5.709e-02 7.868e+00 2.667e+03 #  p p > zp > l+ l-
6.027e+03 -8.770e-01  1.898e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.523e-01 1.945e-02 1.976e-02 2.330e-01 5.700e-02 5.709e-02 7.832e+00 2.667e+03 #  p p > zp > l+ l-
6.285e+03 -8.870e-01  2.085e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.517e-01 1.945e-02 1.976e-02 2.397e-01 5.700e-02 5.709e-02 7.801e+00 2.667e+03 #  p p > zp > l+ l-
6.289e+03 -8.872e-01  2.345e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.508e-01 1.945e-02 1.976e-02 2.506e-01 5.700e-02 5.709e-02 7.755e+00 2.667e+03 #  p p > zp > l+ l-
6.042e+03 -8.776e-01  2.685e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.541e-01 2.371e-02 2.375e-02 2.745e-01 5.700e-02 5.709e-02 6.500e+00 2.667e+03 #  p p > zp > l+ l-
6.971e+03 -9.085e-01  2.706e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.515e-01 1.945e-02 1.976e-02 2.663e-01 5.700e-02 5.709e-02 7.791e+00 2.667e+03 #  p p > zp > l+ l-
5.811e+03 -8.674e-01  2.897e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.253e-01 1.933e-02 1.984e-02 2.338e-01 5.797e-02 5.624e-02 6.483e+00 2.667e+03 #  p p > zp > l+ l-
5.840e+03 -8.687e-01  3.237e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.298e-01 1.935e-02 1.983e-02 2.573e-01 5.839e-02 5.644e-02 6.709e+00 2.667e+03 #  p p > zp > l+ l-
5.834e+03 -8.685e-01  3.578e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.289e-01 1.934e-02 1.984e-02 2.711e-01 5.834e-02 5.640e-02 6.666e+00 2.667e+03 #  p p > zp > l+ l-
5.842e+03 -8.688e-01  4.045e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.284e-01 1.935e-02 1.983e-02 2.927e-01 5.839e-02 5.644e-02 6.637e+00 2.667e+03 #  p p > zp > l+ l-
2.699e+03 -1.389e-01  4.598e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.826e-02 2.637e-02 3.572e-02 3.903e-01 8.980e-02 9.175e-02 4.346e+00 2.667e+03 #  p p > zp > l+ l-
2.683e+03 -9.937e-02  5.243e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.667e-03 3.012e-02 3.614e-02 2.142e-01 9.128e-02 9.336e-02 2.347e+00 2.667e+03 #  p p > zp > l+ l-
2.675e+03 -7.278e-02  6.107e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.165e-03 3.012e-02 3.614e-02 1.209e-01 9.128e-02 9.336e-02 1.325e+00 2.667e+03 #  p p > zp > l+ l-
2.673e+03 -6.432e-02  7.043e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.813e-04 3.404e-02 3.636e-02 9.809e-02 9.219e-02 9.417e-02 1.064e+00 2.667e+03 #  p p > zp > l+ l-
2.677e+03 -7.763e-02  7.978e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.309e-04 3.012e-02 3.614e-02 1.398e-01 9.128e-02 9.336e-02 1.532e+00 2.667e+03 #  p p > zp > l+ l-
2.686e+03 -1.085e-01  8.913e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.604e-03 2.769e-02 3.593e-02 2.602e-01 9.066e-02 9.256e-02 2.870e+00 2.667e+03 #  p p > zp > l+ l-
2.706e+03 -1.526e-01  9.827e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.499e-03 2.570e-02 3.552e-02 4.863e-01 8.893e-02 9.096e-02 5.468e+00 2.667e+03 #  p p > zp > l+ l-
2.733e+03 -1.987e-01  1.059e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.658e-02 2.492e-02 3.511e-02 7.753e-01 8.753e-02 8.939e-02 8.857e+00 2.667e+03 #  p p > zp > l+ l-
7.930e+03 -9.296e-01  1.127e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.299e-01 1.945e-02 1.976e-02 7.028e-01 5.700e-02 5.709e-02 1.233e+01 2.667e+03 #  p p > zp > l+ l-
7.923e+03 -9.294e-01  1.189e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.260e-01 1.945e-02 1.976e-02 7.254e-01 5.700e-02 5.709e-02 1.273e+01 2.667e+03 #  p p > zp > l+ l-
7.933e+03 -9.296e-01  1.246e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.270e-01 1.945e-02 1.976e-02 7.657e-01 5.700e-02 5.709e-02 1.343e+01 2.667e+03 #  p p > zp > l+ l-
6.319e+03 -8.883e-01  1.297e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.201e-01 1.945e-02 1.976e-02 8.125e-01 5.700e-02 5.709e-02 1.425e+01 2.667e+03 #  p p > zp > l+ l-
6.311e+03 -8.880e-01  1.346e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.187e-01 1.945e-02 1.976e-02 8.465e-01 5.700e-02 5.709e-02 1.485e+01 2.667e+03 #  p p > zp > l+ l-
6.304e+03 -8.877e-01  1.389e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.190e-01 1.945e-02 1.976e-02 8.699e-01 5.700e-02 5.709e-02 1.526e+01 2.667e+03 #  p p > zp > l+ l-
6.037e+03 -8.774e-01  1.425e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.206e-01 1.945e-02 1.976e-02 9.223e-01 5.700e-02 5.709e-02 1.618e+01 2.667e+03 #  p p > zp > l+ l-
6.277e+03 -8.867e-01  1.451e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.171e-01 1.945e-02 1.976e-02 9.302e-01 5.700e-02 5.709e-02 1.632e+01 2.667e+03 #  p p > zp > l+ l-
6.043e+03 -8.776e-01  1.465e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.198e-01 1.945e-02 1.976e-02 9.668e-01 5.700e-02 5.709e-02 1.696e+01 2.667e+03 #  p p > zp > l+ l-
7.958e+03 -9.228e-01  1.725e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.322e-01 1.945e-02 1.976e-02 1.916e-01 5.700e-02 5.709e-02 6.799e+00 2.800e+03 #  p p > zp > l+ l-
6.646e+03 -8.887e-01  1.859e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.091e-01 1.945e-02 1.976e-02 1.647e-01 5.700e-02 5.709e-02 5.611e+00 2.800e+03 #  p p > zp > l+ l-
5.998e+03 -8.626e-01  1.868e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.225e-02 1.945e-02 1.976e-02 1.258e-01 5.700e-02 5.709e-02 4.230e+00 2.800e+03 #  p p > zp > l+ l-
6.889e+03 -8.965e-01  1.881e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.075e-01 1.945e-02 1.976e-02 1.626e-01 5.700e-02 5.709e-02 5.528e+00 2.800e+03 #  p p > zp > l+ l-
6.879e+03 -8.962e-01  1.904e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.074e-01 1.945e-02 1.976e-02 1.632e-01 5.700e-02 5.709e-02 5.523e+00 2.800e+03 #  p p > zp > l+ l-
6.929e+03 -8.978e-01  1.993e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.103e-01 1.945e-02 1.976e-02 1.704e-01 5.700e-02 5.709e-02 5.672e+00 2.800e+03 #  p p > zp > l+ l-
6.634e+03 -8.883e-01  2.189e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.089e-01 1.945e-02 1.976e-02 1.756e-01 5.700e-02 5.709e-02 5.600e+00 2.800e+03 #  p p > zp > l+ l-
6.946e+03 -8.983e-01  2.462e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.104e-01 1.945e-02 1.976e-02 1.865e-01 5.700e-02 5.709e-02 5.677e+00 2.800e+03 #  p p > zp > l+ l-
6.634e+03 -8.883e-01  2.819e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.094e-01 1.945e-02 1.976e-02 1.985e-01 5.700e-02 5.709e-02 5.626e+00 2.800e+03 #  p p > zp > l+ l-
6.943e+03 -8.982e-01  2.841e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.113e-01 1.945e-02 1.976e-02 2.016e-01 5.700e-02 5.709e-02 5.724e+00 2.800e+03 #  p p > zp > l+ l-
6.649e+03 -8.888e-01  3.042e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.095e-01 1.945e-02 1.976e-02 2.068e-01 5.700e-02 5.709e-02 5.631e+00 2.800e+03 #  p p > zp > l+ l-
8.996e+03 -9.397e-01  3.399e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.945e-02 1.976e-02 2.621e-01 5.700e-02 5.709e-02 4.598e+00 2.800e+03 #  p p > zp > l+ l-
6.656e+03 -8.890e-01  3.756e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.115e-01 1.945e-02 1.976e-02 2.384e-01 5.700e-02 5.709e-02 5.734e+00 2.800e+03 #  p p > zp > l+ l-
4.861e+03 -7.875e-01  4.247e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.211e-01 1.996e-02 2.072e-02 3.061e-01 5.007e-02 5.087e-02 6.113e+00 2.800e+03 #  p p > zp > l+ l-
2.837e+03 -1.458e-01  4.828e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.477e-02 2.357e-02 3.306e-02 3.157e-01 8.022e-02 8.174e-02 3.935e+00 2.800e+03 #  p p > zp > l+ l-
2.819e+03 -1.043e-01  5.505e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.806e-03 2.372e-02 3.341e-02 1.747e-01 8.163e-02 8.303e-02 2.140e+00 2.800e+03 #  p p > zp > l+ l-
2.810e+03 -7.641e-02  6.413e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.468e-04 2.380e-02 3.359e-02 9.830e-02 8.264e-02 8.369e-02 1.189e+00 2.800e+03 #  p p > zp > l+ l-
2.808e+03 -6.754e-02  7.395e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.715e-04 2.380e-02 3.359e-02 7.954e-02 8.264e-02 8.369e-02 9.625e-01 2.800e+03 #  p p > zp > l+ l-
2.812e+03 -8.151e-02  8.377e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.581e-04 2.380e-02 3.359e-02 1.137e-01 8.264e-02 8.369e-02 1.376e+00 2.800e+03 #  p p > zp > l+ l-
2.823e+03 -1.140e-01  9.359e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.104e-03 2.372e-02 3.341e-02 2.101e-01 8.163e-02 8.303e-02 2.574e+00 2.800e+03 #  p p > zp > l+ l-
2.845e+03 -1.602e-01  1.032e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.054e-03 2.350e-02 3.289e-02 3.939e-01 7.926e-02 8.114e-02 4.970e+00 2.800e+03 #  p p > zp > l+ l-
2.878e+03 -2.087e-01  1.112e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.338e-02 2.330e-02 3.240e-02 6.249e-01 7.661e-02 7.944e-02 8.157e+00 2.800e+03 #  p p > zp > l+ l-
5.375e+03 -8.278e-01  1.184e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.517e-02 1.950e-02 2.014e-02 5.606e-01 5.351e-02 5.287e-02 1.048e+01 2.800e+03 #  p p > zp > l+ l-
5.370e+03 -8.274e-01  1.248e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.434e-02 1.950e-02 2.015e-02 5.893e-01 5.367e-02 5.281e-02 1.098e+01 2.800e+03 #  p p > zp > l+ l-
5.363e+03 -8.270e-01  1.309e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.314e-02 1.950e-02 2.016e-02 6.219e-01 5.360e-02 5.275e-02 1.160e+01 2.800e+03 #  p p > zp > l+ l-
7.775e+03 -9.191e-01  1.362e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.003e-01 1.945e-02 1.976e-02 6.942e-01 5.700e-02 5.709e-02 1.218e+01 2.800e+03 #  p p > zp > l+ l-
6.350e+03 -8.778e-01  1.414e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.423e-02 1.945e-02 1.976e-02 7.179e-01 5.700e-02 5.709e-02 1.259e+01 2.800e+03 #  p p > zp > l+ l-
6.353e+03 -8.779e-01  1.458e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.441e-02 1.945e-02 1.976e-02 7.435e-01 5.700e-02 5.709e-02 1.304e+01 2.800e+03 #  p p > zp > l+ l-
5.853e+03 -8.555e-01  1.496e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.444e-02 1.931e-02 1.983e-02 7.916e-01 5.864e-02 5.648e-02 1.350e+01 2.800e+03 #  p p > zp > l+ l-
6.298e+03 -8.757e-01  1.524e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.268e-02 1.945e-02 1.976e-02 7.757e-01 5.700e-02 5.709e-02 1.361e+01 2.800e+03 #  p p > zp > l+ l-
6.282e+03 -8.751e-01  1.539e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.390e-02 1.945e-02 1.976e-02 7.859e-01 5.700e-02 5.709e-02 1.379e+01 2.800e+03 #  p p > zp > l+ l-
1.034e+04 -9.500e-01  1.807e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.155e-01 1.945e-02 1.976e-02 1.685e-01 5.700e-02 5.709e-02 5.940e+00 2.933e+03 #  p p > zp > l+ l-
8.100e+03 -9.182e-01  1.948e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.095e-01 1.945e-02 1.976e-02 1.663e-01 5.700e-02 5.709e-02 5.631e+00 2.933e+03 #  p p > zp > l+ l-
6.738e+03 -8.810e-01  1.957e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.231e-02 1.945e-02 1.976e-02 1.426e-01 5.700e-02 5.709e-02 4.747e+00 2.933e+03 #  p p > zp > l+ l-
6.009e+03 -8.494e-01  1.971e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.261e-02 1.945e-02 1.976e-02 9.842e-02 5.700e-02 5.709e-02 3.220e+00 2.933e+03 #  p p > zp > l+ l-
6.100e+03 -8.540e-01  1.994e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.184e-02 1.945e-02 1.976e-02 9.748e-02 5.700e-02 5.709e-02 3.180e+00 2.933e+03 #  p p > zp > l+ l-
5.931e+03 -8.453e-01  2.088e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.336e-02 1.935e-02 1.979e-02 1.022e-01 5.705e-02 5.681e-02 3.275e+00 2.933e+03 #  p p > zp > l+ l-
5.948e+03 -8.462e-01  2.294e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.283e-02 1.934e-02 1.978e-02 1.056e-01 5.687e-02 5.689e-02 3.249e+00 2.933e+03 #  p p > zp > l+ l-
5.926e+03 -8.450e-01  2.579e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.294e-02 1.935e-02 1.979e-02 1.120e-01 5.705e-02 5.681e-02 3.253e+00 2.933e+03 #  p p > zp > l+ l-
5.931e+03 -8.453e-01  2.953e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.340e-02 1.935e-02 1.979e-02 1.206e-01 5.705e-02 5.681e-02 3.277e+00 2.933e+03 #  p p > zp > l+ l-
5.949e+03 -8.463e-01  2.977e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.289e-02 1.934e-02 1.978e-02 1.206e-01 5.687e-02 5.689e-02 3.253e+00 2.933e+03 #  p p > zp > l+ l-
5.969e+03 -8.473e-01  3.187e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.323e-02 1.935e-02 1.978e-02 1.260e-01 5.692e-02 5.697e-02 3.267e+00 2.933e+03 #  p p > zp > l+ l-
5.985e+03 -8.482e-01  3.561e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.337e-02 1.935e-02 1.977e-02 1.350e-01 5.695e-02 5.701e-02 3.275e+00 2.933e+03 #  p p > zp > l+ l-
6.656e+03 -8.780e-01  3.935e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.542e-02 1.945e-02 1.976e-02 1.899e-01 5.700e-02 5.709e-02 4.393e+00 2.933e+03 #  p p > zp > l+ l-
6.680e+03 -8.788e-01  4.450e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.614e-02 1.945e-02 1.976e-02 2.073e-01 5.700e-02 5.709e-02 4.430e+00 2.933e+03 #  p p > zp > l+ l-
2.976e+03 -1.528e-01  5.058e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.193e-02 2.276e-02 3.089e-02 2.550e-01 7.019e-02 7.461e-02 3.633e+00 2.933e+03 #  p p > zp > l+ l-
2.955e+03 -1.093e-01  5.767e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.068e-03 2.286e-02 3.118e-02 1.408e-01 7.127e-02 7.549e-02 1.976e+00 2.933e+03 #  p p > zp > l+ l-
2.945e+03 -8.005e-02  6.718e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.624e-04 2.296e-02 3.147e-02 7.913e-02 7.240e-02 7.642e-02 1.093e+00 2.933e+03 #  p p > zp > l+ l-
2.942e+03 -7.076e-02  7.747e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.789e-04 2.296e-02 3.147e-02 6.391e-02 7.240e-02 7.642e-02 8.828e-01 2.933e+03 #  p p > zp > l+ l-
2.947e+03 -8.540e-02  8.776e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.082e-04 2.291e-02 3.133e-02 9.183e-02 7.183e-02 7.595e-02 1.278e+00 2.933e+03 #  p p > zp > l+ l-
2.959e+03 -1.194e-01  9.805e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.711e-03 2.286e-02 3.118e-02 1.708e-01 7.127e-02 7.549e-02 2.397e+00 2.933e+03 #  p p > zp > l+ l-
2.985e+03 -1.679e-01  1.081e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.896e-03 2.272e-02 3.075e-02 3.172e-01 6.966e-02 7.419e-02 4.553e+00 2.933e+03 #  p p > zp > l+ l-
3.023e+03 -2.186e-01  1.165e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.076e-02 2.258e-02 3.034e-02 5.031e-01 6.796e-02 7.298e-02 7.403e+00 2.933e+03 #  p p > zp > l+ l-
7.311e+03 -8.992e-01  1.240e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.889e-02 1.945e-02 1.976e-02 4.981e-01 5.700e-02 5.709e-02 8.738e+00 2.933e+03 #  p p > zp > l+ l-
5.314e+03 -8.057e-01  1.308e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.472e-02 1.944e-02 2.020e-02 5.051e-01 5.311e-02 5.246e-02 9.511e+00 2.933e+03 #  p p > zp > l+ l-
9.419e+03 -9.397e-01  1.371e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.636e-02 1.945e-02 1.976e-02 5.703e-01 5.700e-02 5.709e-02 1.000e+01 2.933e+03 #  p p > zp > l+ l-
5.309e+03 -8.053e-01  1.427e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.462e-02 1.944e-02 2.020e-02 5.534e-01 5.311e-02 5.246e-02 1.042e+01 2.933e+03 #  p p > zp > l+ l-
6.399e+03 -8.677e-01  1.481e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.460e-02 1.945e-02 1.976e-02 6.150e-01 5.700e-02 5.709e-02 1.079e+01 2.933e+03 #  p p > zp > l+ l-
6.366e+03 -8.663e-01  1.528e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.473e-02 1.945e-02 1.976e-02 6.380e-01 5.700e-02 5.709e-02 1.119e+01 2.933e+03 #  p p > zp > l+ l-
6.391e+03 -8.674e-01  1.567e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.451e-02 1.945e-02 1.976e-02 6.520e-01 5.700e-02 5.709e-02 1.144e+01 2.933e+03 #  p p > zp > l+ l-
6.325e+03 -8.645e-01  1.597e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.416e-02 1.945e-02 1.976e-02 6.750e-01 5.700e-02 5.709e-02 1.184e+01 2.933e+03 #  p p > zp > l+ l-
6.322e+03 -8.644e-01  1.612e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.418e-02 1.945e-02 1.976e-02 6.854e-01 5.700e-02 5.709e-02 1.202e+01 2.933e+03 #  p p > zp > l+ l-
1.081e+04 -9.500e-01  1.890e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.579e-02 1.945e-02 1.976e-02 1.420e-01 5.700e-02 5.709e-02 4.926e+00 3.067e+03 #  p p > zp > l+ l-
1.081e+04 -9.500e-01  2.036e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.558e-02 1.945e-02 1.976e-02 1.457e-01 5.700e-02 5.709e-02 4.915e+00 3.067e+03 #  p p > zp > l+ l-
7.561e+03 -8.970e-01  2.046e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.541e-02 1.945e-02 1.976e-02 1.333e-01 5.700e-02 5.709e-02 4.392e+00 3.067e+03 #  p p > zp > l+ l-
6.835e+03 -8.734e-01  2.061e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.052e-02 1.945e-02 1.976e-02 1.116e-01 5.700e-02 5.709e-02 3.627e+00 3.067e+03 #  p p > zp > l+ l-
6.780e+03 -8.713e-01  2.085e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.885e-02 1.945e-02 1.976e-02 1.096e-01 5.700e-02 5.709e-02 3.541e+00 3.067e+03 #  p p > zp > l+ l-
6.919e+03 -8.765e-01  2.183e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.991e-02 1.945e-02 1.976e-02 1.132e-01 5.700e-02 5.709e-02 3.595e+00 3.067e+03 #  p p > zp > l+ l-
6.922e+03 -8.766e-01  2.398e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.235e-02 1.945e-02 1.976e-02 1.221e-01 5.700e-02 5.709e-02 3.721e+00 3.067e+03 #  p p > zp > l+ l-
6.220e+03 -8.463e-01  2.696e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.811e-02 1.945e-02 1.976e-02 8.751e-02 5.700e-02 5.709e-02 2.474e+00 3.067e+03 #  p p > zp > l+ l-
6.211e+03 -8.459e-01  3.087e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.819e-02 1.945e-02 1.976e-02 9.436e-02 5.700e-02 5.709e-02 2.478e+00 3.067e+03 #  p p > zp > l+ l-
7.249e+03 -8.877e-01  3.112e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.226e-02 1.945e-02 1.976e-02 1.383e-01 5.700e-02 5.709e-02 3.716e+00 3.067e+03 #  p p > zp > l+ l-
7.258e+03 -8.880e-01  3.332e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.168e-02 1.945e-02 1.976e-02 1.426e-01 5.700e-02 5.709e-02 3.686e+00 3.067e+03 #  p p > zp > l+ l-
6.044e+03 -8.369e-01  3.723e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.784e-02 1.945e-02 1.976e-02 1.055e-01 5.700e-02 5.709e-02 2.460e+00 3.067e+03 #  p p > zp > l+ l-
6.047e+03 -8.371e-01  4.114e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.739e-02 1.945e-02 1.976e-02 1.121e-01 5.700e-02 5.709e-02 2.437e+00 3.067e+03 #  p p > zp > l+ l-
5.889e+03 -8.279e-01  4.652e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.914e-02 1.928e-02 1.981e-02 1.281e-01 5.878e-02 5.664e-02 2.549e+00 3.067e+03 #  p p > zp > l+ l-
3.116e+03 -1.597e-01  5.288e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.650e-03 2.218e-02 2.909e-02 2.063e-01 6.372e-02 6.946e-02 3.237e+00 3.067e+03 #  p p > zp > l+ l-
3.092e+03 -1.143e-01  6.029e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.486e-03 2.230e-02 2.945e-02 1.141e-01 6.498e-02 7.044e-02 1.756e+00 3.067e+03 #  p p > zp > l+ l-
3.080e+03 -8.369e-02  7.023e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.175e-04 2.234e-02 2.957e-02 6.411e-02 6.542e-02 7.078e-02 9.800e-01 3.067e+03 #  p p > zp > l+ l-
3.077e+03 -7.397e-02  8.099e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.064e-04 2.234e-02 2.957e-02 5.170e-02 6.542e-02 7.078e-02 7.903e-01 3.067e+03 #  p p > zp > l+ l-
3.082e+03 -8.928e-02  9.175e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.913e-04 2.234e-02 2.957e-02 7.386e-02 6.542e-02 7.078e-02 1.129e+00 3.067e+03 #  p p > zp > l+ l-
3.096e+03 -1.248e-01  1.025e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.395e-03 2.226e-02 2.933e-02 1.390e-01 6.456e-02 7.011e-02 2.153e+00 3.067e+03 #  p p > zp > l+ l-
3.126e+03 -1.755e-01  1.130e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.984e-03 2.214e-02 2.898e-02 2.583e-01 6.349e-02 6.915e-02 4.069e+00 3.067e+03 #  p p > zp > l+ l-
5.892e+03 -8.281e-01  1.218e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.517e-02 1.928e-02 1.981e-02 3.760e-01 5.878e-02 5.664e-02 6.397e+00 3.067e+03 #  p p > zp > l+ l-
6.238e+03 -8.472e-01  1.296e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.951e-02 1.945e-02 1.976e-02 4.258e-01 5.700e-02 5.709e-02 7.470e+00 3.067e+03 #  p p > zp > l+ l-
5.570e+03 -8.067e-01  1.367e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.769e-02 1.942e-02 1.999e-02 4.280e-01 5.396e-02 5.424e-02 7.932e+00 3.067e+03 #  p p > zp > l+ l-
5.578e+03 -8.073e-01  1.433e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.375e-02 1.940e-02 1.999e-02 4.658e-01 5.403e-02 5.440e-02 8.621e+00 3.067e+03 #  p p > zp > l+ l-
5.285e+03 -7.842e-01  1.492e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.938e-02 1.952e-02 2.023e-02 4.771e-01 5.303e-02 5.230e-02 8.997e+00 3.067e+03 #  p p > zp > l+ l-
5.304e+03 -7.858e-01  1.548e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.949e-02 1.953e-02 2.021e-02 4.966e-01 5.309e-02 5.241e-02 9.354e+00 3.067e+03 #  p p > zp > l+ l-
6.432e+03 -8.566e-01  1.597e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.962e-02 1.945e-02 1.976e-02 5.462e-01 5.700e-02 5.709e-02 9.582e+00 3.067e+03 #  p p > zp > l+ l-
5.392e+03 -7.931e-01  1.639e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.824e-02 1.949e-02 2.013e-02 5.282e-01 5.315e-02 5.293e-02 9.938e+00 3.067e+03 #  p p > zp > l+ l-
6.354e+03 -8.529e-01  1.669e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.862e-02 1.945e-02 1.976e-02 5.798e-01 5.700e-02 5.709e-02 1.017e+01 3.067e+03 #  p p > zp > l+ l-
6.369e+03 -8.536e-01  1.685e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.888e-02 1.945e-02 1.976e-02 5.904e-01 5.700e-02 5.709e-02 1.036e+01 3.067e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  1.972e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.128e-02 1.945e-02 1.976e-02 1.223e-01 5.700e-02 5.709e-02 4.180e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.125e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.012e-02 1.945e-02 1.976e-02 1.241e-01 5.700e-02 5.709e-02 4.120e+00 3.200e+03 #  p p > zp > l+ l-
1.128e+04 -9.500e-01  2.135e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.004e-02 1.945e-02 1.976e-02 1.243e-01 5.700e-02 5.709e-02 4.116e+00 3.200e+03 #  p p > zp > l+ l-
7.255e+03 -8.777e-01  2.150e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.825e-02 1.945e-02 1.976e-02 9.365e-02 5.700e-02 5.709e-02 2.996e+00 3.200e+03 #  p p > zp > l+ l-
7.078e+03 -8.714e-01  2.176e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.615e-02 1.945e-02 1.976e-02 9.102e-02 5.700e-02 5.709e-02 2.888e+00 3.200e+03 #  p p > zp > l+ l-
7.213e+03 -8.763e-01  2.278e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.868e-02 1.945e-02 1.976e-02 9.678e-02 5.700e-02 5.709e-02 3.018e+00 3.200e+03 #  p p > zp > l+ l-
6.915e+03 -8.651e-01  2.502e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.697e-02 1.945e-02 1.976e-02 9.873e-02 5.700e-02 5.709e-02 2.930e+00 3.200e+03 #  p p > zp > l+ l-
6.929e+03 -8.657e-01  2.813e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.748e-02 1.945e-02 1.976e-02 1.056e-01 5.700e-02 5.709e-02 2.956e+00 3.200e+03 #  p p > zp > l+ l-
6.968e+03 -8.672e-01  3.222e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.722e-02 1.945e-02 1.976e-02 1.132e-01 5.700e-02 5.709e-02 2.943e+00 3.200e+03 #  p p > zp > l+ l-
6.962e+03 -8.669e-01  3.247e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.715e-02 1.945e-02 1.976e-02 1.136e-01 5.700e-02 5.709e-02 2.939e+00 3.200e+03 #  p p > zp > l+ l-
6.998e+03 -8.684e-01  3.477e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.415e-02 1.945e-02 1.976e-02 1.130e-01 5.700e-02 5.709e-02 2.785e+00 3.200e+03 #  p p > zp > l+ l-
6.997e+03 -8.683e-01  3.885e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.682e-02 1.945e-02 1.976e-02 1.261e-01 5.700e-02 5.709e-02 2.922e+00 3.200e+03 #  p p > zp > l+ l-
6.740e+03 -8.578e-01  4.293e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.655e-02 1.945e-02 1.976e-02 1.354e-01 5.700e-02 5.709e-02 2.908e+00 3.200e+03 #  p p > zp > l+ l-
6.143e+03 -8.278e-01  4.854e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.815e-02 1.945e-02 1.976e-02 1.029e-01 5.700e-02 5.709e-02 1.962e+00 3.200e+03 #  p p > zp > l+ l-
5.978e+03 -8.178e-01  5.518e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.771e-02 1.935e-02 1.977e-02 1.140e-01 5.695e-02 5.701e-02 2.002e+00 3.200e+03 #  p p > zp > l+ l-
3.228e+03 -1.192e-01  6.291e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.024e-03 2.180e-02 2.790e-02 9.276e-02 6.040e-02 6.629e-02 1.536e+00 3.200e+03 #  p p > zp > l+ l-
3.215e+03 -8.733e-02  7.329e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.027e-04 2.183e-02 2.800e-02 5.219e-02 6.072e-02 6.657e-02 8.595e-01 3.200e+03 #  p p > zp > l+ l-
3.212e+03 -7.719e-02  8.451e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.499e-04 2.186e-02 2.810e-02 4.209e-02 6.092e-02 6.685e-02 6.909e-01 3.200e+03 #  p p > zp > l+ l-
3.217e+03 -9.316e-02  9.574e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.016e-04 2.183e-02 2.800e-02 6.037e-02 6.072e-02 6.657e-02 9.943e-01 3.200e+03 #  p p > zp > l+ l-
3.234e+03 -1.302e-01  1.070e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.124e-03 2.180e-02 2.790e-02 1.123e-01 6.040e-02 6.629e-02 1.859e+00 3.200e+03 #  p p > zp > l+ l-
3.268e+03 -1.831e-01  1.179e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.215e-03 2.168e-02 2.750e-02 2.093e-01 5.881e-02 6.517e-02 3.559e+00 3.200e+03 #  p p > zp > l+ l-
5.980e+03 -8.179e-01  1.271e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.276e-02 1.935e-02 1.977e-02 3.122e-01 5.695e-02 5.701e-02 5.482e+00 3.200e+03 #  p p > zp > l+ l-
5.963e+03 -8.168e-01  1.353e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.346e-02 1.935e-02 1.978e-02 3.449e-01 5.690e-02 5.693e-02 6.062e+00 3.200e+03 #  p p > zp > l+ l-
6.112e+03 -8.259e-01  1.427e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.405e-02 1.945e-02 1.976e-02 3.863e-01 5.700e-02 5.709e-02 6.777e+00 3.200e+03 #  p p > zp > l+ l-
6.513e+03 -8.474e-01  1.496e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.788e-02 1.945e-02 1.976e-02 4.127e-01 5.700e-02 5.709e-02 7.240e+00 3.200e+03 #  p p > zp > l+ l-
5.388e+03 -7.733e-01  1.557e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.884e-02 1.949e-02 2.013e-02 4.099e-01 5.315e-02 5.293e-02 7.712e+00 3.200e+03 #  p p > zp > l+ l-
5.305e+03 -7.657e-01  1.616e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.804e-02 1.944e-02 2.020e-02 4.225e-01 5.311e-02 5.246e-02 7.956e+00 3.200e+03 #  p p > zp > l+ l-
5.296e+03 -7.649e-01  1.667e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.847e-02 1.953e-02 2.021e-02 4.393e-01 5.309e-02 5.241e-02 8.275e+00 3.200e+03 #  p p > zp > l+ l-
5.345e+03 -7.694e-01  1.710e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.810e-02 1.943e-02 2.016e-02 4.460e-01 5.358e-02 5.269e-02 8.325e+00 3.200e+03 #  p p > zp > l+ l-
5.380e+03 -7.725e-01  1.742e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.525e-02 1.950e-02 2.014e-02 4.526e-01 5.351e-02 5.287e-02 8.458e+00 3.200e+03 #  p p > zp > l+ l-
5.328e+03 -7.678e-01  1.758e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.509e-02 1.939e-02 2.018e-02 4.652e-01 5.343e-02 5.257e-02 8.706e+00 3.200e+03 #  p p > zp > l+ l-
1.175e+04 -9.500e-01  2.054e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.929e-02 1.945e-02 1.976e-02 1.060e-01 5.700e-02 5.709e-02 3.563e+00 3.333e+03 #  p p > zp > l+ l-
1.175e+04 -9.500e-01  2.213e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.868e-02 1.945e-02 1.976e-02 1.082e-01 5.700e-02 5.709e-02 3.532e+00 3.333e+03 #  p p > zp > l+ l-
1.175e+04 -9.500e-01  2.224e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.885e-02 1.945e-02 1.976e-02 1.086e-01 5.700e-02 5.709e-02 3.541e+00 3.333e+03 #  p p > zp > l+ l-
8.413e+03 -9.018e-01  2.240e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.075e-02 1.945e-02 1.976e-02 9.818e-02 5.700e-02 5.709e-02 3.124e+00 3.333e+03 #  p p > zp > l+ l-
7.085e+03 -8.604e-01  2.266e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.537e-02 1.945e-02 1.976e-02 9.188e-02 5.700e-02 5.709e-02 2.847e+00 3.333e+03 #  p p > zp > l+ l-
6.374e+03 -8.264e-01  2.373e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.049e-02 1.945e-02 1.976e-02 8.719e-02 5.700e-02 5.709e-02 2.597e+00 3.333e+03 #  p p > zp > l+ l-
6.277e+03 -8.207e-01  2.607e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.123e-02 1.945e-02 1.976e-02 9.302e-02 5.700e-02 5.709e-02 2.635e+00 3.333e+03 #  p p > zp > l+ l-
6.021e+03 -8.045e-01  2.931e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.062e-02 1.945e-02 1.976e-02 9.902e-02 5.700e-02 5.709e-02 2.603e+00 3.333e+03 #  p p > zp > l+ l-
7.013e+03 -8.575e-01  3.356e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.650e-02 1.945e-02 1.976e-02 9.486e-02 5.700e-02 5.709e-02 2.391e+00 3.333e+03 #  p p > zp > l+ l-
7.250e+03 -8.669e-01  3.382e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.663e-02 1.945e-02 1.976e-02 9.495e-02 5.700e-02 5.709e-02 2.398e+00 3.333e+03 #  p p > zp > l+ l-
7.015e+03 -8.576e-01  3.622e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.659e-02 1.945e-02 1.976e-02 9.961e-02 5.700e-02 5.709e-02 2.396e+00 3.333e+03 #  p p > zp > l+ l-
7.006e+03 -8.572e-01  4.047e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.617e-02 1.945e-02 1.976e-02 1.062e-01 5.700e-02 5.709e-02 2.374e+00 3.333e+03 #  p p > zp > l+ l-
7.026e+03 -8.580e-01  4.472e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.535e-02 1.945e-02 1.976e-02 1.118e-01 5.700e-02 5.709e-02 2.332e+00 3.333e+03 #  p p > zp > l+ l-
7.292e+03 -8.684e-01  5.057e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.686e-02 1.945e-02 1.976e-02 1.256e-01 5.700e-02 5.709e-02 2.410e+00 3.333e+03 #  p p > zp > l+ l-
6.218e+03 -8.172e-01  5.747e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.979e-02 1.945e-02 1.976e-02 9.322e-02 5.700e-02 5.709e-02 1.635e+00 3.333e+03 #  p p > zp > l+ l-
3.365e+03 -1.242e-01  6.553e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.648e-03 3.188e-02 2.659e-02 7.566e-02 5.616e-02 6.211e-02 1.347e+00 3.333e+03 #  p p > zp > l+ l-
3.350e+03 -9.097e-02  7.634e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.108e-04 2.569e-02 2.677e-02 4.265e-02 5.645e-02 6.274e-02 7.556e-01 3.333e+03 #  p p > zp > l+ l-
3.347e+03 -8.040e-02  8.803e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.037e-04 2.569e-02 2.677e-02 3.438e-02 5.645e-02 6.274e-02 6.091e-01 3.333e+03 #  p p > zp > l+ l-
3.353e+03 -9.704e-02  9.973e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.275e-04 2.569e-02 2.677e-02 4.904e-02 5.645e-02 6.274e-02 8.688e-01 3.333e+03 #  p p > zp > l+ l-
3.372e+03 -1.357e-01  1.114e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.202e-04 3.188e-02 2.659e-02 9.169e-02 5.616e-02 6.211e-02 1.633e+00 3.333e+03 #  p p > zp > l+ l-
3.410e+03 -1.907e-01  1.228e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.620e-03 3.853e-02 2.626e-02 1.691e-01 5.551e-02 6.090e-02 3.047e+00 3.333e+03 #  p p > zp > l+ l-
6.069e+03 -8.077e-01  1.324e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.486e-02 1.945e-02 1.976e-02 2.721e-01 5.700e-02 5.709e-02 4.773e+00 3.333e+03 #  p p > zp > l+ l-
6.058e+03 -8.070e-01  1.409e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.492e-02 1.945e-02 1.976e-02 2.954e-01 5.700e-02 5.709e-02 5.182e+00 3.333e+03 #  p p > zp > l+ l-
5.901e+03 -7.960e-01  1.486e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.418e-02 1.931e-02 1.981e-02 3.156e-01 5.845e-02 5.668e-02 5.400e+00 3.333e+03 #  p p > zp > l+ l-
6.194e+03 -8.157e-01  1.558e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.674e-02 1.945e-02 1.976e-02 3.532e-01 5.700e-02 5.709e-02 6.196e+00 3.333e+03 #  p p > zp > l+ l-
5.379e+03 -7.518e-01  1.622e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.048e-02 1.950e-02 2.014e-02 3.450e-01 5.351e-02 5.287e-02 6.447e+00 3.333e+03 #  p p > zp > l+ l-
5.371e+03 -7.511e-01  1.683e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.052e-02 1.950e-02 2.015e-02 3.631e-01 5.367e-02 5.281e-02 6.765e+00 3.333e+03 #  p p > zp > l+ l-
5.368e+03 -7.507e-01  1.736e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.982e-02 1.950e-02 2.015e-02 3.721e-01 5.367e-02 5.281e-02 6.933e+00 3.333e+03 #  p p > zp > l+ l-
5.381e+03 -7.520e-01  1.781e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.989e-02 1.950e-02 2.014e-02 3.856e-01 5.351e-02 5.287e-02 7.206e+00 3.333e+03 #  p p > zp > l+ l-
5.361e+03 -7.500e-01  1.814e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.982e-02 1.950e-02 2.016e-02 3.906e-01 5.360e-02 5.275e-02 7.287e+00 3.333e+03 #  p p > zp > l+ l-
7.473e+03 -8.749e-01  1.832e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.477e-02 1.945e-02 1.976e-02 4.850e-01 5.700e-02 5.709e-02 8.508e+00 3.333e+03 #  p p > zp > l+ l-
1.222e+04 -9.500e-01  2.136e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.847e-02 1.945e-02 1.976e-02 9.070e-02 5.700e-02 5.709e-02 3.007e+00 3.467e+03 #  p p > zp > l+ l-
1.222e+04 -9.500e-01  2.302e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.780e-02 1.945e-02 1.976e-02 9.250e-02 5.700e-02 5.709e-02 2.972e+00 3.467e+03 #  p p > zp > l+ l-
1.222e+04 -9.500e-01  2.313e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.784e-02 1.945e-02 1.976e-02 9.275e-02 5.700e-02 5.709e-02 2.974e+00 3.467e+03 #  p p > zp > l+ l-
1.222e+04 -9.500e-01  2.329e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.797e-02 1.945e-02 1.976e-02 9.324e-02 5.700e-02 5.709e-02 2.981e+00 3.467e+03 #  p p > zp > l+ l-
8.037e+03 -8.832e-01  2.357e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.849e-02 1.945e-02 1.976e-02 8.093e-02 5.700e-02 5.709e-02 2.494e+00 3.467e+03 #  p p > zp > l+ l-
6.210e+03 -8.010e-01  2.468e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.923e-02 1.945e-02 1.976e-02 7.012e-02 5.700e-02 5.709e-02 2.017e+00 3.467e+03 #  p p > zp > l+ l-
6.304e+03 -8.072e-01  2.711e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.115e-02 1.945e-02 1.976e-02 7.692e-02 5.700e-02 5.709e-02 2.116e+00 3.467e+03 #  p p > zp > l+ l-
6.218e+03 -8.016e-01  3.048e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.777e-02 1.945e-02 1.976e-02 7.557e-02 5.700e-02 5.709e-02 1.942e+00 3.467e+03 #  p p > zp > l+ l-
5.190e+03 -7.082e-01  3.490e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.310e-02 1.956e-02 2.032e-02 7.844e-02 5.177e-02 5.183e-02 1.692e+00 3.467e+03 #  p p > zp > l+ l-
5.050e+03 -6.902e-01  3.518e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.844e-02 1.974e-02 2.047e-02 9.325e-02 5.070e-02 5.118e-02 1.948e+00 3.467e+03 #  p p > zp > l+ l-
6.121e+03 -7.949e-01  3.766e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.778e-02 1.945e-02 1.976e-02 8.712e-02 5.700e-02 5.709e-02 1.943e+00 3.467e+03 #  p p > zp > l+ l-
6.001e+03 -7.862e-01  4.209e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.052e-02 1.945e-02 1.976e-02 1.019e-01 5.700e-02 5.709e-02 2.084e+00 3.467e+03 #  p p > zp > l+ l-
6.011e+03 -7.869e-01  4.651e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.964e-02 1.945e-02 1.976e-02 1.086e-01 5.700e-02 5.709e-02 2.039e+00 3.467e+03 #  p p > zp > l+ l-
7.068e+03 -8.479e-01  5.259e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.593e-02 1.945e-02 1.976e-02 1.013e-01 5.700e-02 5.709e-02 1.848e+00 3.467e+03 #  p p > zp > l+ l-
7.056e+03 -8.474e-01  5.977e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.615e-02 1.945e-02 1.976e-02 1.136e-01 5.700e-02 5.709e-02 1.993e+00 3.467e+03 #  p p > zp > l+ l-
3.503e+03 -1.292e-01  6.816e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.339e-03 3.544e-02 2.558e-02 6.150e-02 5.362e-02 5.857e-02 1.147e+00 3.467e+03 #  p p > zp > l+ l-
3.486e+03 -9.461e-02  7.939e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.345e-04 3.700e-02 2.565e-02 3.474e-02 5.384e-02 5.881e-02 6.452e-01 3.467e+03 #  p p > zp > l+ l-
3.482e+03 -8.362e-02  9.155e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.658e-04 3.789e-02 2.572e-02 2.797e-02 5.412e-02 5.906e-02 5.168e-01 3.467e+03 #  p p > zp > l+ l-
3.489e+03 -1.009e-01  1.037e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.673e-04 3.700e-02 2.565e-02 4.014e-02 5.384e-02 5.881e-02 7.455e-01 3.467e+03 #  p p > zp > l+ l-
3.510e+03 -1.411e-01  1.159e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.545e-04 3.345e-02 2.550e-02 7.464e-02 5.342e-02 5.833e-02 1.397e+00 3.467e+03 #  p p > zp > l+ l-
3.553e+03 -1.984e-01  1.278e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.121e-03 2.588e-02 2.523e-02 1.376e-01 5.282e-02 5.743e-02 2.605e+00 3.467e+03 #  p p > zp > l+ l-
3.616e+03 -2.584e-01  1.377e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.526e-03 2.182e-02 2.477e-02 2.116e-01 5.209e-02 5.599e-02 4.062e+00 3.467e+03 #  p p > zp > l+ l-
6.013e+03 -7.871e-01  1.465e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.751e-02 1.945e-02 1.976e-02 2.529e-01 5.700e-02 5.709e-02 4.437e+00 3.467e+03 #  p p > zp > l+ l-
5.881e+03 -7.768e-01  1.546e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.766e-02 1.929e-02 1.981e-02 2.792e-01 5.889e-02 5.660e-02 4.741e+00 3.467e+03 #  p p > zp > l+ l-
5.834e+03 -7.731e-01  1.620e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.288e-02 1.934e-02 1.984e-02 2.918e-01 5.834e-02 5.640e-02 5.001e+00 3.467e+03 #  p p > zp > l+ l-
5.333e+03 -7.249e-01  1.687e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.317e-02 1.939e-02 2.018e-02 2.933e-01 5.343e-02 5.257e-02 5.489e+00 3.467e+03 #  p p > zp > l+ l-
6.416e+03 -8.141e-01  1.750e-01 0.000e+00  6.595e+02 3.804e-02 4.276e-01 2.318e-01 2.969e-02 3.049e-02 1.945e-02 1.976e-02 3.447e-01 6.369e-02 6.424e-02 5.413e+00 3.467e+03 #  p p > zp > l+ l-
5.303e+03 -7.215e-01  1.805e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.317e-02 1.953e-02 2.021e-02 3.248e-01 5.309e-02 5.241e-02 6.118e+00 3.467e+03 #  p p > zp > l+ l-
5.354e+03 -7.272e-01  1.852e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.283e-02 1.943e-02 2.016e-02 3.271e-01 5.358e-02 5.269e-02 6.105e+00 3.467e+03 #  p p > zp > l+ l-
6.753e+03 -8.329e-01  1.887e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.406e-02 1.945e-02 1.976e-02 4.140e-01 5.700e-02 5.709e-02 7.263e+00 3.467e+03 #  p p > zp > l+ l-
9.371e+03 -9.145e-01  1.905e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.102e-02 1.945e-02 1.976e-02 4.213e-01 5.700e-02 5.709e-02 7.391e+00 3.467e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.218e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.027e-02 1.945e-02 1.976e-02 7.931e-02 5.700e-02 5.709e-02 2.585e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.390e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.017e-02 1.945e-02 1.976e-02 8.170e-02 5.700e-02 5.709e-02 2.580e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.402e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.004e-02 1.945e-02 1.976e-02 8.158e-02 5.700e-02 5.709e-02 2.573e+00 3.600e+03 #  p p > zp > l+ l-
1.269e+04 -9.500e-01  2.419e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.008e-02 1.945e-02 1.976e-02 8.190e-02 5.700e-02 5.709e-02 2.575e+00 3.600e+03 #  p p > zp > l+ l-
9.882e+03 -9.172e-01  2.448e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.614e-02 1.945e-02 1.976e-02 7.702e-02 5.700e-02 5.709e-02 2.373e+00 3.600e+03 #  p p > zp > l+ l-
6.991e+03 -8.318e-01  2.562e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.649e-02 1.945e-02 1.976e-02 6.520e-02 5.700e-02 5.709e-02 1.877e+00 3.600e+03 #  p p > zp > l+ l-
6.620e+03 -8.116e-01  2.815e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.184e-02 1.945e-02 1.976e-02 6.060e-02 5.700e-02 5.709e-02 1.637e+00 3.600e+03 #  p p > zp > l+ l-
6.495e+03 -8.040e-01  3.165e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.149e-02 1.945e-02 1.976e-02 6.447e-02 5.700e-02 5.709e-02 1.619e+00 3.600e+03 #  p p > zp > l+ l-
5.014e+03 -6.576e-01  3.624e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.203e-02 1.981e-02 2.051e-02 8.234e-02 5.075e-02 5.103e-02 1.622e+00 3.600e+03 #  p p > zp > l+ l-
5.022e+03 -6.588e-01  3.653e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.170e-02 1.978e-02 2.050e-02 8.183e-02 5.062e-02 5.107e-02 1.616e+00 3.600e+03 #  p p > zp > l+ l-
6.498e+03 -8.041e-01  3.911e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.130e-02 1.945e-02 1.976e-02 7.361e-02 5.700e-02 5.709e-02 1.610e+00 3.600e+03 #  p p > zp > l+ l-
6.207e+03 -7.844e-01  4.371e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.099e-02 1.945e-02 1.976e-02 8.029e-02 5.700e-02 5.709e-02 1.594e+00 3.600e+03 #  p p > zp > l+ l-
5.210e+03 -6.857e-01  4.830e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.464e-02 1.953e-02 2.030e-02 7.739e-02 5.175e-02 5.193e-02 1.495e+00 3.600e+03 #  p p > zp > l+ l-
5.200e+03 -6.844e-01  5.461e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.391e-02 1.953e-02 2.031e-02 8.402e-02 5.174e-02 5.188e-02 1.624e+00 3.600e+03 #  p p > zp > l+ l-
7.122e+03 -8.382e-01  6.207e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.948e-02 1.945e-02 1.976e-02 9.671e-02 5.700e-02 5.709e-02 1.697e+00 3.600e+03 #  p p > zp > l+ l-
3.640e+03 -1.342e-01  7.078e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.084e-03 2.158e-02 2.465e-02 4.978e-02 5.186e-02 5.560e-02 9.598e-01 3.600e+03 #  p p > zp > l+ l-
3.622e+03 -9.825e-02  8.245e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.715e-04 2.182e-02 2.477e-02 2.820e-02 5.209e-02 5.599e-02 5.413e-01 3.600e+03 #  p p > zp > l+ l-
3.617e+03 -8.684e-02  9.508e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.337e-04 2.182e-02 2.477e-02 2.256e-02 5.209e-02 5.599e-02 4.331e-01 3.600e+03 #  p p > zp > l+ l-
3.625e+03 -1.048e-01  1.077e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.209e-04 2.182e-02 2.477e-02 3.306e-02 5.209e-02 5.599e-02 6.346e-01 3.600e+03 #  p p > zp > l+ l-
3.648e+03 -1.465e-01  1.203e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.113e-04 2.148e-02 2.459e-02 6.110e-02 5.175e-02 5.542e-02 1.181e+00 3.600e+03 #  p p > zp > l+ l-
3.697e+03 -2.060e-01  1.327e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.729e-03 2.105e-02 2.430e-02 1.118e-01 5.116e-02 5.471e-02 2.185e+00 3.600e+03 #  p p > zp > l+ l-
3.768e+03 -2.683e-01  1.430e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.682e-03 2.070e-02 2.392e-02 1.723e-01 5.069e-02 5.386e-02 3.399e+00 3.600e+03 #  p p > zp > l+ l-
5.520e+03 -7.230e-01  1.522e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.859e-02 1.945e-02 2.003e-02 2.034e-01 5.345e-02 5.373e-02 3.805e+00 3.600e+03 #  p p > zp > l+ l-
6.084e+03 -7.750e-01  1.605e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.184e-02 1.945e-02 1.976e-02 2.334e-01 5.700e-02 5.709e-02 4.095e+00 3.600e+03 #  p p > zp > l+ l-
5.350e+03 -7.035e-01  1.683e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.763e-02 1.943e-02 2.016e-02 2.287e-01 5.358e-02 5.269e-02 4.269e+00 3.600e+03 #  p p > zp > l+ l-
5.845e+03 -7.550e-01  1.751e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.667e-02 1.935e-02 1.983e-02 2.653e-01 5.839e-02 5.644e-02 4.544e+00 3.600e+03 #  p p > zp > l+ l-
5.319e+03 -6.997e-01  1.817e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.742e-02 1.941e-02 2.019e-02 2.625e-01 5.328e-02 5.252e-02 4.927e+00 3.600e+03 #  p p > zp > l+ l-
5.366e+03 -7.054e-01  1.875e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.790e-02 1.950e-02 2.015e-02 2.742e-01 5.367e-02 5.281e-02 5.109e+00 3.600e+03 #  p p > zp > l+ l-
6.576e+03 -8.090e-01  1.924e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.917e-02 1.945e-02 1.976e-02 3.206e-01 5.700e-02 5.709e-02 5.624e+00 3.600e+03 #  p p > zp > l+ l-
7.202e+03 -8.419e-01  1.960e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.857e-02 1.945e-02 1.976e-02 3.488e-01 5.700e-02 5.709e-02 6.119e+00 3.600e+03 #  p p > zp > l+ l-
7.743e+03 -8.638e-01  1.978e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.157e-02 1.945e-02 1.976e-02 3.857e-01 5.700e-02 5.709e-02 6.766e+00 3.600e+03 #  p p > zp > l+ l-
1.316e+04 -9.500e-01  2.300e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.249e-02 1.945e-02 1.976e-02 6.797e-02 5.700e-02 5.709e-02 2.185e+00 3.733e+03 #  p p > zp > l+ l-
1.316e+04 -9.500e-01  2.479e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.244e-02 1.945e-02 1.976e-02 7.019e-02 5.700e-02 5.709e-02 2.183e+00 3.733e+03 #  p p > zp > l+ l-
1.316e+04 -9.500e-01  2.491e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.247e-02 1.945e-02 1.976e-02 7.040e-02 5.700e-02 5.709e-02 2.184e+00 3.733e+03 #  p p > zp > l+ l-
1.316e+04 -9.500e-01  2.509e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.247e-02 1.945e-02 1.976e-02 7.060e-02 5.700e-02 5.709e-02 2.184e+00 3.733e+03 #  p p > zp > l+ l-
1.316e+04 -9.500e-01  2.538e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.270e-02 1.945e-02 1.976e-02 7.134e-02 5.700e-02 5.709e-02 2.196e+00 3.733e+03 #  p p > zp > l+ l-
7.996e+03 -8.626e-01  2.657e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.345e-02 1.945e-02 1.976e-02 5.979e-02 5.700e-02 5.709e-02 1.720e+00 3.733e+03 #  p p > zp > l+ l-
6.467e+03 -7.865e-01  2.919e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.503e-02 1.945e-02 1.976e-02 4.948e-02 5.700e-02 5.709e-02 1.287e+00 3.733e+03 #  p p > zp > l+ l-
6.512e+03 -7.896e-01  3.282e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.556e-02 1.945e-02 1.976e-02 5.411e-02 5.700e-02 5.709e-02 1.314e+00 3.733e+03 #  p p > zp > l+ l-
5.146e+03 -6.494e-01  3.759e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.333e-02 1.966e-02 2.036e-02 6.223e-02 5.163e-02 5.162e-02 1.205e+00 3.733e+03 #  p p > zp > l+ l-
5.207e+03 -6.586e-01  3.788e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.164e-02 1.953e-02 2.030e-02 5.746e-02 5.175e-02 5.193e-02 1.110e+00 3.733e+03 #  p p > zp > l+ l-
5.163e+03 -6.521e-01  4.056e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.261e-02 1.965e-02 2.035e-02 6.387e-02 5.178e-02 5.167e-02 1.234e+00 3.733e+03 #  p p > zp > l+ l-
6.607e+03 -7.959e-01  4.532e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.544e-02 1.945e-02 1.976e-02 6.700e-02 5.700e-02 5.709e-02 1.308e+00 3.733e+03 #  p p > zp > l+ l-
6.599e+03 -7.954e-01  5.009e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.532e-02 1.945e-02 1.976e-02 7.224e-02 5.700e-02 5.709e-02 1.302e+00 3.733e+03 #  p p > zp > l+ l-
6.618e+03 -7.966e-01  5.663e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.522e-02 1.945e-02 1.976e-02 7.975e-02 5.700e-02 5.709e-02 1.399e+00 3.733e+03 #  p p > zp > l+ l-
3.823e+03 -1.945e-01  6.437e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.307e-03 2.060e-02 2.367e-02 7.072e-02 5.011e-02 5.322e-02 1.411e+00 3.733e+03 #  p p > zp > l+ l-
3.779e+03 -1.391e-01  7.340e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.789e-04 2.069e-02 2.387e-02 4.038e-02 5.062e-02 5.373e-02 7.977e-01 3.733e+03 #  p p > zp > l+ l-
3.757e+03 -1.019e-01  8.550e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.201e-04 2.083e-02 2.397e-02 2.285e-02 5.080e-02 5.398e-02 4.498e-01 3.733e+03 #  p p > zp > l+ l-
3.752e+03 -9.005e-02  9.860e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.112e-04 2.087e-02 2.402e-02 1.877e-02 5.079e-02 5.410e-02 3.695e-01 3.733e+03 #  p p > zp > l+ l-
3.761e+03 -1.087e-01  1.117e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.806e-04 2.083e-02 2.397e-02 2.711e-02 5.080e-02 5.398e-02 5.337e-01 3.733e+03 #  p p > zp > l+ l-
3.787e+03 -1.519e-01  1.248e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.037e-04 2.066e-02 2.382e-02 5.032e-02 5.037e-02 5.360e-02 9.991e-01 3.733e+03 #  p p > zp > l+ l-
3.842e+03 -2.136e-01  1.376e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.403e-03 2.054e-02 2.357e-02 9.079e-02 5.013e-02 5.298e-02 1.811e+00 3.733e+03 #  p p > zp > l+ l-
3.922e+03 -2.782e-01  1.483e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.934e-03 2.341e-02 2.321e-02 1.375e-01 4.900e-02 5.214e-02 2.806e+00 3.733e+03 #  p p > zp > l+ l-
5.545e+03 -7.031e-01  1.578e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.458e-02 1.944e-02 2.001e-02 1.736e-01 5.374e-02 5.397e-02 3.230e+00 3.733e+03 #  p p > zp > l+ l-
5.561e+03 -7.049e-01  1.665e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.434e-02 1.944e-02 2.000e-02 1.851e-01 5.385e-02 5.409e-02 3.437e+00 3.733e+03 #  p p > zp > l+ l-
5.367e+03 -6.809e-01  1.745e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.369e-02 1.950e-02 2.015e-02 1.970e-01 5.367e-02 5.281e-02 3.671e+00 3.733e+03 #  p p > zp > l+ l-
5.378e+03 -6.823e-01  1.816e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.337e-02 1.950e-02 2.014e-02 2.063e-01 5.351e-02 5.287e-02 3.855e+00 3.733e+03 #  p p > zp > l+ l-
5.356e+03 -6.795e-01  1.885e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.348e-02 1.950e-02 2.016e-02 2.193e-01 5.360e-02 5.275e-02 4.091e+00 3.733e+03 #  p p > zp > l+ l-
5.333e+03 -6.764e-01  1.944e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.332e-02 1.939e-02 2.018e-02 2.328e-01 5.343e-02 5.257e-02 4.357e+00 3.733e+03 #  p p > zp > l+ l-
6.385e+03 -7.807e-01  1.995e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.956e-02 1.945e-02 1.976e-02 2.839e-01 5.700e-02 5.709e-02 4.981e+00 3.733e+03 #  p p > zp > l+ l-
7.176e+03 -8.282e-01  2.032e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.335e-02 1.945e-02 1.976e-02 2.954e-01 5.700e-02 5.709e-02 5.182e+00 3.733e+03 #  p p > zp > l+ l-
1.316e+04 -9.500e-01  2.051e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.385e-02 1.945e-02 1.976e-02 3.484e-01 5.700e-02 5.709e-02 6.112e+00 3.733e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.382e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.679e-02 1.945e-02 1.976e-02 5.974e-02 5.700e-02 5.709e-02 1.892e+00 3.867e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.567e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.687e-02 1.945e-02 1.976e-02 6.189e-02 5.700e-02 5.709e-02 1.896e+00 3.867e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.580e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.693e-02 1.945e-02 1.976e-02 6.213e-02 5.700e-02 5.709e-02 1.899e+00 3.867e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.598e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.692e-02 1.945e-02 1.976e-02 6.232e-02 5.700e-02 5.709e-02 1.899e+00 3.867e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.629e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.694e-02 1.945e-02 1.976e-02 6.268e-02 5.700e-02 5.709e-02 1.900e+00 3.867e+03 #  p p > zp > l+ l-
9.376e+03 -8.934e-01  2.752e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.165e-02 1.945e-02 1.976e-02 5.658e-02 5.700e-02 5.709e-02 1.628e+00 3.867e+03 #  p p > zp > l+ l-
7.164e+03 -8.146e-01  3.024e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.108e-02 1.945e-02 1.976e-02 4.168e-02 5.700e-02 5.709e-02 1.084e+00 3.867e+03 #  p p > zp > l+ l-
6.234e+03 -7.513e-01  3.400e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.187e-02 1.945e-02 1.976e-02 4.888e-02 5.700e-02 5.709e-02 1.125e+00 3.867e+03 #  p p > zp > l+ l-
6.313e+03 -7.580e-01  3.893e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.163e-02 1.945e-02 1.976e-02 5.277e-02 5.700e-02 5.709e-02 1.112e+00 3.867e+03 #  p p > zp > l+ l-
5.188e+03 -6.272e-01  3.924e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.770e-02 1.956e-02 2.032e-02 5.021e-02 5.177e-02 5.183e-02 9.698e-01 3.867e+03 #  p p > zp > l+ l-
5.199e+03 -6.290e-01  4.201e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.718e-02 1.953e-02 2.031e-02 5.148e-02 5.174e-02 5.188e-02 9.949e-01 3.867e+03 #  p p > zp > l+ l-
6.511e+03 -7.734e-01  4.694e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.039e-02 1.945e-02 1.976e-02 5.649e-02 5.700e-02 5.709e-02 1.049e+00 3.867e+03 #  p p > zp > l+ l-
6.537e+03 -7.752e-01  5.187e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.023e-02 1.945e-02 1.976e-02 6.071e-02 5.700e-02 5.709e-02 1.065e+00 3.867e+03 #  p p > zp > l+ l-
6.546e+03 -7.759e-01  5.866e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.036e-02 1.945e-02 1.976e-02 6.797e-02 5.700e-02 5.709e-02 1.192e+00 3.867e+03 #  p p > zp > l+ l-
3.966e+03 -2.014e-01  6.667e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.659e-03 3.806e-02 2.300e-02 5.686e-02 4.817e-02 5.183e-02 1.180e+00 3.867e+03 #  p p > zp > l+ l-
3.917e+03 -1.441e-01  7.602e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.117e-04 2.341e-02 2.321e-02 3.257e-02 4.900e-02 5.214e-02 6.647e-01 3.867e+03 #  p p > zp > l+ l-
3.893e+03 -1.055e-01  8.856e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.804e-04 2.051e-02 2.334e-02 1.876e-02 4.949e-02 5.241e-02 3.790e-01 3.867e+03 #  p p > zp > l+ l-
3.888e+03 -9.327e-02  1.021e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.102e-05 2.051e-02 2.334e-02 1.536e-02 4.949e-02 5.241e-02 3.103e-01 3.867e+03 #  p p > zp > l+ l-
3.897e+03 -1.126e-01  1.157e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.482e-04 2.084e-02 2.329e-02 2.223e-02 4.932e-02 5.231e-02 4.507e-01 3.867e+03 #  p p > zp > l+ l-
3.927e+03 -1.574e-01  1.292e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.117e-04 2.674e-02 2.316e-02 4.119e-02 4.885e-02 5.207e-02 8.432e-01 3.867e+03 #  p p > zp > l+ l-
3.988e+03 -2.213e-01  1.425e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.141e-03 3.852e-02 2.292e-02 7.401e-02 4.776e-02 5.169e-02 1.550e+00 3.867e+03 #  p p > zp > l+ l-
4.077e+03 -2.882e-01  1.536e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.371e-03 3.880e-02 2.258e-02 1.109e-01 4.689e-02 5.118e-02 2.365e+00 3.867e+03 #  p p > zp > l+ l-
5.578e+03 -6.834e-01  1.635e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.131e-02 1.940e-02 1.999e-02 1.471e-01 5.403e-02 5.440e-02 2.723e+00 3.867e+03 #  p p > zp > l+ l-
5.563e+03 -6.815e-01  1.724e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.113e-02 1.944e-02 2.000e-02 1.584e-01 5.385e-02 5.409e-02 2.942e+00 3.867e+03 #  p p > zp > l+ l-
5.541e+03 -6.787e-01  1.807e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.101e-02 1.944e-02 2.001e-02 1.678e-01 5.365e-02 5.386e-02 3.128e+00 3.867e+03 #  p p > zp > l+ l-
5.483e+03 -6.711e-01  1.881e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.389e-02 1.947e-02 2.006e-02 1.800e-01 5.287e-02 5.348e-02 3.404e+00 3.867e+03 #  p p > zp > l+ l-
5.327e+03 -6.491e-01  1.952e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.980e-03 1.939e-02 2.018e-02 1.842e-01 5.343e-02 5.257e-02 3.447e+00 3.867e+03 #  p p > zp > l+ l-
5.921e+03 -7.222e-01  2.014e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.656e-02 1.933e-02 1.980e-02 2.187e-01 5.742e-02 5.676e-02 3.809e+00 3.867e+03 #  p p > zp > l+ l-
6.543e+03 -7.757e-01  2.066e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.692e-02 1.945e-02 1.976e-02 2.598e-01 5.700e-02 5.709e-02 4.558e+00 3.867e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.105e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.757e-02 1.945e-02 1.976e-02 3.224e-01 5.700e-02 5.709e-02 5.656e+00 3.867e+03 #  p p > zp > l+ l-
1.363e+04 -9.500e-01  2.125e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.798e-02 1.945e-02 1.976e-02 3.259e-01 5.700e-02 5.709e-02 5.717e+00 3.867e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.465e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.205e-02 1.945e-02 1.976e-02 5.282e-02 5.700e-02 5.709e-02 1.648e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.656e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.215e-02 1.945e-02 1.976e-02 5.482e-02 5.700e-02 5.709e-02 1.653e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.669e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.215e-02 1.945e-02 1.976e-02 5.495e-02 5.700e-02 5.709e-02 1.653e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.688e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.215e-02 1.945e-02 1.976e-02 5.509e-02 5.700e-02 5.709e-02 1.653e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.720e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.219e-02 1.945e-02 1.976e-02 5.546e-02 5.700e-02 5.709e-02 1.655e+00 4.000e+03 #  p p > zp > l+ l-
1.147e+04 -9.242e-01  2.847e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.970e-02 1.945e-02 1.976e-02 5.310e-02 5.700e-02 5.709e-02 1.527e+00 4.000e+03 #  p p > zp > l+ l-
8.688e+03 -8.665e-01  3.128e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.291e-02 1.945e-02 1.976e-02 4.460e-02 5.700e-02 5.709e-02 1.178e+00 4.000e+03 #  p p > zp > l+ l-
6.633e+03 -7.658e-01  3.517e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.798e-02 1.945e-02 1.976e-02 4.059e-02 5.700e-02 5.709e-02 9.246e-01 4.000e+03 #  p p > zp > l+ l-
6.181e+03 -7.276e-01  4.027e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.684e-02 1.945e-02 1.976e-02 4.343e-02 5.700e-02 5.709e-02 8.660e-01 4.000e+03 #  p p > zp > l+ l-
5.301e+03 -6.165e-01  4.059e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.334e-02 1.953e-02 2.021e-02 3.948e-02 5.309e-02 5.241e-02 7.436e-01 4.000e+03 #  p p > zp > l+ l-
5.298e+03 -6.159e-01  4.346e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.307e-02 1.953e-02 2.021e-02 4.108e-02 5.309e-02 5.241e-02 7.738e-01 4.000e+03 #  p p > zp > l+ l-
5.262e+03 -6.098e-01  4.856e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.287e-02 1.952e-02 2.025e-02 4.507e-02 5.255e-02 5.219e-02 8.576e-01 4.000e+03 #  p p > zp > l+ l-
6.627e+03 -7.654e-01  5.366e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.657e-02 1.945e-02 1.976e-02 5.177e-02 5.700e-02 5.709e-02 9.082e-01 4.000e+03 #  p p > zp > l+ l-
5.214e+03 -6.014e-01  6.068e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.171e-02 1.953e-02 2.030e-02 5.190e-02 5.175e-02 5.193e-02 1.003e+00 4.000e+03 #  p p > zp > l+ l-
4.110e+03 -2.083e-01  6.897e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.131e-03 3.869e-02 2.247e-02 4.557e-02 4.688e-02 5.104e-02 9.721e-01 4.000e+03 #  p p > zp > l+ l-
4.056e+03 -1.491e-01  7.864e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.753e-04 3.882e-02 2.265e-02 2.637e-02 4.711e-02 5.129e-02 5.598e-01 4.000e+03 #  p p > zp > l+ l-
4.030e+03 -1.092e-01  9.161e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.468e-04 3.880e-02 2.276e-02 1.525e-02 4.741e-02 5.145e-02 3.217e-01 4.000e+03 #  p p > zp > l+ l-
4.023e+03 -9.649e-02  1.056e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.443e-05 3.877e-02 2.280e-02 1.256e-02 4.745e-02 5.150e-02 2.647e-01 4.000e+03 #  p p > zp > l+ l-
4.034e+03 -1.164e-01  1.197e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.214e-04 3.880e-02 2.276e-02 1.822e-02 4.741e-02 5.145e-02 3.843e-01 4.000e+03 #  p p > zp > l+ l-
4.067e+03 -1.628e-01  1.337e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.371e-04 3.881e-02 2.261e-02 3.366e-02 4.702e-02 5.123e-02 7.159e-01 4.000e+03 #  p p > zp > l+ l-
4.134e+03 -2.289e-01  1.474e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.256e-04 3.847e-02 2.240e-02 6.004e-02 4.700e-02 5.095e-02 1.277e+00 4.000e+03 #  p p > zp > l+ l-
4.234e+03 -2.981e-01  1.589e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.068e-03 2.853e-02 2.208e-02 9.600e-02 4.846e-02 5.057e-02 1.981e+00 4.000e+03 #  p p > zp > l+ l-
4.369e+03 -3.676e-01  1.691e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.266e-03 2.190e-02 2.169e-02 1.186e-01 4.903e-02 5.007e-02 2.419e+00 4.000e+03 #  p p > zp > l+ l-
5.539e+03 -6.530e-01  1.783e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.506e-03 1.944e-02 2.001e-02 1.354e-01 5.365e-02 5.386e-02 2.524e+00 4.000e+03 #  p p > zp > l+ l-
5.530e+03 -6.517e-01  1.870e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.348e-03 1.945e-02 2.002e-02 1.435e-01 5.350e-02 5.378e-02 2.682e+00 4.000e+03 #  p p > zp > l+ l-
5.512e+03 -6.493e-01  1.946e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.324e-03 1.945e-02 2.003e-02 1.523e-01 5.335e-02 5.367e-02 2.855e+00 4.000e+03 #  p p > zp > l+ l-
5.669e+03 -6.707e-01  2.019e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.010e-02 1.933e-02 1.992e-02 1.703e-01 5.406e-02 5.520e-02 3.150e+00 4.000e+03 #  p p > zp > l+ l-
6.151e+03 -7.247e-01  2.083e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.169e-02 1.945e-02 1.976e-02 2.028e-01 5.700e-02 5.709e-02 3.558e+00 4.000e+03 #  p p > zp > l+ l-
7.189e+03 -8.024e-01  2.137e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.946e-02 1.945e-02 1.976e-02 2.884e-01 5.700e-02 5.709e-02 5.059e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.177e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.346e-02 1.945e-02 1.976e-02 2.877e-01 5.700e-02 5.709e-02 5.047e+00 4.000e+03 #  p p > zp > l+ l-
1.410e+04 -9.500e-01  2.198e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.332e-02 1.945e-02 1.976e-02 2.866e-01 5.700e-02 5.709e-02 5.028e+00 4.000e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.547e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.837e-02 1.945e-02 1.976e-02 4.745e-02 5.700e-02 5.709e-02 1.459e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.744e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.798e-02 1.945e-02 1.976e-02 4.850e-02 5.700e-02 5.709e-02 1.439e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.758e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.799e-02 1.945e-02 1.976e-02 4.863e-02 5.700e-02 5.709e-02 1.439e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.777e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.807e-02 1.945e-02 1.976e-02 4.888e-02 5.700e-02 5.709e-02 1.444e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.810e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.810e-02 1.945e-02 1.976e-02 4.923e-02 5.700e-02 5.709e-02 1.445e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.942e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.824e-02 1.945e-02 1.976e-02 5.056e-02 5.700e-02 5.709e-02 1.452e+00 4.133e+03 #  p p > zp > l+ l-
9.120e+03 -8.707e-01  3.232e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.204e-02 1.945e-02 1.976e-02 4.358e-02 5.700e-02 5.709e-02 1.133e+00 4.133e+03 #  p p > zp > l+ l-
7.239e+03 -7.913e-01  3.634e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.682e-02 1.945e-02 1.976e-02 3.797e-02 5.700e-02 5.709e-02 8.650e-01 4.133e+03 #  p p > zp > l+ l-
6.296e+03 -7.190e-01  4.161e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.366e-02 1.945e-02 1.976e-02 3.644e-02 5.700e-02 5.709e-02 7.025e-01 4.133e+03 #  p p > zp > l+ l-
6.312e+03 -7.205e-01  4.194e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.394e-02 1.945e-02 1.976e-02 3.737e-02 5.700e-02 5.709e-02 7.169e-01 4.133e+03 #  p p > zp > l+ l-
5.269e+03 -5.799e-01  4.491e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.067e-02 1.953e-02 2.024e-02 3.643e-02 5.287e-02 5.224e-02 6.891e-01 4.133e+03 #  p p > zp > l+ l-
5.280e+03 -5.819e-01  5.018e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.011e-02 1.952e-02 2.023e-02 3.821e-02 5.303e-02 5.230e-02 7.206e-01 4.133e+03 #  p p > zp > l+ l-
5.279e+03 -5.818e-01  5.545e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.657e-03 1.952e-02 2.023e-02 4.032e-02 5.303e-02 5.230e-02 7.603e-01 4.133e+03 #  p p > zp > l+ l-
5.272e+03 -5.805e-01  6.270e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.103e-03 1.953e-02 2.024e-02 4.335e-02 5.287e-02 5.224e-02 8.200e-01 4.133e+03 #  p p > zp > l+ l-
4.255e+03 -2.153e-01  7.127e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.713e-03 2.475e-02 2.199e-02 3.664e-02 4.885e-02 5.046e-02 7.501e-01 4.133e+03 #  p p > zp > l+ l-
4.195e+03 -1.540e-01  8.126e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.639e-04 3.515e-02 2.221e-02 2.128e-02 4.798e-02 5.070e-02 4.435e-01 4.133e+03 #  p p > zp > l+ l-
4.166e+03 -1.128e-01  9.466e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.206e-04 3.684e-02 2.227e-02 1.252e-02 4.750e-02 5.078e-02 2.636e-01 4.133e+03 #  p p > zp > l+ l-
4.159e+03 -9.970e-02  1.092e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.080e-05 3.736e-02 2.230e-02 1.026e-02 4.731e-02 5.082e-02 2.168e-01 4.133e+03 #  p p > zp > l+ l-
4.171e+03 -1.203e-01  1.237e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.023e-04 3.684e-02 2.227e-02 1.534e-02 4.750e-02 5.078e-02 3.229e-01 4.133e+03 #  p p > zp > l+ l-
4.207e+03 -1.682e-01  1.382e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.848e-04 3.236e-02 2.214e-02 2.825e-02 4.826e-02 5.063e-02 5.854e-01 4.133e+03 #  p p > zp > l+ l-
4.282e+03 -2.365e-01  1.523e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.079e-04 2.375e-02 2.194e-02 5.252e-02 4.896e-02 5.037e-02 1.073e+00 4.133e+03 #  p p > zp > l+ l-
4.393e+03 -3.080e-01  1.642e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.612e-03 2.169e-02 2.164e-02 7.358e-02 4.905e-02 5.003e-02 1.500e+00 4.133e+03 #  p p > zp > l+ l-
4.807e+03 -4.715e-01  1.747e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.989e-03 2.008e-02 2.079e-02 1.022e-01 4.991e-02 5.073e-02 2.048e+00 4.133e+03 #  p p > zp > l+ l-
5.556e+03 -6.288e-01  1.843e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.574e-03 1.944e-02 2.000e-02 1.146e-01 5.385e-02 5.409e-02 2.128e+00 4.133e+03 #  p p > zp > l+ l-
5.553e+03 -6.284e-01  1.932e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.396e-03 1.944e-02 2.001e-02 1.228e-01 5.374e-02 5.397e-02 2.285e+00 4.133e+03 #  p p > zp > l+ l-
5.545e+03 -6.271e-01  2.011e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.364e-03 1.944e-02 2.001e-02 1.289e-01 5.374e-02 5.397e-02 2.398e+00 4.133e+03 #  p p > zp > l+ l-
6.047e+03 -6.931e-01  2.087e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.621e-03 1.945e-02 1.976e-02 1.586e-01 5.700e-02 5.709e-02 2.782e+00 4.133e+03 #  p p > zp > l+ l-
6.633e+03 -7.488e-01  2.153e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.088e-02 1.945e-02 1.976e-02 1.878e-01 5.700e-02 5.709e-02 3.295e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.209e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.014e-02 1.945e-02 1.976e-02 2.523e-01 5.700e-02 5.709e-02 4.426e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.250e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.981e-02 1.945e-02 1.976e-02 2.556e-01 5.700e-02 5.709e-02 4.484e+00 4.133e+03 #  p p > zp > l+ l-
1.457e+04 -9.500e-01  2.271e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.976e-02 1.945e-02 1.976e-02 2.565e-01 5.700e-02 5.709e-02 4.500e+00 4.133e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.629e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.487e-02 1.945e-02 1.976e-02 4.220e-02 5.700e-02 5.709e-02 1.279e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.833e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.463e-02 1.945e-02 1.976e-02 4.332e-02 5.700e-02 5.709e-02 1.267e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.847e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.463e-02 1.945e-02 1.976e-02 4.342e-02 5.700e-02 5.709e-02 1.267e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.867e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.459e-02 1.945e-02 1.976e-02 4.349e-02 5.700e-02 5.709e-02 1.265e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.901e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.469e-02 1.945e-02 1.976e-02 4.395e-02 5.700e-02 5.709e-02 1.270e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  3.037e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.481e-02 1.945e-02 1.976e-02 4.520e-02 5.700e-02 5.709e-02 1.276e+00 4.267e+03 #  p p > zp > l+ l-
1.061e+04 -8.988e-01  3.336e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.100e-02 1.945e-02 1.976e-02 4.153e-02 5.700e-02 5.709e-02 1.080e+00 4.267e+03 #  p p > zp > l+ l-
7.953e+03 -8.169e-01  3.751e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.606e-02 1.945e-02 1.976e-02 3.627e-02 5.700e-02 5.709e-02 8.259e-01 4.267e+03 #  p p > zp > l+ l-
6.764e+03 -7.422e-01  4.296e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.243e-02 1.945e-02 1.976e-02 3.329e-02 5.700e-02 5.709e-02 6.392e-01 4.267e+03 #  p p > zp > l+ l-
5.943e+03 -6.576e-01  4.330e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.145e-02 1.931e-02 1.979e-02 3.389e-02 5.684e-02 5.685e-02 5.962e-01 4.267e+03 #  p p > zp > l+ l-
5.315e+03 -5.560e-01  4.636e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.162e-03 1.941e-02 2.019e-02 2.985e-02 5.328e-02 5.252e-02 5.603e-01 4.267e+03 #  p p > zp > l+ l-
5.482e+03 -5.877e-01  5.180e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.231e-03 1.947e-02 2.006e-02 2.791e-02 5.287e-02 5.348e-02 5.279e-01 4.267e+03 #  p p > zp > l+ l-
5.297e+03 -5.523e-01  5.724e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.464e-03 1.953e-02 2.021e-02 3.396e-02 5.309e-02 5.241e-02 6.397e-01 4.267e+03 #  p p > zp > l+ l-
5.282e+03 -5.492e-01  6.472e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.972e-03 1.952e-02 2.023e-02 3.659e-02 5.303e-02 5.230e-02 6.900e-01 4.267e+03 #  p p > zp > l+ l-
4.401e+03 -2.222e-01  7.357e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.349e-03 2.158e-02 2.161e-02 2.885e-02 4.897e-02 5.002e-02 5.891e-01 4.267e+03 #  p p > zp > l+ l-
4.334e+03 -1.590e-01  8.388e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.763e-04 2.249e-02 2.180e-02 1.729e-02 4.876e-02 5.014e-02 3.546e-01 4.267e+03 #  p p > zp > l+ l-
4.303e+03 -1.164e-01  9.772e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.782e-05 2.314e-02 2.188e-02 1.016e-02 4.896e-02 5.025e-02 2.075e-01 4.267e+03 #  p p > zp > l+ l-
4.295e+03 -1.029e-01  1.127e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.099e-05 2.339e-02 2.191e-02 8.587e-03 4.897e-02 5.031e-02 1.753e-01 4.267e+03 #  p p > zp > l+ l-
4.308e+03 -1.242e-01  1.276e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.348e-05 2.288e-02 2.185e-02 1.253e-02 4.893e-02 5.020e-02 2.561e-01 4.267e+03 #  p p > zp > l+ l-
4.348e+03 -1.736e-01  1.426e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.408e-04 2.214e-02 2.174e-02 2.435e-02 4.889e-02 5.011e-02 4.981e-01 4.267e+03 #  p p > zp > l+ l-
4.430e+03 -2.442e-01  1.572e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.180e-04 2.133e-02 2.154e-02 4.001e-02 4.893e-02 4.999e-02 8.178e-01 4.267e+03 #  p p > zp > l+ l-
4.553e+03 -3.180e-01  1.695e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.338e-03 2.073e-02 2.127e-02 6.265e-02 4.897e-02 5.021e-02 1.279e+00 4.267e+03 #  p p > zp > l+ l-
4.721e+03 -3.921e-01  1.804e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.039e-03 2.027e-02 2.094e-02 7.381e-02 4.981e-02 5.052e-02 1.482e+00 4.267e+03 #  p p > zp > l+ l-
5.754e+03 -6.315e-01  1.902e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.258e-03 1.931e-02 1.987e-02 1.148e-01 5.447e-02 5.579e-02 2.107e+00 4.267e+03 #  p p > zp > l+ l-
5.580e+03 -6.044e-01  1.994e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.883e-03 1.940e-02 1.999e-02 1.039e-01 5.403e-02 5.440e-02 1.923e+00 4.267e+03 #  p p > zp > l+ l-
5.859e+03 -6.465e-01  2.076e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.603e-03 1.932e-02 1.982e-02 1.347e-01 5.873e-02 5.652e-02 2.293e+00 4.267e+03 #  p p > zp > l+ l-
6.244e+03 -6.933e-01  2.154e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.292e-03 1.945e-02 1.976e-02 1.422e-01 5.700e-02 5.709e-02 2.495e+00 4.267e+03 #  p p > zp > l+ l-
7.179e+03 -7.730e-01  2.222e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.283e-02 1.945e-02 1.976e-02 2.199e-01 5.700e-02 5.709e-02 3.858e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.280e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.808e-02 1.945e-02 1.976e-02 2.367e-01 5.700e-02 5.709e-02 4.152e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.322e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.789e-02 1.945e-02 1.976e-02 2.420e-01 5.700e-02 5.709e-02 4.245e+00 4.267e+03 #  p p > zp > l+ l-
1.504e+04 -9.500e-01  2.344e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.728e-02 1.945e-02 1.976e-02 2.378e-01 5.700e-02 5.709e-02 4.172e+00 4.267e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.711e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.180e-02 1.945e-02 1.976e-02 3.754e-02 5.700e-02 5.709e-02 1.121e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.921e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.169e-02 1.945e-02 1.976e-02 3.875e-02 5.700e-02 5.709e-02 1.115e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.936e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.167e-02 1.945e-02 1.976e-02 3.879e-02 5.700e-02 5.709e-02 1.114e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.957e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.168e-02 1.945e-02 1.976e-02 3.895e-02 5.700e-02 5.709e-02 1.115e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.992e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.172e-02 1.945e-02 1.976e-02 3.927e-02 5.700e-02 5.709e-02 1.117e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  3.132e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.181e-02 1.945e-02 1.976e-02 4.039e-02 5.700e-02 5.709e-02 1.122e+00 4.400e+03 #  p p > zp > l+ l-
1.285e+04 -9.269e-01  3.441e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.032e-02 1.945e-02 1.976e-02 4.020e-02 5.700e-02 5.709e-02 1.045e+00 4.400e+03 #  p p > zp > l+ l-
8.817e+03 -8.424e-01  3.869e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.497e-02 1.945e-02 1.976e-02 3.380e-02 5.700e-02 5.709e-02 7.698e-01 4.400e+03 #  p p > zp > l+ l-
7.290e+03 -7.654e-01  4.430e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.131e-02 1.945e-02 1.976e-02 3.016e-02 5.700e-02 5.709e-02 5.816e-01 4.400e+03 #  p p > zp > l+ l-
6.713e+03 -7.200e-01  4.465e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.718e-03 1.945e-02 1.976e-02 2.739e-02 5.700e-02 5.709e-02 4.998e-01 4.400e+03 #  p p > zp > l+ l-
5.891e+03 -6.255e-01  4.781e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.634e-03 1.928e-02 1.981e-02 1.563e-02 5.878e-02 5.664e-02 2.659e-01 4.400e+03 #  p p > zp > l+ l-
5.307e+03 -5.190e-01  5.342e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.980e-03 1.944e-02 2.020e-02 2.704e-02 5.311e-02 5.246e-02 5.092e-01 4.400e+03 #  p p > zp > l+ l-
5.290e+03 -5.150e-01  5.903e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.667e-03 1.946e-02 2.022e-02 2.881e-02 5.303e-02 5.235e-02 5.433e-01 4.400e+03 #  p p > zp > l+ l-
5.302e+03 -5.178e-01  6.675e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.233e-03 1.953e-02 2.021e-02 3.041e-02 5.309e-02 5.241e-02 5.728e-01 4.400e+03 #  p p > zp > l+ l-
4.548e+03 -2.292e-01  7.587e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.075e-03 2.073e-02 2.127e-02 2.311e-02 4.897e-02 5.021e-02 4.719e-01 4.400e+03 #  p p > zp > l+ l-
4.474e+03 -1.640e-01  8.651e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.998e-04 2.117e-02 2.144e-02 1.377e-02 4.903e-02 4.997e-02 2.808e-01 4.400e+03 #  p p > zp > l+ l-
4.440e+03 -1.201e-01  1.008e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.846e-05 2.126e-02 2.151e-02 8.148e-03 4.886e-02 4.999e-02 1.668e-01 4.400e+03 #  p p > zp > l+ l-
4.431e+03 -1.061e-01  1.162e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.097e-05 2.133e-02 2.154e-02 6.911e-03 4.893e-02 4.999e-02 1.413e-01 4.400e+03 #  p p > zp > l+ l-
4.445e+03 -1.281e-01  1.316e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.784e-05 2.122e-02 2.149e-02 1.023e-02 4.892e-02 4.998e-02 2.091e-01 4.400e+03 #  p p > zp > l+ l-
4.489e+03 -1.791e-01  1.471e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.854e-04 2.106e-02 2.140e-02 1.851e-02 4.902e-02 4.996e-02 3.776e-01 4.400e+03 #  p p > zp > l+ l-
4.580e+03 -2.518e-01  1.622e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.305e-04 2.063e-02 2.120e-02 3.438e-02 4.922e-02 5.035e-02 6.984e-01 4.400e+03 #  p p > zp > l+ l-
4.716e+03 -3.279e-01  1.748e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.002e-03 2.027e-02 2.094e-02 4.701e-02 4.981e-02 5.052e-02 9.438e-01 4.400e+03 #  p p > zp > l+ l-
4.962e+03 -4.250e-01  1.860e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.484e-03 1.984e-02 2.058e-02 8.211e-02 5.058e-02 5.084e-02 1.623e+00 4.400e+03 #  p p > zp > l+ l-
5.281e+03 -5.130e-01  1.962e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.919e-03 1.952e-02 2.023e-02 1.049e-01 5.303e-02 5.230e-02 1.978e+00 4.400e+03 #  p p > zp > l+ l-
5.548e+03 -5.688e-01  2.056e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.592e-03 1.944e-02 2.001e-02 8.800e-02 5.374e-02 5.397e-02 1.637e+00 4.400e+03 #  p p > zp > l+ l-
5.953e+03 -6.343e-01  2.141e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.268e-03 1.934e-02 1.978e-02 1.400e-01 5.687e-02 5.689e-02 2.462e+00 4.400e+03 #  p p > zp > l+ l-
6.777e+03 -7.257e-01  2.221e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.348e-03 1.945e-02 1.976e-02 1.366e-01 5.700e-02 5.709e-02 2.396e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.291e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.560e-02 1.945e-02 1.976e-02 2.066e-01 5.700e-02 5.709e-02 3.624e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.351e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.522e-02 1.945e-02 1.976e-02 2.097e-01 5.700e-02 5.709e-02 3.679e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.395e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.504e-02 1.945e-02 1.976e-02 2.132e-01 5.700e-02 5.709e-02 3.740e+00 4.400e+03 #  p p > zp > l+ l-
1.551e+04 -9.500e-01  2.418e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.495e-02 1.945e-02 1.976e-02 2.145e-01 5.700e-02 5.709e-02 3.763e+00 4.400e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  2.793e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.935e-02 1.945e-02 1.976e-02 3.381e-02 5.700e-02 5.709e-02 9.951e-01 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  3.010e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.926e-02 1.945e-02 1.976e-02 3.493e-02 5.700e-02 5.709e-02 9.905e-01 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  3.024e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.918e-02 1.945e-02 1.976e-02 3.488e-02 5.700e-02 5.709e-02 9.864e-01 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  3.046e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.920e-02 1.945e-02 1.976e-02 3.503e-02 5.700e-02 5.709e-02 9.874e-01 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  3.082e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.922e-02 1.945e-02 1.976e-02 3.530e-02 5.700e-02 5.709e-02 9.884e-01 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  3.227e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.930e-02 1.945e-02 1.976e-02 3.631e-02 5.700e-02 5.709e-02 9.925e-01 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  3.545e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.935e-02 1.945e-02 1.976e-02 3.836e-02 5.700e-02 5.709e-02 9.951e-01 4.533e+03 #  p p > zp > l+ l-
9.898e+03 -8.679e-01  3.986e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.522e-02 1.945e-02 1.976e-02 3.437e-02 5.700e-02 5.709e-02 7.827e-01 4.533e+03 #  p p > zp > l+ l-
7.890e+03 -7.886e-01  4.564e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.124e-02 1.945e-02 1.976e-02 3.002e-02 5.700e-02 5.709e-02 5.780e-01 4.533e+03 #  p p > zp > l+ l-
6.797e+03 -7.091e-01  4.600e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.058e-03 1.945e-02 1.976e-02 2.356e-02 5.700e-02 5.709e-02 4.144e-01 4.533e+03 #  p p > zp > l+ l-
5.968e+03 -6.105e-01  4.925e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.604e-03 1.935e-02 1.978e-02 1.276e-02 5.692e-02 5.697e-02 2.242e-01 4.533e+03 #  p p > zp > l+ l-
5.878e+03 -5.965e-01  5.504e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.608e-03 1.929e-02 1.981e-02 1.456e-02 5.889e-02 5.660e-02 2.472e-01 4.533e+03 #  p p > zp > l+ l-
5.830e+03 -5.885e-01  6.082e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.491e-03 1.934e-02 1.984e-02 1.585e-02 5.834e-02 5.640e-02 2.717e-01 4.533e+03 #  p p > zp > l+ l-
5.289e+03 -4.760e-01  6.877e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.798e-03 1.946e-02 2.022e-02 2.532e-02 5.303e-02 5.235e-02 4.775e-01 4.533e+03 #  p p > zp > l+ l-
4.696e+03 -2.361e-01  7.817e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.410e-04 2.030e-02 2.098e-02 1.801e-02 4.987e-02 5.049e-02 3.611e-01 4.533e+03 #  p p > zp > l+ l-
4.615e+03 -1.689e-01  8.913e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.411e-04 2.053e-02 2.114e-02 1.109e-02 4.930e-02 5.038e-02 2.249e-01 4.533e+03 #  p p > zp > l+ l-
4.577e+03 -1.237e-01  1.038e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.480e-05 2.063e-02 2.120e-02 6.727e-03 4.922e-02 5.035e-02 1.367e-01 4.533e+03 #  p p > zp > l+ l-
4.567e+03 -1.094e-01  1.197e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.430e-05 2.067e-02 2.122e-02 5.782e-03 4.914e-02 5.032e-02 1.177e-01 4.533e+03 #  p p > zp > l+ l-
4.583e+03 -1.320e-01  1.356e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.558e-05 2.063e-02 2.120e-02 8.348e-03 4.922e-02 5.035e-02 1.696e-01 4.533e+03 #  p p > zp > l+ l-
4.631e+03 -1.845e-01  1.515e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.541e-04 2.047e-02 2.110e-02 1.585e-02 4.951e-02 5.040e-02 3.201e-01 4.533e+03 #  p p > zp > l+ l-
4.731e+03 -2.594e-01  1.671e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.088e-04 2.028e-02 2.092e-02 2.649e-02 4.987e-02 5.054e-02 5.312e-01 4.533e+03 #  p p > zp > l+ l-
4.880e+03 -3.379e-01  1.801e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.392e-04 1.994e-02 2.069e-02 3.927e-02 5.006e-02 5.086e-02 7.845e-01 4.533e+03 #  p p > zp > l+ l-
5.087e+03 -4.166e-01  1.916e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.939e-03 1.972e-02 2.042e-02 7.072e-02 5.092e-02 5.135e-02 1.389e+00 4.533e+03 #  p p > zp > l+ l-
5.370e+03 -4.964e-01  2.021e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.938e-03 1.950e-02 2.015e-02 8.696e-02 5.367e-02 5.281e-02 1.620e+00 4.533e+03 #  p p > zp > l+ l-
5.877e+03 -5.963e-01  2.119e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.822e-03 1.929e-02 1.981e-02 9.201e-02 5.889e-02 5.660e-02 1.562e+00 4.533e+03 #  p p > zp > l+ l-
6.884e+03 -7.171e-01  2.206e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.310e-03 1.945e-02 1.976e-02 1.198e-01 5.700e-02 5.709e-02 2.102e+00 4.533e+03 #  p p > zp > l+ l-
7.116e+03 -7.366e-01  2.289e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.555e-03 1.945e-02 1.976e-02 1.647e-01 5.700e-02 5.709e-02 2.889e+00 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  2.361e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.305e-02 1.945e-02 1.976e-02 1.847e-01 5.700e-02 5.709e-02 3.240e+00 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  2.422e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.287e-02 1.945e-02 1.976e-02 1.859e-01 5.700e-02 5.709e-02 3.261e+00 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  2.468e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.274e-02 1.945e-02 1.976e-02 1.893e-01 5.700e-02 5.709e-02 3.321e+00 4.533e+03 #  p p > zp > l+ l-
1.598e+04 -9.500e-01  2.491e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.269e-02 1.945e-02 1.976e-02 1.952e-01 5.700e-02 5.709e-02 3.424e+00 4.533e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  2.875e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.715e-02 1.945e-02 1.976e-02 3.039e-02 5.700e-02 5.709e-02 8.820e-01 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  3.099e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.710e-02 1.945e-02 1.976e-02 3.149e-02 5.700e-02 5.709e-02 8.794e-01 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  3.113e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.711e-02 1.945e-02 1.976e-02 3.159e-02 5.700e-02 5.709e-02 8.799e-01 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  3.136e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.704e-02 1.945e-02 1.976e-02 3.157e-02 5.700e-02 5.709e-02 8.763e-01 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  3.173e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.708e-02 1.945e-02 1.976e-02 3.185e-02 5.700e-02 5.709e-02 8.784e-01 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  3.322e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.713e-02 1.945e-02 1.976e-02 3.275e-02 5.700e-02 5.709e-02 8.809e-01 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  3.649e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.718e-02 1.945e-02 1.976e-02 3.467e-02 5.700e-02 5.709e-02 8.835e-01 4.667e+03 #  p p > zp > l+ l-
1.132e+04 -8.935e-01  4.103e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.425e-02 1.945e-02 1.976e-02 3.213e-02 5.700e-02 5.709e-02 7.328e-01 4.667e+03 #  p p > zp > l+ l-
8.585e+03 -8.118e-01  4.698e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.861e-03 1.945e-02 1.976e-02 2.621e-02 5.700e-02 5.709e-02 5.071e-01 4.667e+03 #  p p > zp > l+ l-
7.111e+03 -7.192e-01  4.735e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.170e-03 1.945e-02 1.976e-02 2.125e-02 5.700e-02 5.709e-02 3.728e-01 4.667e+03 #  p p > zp > l+ l-
6.053e+03 -5.967e-01  5.070e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.773e-03 1.945e-02 1.976e-02 1.037e-02 5.700e-02 5.709e-02 1.819e-01 4.667e+03 #  p p > zp > l+ l-
6.007e+03 -5.894e-01  5.665e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.717e-03 1.945e-02 1.976e-02 1.144e-02 5.700e-02 5.709e-02 2.007e-01 4.667e+03 #  p p > zp > l+ l-
5.945e+03 -5.792e-01  6.261e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.665e-03 1.931e-02 1.979e-02 1.272e-02 5.684e-02 5.685e-02 2.238e-01 4.667e+03 #  p p > zp > l+ l-
5.881e+03 -5.682e-01  7.079e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.562e-03 1.929e-02 1.981e-02 1.429e-02 5.889e-02 5.660e-02 2.427e-01 4.667e+03 #  p p > zp > l+ l-
4.844e+03 -2.431e-01  8.046e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.686e-04 2.002e-02 2.075e-02 1.430e-02 5.007e-02 5.081e-02 2.856e-01 4.667e+03 #  p p > zp > l+ l-
4.756e+03 -1.739e-01  9.175e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.928e-04 2.022e-02 2.087e-02 8.855e-03 4.991e-02 5.061e-02 1.774e-01 4.667e+03 #  p p > zp > l+ l-
4.714e+03 -1.274e-01  1.069e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.204e-05 2.028e-02 2.096e-02 5.405e-03 4.978e-02 5.050e-02 1.086e-01 4.667e+03 #  p p > zp > l+ l-
4.703e+03 -1.126e-01  1.232e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.760e-05 2.030e-02 2.098e-02 4.650e-03 4.987e-02 5.049e-02 9.324e-02 4.667e+03 #  p p > zp > l+ l-
4.720e+03 -1.359e-01  1.396e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.685e-05 2.027e-02 2.094e-02 7.049e-03 4.981e-02 5.052e-02 1.415e-01 4.667e+03 #  p p > zp > l+ l-
4.773e+03 -1.899e-01  1.560e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.277e-04 2.018e-02 2.086e-02 1.272e-02 4.993e-02 5.063e-02 2.548e-01 4.667e+03 #  p p > zp > l+ l-
4.883e+03 -2.670e-01  1.720e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.426e-04 1.994e-02 2.069e-02 2.229e-02 5.006e-02 5.086e-02 4.453e-01 4.667e+03 #  p p > zp > l+ l-
5.905e+03 -5.723e-01  1.854e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.867e-03 1.931e-02 1.981e-02 4.827e-02 5.845e-02 5.668e-02 8.259e-01 4.667e+03 #  p p > zp > l+ l-
5.276e+03 -4.289e-01  1.973e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.724e-03 1.952e-02 2.023e-02 6.310e-02 5.303e-02 5.230e-02 1.190e+00 4.667e+03 #  p p > zp > l+ l-
5.592e+03 -5.110e-01  2.081e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.660e-03 1.942e-02 1.998e-02 7.939e-02 5.403e-02 5.459e-02 1.469e+00 4.667e+03 #  p p > zp > l+ l-
6.025e+03 -5.924e-01  2.181e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.701e-03 1.945e-02 1.976e-02 9.549e-02 5.700e-02 5.709e-02 1.675e+00 4.667e+03 #  p p > zp > l+ l-
6.733e+03 -6.834e-01  2.270e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.804e-03 1.945e-02 1.976e-02 1.042e-01 5.700e-02 5.709e-02 1.828e+00 4.667e+03 #  p p > zp > l+ l-
7.788e+03 -7.690e-01  2.356e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.365e-03 1.945e-02 1.976e-02 1.547e-01 5.700e-02 5.709e-02 2.714e+00 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  2.430e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.156e-02 1.945e-02 1.976e-02 1.722e-01 5.700e-02 5.709e-02 3.021e+00 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  2.494e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.145e-02 1.945e-02 1.976e-02 1.759e-01 5.700e-02 5.709e-02 3.086e+00 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  2.540e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.132e-02 1.945e-02 1.976e-02 1.782e-01 5.700e-02 5.709e-02 3.126e+00 4.667e+03 #  p p > zp > l+ l-
1.645e+04 -9.500e-01  2.564e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.127e-02 1.945e-02 1.976e-02 1.798e-01 5.700e-02 5.709e-02 3.154e+00 4.667e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.957e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.550e-02 1.945e-02 1.976e-02 2.786e-02 5.700e-02 5.709e-02 7.971e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.187e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.526e-02 1.945e-02 1.976e-02 2.851e-02 5.700e-02 5.709e-02 7.848e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.202e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.524e-02 1.945e-02 1.976e-02 2.858e-02 5.700e-02 5.709e-02 7.837e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.225e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.522e-02 1.945e-02 1.976e-02 2.864e-02 5.700e-02 5.709e-02 7.827e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.264e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.523e-02 1.945e-02 1.976e-02 2.884e-02 5.700e-02 5.709e-02 7.832e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.417e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.531e-02 1.945e-02 1.976e-02 2.973e-02 5.700e-02 5.709e-02 7.873e-01 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  3.753e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.535e-02 1.945e-02 1.976e-02 3.148e-02 5.700e-02 5.709e-02 7.894e-01 4.800e+03 #  p p > zp > l+ l-
1.332e+04 -9.190e-01  4.220e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.379e-02 1.945e-02 1.976e-02 3.120e-02 5.700e-02 5.709e-02 7.092e-01 4.800e+03 #  p p > zp > l+ l-
9.407e+03 -8.350e-01  4.832e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.044e-02 1.945e-02 1.976e-02 2.785e-02 5.700e-02 5.709e-02 5.369e-01 4.800e+03 #  p p > zp > l+ l-
7.576e+03 -7.398e-01  4.871e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.120e-03 1.945e-02 1.976e-02 2.107e-02 5.700e-02 5.709e-02 3.696e-01 4.800e+03 #  p p > zp > l+ l-
6.342e+03 -6.138e-01  5.215e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.864e-03 1.945e-02 1.976e-02 1.801e-02 5.700e-02 5.709e-02 3.160e-01 4.800e+03 #  p p > zp > l+ l-
6.082e+03 -5.737e-01  5.827e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.098e-03 1.945e-02 1.976e-02 9.354e-03 5.700e-02 5.709e-02 1.641e-01 4.800e+03 #  p p > zp > l+ l-
6.001e+03 -5.598e-01  6.440e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.034e-03 1.945e-02 1.976e-02 1.040e-02 5.700e-02 5.709e-02 1.824e-01 4.800e+03 #  p p > zp > l+ l-
5.877e+03 -5.367e-01  7.281e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.971e-03 1.929e-02 1.981e-02 1.221e-02 5.889e-02 5.660e-02 2.073e-01 4.800e+03 #  p p > zp > l+ l-
4.994e+03 -2.500e-01  8.276e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.287e-04 1.981e-02 2.054e-02 1.132e-02 5.069e-02 5.095e-02 2.233e-01 4.800e+03 #  p p > zp > l+ l-
4.897e+03 -1.789e-01  9.437e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.558e-04 1.994e-02 2.066e-02 7.154e-03 5.012e-02 5.076e-02 1.427e-01 4.800e+03 #  p p > zp > l+ l-
4.851e+03 -1.310e-01  1.099e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.234e-05 1.999e-02 2.073e-02 4.405e-03 5.002e-02 5.084e-02 8.807e-02 4.800e+03 #  p p > zp > l+ l-
4.840e+03 -1.158e-01  1.268e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.275e-05 2.002e-02 2.075e-02 3.845e-03 5.007e-02 5.081e-02 7.679e-02 4.800e+03 #  p p > zp > l+ l-
4.859e+03 -1.397e-01  1.436e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.798e-05 1.996e-02 2.072e-02 5.693e-03 5.007e-02 5.087e-02 1.137e-01 4.800e+03 #  p p > zp > l+ l-
4.916e+03 -1.953e-01  1.604e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.073e-04 1.992e-02 2.063e-02 1.078e-02 5.026e-02 5.072e-02 2.145e-01 4.800e+03 #  p p > zp > l+ l-
5.036e+03 -2.747e-01  1.769e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.943e-04 1.976e-02 2.048e-02 2.549e-02 5.065e-02 5.114e-02 5.033e-01 4.800e+03 #  p p > zp > l+ l-
6.013e+03 -5.620e-01  1.907e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.876e-03 1.945e-02 1.976e-02 4.144e-02 5.700e-02 5.709e-02 7.270e-01 4.800e+03 #  p p > zp > l+ l-
5.920e+03 -5.450e-01  2.029e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.746e-03 1.933e-02 1.980e-02 4.553e-02 5.742e-02 5.676e-02 7.929e-01 4.800e+03 #  p p > zp > l+ l-
5.821e+03 -5.256e-01  2.140e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.520e-03 1.933e-02 1.984e-02 7.417e-02 5.826e-02 5.632e-02 1.273e+00 4.800e+03 #  p p > zp > l+ l-
6.461e+03 -6.299e-01  2.243e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.816e-03 1.945e-02 1.976e-02 9.264e-02 5.700e-02 5.709e-02 1.625e+00 4.800e+03 #  p p > zp > l+ l-
7.011e+03 -6.920e-01  2.335e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.463e-03 1.945e-02 1.976e-02 1.201e-01 5.700e-02 5.709e-02 2.107e+00 4.800e+03 #  p p > zp > l+ l-
8.197e+03 -7.800e-01  2.423e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.049e-03 1.945e-02 1.976e-02 1.526e-01 5.700e-02 5.709e-02 2.677e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.500e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.024e-02 1.945e-02 1.976e-02 1.577e-01 5.700e-02 5.709e-02 2.767e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.565e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.036e-02 1.945e-02 1.976e-02 1.608e-01 5.700e-02 5.709e-02 2.821e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.613e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.018e-02 1.945e-02 1.976e-02 1.653e-01 5.700e-02 5.709e-02 2.900e+00 4.800e+03 #  p p > zp > l+ l-
1.692e+04 -9.500e-01  2.638e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.007e-02 1.945e-02 1.976e-02 1.651e-01 5.700e-02 5.709e-02 2.896e+00 4.800e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.040e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.387e-02 1.945e-02 1.976e-02 2.529e-02 5.700e-02 5.709e-02 7.133e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.276e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.362e-02 1.945e-02 1.976e-02 2.584e-02 5.700e-02 5.709e-02 7.004e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.291e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.362e-02 1.945e-02 1.976e-02 2.591e-02 5.700e-02 5.709e-02 7.004e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.315e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.360e-02 1.945e-02 1.976e-02 2.597e-02 5.700e-02 5.709e-02 6.994e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.354e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.361e-02 1.945e-02 1.976e-02 2.616e-02 5.700e-02 5.709e-02 6.999e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.512e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.372e-02 1.945e-02 1.976e-02 2.707e-02 5.700e-02 5.709e-02 7.056e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  3.858e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.382e-02 1.945e-02 1.976e-02 2.882e-02 5.700e-02 5.709e-02 7.107e-01 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  4.337e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.377e-02 1.945e-02 1.976e-02 3.095e-02 5.700e-02 5.709e-02 7.081e-01 4.933e+03 #  p p > zp > l+ l-
1.040e+04 -8.582e-01  4.967e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.028e-02 1.945e-02 1.976e-02 2.740e-02 5.700e-02 5.709e-02 5.287e-01 4.933e+03 #  p p > zp > l+ l-
8.688e+03 -7.938e-01  5.006e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.708e-03 1.945e-02 1.976e-02 1.903e-02 5.700e-02 5.709e-02 3.450e-01 4.933e+03 #  p p > zp > l+ l-
6.647e+03 -6.308e-01  5.360e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.254e-03 1.945e-02 1.976e-02 1.586e-02 5.700e-02 5.709e-02 2.782e-01 4.933e+03 #  p p > zp > l+ l-
6.092e+03 -5.463e-01  5.989e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.637e-03 1.945e-02 1.976e-02 7.919e-03 5.700e-02 5.709e-02 1.389e-01 4.933e+03 #  p p > zp > l+ l-
6.060e+03 -5.405e-01  6.618e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.575e-03 1.945e-02 1.976e-02 8.627e-03 5.700e-02 5.709e-02 1.513e-01 4.933e+03 #  p p > zp > l+ l-
6.021e+03 -5.329e-01  7.484e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.480e-03 1.945e-02 1.976e-02 9.535e-03 5.700e-02 5.709e-02 1.673e-01 4.933e+03 #  p p > zp > l+ l-
5.144e+03 -2.570e-01  8.506e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.300e-04 1.967e-02 2.037e-02 9.189e-03 5.140e-02 5.157e-02 1.788e-01 4.933e+03 #  p p > zp > l+ l-
5.039e+03 -1.838e-01  9.699e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.237e-04 1.976e-02 2.048e-02 5.689e-03 5.065e-02 5.114e-02 1.123e-01 4.933e+03 #  p p > zp > l+ l-
4.989e+03 -1.346e-01  1.130e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.454e-05 1.981e-02 2.054e-02 3.589e-03 5.069e-02 5.095e-02 7.081e-02 4.933e+03 #  p p > zp > l+ l-
4.977e+03 -1.190e-01  1.303e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.918e-05 1.981e-02 2.055e-02 3.228e-03 5.066e-02 5.091e-02 6.372e-02 4.933e+03 #  p p > zp > l+ l-
4.997e+03 -1.436e-01  1.476e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.292e-05 1.980e-02 2.053e-02 5.120e-03 5.070e-02 5.099e-02 1.010e-01 4.933e+03 #  p p > zp > l+ l-
5.060e+03 -2.008e-01  1.649e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.217e-04 1.972e-02 2.045e-02 9.312e-03 5.075e-02 5.122e-02 1.835e-01 4.933e+03 #  p p > zp > l+ l-
5.190e+03 -2.823e-01  1.818e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.491e-04 1.956e-02 2.032e-02 2.264e-02 5.177e-02 5.183e-02 4.373e-01 4.933e+03 #  p p > zp > l+ l-
6.121e+03 -5.516e-01  1.960e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.536e-03 1.945e-02 1.976e-02 3.649e-02 5.700e-02 5.709e-02 6.402e-01 4.933e+03 #  p p > zp > l+ l-
5.884e+03 -5.051e-01  2.086e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.966e-03 1.929e-02 1.981e-02 3.740e-02 5.889e-02 5.660e-02 6.351e-01 4.933e+03 #  p p > zp > l+ l-
6.059e+03 -5.402e-01  2.200e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.355e-03 1.945e-02 1.976e-02 7.077e-02 5.700e-02 5.709e-02 1.242e+00 4.933e+03 #  p p > zp > l+ l-
6.694e+03 -6.367e-01  2.306e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.530e-03 1.945e-02 1.976e-02 8.219e-02 5.700e-02 5.709e-02 1.442e+00 4.933e+03 #  p p > zp > l+ l-
7.421e+03 -7.112e-01  2.400e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.392e-03 1.945e-02 1.976e-02 1.186e-01 5.700e-02 5.709e-02 2.081e+00 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  2.491e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.462e-03 1.945e-02 1.976e-02 1.433e-01 5.700e-02 5.709e-02 2.514e+00 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  2.569e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.222e-03 1.945e-02 1.976e-02 1.456e-01 5.700e-02 5.709e-02 2.554e+00 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  2.636e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.117e-03 1.945e-02 1.976e-02 1.467e-01 5.700e-02 5.709e-02 2.574e+00 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  2.685e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.879e-03 1.945e-02 1.976e-02 1.482e-01 5.700e-02 5.709e-02 2.600e+00 4.933e+03 #  p p > zp > l+ l-
1.739e+04 -9.500e-01  2.711e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.813e-03 1.945e-02 1.976e-02 1.495e-01 5.700e-02 5.709e-02 2.623e+00 4.933e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.122e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.244e-02 1.945e-02 1.976e-02 2.300e-02 5.700e-02 5.709e-02 6.397e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.364e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.214e-02 1.945e-02 1.976e-02 2.336e-02 5.700e-02 5.709e-02 6.243e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.380e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.213e-02 1.945e-02 1.976e-02 2.341e-02 5.700e-02 5.709e-02 6.238e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.405e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.210e-02 1.945e-02 1.976e-02 2.343e-02 5.700e-02 5.709e-02 6.223e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.445e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.220e-02 1.945e-02 1.976e-02 2.381e-02 5.700e-02 5.709e-02 6.274e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.606e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.233e-02 1.945e-02 1.976e-02 2.469e-02 5.700e-02 5.709e-02 6.341e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  3.962e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.237e-02 1.945e-02 1.976e-02 2.626e-02 5.700e-02 5.709e-02 6.361e-01 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  4.455e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.228e-02 1.945e-02 1.976e-02 2.810e-02 5.700e-02 5.709e-02 6.315e-01 5.067e+03 #  p p > zp > l+ l-
1.166e+04 -8.814e-01  5.101e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.717e-03 1.945e-02 1.976e-02 2.588e-02 5.700e-02 5.709e-02 4.997e-01 5.067e+03 #  p p > zp > l+ l-
8.669e+03 -7.809e-01  5.141e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.818e-03 1.945e-02 1.976e-02 2.026e-02 5.700e-02 5.709e-02 3.554e-01 5.067e+03 #  p p > zp > l+ l-
6.970e+03 -6.479e-01  5.505e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.935e-03 1.945e-02 1.976e-02 1.465e-02 5.700e-02 5.709e-02 2.570e-01 5.067e+03 #  p p > zp > l+ l-
6.280e+03 -5.504e-01  6.151e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.805e-03 1.945e-02 1.976e-02 1.389e-02 5.700e-02 5.709e-02 2.437e-01 5.067e+03 #  p p > zp > l+ l-
6.123e+03 -5.214e-01  6.797e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.187e-03 1.945e-02 1.976e-02 6.988e-03 5.700e-02 5.709e-02 1.226e-01 5.067e+03 #  p p > zp > l+ l-
6.077e+03 -5.120e-01  7.686e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.113e-03 1.945e-02 1.976e-02 7.826e-03 5.700e-02 5.709e-02 1.373e-01 5.067e+03 #  p p > zp > l+ l-
5.295e+03 -2.639e-01  8.736e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.346e-04 1.953e-02 2.021e-02 7.157e-03 5.309e-02 5.241e-02 1.348e-01 5.067e+03 #  p p > zp > l+ l-
5.181e+03 -1.888e-01  9.961e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.990e-05 1.957e-02 2.033e-02 4.569e-03 5.185e-02 5.178e-02 8.812e-02 5.067e+03 #  p p > zp > l+ l-
5.127e+03 -1.383e-01  1.160e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.942e-05 1.967e-02 2.038e-02 3.056e-03 5.135e-02 5.152e-02 5.951e-02 5.067e+03 #  p p > zp > l+ l-
5.114e+03 -1.222e-01  1.338e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.678e-05 1.970e-02 2.040e-02 2.832e-03 5.101e-02 5.143e-02 5.552e-02 5.067e+03 #  p p > zp > l+ l-
5.136e+03 -1.475e-01  1.516e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.483e-05 1.967e-02 2.037e-02 4.310e-03 5.140e-02 5.157e-02 8.386e-02 5.067e+03 #  p p > zp > l+ l-
5.204e+03 -2.062e-01  1.694e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.697e-05 1.953e-02 2.031e-02 7.681e-03 5.174e-02 5.188e-02 1.484e-01 5.067e+03 #  p p > zp > l+ l-
5.346e+03 -2.899e-01  1.867e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.136e-04 1.943e-02 2.016e-02 2.036e-02 5.358e-02 5.269e-02 3.800e-01 5.067e+03 #  p p > zp > l+ l-
6.228e+03 -5.411e-01  2.013e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.031e-03 1.945e-02 1.976e-02 3.218e-02 5.700e-02 5.709e-02 5.645e-01 5.067e+03 #  p p > zp > l+ l-
5.912e+03 -4.760e-01  2.142e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.426e-03 1.931e-02 1.980e-02 3.108e-02 5.805e-02 5.672e-02 5.354e-01 5.067e+03 #  p p > zp > l+ l-
6.643e+03 -6.068e-01  2.259e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.522e-03 1.945e-02 1.976e-02 6.396e-02 5.700e-02 5.709e-02 1.122e+00 5.067e+03 #  p p > zp > l+ l-
6.929e+03 -6.431e-01  2.368e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.301e-03 1.945e-02 1.976e-02 7.780e-02 5.700e-02 5.709e-02 1.365e+00 5.067e+03 #  p p > zp > l+ l-
8.021e+03 -7.414e-01  2.465e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.388e-03 1.945e-02 1.976e-02 1.132e-01 5.700e-02 5.709e-02 1.986e+00 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  2.558e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.313e-03 1.945e-02 1.976e-02 1.291e-01 5.700e-02 5.709e-02 2.265e+00 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  2.639e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.125e-03 1.945e-02 1.976e-02 1.323e-01 5.700e-02 5.709e-02 2.321e+00 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  2.707e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.872e-03 1.945e-02 1.976e-02 1.366e-01 5.700e-02 5.709e-02 2.396e+00 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  2.758e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.659e-03 1.945e-02 1.976e-02 1.385e-01 5.700e-02 5.709e-02 2.430e+00 5.067e+03 #  p p > zp > l+ l-
1.786e+04 -9.500e-01  2.784e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.680e-03 1.945e-02 1.976e-02 1.390e-01 5.700e-02 5.709e-02 2.439e+00 5.067e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.204e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.120e-02 1.945e-02 1.976e-02 2.100e-02 5.700e-02 5.709e-02 5.760e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.453e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.098e-02 1.945e-02 1.976e-02 2.144e-02 5.700e-02 5.709e-02 5.647e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.469e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.097e-02 1.945e-02 1.976e-02 2.148e-02 5.700e-02 5.709e-02 5.641e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.494e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.093e-02 1.945e-02 1.976e-02 2.150e-02 5.700e-02 5.709e-02 5.621e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.536e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.090e-02 1.945e-02 1.976e-02 2.161e-02 5.700e-02 5.709e-02 5.605e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  3.701e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.112e-02 1.945e-02 1.976e-02 2.262e-02 5.700e-02 5.709e-02 5.719e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  4.066e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.118e-02 1.945e-02 1.976e-02 2.412e-02 5.700e-02 5.709e-02 5.749e-01 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  4.572e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.112e-02 1.945e-02 1.976e-02 2.590e-02 5.700e-02 5.709e-02 5.719e-01 5.200e+03 #  p p > zp > l+ l-
1.331e+04 -9.046e-01  5.235e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.458e-03 1.945e-02 1.976e-02 2.515e-02 5.700e-02 5.709e-02 4.864e-01 5.200e+03 #  p p > zp > l+ l-
9.592e+03 -8.129e-01  5.277e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.919e-03 1.945e-02 1.976e-02 2.024e-02 5.700e-02 5.709e-02 3.558e-01 5.200e+03 #  p p > zp > l+ l-
7.419e+03 -6.755e-01  5.650e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.666e-03 1.945e-02 1.976e-02 1.342e-02 5.700e-02 5.709e-02 2.354e-01 5.200e+03 #  p p > zp > l+ l-
6.533e+03 -5.649e-01  6.313e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.473e-03 1.945e-02 1.976e-02 1.222e-02 5.700e-02 5.709e-02 2.144e-01 5.200e+03 #  p p > zp > l+ l-
6.144e+03 -4.929e-01  6.976e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.979e-04 1.945e-02 1.976e-02 5.835e-03 5.700e-02 5.709e-02 1.024e-01 5.200e+03 #  p p > zp > l+ l-
6.135e+03 -4.911e-01  7.888e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.253e-04 1.945e-02 1.976e-02 6.301e-03 5.700e-02 5.709e-02 1.105e-01 5.200e+03 #  p p > zp > l+ l-
5.512e+03 -3.017e-01  8.966e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.541e-04 1.945e-02 2.003e-02 6.390e-03 5.335e-02 5.367e-02 1.198e-01 5.200e+03 #  p p > zp > l+ l-
5.324e+03 -1.938e-01  1.022e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.225e-05 1.941e-02 2.019e-02 3.775e-03 5.328e-02 5.252e-02 7.085e-02 5.200e+03 #  p p > zp > l+ l-
5.266e+03 -1.419e-01  1.191e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.383e-05 1.953e-02 2.024e-02 2.587e-03 5.287e-02 5.224e-02 4.893e-02 5.200e+03 #  p p > zp > l+ l-
5.251e+03 -1.254e-01  1.373e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.458e-05 1.951e-02 2.026e-02 2.452e-03 5.221e-02 5.214e-02 4.696e-02 5.200e+03 #  p p > zp > l+ l-
5.275e+03 -1.514e-01  1.556e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.261e-05 1.953e-02 2.024e-02 4.905e-03 5.287e-02 5.224e-02 9.278e-02 5.200e+03 #  p p > zp > l+ l-
5.348e+03 -2.116e-01  1.738e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.610e-05 1.943e-02 2.016e-02 9.633e-03 5.358e-02 5.269e-02 1.798e-01 5.200e+03 #  p p > zp > l+ l-
5.503e+03 -2.976e-01  1.916e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.846e-04 1.944e-02 2.004e-02 1.825e-02 5.306e-02 5.361e-02 3.440e-01 5.200e+03 #  p p > zp > l+ l-
5.739e+03 -3.875e-01  2.066e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.616e-04 1.929e-02 1.988e-02 3.093e-02 5.426e-02 5.571e-02 5.700e-01 5.200e+03 #  p p > zp > l+ l-
6.076e+03 -4.779e-01  2.198e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.715e-04 1.945e-02 1.976e-02 2.800e-02 5.700e-02 5.709e-02 4.912e-01 5.200e+03 #  p p > zp > l+ l-
6.627e+03 -5.797e-01  2.318e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.988e-03 1.945e-02 1.976e-02 5.695e-02 5.700e-02 5.709e-02 9.991e-01 5.200e+03 #  p p > zp > l+ l-
7.266e+03 -6.601e-01  2.430e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.470e-03 1.945e-02 1.976e-02 8.590e-02 5.700e-02 5.709e-02 1.507e+00 5.200e+03 #  p p > zp > l+ l-
8.357e+03 -7.497e-01  2.530e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.056e-03 1.945e-02 1.976e-02 1.110e-01 5.700e-02 5.709e-02 1.947e+00 5.200e+03 #  p p > zp > l+ l-
1.323e+04 -9.033e-01  2.625e-01 0.000e+00  4.528e+03 2.583e-02 4.502e-01 2.205e-01 5.138e-02 8.312e-03 1.945e-02 1.976e-02 1.374e-01 8.246e-02 8.455e-02 1.666e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.708e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.106e-03 1.945e-02 1.976e-02 1.234e-01 5.700e-02 5.709e-02 2.165e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.779e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.883e-03 1.945e-02 1.976e-02 1.228e-01 5.700e-02 5.709e-02 2.154e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.830e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.833e-03 1.945e-02 1.976e-02 1.235e-01 5.700e-02 5.709e-02 2.167e+00 5.200e+03 #  p p > zp > l+ l-
1.833e+04 -9.500e-01  2.857e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.775e-03 1.945e-02 1.976e-02 1.241e-01 5.700e-02 5.709e-02 2.177e+00 5.200e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  3.286e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.011e-02 1.945e-02 1.976e-02 1.922e-02 5.700e-02 5.709e-02 5.199e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  3.541e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.946e-03 1.945e-02 1.976e-02 1.971e-02 5.700e-02 5.709e-02 5.115e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  3.558e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.936e-03 1.945e-02 1.976e-02 1.974e-02 5.700e-02 5.709e-02 5.110e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  3.584e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.888e-03 1.945e-02 1.976e-02 1.973e-02 5.700e-02 5.709e-02 5.085e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  3.626e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.877e-03 1.945e-02 1.976e-02 1.985e-02 5.700e-02 5.709e-02 5.079e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  3.796e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.002e-02 1.945e-02 1.976e-02 2.073e-02 5.700e-02 5.709e-02 5.153e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  4.170e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.002e-02 1.945e-02 1.976e-02 2.197e-02 5.700e-02 5.709e-02 5.153e-01 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  4.689e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.000e-02 1.945e-02 1.976e-02 2.374e-02 5.700e-02 5.709e-02 5.143e-01 5.333e+03 #  p p > zp > l+ l-
1.566e+04 -9.278e-01  5.369e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.201e-03 1.945e-02 1.976e-02 2.456e-02 5.700e-02 5.709e-02 4.732e-01 5.333e+03 #  p p > zp > l+ l-
1.008e+04 -8.220e-01  5.412e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.371e-03 1.945e-02 1.976e-02 1.900e-02 5.700e-02 5.709e-02 3.333e-01 5.333e+03 #  p p > zp > l+ l-
7.678e+03 -6.820e-01  5.795e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.516e-03 1.945e-02 1.976e-02 1.314e-02 5.700e-02 5.709e-02 2.305e-01 5.333e+03 #  p p > zp > l+ l-
6.867e+03 -5.897e-01  6.475e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.322e-03 1.945e-02 1.976e-02 1.127e-02 5.700e-02 5.709e-02 1.977e-01 5.333e+03 #  p p > zp > l+ l-
6.212e+03 -4.736e-01  7.155e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.391e-03 1.945e-02 1.976e-02 9.797e-03 5.700e-02 5.709e-02 1.719e-01 5.333e+03 #  p p > zp > l+ l-
5.857e+03 -3.781e-01  8.090e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.276e-04 1.932e-02 1.982e-02 5.296e-03 5.873e-02 5.652e-02 9.017e-02 5.333e+03 #  p p > zp > l+ l-
5.602e+03 -2.778e-01  9.196e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.135e-04 1.943e-02 1.997e-02 4.818e-03 5.415e-02 5.471e-02 8.898e-02 5.333e+03 #  p p > zp > l+ l-
5.513e+03 -2.292e-01  1.049e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.054e-04 1.945e-02 2.003e-02 3.822e-03 5.335e-02 5.367e-02 7.164e-02 5.333e+03 #  p p > zp > l+ l-
5.404e+03 -1.456e-01  1.221e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.739e-05 1.949e-02 2.012e-02 2.856e-03 5.287e-02 5.299e-02 5.402e-02 5.333e+03 #  p p > zp > l+ l-
5.388e+03 -1.286e-01  1.409e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.678e-05 1.949e-02 2.013e-02 2.868e-03 5.315e-02 5.293e-02 5.396e-02 5.333e+03 #  p p > zp > l+ l-
5.414e+03 -1.553e-01  1.596e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.067e-05 1.941e-02 2.011e-02 4.559e-03 5.265e-02 5.305e-02 8.660e-02 5.333e+03 #  p p > zp > l+ l-
5.494e+03 -2.170e-01  1.783e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.772e-05 1.945e-02 2.005e-02 8.874e-03 5.294e-02 5.354e-02 1.676e-01 5.333e+03 #  p p > zp > l+ l-
5.661e+03 -3.052e-01  1.965e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.548e-04 1.933e-02 1.993e-02 1.659e-02 5.397e-02 5.513e-02 3.074e-01 5.333e+03 #  p p > zp > l+ l-
5.918e+03 -3.975e-01  2.119e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.999e-04 1.933e-02 1.980e-02 2.801e-02 5.742e-02 5.676e-02 4.878e-01 5.333e+03 #  p p > zp > l+ l-
6.288e+03 -4.902e-01  2.255e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.136e-03 1.945e-02 1.976e-02 4.099e-02 5.700e-02 5.709e-02 7.191e-01 5.333e+03 #  p p > zp > l+ l-
6.901e+03 -5.944e-01  2.378e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.917e-03 1.945e-02 1.976e-02 5.276e-02 5.700e-02 5.709e-02 9.256e-01 5.333e+03 #  p p > zp > l+ l-
7.625e+03 -6.770e-01  2.493e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.219e-03 1.945e-02 1.976e-02 8.152e-02 5.700e-02 5.709e-02 1.430e+00 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  2.595e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.619e-03 1.945e-02 1.976e-02 1.045e-01 5.700e-02 5.709e-02 1.833e+00 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  2.693e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.406e-03 1.945e-02 1.976e-02 1.079e-01 5.700e-02 5.709e-02 1.893e+00 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  2.778e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.459e-03 1.945e-02 1.976e-02 1.130e-01 5.700e-02 5.709e-02 1.982e+00 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  2.850e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.238e-03 1.945e-02 1.976e-02 1.147e-01 5.700e-02 5.709e-02 2.012e+00 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  2.903e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.139e-03 1.945e-02 1.976e-02 1.158e-01 5.700e-02 5.709e-02 2.032e+00 5.333e+03 #  p p > zp > l+ l-
1.880e+04 -9.500e-01  2.931e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.069e-03 1.945e-02 1.976e-02 1.158e-01 5.700e-02 5.709e-02 2.032e+00 5.333e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.368e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.153e-03 1.945e-02 1.976e-02 1.762e-02 5.700e-02 5.709e-02 4.707e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.630e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.006e-03 1.945e-02 1.976e-02 1.811e-02 5.700e-02 5.709e-02 4.631e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.647e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.988e-03 1.945e-02 1.976e-02 1.812e-02 5.700e-02 5.709e-02 4.622e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.673e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.981e-03 1.945e-02 1.976e-02 1.819e-02 5.700e-02 5.709e-02 4.619e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.717e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.980e-03 1.945e-02 1.976e-02 1.832e-02 5.700e-02 5.709e-02 4.618e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.891e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.064e-03 1.945e-02 1.976e-02 1.903e-02 5.700e-02 5.709e-02 4.661e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  4.275e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.122e-03 1.945e-02 1.976e-02 2.035e-02 5.700e-02 5.709e-02 4.691e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  4.806e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.750e-03 1.945e-02 1.976e-02 2.124e-02 5.700e-02 5.709e-02 4.500e-01 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  5.504e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.659e-03 1.945e-02 1.976e-02 2.310e-02 5.700e-02 5.709e-02 4.453e-01 5.467e+03 #  p p > zp > l+ l-
1.139e+04 -8.545e-01  5.547e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.466e-03 1.945e-02 1.976e-02 1.887e-02 5.700e-02 5.709e-02 3.325e-01 5.467e+03 #  p p > zp > l+ l-
8.069e+03 -6.990e-01  5.939e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.262e-03 1.945e-02 1.976e-02 1.214e-02 5.700e-02 5.709e-02 2.130e-01 5.467e+03 #  p p > zp > l+ l-
7.069e+03 -5.939e-01  6.637e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.115e-03 1.945e-02 1.976e-02 1.046e-02 5.700e-02 5.709e-02 1.835e-01 5.467e+03 #  p p > zp > l+ l-
6.423e+03 -4.855e-01  7.334e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.241e-03 1.945e-02 1.976e-02 8.882e-03 5.700e-02 5.709e-02 1.558e-01 5.467e+03 #  p p > zp > l+ l-
6.033e+03 -3.876e-01  8.293e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.713e-04 1.945e-02 1.976e-02 4.146e-03 5.700e-02 5.709e-02 7.273e-02 5.467e+03 #  p p > zp > l+ l-
5.827e+03 -3.154e-01  9.426e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.208e-04 1.934e-02 1.984e-02 3.634e-03 5.834e-02 5.640e-02 6.229e-02 5.467e+03 #  p p > zp > l+ l-
5.611e+03 -2.037e-01  1.075e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.557e-05 1.941e-02 1.996e-02 3.510e-03 5.430e-02 5.478e-02 6.464e-02 5.467e+03 #  p p > zp > l+ l-
5.543e+03 -1.492e-01  1.252e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.705e-05 1.944e-02 2.001e-02 2.486e-03 5.365e-02 5.386e-02 4.634e-02 5.467e+03 #  p p > zp > l+ l-
5.526e+03 -1.319e-01  1.444e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.076e-05 1.945e-02 2.002e-02 2.511e-03 5.350e-02 5.378e-02 4.693e-02 5.467e+03 #  p p > zp > l+ l-
5.554e+03 -1.591e-01  1.635e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.760e-05 1.944e-02 2.001e-02 4.141e-03 5.374e-02 5.397e-02 7.705e-02 5.467e+03 #  p p > zp > l+ l-
5.640e+03 -2.225e-01  1.827e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.162e-05 1.939e-02 1.994e-02 8.102e-03 5.391e-02 5.499e-02 1.503e-01 5.467e+03 #  p p > zp > l+ l-
5.821e+03 -3.128e-01  2.015e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.459e-04 1.933e-02 1.984e-02 1.597e-02 5.826e-02 5.632e-02 2.741e-01 5.467e+03 #  p p > zp > l+ l-
6.101e+03 -4.074e-01  2.172e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.641e-04 1.945e-02 1.976e-02 2.630e-02 5.700e-02 5.709e-02 4.614e-01 5.467e+03 #  p p > zp > l+ l-
6.737e+03 -5.441e-01  2.311e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.264e-03 1.945e-02 1.976e-02 4.022e-02 5.700e-02 5.709e-02 7.056e-01 5.467e+03 #  p p > zp > l+ l-
7.184e+03 -6.089e-01  2.437e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.958e-03 1.945e-02 1.976e-02 5.196e-02 5.700e-02 5.709e-02 9.115e-01 5.467e+03 #  p p > zp > l+ l-
8.008e+03 -6.939e-01  2.555e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.176e-03 1.945e-02 1.976e-02 7.971e-02 5.700e-02 5.709e-02 1.398e+00 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  2.660e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.061e-03 1.945e-02 1.976e-02 9.961e-02 5.700e-02 5.709e-02 1.747e+00 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  2.760e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.821e-03 1.945e-02 1.976e-02 1.019e-01 5.700e-02 5.709e-02 1.788e+00 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  2.847e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.674e-03 1.945e-02 1.976e-02 1.034e-01 5.700e-02 5.709e-02 1.814e+00 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  2.921e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.532e-03 1.945e-02 1.976e-02 1.045e-01 5.700e-02 5.709e-02 1.833e+00 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  2.976e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.414e-03 1.945e-02 1.976e-02 1.060e-01 5.700e-02 5.709e-02 1.860e+00 5.467e+03 #  p p > zp > l+ l-
1.927e+04 -9.500e-01  3.004e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.363e-03 1.945e-02 1.976e-02 1.065e-01 5.700e-02 5.709e-02 1.868e+00 5.467e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.450e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.302e-03 1.945e-02 1.976e-02 1.620e-02 5.700e-02 5.709e-02 4.269e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.718e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.151e-03 1.945e-02 1.976e-02 1.662e-02 5.700e-02 5.709e-02 4.192e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.736e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.138e-03 1.945e-02 1.976e-02 1.665e-02 5.700e-02 5.709e-02 4.185e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.763e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.156e-03 1.945e-02 1.976e-02 1.676e-02 5.700e-02 5.709e-02 4.194e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.808e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.174e-03 1.945e-02 1.976e-02 1.692e-02 5.700e-02 5.709e-02 4.204e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.986e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.243e-03 1.945e-02 1.976e-02 1.755e-02 5.700e-02 5.709e-02 4.239e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  4.379e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.256e-03 1.945e-02 1.976e-02 1.868e-02 5.700e-02 5.709e-02 4.246e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  4.924e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.177e-03 1.945e-02 1.976e-02 2.009e-02 5.700e-02 5.709e-02 4.205e-01 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  5.638e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.914e-03 1.945e-02 1.976e-02 2.155e-02 5.700e-02 5.709e-02 4.070e-01 5.600e+03 #  p p > zp > l+ l-
1.201e+04 -8.631e-01  5.683e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.037e-03 1.945e-02 1.976e-02 1.783e-02 5.700e-02 5.709e-02 3.128e-01 5.600e+03 #  p p > zp > l+ l-
8.490e+03 -7.161e-01  6.084e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.139e-03 1.945e-02 1.976e-02 1.156e-02 5.700e-02 5.709e-02 2.028e-01 5.600e+03 #  p p > zp > l+ l-
7.355e+03 -6.084e-01  6.799e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.986e-03 1.945e-02 1.976e-02 9.753e-03 5.700e-02 5.709e-02 1.711e-01 5.600e+03 #  p p > zp > l+ l-
6.639e+03 -4.973e-01  7.513e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.074e-03 1.945e-02 1.976e-02 7.607e-03 5.700e-02 5.709e-02 1.335e-01 5.600e+03 #  p p > zp > l+ l-
6.213e+03 -3.971e-01  8.495e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.123e-04 1.945e-02 1.976e-02 6.805e-03 5.700e-02 5.709e-02 1.194e-01 5.600e+03 #  p p > zp > l+ l-
5.912e+03 -2.917e-01  9.656e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.222e-04 1.931e-02 1.980e-02 2.916e-03 5.805e-02 5.672e-02 5.024e-02 5.600e+03 #  p p > zp > l+ l-
5.788e+03 -2.290e-01  1.101e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.721e-05 1.934e-02 1.985e-02 2.465e-03 5.691e-02 5.609e-02 4.331e-02 5.600e+03 #  p p > zp > l+ l-
5.682e+03 -1.528e-01  1.283e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.178e-05 1.934e-02 1.992e-02 2.215e-03 5.415e-02 5.527e-02 4.090e-02 5.600e+03 #  p p > zp > l+ l-
5.664e+03 -1.351e-01  1.479e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.329e-05 1.933e-02 1.993e-02 2.228e-03 5.397e-02 5.513e-02 4.128e-02 5.600e+03 #  p p > zp > l+ l-
5.694e+03 -1.630e-01  1.675e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.511e-05 1.934e-02 1.991e-02 3.703e-03 5.420e-02 5.534e-02 6.833e-02 5.600e+03 #  p p > zp > l+ l-
5.786e+03 -2.279e-01  1.872e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.454e-05 1.934e-02 1.985e-02 7.442e-03 5.691e-02 5.609e-02 1.308e-01 5.600e+03 #  p p > zp > l+ l-
5.982e+03 -3.205e-01  2.064e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.161e-04 1.935e-02 1.977e-02 1.445e-02 5.695e-02 5.701e-02 2.537e-01 5.600e+03 #  p p > zp > l+ l-
6.326e+03 -4.276e-01  2.224e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.891e-04 1.945e-02 1.976e-02 2.545e-02 5.700e-02 5.709e-02 4.465e-01 5.600e+03 #  p p > zp > l+ l-
6.731e+03 -5.147e-01  2.367e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.484e-04 1.945e-02 1.976e-02 3.437e-02 5.700e-02 5.709e-02 6.030e-01 5.600e+03 #  p p > zp > l+ l-
7.394e+03 -6.132e-01  2.497e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.935e-03 1.945e-02 1.976e-02 5.743e-02 5.700e-02 5.709e-02 1.008e+00 5.600e+03 #  p p > zp > l+ l-
8.898e+03 -7.435e-01  2.617e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.457e-03 1.945e-02 1.976e-02 8.047e-02 5.700e-02 5.709e-02 1.412e+00 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.724e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.362e-03 1.945e-02 1.976e-02 9.203e-02 5.700e-02 5.709e-02 1.614e+00 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.827e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.177e-03 1.945e-02 1.976e-02 9.326e-02 5.700e-02 5.709e-02 1.636e+00 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.916e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.996e-03 1.945e-02 1.976e-02 9.538e-02 5.700e-02 5.709e-02 1.673e+00 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  2.992e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.888e-03 1.945e-02 1.976e-02 9.643e-02 5.700e-02 5.709e-02 1.692e+00 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.048e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.792e-03 1.945e-02 1.976e-02 9.719e-02 5.700e-02 5.709e-02 1.705e+00 5.600e+03 #  p p > zp > l+ l-
1.974e+04 -9.500e-01  3.077e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.743e-03 1.945e-02 1.976e-02 9.751e-02 5.700e-02 5.709e-02 1.711e+00 5.600e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.533e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.538e-03 1.945e-02 1.976e-02 1.492e-02 5.700e-02 5.709e-02 3.876e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.807e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.405e-03 1.945e-02 1.976e-02 1.532e-02 5.700e-02 5.709e-02 3.808e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.825e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.417e-03 1.945e-02 1.976e-02 1.539e-02 5.700e-02 5.709e-02 3.814e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.852e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.422e-03 1.945e-02 1.976e-02 1.546e-02 5.700e-02 5.709e-02 3.817e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.898e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.442e-03 1.945e-02 1.976e-02 1.561e-02 5.700e-02 5.709e-02 3.827e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  4.081e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.505e-03 1.945e-02 1.976e-02 1.623e-02 5.700e-02 5.709e-02 3.860e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  4.483e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.530e-03 1.945e-02 1.976e-02 1.732e-02 5.700e-02 5.709e-02 3.872e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  5.041e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.422e-03 1.945e-02 1.976e-02 1.850e-02 5.700e-02 5.709e-02 3.817e-01 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  5.772e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.333e-03 1.945e-02 1.976e-02 2.033e-02 5.700e-02 5.709e-02 3.771e-01 5.733e+03 #  p p > zp > l+ l-
1.332e+04 -8.836e-01  5.818e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.912e-03 1.945e-02 1.976e-02 1.748e-02 5.700e-02 5.709e-02 3.067e-01 5.733e+03 #  p p > zp > l+ l-
9.305e+03 -7.548e-01  6.229e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.537e-03 1.945e-02 1.976e-02 1.282e-02 5.700e-02 5.709e-02 2.249e-01 5.733e+03 #  p p > zp > l+ l-
7.653e+03 -6.229e-01  6.960e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.852e-03 1.945e-02 1.976e-02 9.044e-03 5.700e-02 5.709e-02 1.587e-01 5.733e+03 #  p p > zp > l+ l-
6.860e+03 -5.091e-01  7.692e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.023e-03 1.945e-02 1.976e-02 7.193e-03 5.700e-02 5.709e-02 1.262e-01 5.733e+03 #  p p > zp > l+ l-
6.395e+03 -4.065e-01  8.697e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.396e-04 1.945e-02 1.976e-02 6.027e-03 5.700e-02 5.709e-02 1.057e-01 5.733e+03 #  p p > zp > l+ l-
6.070e+03 -2.986e-01  9.886e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.107e-04 1.945e-02 1.976e-02 2.364e-03 5.700e-02 5.709e-02 4.147e-02 5.733e+03 #  p p > zp > l+ l-
5.900e+03 -2.136e-01  1.127e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.369e-05 1.931e-02 1.981e-02 1.717e-03 5.845e-02 5.668e-02 2.938e-02 5.733e+03 #  p p > zp > l+ l-
5.821e+03 -1.565e-01  1.313e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.269e-05 1.933e-02 1.984e-02 1.322e-03 5.826e-02 5.632e-02 2.269e-02 5.733e+03 #  p p > zp > l+ l-
5.802e+03 -1.383e-01  1.514e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 8.190e-06 1.934e-02 1.985e-02 1.376e-03 5.752e-02 5.617e-02 2.392e-02 5.733e+03 #  p p > zp > l+ l-
5.834e+03 -1.669e-01  1.715e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.332e-05 1.934e-02 1.984e-02 3.414e-03 5.834e-02 5.640e-02 5.852e-02 5.733e+03 #  p p > zp > l+ l-
5.933e+03 -2.333e-01  1.916e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.202e-05 1.935e-02 1.979e-02 7.055e-03 5.705e-02 5.681e-02 1.237e-01 5.733e+03 #  p p > zp > l+ l-
6.145e+03 -3.281e-01  2.113e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.125e-04 1.945e-02 1.976e-02 1.372e-02 5.700e-02 5.709e-02 2.407e-01 5.733e+03 #  p p > zp > l+ l-
6.475e+03 -4.273e-01  2.277e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.109e-04 1.945e-02 1.976e-02 2.397e-02 5.700e-02 5.709e-02 4.205e-01 5.733e+03 #  p p > zp > l+ l-
6.961e+03 -5.269e-01  2.424e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.185e-04 1.945e-02 1.976e-02 3.321e-02 5.700e-02 5.709e-02 5.826e-01 5.733e+03 #  p p > zp > l+ l-
7.697e+03 -6.278e-01  2.556e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.824e-03 1.945e-02 1.976e-02 5.358e-02 5.700e-02 5.709e-02 9.400e-01 5.733e+03 #  p p > zp > l+ l-
1.086e+04 -8.230e-01  2.680e-01 0.000e+00  2.067e+03 2.200e-02 4.569e-01 2.170e-01 5.865e-02 4.253e-03 1.945e-02 1.976e-02 8.844e-02 6.999e-02 7.102e-02 1.264e+00 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  2.789e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.772e-03 1.945e-02 1.976e-02 8.477e-02 5.700e-02 5.709e-02 1.487e+00 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  2.894e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.578e-03 1.945e-02 1.976e-02 8.637e-02 5.700e-02 5.709e-02 1.515e+00 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  2.986e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.460e-03 1.945e-02 1.976e-02 8.762e-02 5.700e-02 5.709e-02 1.537e+00 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.064e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.363e-03 1.945e-02 1.976e-02 8.880e-02 5.700e-02 5.709e-02 1.558e+00 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.121e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.273e-03 1.945e-02 1.976e-02 8.957e-02 5.700e-02 5.709e-02 1.571e+00 5.733e+03 #  p p > zp > l+ l-
2.021e+04 -9.500e-01  3.150e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.185e-03 1.945e-02 1.976e-02 8.989e-02 5.700e-02 5.709e-02 1.577e+00 5.733e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.615e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.864e-03 1.945e-02 1.976e-02 1.377e-02 5.700e-02 5.709e-02 3.530e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.895e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.754e-03 1.945e-02 1.976e-02 1.418e-02 5.700e-02 5.709e-02 3.473e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.914e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.751e-03 1.945e-02 1.976e-02 1.421e-02 5.700e-02 5.709e-02 3.472e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.942e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.775e-03 1.945e-02 1.976e-02 1.434e-02 5.700e-02 5.709e-02 3.484e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.989e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.826e-03 1.945e-02 1.976e-02 1.448e-02 5.700e-02 5.709e-02 3.510e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  4.176e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.811e-03 1.945e-02 1.976e-02 1.494e-02 5.700e-02 5.709e-02 3.503e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  4.587e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.903e-03 1.945e-02 1.976e-02 1.610e-02 5.700e-02 5.709e-02 3.550e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  5.158e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.844e-03 1.945e-02 1.976e-02 1.742e-02 5.700e-02 5.709e-02 3.520e-01 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  5.906e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.672e-03 1.945e-02 1.976e-02 1.885e-02 5.700e-02 5.709e-02 3.431e-01 5.867e+03 #  p p > zp > l+ l-
1.499e+04 -9.042e-01  5.953e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.784e-03 1.945e-02 1.976e-02 1.709e-02 5.700e-02 5.709e-02 2.998e-01 5.867e+03 #  p p > zp > l+ l-
9.438e+03 -7.502e-01  6.374e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.153e-03 1.945e-02 1.976e-02 1.175e-02 5.700e-02 5.709e-02 2.061e-01 5.867e+03 #  p p > zp > l+ l-
7.966e+03 -6.373e-01  7.122e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.739e-03 1.945e-02 1.976e-02 8.600e-03 5.700e-02 5.709e-02 1.509e-01 5.867e+03 #  p p > zp > l+ l-
7.088e+03 -5.210e-01  7.871e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.476e-04 1.945e-02 1.976e-02 6.677e-03 5.700e-02 5.709e-02 1.171e-01 5.867e+03 #  p p > zp > l+ l-
6.580e+03 -4.160e-01  8.900e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.913e-04 1.945e-02 1.976e-02 5.500e-03 5.700e-02 5.709e-02 9.649e-02 5.867e+03 #  p p > zp > l+ l-
6.228e+03 -3.056e-01  1.012e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.830e-04 1.945e-02 1.976e-02 3.918e-03 5.700e-02 5.709e-02 6.873e-02 5.867e+03 #  p p > zp > l+ l-
6.046e+03 -2.186e-01  1.153e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.141e-05 1.945e-02 1.976e-02 1.441e-03 5.700e-02 5.709e-02 2.528e-02 5.867e+03 #  p p > zp > l+ l-
5.961e+03 -1.601e-01  1.344e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.093e-05 1.935e-02 1.978e-02 1.136e-03 5.690e-02 5.693e-02 1.997e-02 5.867e+03 #  p p > zp > l+ l-
5.940e+03 -1.415e-01  1.549e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 7.388e-06 1.931e-02 1.979e-02 1.233e-03 5.684e-02 5.685e-02 2.169e-02 5.867e+03 #  p p > zp > l+ l-
5.974e+03 -1.708e-01  1.755e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.216e-05 1.935e-02 1.978e-02 3.319e-03 5.692e-02 5.697e-02 5.831e-02 5.867e+03 #  p p > zp > l+ l-
6.081e+03 -2.388e-01  1.961e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.421e-05 1.945e-02 1.976e-02 6.479e-03 5.700e-02 5.709e-02 1.137e-01 5.867e+03 #  p p > zp > l+ l-
6.310e+03 -3.357e-01  2.162e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.050e-04 1.945e-02 1.976e-02 1.325e-02 5.700e-02 5.709e-02 2.324e-01 5.867e+03 #  p p > zp > l+ l-
6.667e+03 -4.372e-01  2.330e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.057e-04 1.945e-02 1.976e-02 2.374e-02 5.700e-02 5.709e-02 4.165e-01 5.867e+03 #  p p > zp > l+ l-
7.265e+03 -5.495e-01  2.480e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.559e-04 1.945e-02 1.976e-02 3.363e-02 5.700e-02 5.709e-02 5.900e-01 5.867e+03 #  p p > zp > l+ l-
8.016e+03 -6.424e-01  2.616e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.889e-03 1.945e-02 1.976e-02 5.426e-02 5.700e-02 5.709e-02 9.519e-01 5.867e+03 #  p p > zp > l+ l-
9.343e+03 -7.447e-01  2.742e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.987e-03 1.945e-02 1.976e-02 7.565e-02 5.700e-02 5.709e-02 1.327e+00 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  2.854e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.280e-03 1.945e-02 1.976e-02 7.814e-02 5.700e-02 5.709e-02 1.371e+00 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  2.962e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.103e-03 1.945e-02 1.976e-02 7.968e-02 5.700e-02 5.709e-02 1.398e+00 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.055e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.996e-03 1.945e-02 1.976e-02 8.104e-02 5.700e-02 5.709e-02 1.422e+00 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.135e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.844e-03 1.945e-02 1.976e-02 8.180e-02 5.700e-02 5.709e-02 1.435e+00 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.193e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.758e-03 1.945e-02 1.976e-02 8.172e-02 5.700e-02 5.709e-02 1.434e+00 5.867e+03 #  p p > zp > l+ l-
2.068e+04 -9.500e-01  3.224e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.790e-03 1.945e-02 1.976e-02 8.194e-02 5.700e-02 5.709e-02 1.437e+00 5.867e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.697e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.275e-03 1.945e-02 1.976e-02 1.276e-02 5.700e-02 5.709e-02 3.227e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.984e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.173e-03 1.945e-02 1.976e-02 1.311e-02 5.700e-02 5.709e-02 3.175e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.003e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.184e-03 1.945e-02 1.976e-02 1.321e-02 5.700e-02 5.709e-02 3.180e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.032e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.196e-03 1.945e-02 1.976e-02 1.328e-02 5.700e-02 5.709e-02 3.186e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.079e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.235e-03 1.945e-02 1.976e-02 1.348e-02 5.700e-02 5.709e-02 3.206e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.271e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.257e-03 1.945e-02 1.976e-02 1.391e-02 5.700e-02 5.709e-02 3.218e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  4.692e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.267e-03 1.945e-02 1.976e-02 1.485e-02 5.700e-02 5.709e-02 3.223e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  5.275e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.109e-03 1.945e-02 1.976e-02 1.579e-02 5.700e-02 5.709e-02 3.142e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  6.041e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.036e-03 1.945e-02 1.976e-02 1.738e-02 5.700e-02 5.709e-02 3.104e-01 6.000e+03 #  p p > zp > l+ l-
1.727e+04 -9.247e-01  6.088e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.641e-03 1.945e-02 1.976e-02 1.669e-02 5.700e-02 5.709e-02 2.928e-01 6.000e+03 #  p p > zp > l+ l-
1.020e+04 -7.780e-01  6.519e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.217e-03 1.945e-02 1.976e-02 1.183e-02 5.700e-02 5.709e-02 2.075e-01 6.000e+03 #  p p > zp > l+ l-
8.295e+03 -6.518e-01  7.284e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.678e-03 1.945e-02 1.976e-02 8.327e-03 5.700e-02 5.709e-02 1.461e-01 6.000e+03 #  p p > zp > l+ l-
7.322e+03 -5.328e-01  8.049e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.304e-04 1.945e-02 1.976e-02 6.581e-03 5.700e-02 5.709e-02 1.155e-01 6.000e+03 #  p p > zp > l+ l-
6.769e+03 -4.254e-01  9.102e-02 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 4.437e-04 1.945e-02 1.976e-02 4.950e-03 5.700e-02 5.709e-02 8.684e-02 6.000e+03 #  p p > zp > l+ l-
6.388e+03 -3.125e-01  1.035e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.684e-04 1.945e-02 1.976e-02 3.482e-03 5.700e-02 5.709e-02 6.109e-02 6.000e+03 #  p p > zp > l+ l-
6.192e+03 -2.236e-01  1.180e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.072e-05 1.945e-02 1.976e-02 2.336e-03 5.700e-02 5.709e-02 4.098e-02 6.000e+03 #  p p > zp > l+ l-
6.101e+03 -1.637e-01  1.374e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 9.653e-06 1.945e-02 1.976e-02 9.992e-04 5.700e-02 5.709e-02 1.753e-02 6.000e+03 #  p p > zp > l+ l-
6.079e+03 -1.447e-01  1.585e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.114e-05 1.945e-02 1.976e-02 1.879e-03 5.700e-02 5.709e-02 3.296e-02 6.000e+03 #  p p > zp > l+ l-
6.115e+03 -1.747e-01  1.795e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.100e-05 1.945e-02 1.976e-02 3.159e-03 5.700e-02 5.709e-02 5.542e-02 6.000e+03 #  p p > zp > l+ l-
6.230e+03 -2.442e-01  2.006e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 6.091e-05 1.945e-02 1.976e-02 6.089e-03 5.700e-02 5.709e-02 1.068e-01 6.000e+03 #  p p > zp > l+ l-
6.508e+03 -3.536e-01  2.211e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 2.069e-04 1.945e-02 1.976e-02 1.270e-02 5.700e-02 5.709e-02 2.228e-01 6.000e+03 #  p p > zp > l+ l-
7.011e+03 -4.779e-01  2.383e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 5.348e-04 1.945e-02 1.976e-02 2.241e-02 5.700e-02 5.709e-02 3.931e-01 6.000e+03 #  p p > zp > l+ l-
7.516e+03 -5.619e-01  2.536e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.036e-03 1.945e-02 1.976e-02 3.630e-02 5.700e-02 5.709e-02 6.368e-01 6.000e+03 #  p p > zp > l+ l-
8.589e+03 -6.779e-01  2.675e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 1.972e-03 1.945e-02 1.976e-02 5.542e-02 5.700e-02 5.709e-02 9.722e-01 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.804e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.982e-03 1.945e-02 1.976e-02 7.076e-02 5.700e-02 5.709e-02 1.241e+00 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  2.919e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.826e-03 1.945e-02 1.976e-02 7.260e-02 5.700e-02 5.709e-02 1.274e+00 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.029e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.653e-03 1.945e-02 1.976e-02 7.384e-02 5.700e-02 5.709e-02 1.295e+00 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.125e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.524e-03 1.945e-02 1.976e-02 7.412e-02 5.700e-02 5.709e-02 1.300e+00 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.206e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.488e-03 1.945e-02 1.976e-02 7.527e-02 5.700e-02 5.709e-02 1.320e+00 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.266e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.411e-03 1.945e-02 1.976e-02 7.568e-02 5.700e-02 5.709e-02 1.328e+00 6.000e+03 #  p p > zp > l+ l-
2.114e+04 -9.500e-01  3.297e-01 0.000e+00  0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 3.312e-03 1.945e-02 1.976e-02 7.586e-02 5.700e-02 5.709e-02 1.331e+00 6.000e+03 #  p p > zp > l+ l-


==> anc/malaphoric.zprime.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15      16      17
# mzp/GeV         schi        gzp       tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)  R         MXhat
5.933e+03 -9.292e-01  1.232e-02 0.000e+00  6.284e+02 1.192e-01 1.562e-01 1.818e-01 2.831e-02 5.762e-01 2.593e-02 2.659e-02 7.555e-01 6.283e-02 6.368e-02 2.222e+01 2.000e+03 #  p p > zp > l+ l-
5.219e+03 -9.082e-01  1.328e-02 0.000e+00  4.138e+02 1.185e-01 1.594e-01 1.833e-01 2.712e-02 5.076e-01 2.288e-02 2.346e-02 6.831e-01 5.611e-02 5.547e-02 2.218e+01 2.000e+03 #  p p > zp > l+ l-
5.221e+03 -9.083e-01  1.334e-02 0.000e+00  4.146e+02 1.185e-01 1.596e-01 1.833e-01 2.706e-02 5.073e-01 2.289e-02 2.346e-02 6.833e-01 5.611e-02 5.547e-02 2.217e+01 2.000e+03 #  p p > zp > l+ l-
5.925e+03 -9.290e-01  1.344e-02 0.000e+00  6.286e+02 1.186e-01 1.591e-01 1.831e-01 2.724e-02 5.790e-01 2.595e-02 2.660e-02 7.768e-01 6.284e-02 6.369e-02 2.231e+01 2.000e+03 #  p p > zp > l+ l-
5.946e+03 -9.295e-01  1.360e-02 0.000e+00  6.360e+02 1.185e-01 1.595e-01 1.833e-01 2.710e-02 5.904e-01 2.646e-02 2.686e-02 7.945e-01 6.334e-02 6.398e-02 2.231e+01 2.000e+03 #  p p > zp > l+ l-
5.934e+03 -9.292e-01  1.424e-02 0.000e+00  6.338e+02 1.182e-01 1.611e-01 1.840e-01 2.649e-02 5.753e-01 2.600e-02 2.666e-02 7.842e-01 6.288e-02 6.374e-02 2.213e+01 2.000e+03 #  p p > zp > l+ l-
5.935e+03 -9.293e-01  1.564e-02 0.000e+00  6.381e+02 1.175e-01 1.647e-01 1.856e-01 2.521e-02 5.746e-01 2.622e-02 2.681e-02 8.055e-01 6.324e-02 6.390e-02 2.191e+01 2.000e+03 #  p p > zp > l+ l-
5.940e+03 -9.294e-01  1.758e-02 0.000e+00  6.452e+02 1.164e-01 1.696e-01 1.877e-01 2.348e-02 5.869e-01 2.631e-02 2.689e-02 8.550e-01 6.331e-02 6.398e-02 2.231e+01 2.000e+03 #  p p > zp > l+ l-
5.949e+03 -9.296e-01  2.014e-02 0.000e+00  6.559e+02 1.151e-01 1.761e-01 1.904e-01 2.133e-02 5.864e-01 2.672e-02 2.712e-02 8.972e-01 6.355e-02 6.421e-02 2.195e+01 2.000e+03 #  p p > zp > l+ l-
5.950e+03 -9.296e-01  2.029e-02 0.000e+00  6.570e+02 1.150e-01 1.765e-01 1.906e-01 2.120e-02 5.861e-01 2.673e-02 2.713e-02 8.993e-01 6.356e-02 6.422e-02 2.193e+01 2.000e+03 #  p p > zp > l+ l-
2.085e+03 -2.557e-01  2.173e-02 0.000e+00  3.579e+00 8.131e-02 3.027e-01 2.309e-01 9.371e-05 1.059e+00 1.157e-01 5.763e-02 3.944e+00 2.084e-01 1.736e-01 1.893e+01 2.000e+03 #  p p > zp > l+ l-
2.060e+03 -2.173e-01  2.428e-02 0.000e+00  2.942e+00 6.921e-02 3.419e-01 2.378e-01 1.398e-03 6.776e-01 1.096e-01 5.853e-02 3.347e+00 2.196e-01 1.782e-01 1.524e+01 2.000e+03 #  p p > zp > l+ l-
2.040e+03 -1.776e-01  2.683e-02 0.000e+00  2.423e+00 5.468e-02 3.849e-01 2.414e-01 8.369e-03 3.688e-01 8.410e-02 5.950e-02 2.596e+00 2.261e-01 1.826e-01 1.148e+01 2.000e+03 #  p p > zp > l+ l-
2.025e+03 -1.418e-01  3.034e-02 0.000e+00  2.162e+00 3.832e-02 4.277e-01 2.389e-01 2.392e-02 1.687e-01 6.852e-02 5.999e-02 1.883e+00 2.300e-01 1.849e-01 8.187e+00 2.000e+03 #  p p > zp > l+ l-
2.013e+03 -1.042e-01  3.448e-02 0.000e+00  2.031e+00 2.168e-02 4.633e-01 2.269e-01 5.089e-02 5.281e-02 4.209e-02 6.114e-02 1.128e+00 2.382e-01 1.899e-01 4.736e+00 2.000e+03 #  p p > zp > l+ l-
2.007e+03 -7.453e-02  3.932e-02 0.000e+00  2.140e+00 1.044e-02 4.792e-01 2.091e-01 8.051e-02 1.341e-02 4.212e-02 6.118e-02 6.146e-01 2.382e-01 1.899e-01 2.580e+00 2.000e+03 #  p p > zp > l+ l-
2.004e+03 -5.458e-02  4.580e-02 0.000e+00  2.572e+00 4.638e-03 4.811e-01 1.924e-01 1.046e-01 3.380e-03 3.587e-02 6.193e-02 3.505e-01 2.422e-01 1.926e-01 1.447e+00 2.000e+03 #  p p > zp > l+ l-
2.003e+03 -4.824e-02  5.282e-02 0.000e+00  3.274e+00 2.843e-03 4.794e-01 1.844e-01 1.153e-01 1.718e-03 3.603e-02 6.217e-02 2.898e-01 2.423e-01 1.927e-01 1.196e+00 2.000e+03 #  p p > zp > l+ l-
2.004e+03 -5.822e-02  5.984e-02 0.000e+00  4.248e+00 3.196e-03 4.797e-01 1.860e-01 1.131e-01 2.749e-03 3.626e-02 6.251e-02 4.127e-01 2.424e-01 1.928e-01 1.702e+00 2.000e+03 #  p p > zp > l+ l-
2.008e+03 -8.139e-02  6.685e-02 0.000e+00  5.538e+00 4.815e-03 4.808e-01 1.926e-01 1.041e-01 7.631e-03 4.295e-02 6.234e-02 7.629e-01 2.386e-01 1.903e-01 3.197e+00 2.000e+03 #  p p > zp > l+ l-
2.016e+03 -1.144e-01  7.371e-02 0.000e+00  7.188e+00 7.412e-03 4.805e-01 2.006e-01 9.249e-02 2.205e-02 5.486e-02 6.229e-02 1.430e+00 2.346e-01 1.880e-01 6.095e+00 2.000e+03 #  p p > zp > l+ l-
2.028e+03 -1.491e-01  7.945e-02 0.000e+00  8.958e+00 1.024e-02 4.786e-01 2.074e-01 8.225e-02 4.973e-02 7.028e-02 6.227e-02 2.320e+00 2.308e-01 1.857e-01 1.005e+01 2.000e+03 #  p p > zp > l+ l-
2.043e+03 -1.838e-01  8.455e-02 0.000e+00  1.090e+01 1.305e-02 4.755e-01 2.128e-01 7.363e-02 9.293e-02 8.622e-02 6.230e-02 3.386e+00 2.271e-01 1.836e-01 1.491e+01 2.000e+03 #  p p > zp > l+ l-
2.061e+03 -2.190e-01  8.917e-02 0.000e+00  1.305e+01 1.583e-02 4.718e-01 2.172e-01 6.618e-02 1.546e-01 1.118e-01 6.180e-02 4.602e+00 2.208e-01 1.793e-01 2.084e+01 2.000e+03 #  p p > zp > l+ l-
2.083e+03 -2.539e-01  9.348e-02 0.000e+00  1.546e+01 1.847e-02 4.678e-01 2.207e-01 5.989e-02 2.319e-01 1.184e-01 6.139e-02 5.890e+00 2.098e-01 1.749e-01 2.807e+01 2.000e+03 #  p p > zp > l+ l-
5.951e+03 -9.296e-01  9.730e-02 0.000e+00  1.035e+03 7.281e-02 3.353e-01 2.337e-01 1.724e-03 4.715e-01 3.220e-02 3.253e-02 2.199e+00 6.776e-02 6.886e-02 3.245e+01 2.000e+03 #  p p > zp > l+ l-
5.945e+03 -9.295e-01  1.010e-01 0.000e+00  1.057e+03 7.107e-02 3.407e-01 2.344e-01 2.281e-03 4.674e-01 3.257e-02 3.290e-02 2.243e+00 6.802e-02 6.916e-02 3.298e+01 2.000e+03 #  p p > zp > l+ l-
5.940e+03 -9.294e-01  1.042e-01 0.000e+00  1.076e+03 6.959e-02 3.452e-01 2.348e-01 2.827e-03 5.156e-01 3.235e-02 3.301e-02 2.551e+00 6.804e-02 6.924e-02 3.749e+01 2.000e+03 #  p p > zp > l+ l-
5.936e+03 -9.293e-01  1.069e-01 0.000e+00  1.094e+03 6.836e-02 3.489e-01 2.351e-01 3.332e-03 5.095e-01 3.262e-02 3.329e-02 2.610e+00 6.825e-02 6.947e-02 3.824e+01 2.000e+03 #  p p > zp > l+ l-
5.938e+03 -9.293e-01  1.089e-01 0.000e+00  1.109e+03 6.747e-02 3.515e-01 2.354e-01 3.723e-03 5.162e-01 3.286e-02 3.353e-02 2.708e+00 6.842e-02 6.966e-02 3.958e+01 2.000e+03 #  p p > zp > l+ l-
5.947e+03 -9.296e-01  1.099e-01 0.000e+00  1.122e+03 6.702e-02 3.529e-01 2.355e-01 3.930e-03 5.179e-01 3.362e-02 3.393e-02 2.721e+00 6.877e-02 6.999e-02 3.957e+01 2.000e+03 #  p p > zp > l+ l-
5.533e+03 -9.071e-01  1.314e-02 0.000e+00  4.323e+02 1.186e-01 1.591e-01 1.831e-01 2.723e-02 3.681e-01 2.240e-02 2.310e-02 4.940e-01 5.764e-02 5.792e-02 1.643e+01 2.133e+03 #  p p > zp > l+ l-
5.566e+03 -9.082e-01  1.416e-02 0.000e+00  4.430e+02 1.180e-01 1.617e-01 1.843e-01 2.627e-02 3.729e-01 2.252e-02 2.319e-02 5.110e-01 5.798e-02 5.839e-02 1.656e+01 2.133e+03 #  p p > zp > l+ l-
5.559e+03 -9.079e-01  1.423e-02 0.000e+00  4.412e+02 1.180e-01 1.619e-01 1.844e-01 2.620e-02 3.731e-01 2.256e-02 2.317e-02 5.120e-01 5.795e-02 5.827e-02 1.654e+01 2.133e+03 #  p p > zp > l+ l-
5.578e+03 -9.086e-01  1.433e-02 0.000e+00  4.464e+02 1.180e-01 1.622e-01 1.845e-01 2.612e-02 3.726e-01 2.253e-02 2.321e-02 5.122e-01 5.801e-02 5.852e-02 1.654e+01 2.133e+03 #  p p > zp > l+ l-
5.570e+03 -9.083e-01  1.450e-02 0.000e+00  4.447e+02 1.179e-01 1.626e-01 1.847e-01 2.595e-02 3.728e-01 2.253e-02 2.320e-02 5.144e-01 5.800e-02 5.840e-02 1.655e+01 2.133e+03 #  p p > zp > l+ l-
5.287e+03 -8.981e-01  1.519e-02 0.000e+00  3.746e+02 1.174e-01 1.648e-01 1.857e-01 2.516e-02 3.800e-01 2.230e-02 2.299e-02 5.336e-01 5.563e-02 5.562e-02 1.704e+01 2.133e+03 #  p p > zp > l+ l-
5.309e+03 -8.989e-01  1.668e-02 0.000e+00  3.825e+02 1.166e-01 1.687e-01 1.873e-01 2.380e-02 3.683e-01 2.230e-02 2.302e-02 5.330e-01 5.571e-02 5.582e-02 1.651e+01 2.133e+03 #  p p > zp > l+ l-
5.309e+03 -8.989e-01  1.876e-02 0.000e+00  3.862e+02 1.154e-01 1.742e-01 1.896e-01 2.197e-02 3.685e-01 2.233e-02 2.305e-02 5.559e-01 5.574e-02 5.585e-02 1.650e+01 2.133e+03 #  p p > zp > l+ l-
5.294e+03 -8.983e-01  2.148e-02 0.000e+00  3.875e+02 1.139e-01 1.813e-01 1.926e-01 1.969e-02 3.679e-01 2.240e-02 2.309e-02 5.855e-01 5.572e-02 5.573e-02 1.643e+01 2.133e+03 #  p p > zp > l+ l-
5.313e+03 -8.991e-01  2.165e-02 0.000e+00  3.928e+02 1.138e-01 1.817e-01 1.927e-01 1.956e-02 3.661e-01 2.238e-02 2.310e-02 5.844e-01 5.578e-02 5.591e-02 1.636e+01 2.133e+03 #  p p > zp > l+ l-
5.304e+03 -8.987e-01  2.318e-02 0.000e+00  3.933e+02 1.130e-01 1.857e-01 1.943e-01 1.835e-02 3.669e-01 2.244e-02 2.312e-02 6.031e-01 5.577e-02 5.585e-02 1.635e+01 2.133e+03 #  p p > zp > l+ l-
5.304e+03 -8.987e-01  2.590e-02 0.000e+00  3.987e+02 1.114e-01 1.927e-01 1.971e-01 1.631e-02 3.656e-01 2.249e-02 2.316e-02 6.325e-01 5.581e-02 5.590e-02 1.626e+01 2.133e+03 #  p p > zp > l+ l-
2.182e+03 -1.894e-01  2.862e-02 0.000e+00  2.961e+00 5.469e-02 3.849e-01 2.413e-01 8.413e-03 2.969e-01 2.979e-02 5.246e-02 2.090e+00 1.720e-01 1.530e-01 1.215e+01 2.133e+03 #  p p > zp > l+ l-
2.164e+03 -1.513e-01  3.236e-02 0.000e+00  2.636e+00 3.832e-02 4.278e-01 2.389e-01 2.399e-02 1.363e-01 5.436e-02 5.330e-02 1.521e+00 1.789e-01 1.563e-01 8.501e+00 2.133e+03 #  p p > zp > l+ l-
2.150e+03 -1.111e-01  3.678e-02 0.000e+00  2.471e+00 2.168e-02 4.633e-01 2.268e-01 5.097e-02 4.281e-02 7.066e-02 5.373e-02 9.144e-01 1.815e-01 1.583e-01 5.039e+00 2.133e+03 #  p p > zp > l+ l-
2.142e+03 -7.950e-02  4.194e-02 0.000e+00  2.600e+00 1.044e-02 4.791e-01 2.090e-01 8.058e-02 1.088e-02 8.704e-02 5.425e-02 4.992e-01 1.841e-01 1.604e-01 2.711e+00 2.133e+03 #  p p > zp > l+ l-
2.138e+03 -5.822e-02  4.886e-02 0.000e+00  3.124e+00 4.637e-03 4.810e-01 1.923e-01 1.047e-01 2.731e-03 8.721e-02 5.440e-02 2.834e-01 1.842e-01 1.604e-01 1.539e+00 2.133e+03 #  p p > zp > l+ l-
2.137e+03 -5.146e-02  5.634e-02 0.000e+00  3.976e+00 2.842e-03 4.793e-01 1.843e-01 1.154e-01 1.380e-03 8.747e-02 5.464e-02 2.326e-01 1.843e-01 1.605e-01 1.262e+00 2.133e+03 #  p p > zp > l+ l-
2.138e+03 -6.211e-02  6.382e-02 0.000e+00  5.160e+00 3.196e-03 4.797e-01 1.859e-01 1.132e-01 2.209e-03 8.784e-02 5.497e-02 3.315e-01 1.844e-01 1.606e-01 1.798e+00 2.133e+03 #  p p > zp > l+ l-
2.143e+03 -8.682e-02  7.131e-02 0.000e+00  6.733e+00 4.814e-03 4.807e-01 1.925e-01 1.042e-01 6.139e-03 8.833e-02 5.541e-02 6.140e-01 1.846e-01 1.608e-01 3.327e+00 2.133e+03 #  p p > zp > l+ l-
2.153e+03 -1.221e-01  7.862e-02 0.000e+00  8.751e+00 7.409e-03 4.804e-01 2.005e-01 9.261e-02 1.775e-02 7.273e-02 5.548e-02 1.150e+00 1.821e-01 1.589e-01 6.317e+00 2.133e+03 #  p p > zp > l+ l-
2.167e+03 -1.590e-01  8.474e-02 0.000e+00  1.093e+01 1.023e-02 4.784e-01 2.072e-01 8.240e-02 3.981e-02 4.072e-02 5.510e-02 1.860e+00 1.764e-01 1.553e-01 1.055e+01 2.133e+03 #  p p > zp > l+ l-
2.185e+03 -1.961e-01  9.018e-02 0.000e+00  1.333e+01 1.304e-02 4.754e-01 2.126e-01 7.380e-02 7.427e-02 3.225e-02 5.478e-02 2.699e+00 1.697e-01 1.522e-01 1.590e+01 2.133e+03 #  p p > zp > l+ l-
2.208e+03 -2.336e-01  9.512e-02 0.000e+00  1.602e+01 1.583e-02 4.717e-01 2.170e-01 6.638e-02 1.224e-01 4.026e-02 5.453e-02 3.645e+00 1.637e-01 1.488e-01 2.226e+01 2.133e+03 #  p p > zp > l+ l-
5.926e+03 -9.191e-01  9.971e-02 0.000e+00  9.022e+02 7.113e-02 3.404e-01 2.344e-01 2.236e-03 3.484e-01 2.948e-02 3.026e-02 1.671e+00 6.554e-02 6.694e-02 2.550e+01 2.133e+03 #  p p > zp > l+ l-
5.936e+03 -9.194e-01  1.038e-01 0.000e+00  9.320e+02 6.924e-02 3.462e-01 2.350e-01 2.938e-03 3.506e-01 3.019e-02 3.083e-02 1.753e+00 6.643e-02 6.744e-02 2.639e+01 2.133e+03 #  p p > zp > l+ l-
5.933e+03 -9.193e-01  1.077e-01 0.000e+00  9.549e+02 6.746e-02 3.515e-01 2.354e-01 3.697e-03 3.590e-01 3.020e-02 3.100e-02 1.852e+00 6.606e-02 6.757e-02 2.804e+01 2.133e+03 #  p p > zp > l+ l-
5.930e+03 -9.193e-01  1.111e-01 0.000e+00  9.756e+02 6.595e-02 3.560e-01 2.357e-01 4.415e-03 3.583e-01 3.050e-02 3.131e-02 1.932e+00 6.627e-02 6.783e-02 2.915e+01 2.133e+03 #  p p > zp > l+ l-
5.932e+03 -9.193e-01  1.140e-01 0.000e+00  9.950e+02 6.469e-02 3.596e-01 2.360e-01 5.062e-03 3.563e-01 3.077e-02 3.159e-02 1.974e+00 6.647e-02 6.807e-02 2.970e+01 2.133e+03 #  p p > zp > l+ l-
5.918e+03 -9.189e-01  1.161e-01 0.000e+00  1.002e+03 6.377e-02 3.623e-01 2.361e-01 5.569e-03 3.561e-01 3.063e-02 3.154e-02 2.001e+00 6.584e-02 6.802e-02 3.039e+01 2.133e+03 #  p p > zp > l+ l-
5.910e+03 -9.187e-01  1.172e-01 0.000e+00  1.005e+03 6.329e-02 3.637e-01 2.362e-01 5.840e-03 3.536e-01 3.040e-02 3.142e-02 2.042e+00 6.498e-02 6.791e-02 3.142e+01 2.133e+03 #  p p > zp > l+ l-
5.885e+03 -9.073e-01  1.397e-02 0.000e+00  4.627e+02 1.181e-01 1.613e-01 1.841e-01 2.645e-02 2.718e-01 2.357e-02 2.438e-02 3.710e-01 6.102e-02 6.146e-02 1.153e+01 2.267e+03 #  p p > zp > l+ l-
5.914e+03 -9.082e-01  1.505e-02 0.000e+00  4.725e+02 1.176e-01 1.641e-01 1.853e-01 2.544e-02 2.736e-01 2.390e-02 2.460e-02 3.818e-01 6.121e-02 6.173e-02 1.145e+01 2.267e+03 #  p p > zp > l+ l-
5.892e+03 -9.075e-01  1.512e-02 0.000e+00  4.668e+02 1.175e-01 1.643e-01 1.854e-01 2.536e-02 2.710e-01 2.361e-02 2.442e-02 3.786e-01 6.104e-02 6.150e-02 1.148e+01 2.267e+03 #  p p > zp > l+ l-
5.905e+03 -9.079e-01  1.523e-02 0.000e+00  4.706e+02 1.175e-01 1.645e-01 1.855e-01 2.527e-02 2.707e-01 2.389e-02 2.458e-02 3.792e-01 6.120e-02 6.172e-02 1.133e+01 2.267e+03 #  p p > zp > l+ l-
5.928e+03 -9.086e-01  1.541e-02 0.000e+00  4.769e+02 1.174e-01 1.650e-01 1.857e-01 2.511e-02 2.731e-01 2.417e-02 2.477e-02 3.838e-01 6.139e-02 6.195e-02 1.130e+01 2.267e+03 #  p p > zp > l+ l-
5.921e+03 -9.084e-01  1.613e-02 0.000e+00  4.768e+02 1.170e-01 1.669e-01 1.865e-01 2.445e-02 2.730e-01 2.406e-02 2.471e-02 3.894e-01 6.128e-02 6.187e-02 1.135e+01 2.267e+03 #  p p > zp > l+ l-
5.373e+03 -8.884e-01  1.772e-02 0.000e+00  3.463e+02 1.159e-01 1.720e-01 1.887e-01 2.269e-02 2.746e-01 2.194e-02 2.263e-02 4.075e-01 5.656e-02 5.590e-02 1.251e+01 2.267e+03 #  p p > zp > l+ l-
5.366e+03 -8.881e-01  1.993e-02 0.000e+00  3.485e+02 1.146e-01 1.778e-01 1.912e-01 2.078e-02 2.748e-01 2.196e-02 2.265e-02 4.262e-01 5.658e-02 5.592e-02 1.251e+01 2.267e+03 #  p p > zp > l+ l-
5.370e+03 -8.883e-01  2.282e-02 0.000e+00  3.545e+02 1.130e-01 1.854e-01 1.942e-01 1.843e-02 2.743e-01 2.201e-02 2.270e-02 4.502e-01 5.663e-02 5.598e-02 1.246e+01 2.267e+03 #  p p > zp > l+ l-
5.386e+03 -8.889e-01  2.300e-02 0.000e+00  3.583e+02 1.129e-01 1.859e-01 1.944e-01 1.830e-02 2.765e-01 2.200e-02 2.270e-02 4.553e-01 5.658e-02 5.616e-02 1.257e+01 2.267e+03 #  p p > zp > l+ l-
5.389e+03 -8.891e-01  2.463e-02 0.000e+00  3.621e+02 1.120e-01 1.901e-01 1.961e-01 1.705e-02 2.762e-01 2.203e-02 2.272e-02 4.690e-01 5.662e-02 5.619e-02 1.254e+01 2.267e+03 #  p p > zp > l+ l-
5.383e+03 -8.888e-01  2.752e-02 0.000e+00  3.662e+02 1.103e-01 1.976e-01 1.989e-01 1.496e-02 2.732e-01 2.207e-02 2.277e-02 4.896e-01 5.673e-02 5.615e-02 1.238e+01 2.267e+03 #  p p > zp > l+ l-
2.325e+03 -2.013e-01  3.041e-02 0.000e+00  3.579e+00 5.469e-02 3.850e-01 2.413e-01 8.458e-03 2.370e-01 7.894e-02 4.687e-02 1.668e+00 1.390e-01 1.309e-01 1.200e+01 2.267e+03 #  p p > zp > l+ l-
2.303e+03 -1.607e-01  3.438e-02 0.000e+00  3.177e+00 3.832e-02 4.278e-01 2.388e-01 2.406e-02 1.097e-01 7.829e-02 4.753e-02 1.225e+00 1.428e-01 1.337e-01 8.579e+00 2.267e+03 #  p p > zp > l+ l-
2.286e+03 -1.181e-01  3.908e-02 0.000e+00  2.972e+00 2.168e-02 4.632e-01 2.268e-01 5.105e-02 3.439e-02 7.818e-02 4.786e-02 7.348e-01 1.453e-01 1.353e-01 5.058e+00 2.267e+03 #  p p > zp > l+ l-
2.277e+03 -8.447e-02  4.456e-02 0.000e+00  3.123e+00 1.044e-02 4.791e-01 2.089e-01 8.065e-02 8.768e-03 7.913e-02 4.828e-02 4.023e-01 1.480e-01 1.369e-01 2.719e+00 2.267e+03 #  p p > zp > l+ l-
2.272e+03 -6.186e-02  5.191e-02 0.000e+00  3.751e+00 4.636e-03 4.810e-01 1.923e-01 1.047e-01 2.195e-03 7.988e-02 4.882e-02 2.278e-01 1.508e-01 1.384e-01 1.511e+00 2.267e+03 #  p p > zp > l+ l-
2.271e+03 -5.468e-02  5.986e-02 0.000e+00  4.772e+00 2.842e-03 4.792e-01 1.843e-01 1.155e-01 1.105e-03 8.029e-02 4.905e-02 1.865e-01 1.508e-01 1.385e-01 1.237e+00 2.267e+03 #  p p > zp > l+ l-
2.273e+03 -6.599e-02  6.781e-02 0.000e+00  6.195e+00 3.195e-03 4.796e-01 1.859e-01 1.133e-01 1.768e-03 8.085e-02 4.939e-02 2.653e-01 1.509e-01 1.386e-01 1.759e+00 2.267e+03 #  p p > zp > l+ l-
2.279e+03 -9.225e-02  7.576e-02 0.000e+00  8.090e+00 4.812e-03 4.806e-01 1.924e-01 1.043e-01 4.926e-03 8.110e-02 4.943e-02 4.918e-01 1.481e-01 1.372e-01 3.320e+00 2.267e+03 #  p p > zp > l+ l-
2.290e+03 -1.297e-01  8.353e-02 0.000e+00  1.053e+01 7.407e-03 4.803e-01 2.004e-01 9.273e-02 1.425e-02 8.119e-02 4.959e-02 9.236e-01 1.455e-01 1.357e-01 6.346e+00 2.267e+03 #  p p > zp > l+ l-
2.307e+03 -1.689e-01  9.004e-02 0.000e+00  1.318e+01 1.023e-02 4.783e-01 2.071e-01 8.255e-02 3.198e-02 8.240e-02 4.940e-02 1.492e+00 1.411e-01 1.327e-01 1.057e+01 2.267e+03 #  p p > zp > l+ l-
2.329e+03 -2.083e-01  9.582e-02 0.000e+00  1.613e+01 1.304e-02 4.753e-01 2.124e-01 7.398e-02 5.943e-02 8.610e-02 4.927e-02 2.162e+00 1.382e-01 1.302e-01 1.564e+01 2.267e+03 #  p p > zp > l+ l-
5.950e+03 -9.093e-01  1.011e-01 0.000e+00  8.079e+02 6.998e-02 3.439e-01 2.348e-01 2.625e-03 2.708e-01 2.879e-02 2.917e-02 1.295e+00 6.520e-02 6.603e-02 1.986e+01 2.267e+03 #  p p > zp > l+ l-
5.948e+03 -9.092e-01  1.059e-01 0.000e+00  8.337e+02 6.772e-02 3.507e-01 2.354e-01 3.550e-03 2.623e-01 2.916e-02 2.954e-02 1.359e+00 6.549e-02 6.635e-02 2.075e+01 2.267e+03 #  p p > zp > l+ l-
5.945e+03 -9.091e-01  1.103e-01 0.000e+00  8.567e+02 6.577e-02 3.565e-01 2.358e-01 4.471e-03 2.651e-01 2.910e-02 2.973e-02 1.439e+00 6.558e-02 6.650e-02 2.194e+01 2.267e+03 #  p p > zp > l+ l-
5.946e+03 -9.092e-01  1.144e-01 0.000e+00  8.816e+02 6.396e-02 3.617e-01 2.361e-01 5.425e-03 2.649e-01 2.986e-02 3.023e-02 1.497e+00 6.603e-02 6.695e-02 2.267e+01 2.267e+03 #  p p > zp > l+ l-
5.925e+03 -9.085e-01  1.180e-01 0.000e+00  8.928e+02 6.239e-02 3.662e-01 2.363e-01 6.329e-03 2.596e-01 2.912e-02 2.997e-02 1.515e+00 6.486e-02 6.668e-02 2.336e+01 2.267e+03 #  p p > zp > l+ l-
5.931e+03 -9.087e-01  1.211e-01 0.000e+00  9.147e+02 6.113e-02 3.698e-01 2.365e-01 7.112e-03 2.611e-01 2.964e-02 3.042e-02 1.577e+00 6.565e-02 6.708e-02 2.402e+01 2.267e+03 #  p p > zp > l+ l-
5.921e+03 -9.084e-01  1.234e-01 0.000e+00  9.235e+02 6.020e-02 3.724e-01 2.365e-01 7.721e-03 2.627e-01 2.954e-02 3.041e-02 1.618e+00 6.514e-02 6.706e-02 2.484e+01 2.267e+03 #  p p > zp > l+ l-
5.919e+03 -9.083e-01  1.246e-01 0.000e+00  9.298e+02 5.973e-02 3.737e-01 2.365e-01 8.040e-03 2.638e-01 2.963e-02 3.050e-02 1.636e+00 6.520e-02 6.714e-02 2.509e+01 2.267e+03 #  p p > zp > l+ l-
5.533e+03 -8.818e-01  1.479e-02 0.000e+00  3.288e+02 1.175e-01 1.645e-01 1.855e-01 2.529e-02 2.025e-01 2.166e-02 2.232e-02 2.837e-01 5.662e-02 5.690e-02 9.350e+00 2.400e+03 #  p p > zp > l+ l-
5.856e+03 -8.948e-01  1.594e-02 0.000e+00  4.013e+02 1.170e-01 1.670e-01 1.866e-01 2.442e-02 2.235e-01 2.281e-02 2.358e-02 3.191e-01 6.061e-02 6.056e-02 9.797e+00 2.400e+03 #  p p > zp > l+ l-
5.373e+03 -8.745e-01  1.601e-02 0.000e+00  2.987e+02 1.167e-01 1.681e-01 1.871e-01 2.402e-02 2.083e-01 2.159e-02 2.228e-02 3.000e-01 5.615e-02 5.546e-02 9.647e+00 2.400e+03 #  p p > zp > l+ l-
5.951e+03 -8.982e-01  1.613e-02 0.000e+00  4.239e+02 1.169e-01 1.673e-01 1.867e-01 2.429e-02 2.170e-01 2.383e-02 2.425e-02 3.107e-01 6.110e-02 6.152e-02 9.108e+00 2.400e+03 #  p p > zp > l+ l-
5.921e+03 -8.971e-01  1.632e-02 0.000e+00  4.171e+02 1.168e-01 1.679e-01 1.870e-01 2.410e-02 2.184e-01 2.341e-02 2.403e-02 3.140e-01 6.079e-02 6.120e-02 9.331e+00 2.400e+03 #  p p > zp > l+ l-
5.945e+03 -8.980e-01  1.708e-02 0.000e+00  4.245e+02 1.164e-01 1.698e-01 1.878e-01 2.343e-02 2.171e-01 2.384e-02 2.427e-02 3.169e-01 6.111e-02 6.153e-02 9.107e+00 2.400e+03 #  p p > zp > l+ l-
5.956e+03 -8.983e-01  1.877e-02 0.000e+00  4.304e+02 1.154e-01 1.742e-01 1.897e-01 2.195e-02 2.107e-01 2.402e-02 2.438e-02 3.180e-01 6.125e-02 6.167e-02 8.772e+00 2.400e+03 #  p p > zp > l+ l-
5.972e+03 -8.989e-01  2.110e-02 0.000e+00  4.394e+02 1.141e-01 1.803e-01 1.921e-01 2.000e-02 2.059e-01 2.423e-02 2.454e-02 3.252e-01 6.143e-02 6.185e-02 8.498e+00 2.400e+03 #  p p > zp > l+ l-
5.969e+03 -8.988e-01  2.416e-02 0.000e+00  4.454e+02 1.124e-01 1.882e-01 1.953e-01 1.759e-02 2.055e-01 2.430e-02 2.461e-02 3.442e-01 6.150e-02 6.192e-02 8.455e+00 2.400e+03 #  p p > zp > l+ l-
5.979e+03 -8.991e-01  2.435e-02 0.000e+00  4.481e+02 1.123e-01 1.887e-01 1.955e-01 1.746e-02 1.998e-01 2.449e-02 2.469e-02 3.357e-01 6.161e-02 6.204e-02 8.157e+00 2.400e+03 #  p p > zp > l+ l-
5.974e+03 -8.990e-01  2.608e-02 0.000e+00  4.509e+02 1.113e-01 1.931e-01 1.972e-01 1.618e-02 1.995e-01 2.437e-02 2.467e-02 3.462e-01 6.155e-02 6.198e-02 8.186e+00 2.400e+03 #  p p > zp > l+ l-
5.963e+03 -8.986e-01  2.914e-02 0.000e+00  4.552e+02 1.095e-01 2.010e-01 2.002e-01 1.406e-02 1.994e-01 2.432e-02 2.467e-02 3.660e-01 6.151e-02 6.195e-02 8.200e+00 2.400e+03 #  p p > zp > l+ l-
5.970e+03 -8.988e-01  3.220e-02 0.000e+00  4.648e+02 1.077e-01 2.087e-01 2.030e-01 1.212e-02 1.993e-01 2.455e-02 2.484e-02 3.862e-01 6.170e-02 6.215e-02 8.119e+00 2.400e+03 #  p p > zp > l+ l-
5.966e+03 -8.987e-01  3.641e-02 0.000e+00  4.747e+02 1.052e-01 2.192e-01 2.066e-01 9.727e-03 2.041e-01 2.468e-02 2.497e-02 4.252e-01 6.181e-02 6.227e-02 8.271e+00 2.400e+03 #  p p > zp > l+ l-
2.423e+03 -1.250e-01  4.138e-02 0.000e+00  3.537e+00 2.167e-02 4.632e-01 2.267e-01 5.113e-02 2.790e-02 9.444e-02 4.348e-02 5.965e-01 1.218e-01 1.184e-01 4.899e+00 2.400e+03 #  p p > zp > l+ l-
2.412e+03 -8.943e-02  4.719e-02 0.000e+00  3.713e+00 1.044e-02 4.790e-01 2.089e-01 8.073e-02 7.087e-03 9.368e-02 4.383e-02 3.253e-01 1.234e-01 1.197e-01 2.637e+00 2.400e+03 #  p p > zp > l+ l-
2.406e+03 -6.550e-02  5.497e-02 0.000e+00  4.456e+00 4.635e-03 4.809e-01 1.922e-01 1.048e-01 1.768e-03 9.395e-02 4.398e-02 1.833e-01 1.234e-01 1.197e-01 1.486e+00 2.400e+03 #  p p > zp > l+ l-
2.405e+03 -5.789e-02  6.338e-02 0.000e+00  5.669e+00 2.841e-03 4.792e-01 1.842e-01 1.155e-01 8.875e-04 9.297e-02 4.454e-02 1.498e-01 1.250e-01 1.210e-01 1.198e+00 2.400e+03 #  p p > zp > l+ l-
2.407e+03 -6.987e-02  7.180e-02 0.000e+00  7.361e+00 3.194e-03 4.795e-01 1.858e-01 1.133e-01 1.424e-03 9.501e-02 4.455e-02 2.139e-01 1.235e-01 1.198e-01 1.732e+00 2.400e+03 #  p p > zp > l+ l-
2.414e+03 -9.767e-02  8.022e-02 0.000e+00  9.621e+00 4.811e-03 4.805e-01 1.923e-01 1.044e-01 3.978e-03 9.583e-02 4.500e-02 3.972e-01 1.235e-01 1.198e-01 3.215e+00 2.400e+03 #  p p > zp > l+ l-
2.428e+03 -1.373e-01  8.845e-02 0.000e+00  1.255e+01 7.405e-03 4.802e-01 2.002e-01 9.286e-02 1.149e-02 9.718e-02 4.493e-02 7.447e-01 1.205e-01 1.175e-01 6.178e+00 2.400e+03 #  p p > zp > l+ l-
2.448e+03 -1.789e-01  9.533e-02 0.000e+00  1.574e+01 1.023e-02 4.782e-01 2.069e-01 8.270e-02 2.563e-02 9.473e-02 4.491e-02 1.199e+00 1.176e-01 1.154e-01 1.019e+01 2.400e+03 #  p p > zp > l+ l-
2.475e+03 -2.206e-01  1.015e-01 0.000e+00  1.932e+01 1.303e-02 4.752e-01 2.122e-01 7.416e-02 4.712e-02 8.532e-02 4.495e-02 1.717e+00 1.144e-01 1.134e-01 1.501e+01 2.400e+03 #  p p > zp > l+ l-
5.967e+03 -8.987e-01  1.070e-01 0.000e+00  7.479e+02 6.666e-02 3.538e-01 2.357e-01 4.000e-03 2.066e-01 2.838e-02 2.855e-02 1.093e+00 6.481e-02 6.554e-02 1.686e+01 2.400e+03 #  p p > zp > l+ l-
5.969e+03 -8.988e-01  1.122e-01 0.000e+00  7.753e+02 6.437e-02 3.605e-01 2.361e-01 5.162e-03 2.057e-01 2.878e-02 2.894e-02 1.151e+00 6.512e-02 6.587e-02 1.768e+01 2.400e+03 #  p p > zp > l+ l-
5.970e+03 -8.988e-01  1.168e-01 0.000e+00  8.002e+02 6.240e-02 3.662e-01 2.364e-01 6.287e-03 2.053e-01 2.914e-02 2.929e-02 1.198e+00 6.540e-02 6.618e-02 1.832e+01 2.400e+03 #  p p > zp > l+ l-
5.978e+03 -8.991e-01  1.212e-01 0.000e+00  8.278e+02 6.058e-02 3.713e-01 2.366e-01 7.426e-03 2.021e-01 2.991e-02 2.982e-02 1.219e+00 6.586e-02 6.665e-02 1.851e+01 2.400e+03 #  p p > zp > l+ l-
5.960e+03 -8.985e-01  1.250e-01 0.000e+00  8.415e+02 5.901e-02 3.757e-01 2.366e-01 8.494e-03 2.006e-01 2.952e-02 2.977e-02 1.262e+00 6.572e-02 6.657e-02 1.920e+01 2.400e+03 #  p p > zp > l+ l-
5.945e+03 -8.979e-01  1.282e-01 0.000e+00  8.529e+02 5.770e-02 3.792e-01 2.366e-01 9.436e-03 2.005e-01 2.905e-02 2.967e-02 1.317e+00 6.554e-02 6.645e-02 2.009e+01 2.400e+03 #  p p > zp > l+ l-
5.941e+03 -8.978e-01  1.306e-01 0.000e+00  8.649e+02 5.677e-02 3.818e-01 2.366e-01 1.014e-02 1.991e-01 2.923e-02 2.985e-02 1.342e+00 6.568e-02 6.661e-02 2.043e+01 2.400e+03 #  p p > zp > l+ l-
5.947e+03 -8.980e-01  1.319e-01 0.000e+00  8.753e+02 5.631e-02 3.830e-01 2.366e-01 1.049e-02 1.996e-01 2.977e-02 3.014e-02 1.363e+00 6.595e-02 6.687e-02 2.067e+01 2.400e+03 #  p p > zp > l+ l-
5.562e+03 -8.694e-01  1.561e-02 0.000e+00  2.941e+02 1.169e-01 1.673e-01 1.867e-01 2.432e-02 1.558e-01 2.146e-02 2.206e-02 2.230e-01 5.654e-02 5.684e-02 7.259e+00 2.533e+03 #  p p > zp > l+ l-
5.861e+03 -8.827e-01  1.682e-02 0.000e+00  3.546e+02 1.163e-01 1.699e-01 1.878e-01 2.341e-02 1.692e-01 2.237e-02 2.310e-02 2.470e-01 6.038e-02 6.008e-02 7.562e+00 2.533e+03 #  p p > zp > l+ l-
5.638e+03 -8.730e-01  1.690e-02 0.000e+00  3.102e+02 1.162e-01 1.706e-01 1.881e-01 2.318e-02 1.776e-01 2.154e-02 2.219e-02 2.607e-01 5.673e-02 5.777e-02 8.244e+00 2.533e+03 #  p p > zp > l+ l-
5.702e+03 -8.759e-01  1.702e-02 0.000e+00  3.228e+02 1.161e-01 1.708e-01 1.882e-01 2.312e-02 1.752e-01 2.159e-02 2.234e-02 2.576e-01 5.742e-02 5.839e-02 8.114e+00 2.533e+03 #  p p > zp > l+ l-
5.492e+03 -8.660e-01  1.722e-02 0.000e+00  2.835e+02 1.159e-01 1.718e-01 1.887e-01 2.276e-02 1.583e-01 2.137e-02 2.202e-02 2.346e-01 5.568e-02 5.617e-02 7.407e+00 2.533e+03 #  p p > zp > l+ l-
5.505e+03 -8.667e-01  1.803e-02 0.000e+00  2.871e+02 1.154e-01 1.740e-01 1.896e-01 2.204e-02 1.567e-01 2.141e-02 2.203e-02 2.361e-01 5.602e-02 5.635e-02 7.320e+00 2.533e+03 #  p p > zp > l+ l-
5.507e+03 -8.667e-01  1.981e-02 0.000e+00  2.900e+02 1.144e-01 1.788e-01 1.916e-01 2.049e-02 1.568e-01 2.143e-02 2.205e-02 2.450e-01 5.604e-02 5.638e-02 7.318e+00 2.533e+03 #  p p > zp > l+ l-
5.519e+03 -8.673e-01  2.227e-02 0.000e+00  2.959e+02 1.130e-01 1.854e-01 1.942e-01 1.845e-02 1.564e-01 2.143e-02 2.209e-02 2.565e-01 5.620e-02 5.651e-02 7.297e+00 2.533e+03 #  p p > zp > l+ l-
5.509e+03 -8.668e-01  2.550e-02 0.000e+00  2.991e+02 1.110e-01 1.940e-01 1.976e-01 1.595e-02 1.564e-01 2.149e-02 2.212e-02 2.732e-01 5.613e-02 5.647e-02 7.277e+00 2.533e+03 #  p p > zp > l+ l-
5.991e+03 -8.878e-01  2.571e-02 0.000e+00  3.996e+02 1.113e-01 1.930e-01 1.972e-01 1.623e-02 1.643e-01 2.403e-02 2.415e-02 2.849e-01 6.117e-02 6.155e-02 6.838e+00 2.533e+03 #  p p > zp > l+ l-
5.531e+03 -8.679e-01  2.752e-02 0.000e+00  3.065e+02 1.098e-01 1.993e-01 1.996e-01 1.452e-02 1.557e-01 2.150e-02 2.216e-02 2.825e-01 5.641e-02 5.668e-02 7.241e+00 2.533e+03 #  p p > zp > l+ l-
5.537e+03 -8.682e-01  3.076e-02 0.000e+00  3.133e+02 1.079e-01 2.077e-01 2.027e-01 1.237e-02 1.543e-01 2.158e-02 2.221e-02 2.971e-01 5.660e-02 5.683e-02 7.151e+00 2.533e+03 #  p p > zp > l+ l-
5.539e+03 -8.683e-01  3.399e-02 0.000e+00  3.195e+02 1.059e-01 2.161e-01 2.056e-01 1.043e-02 1.509e-01 2.162e-02 2.225e-02 3.078e-01 5.666e-02 5.689e-02 6.979e+00 2.533e+03 #  p p > zp > l+ l-
5.551e+03 -8.689e-01  3.843e-02 0.000e+00  3.305e+02 1.032e-01 2.272e-01 2.093e-01 8.078e-03 1.511e-01 2.170e-02 2.233e-02 3.327e-01 5.682e-02 5.709e-02 6.964e+00 2.533e+03 #  p p > zp > l+ l-
2.561e+03 -1.319e-01  4.368e-02 0.000e+00  4.173e+00 2.167e-02 4.632e-01 2.266e-01 5.121e-02 2.252e-02 5.107e-02 3.960e-02 4.813e-01 1.032e-01 1.039e-01 4.663e+00 2.533e+03 #  p p > zp > l+ l-
2.547e+03 -9.440e-02  4.981e-02 0.000e+00  4.374e+00 1.043e-02 4.790e-01 2.088e-01 8.080e-02 5.740e-03 5.225e-02 3.990e-02 2.635e-01 1.042e-01 1.048e-01 2.530e+00 2.533e+03 #  p p > zp > l+ l-
2.541e+03 -6.914e-02  5.802e-02 0.000e+00  5.246e+00 4.634e-03 4.809e-01 1.921e-01 1.049e-01 1.430e-03 5.603e-02 4.031e-02 1.485e-01 1.052e-01 1.058e-01 1.412e+00 2.533e+03 #  p p > zp > l+ l-
2.539e+03 -6.111e-02  6.691e-02 0.000e+00  6.672e+00 2.840e-03 4.791e-01 1.842e-01 1.156e-01 7.157e-04 5.640e-02 4.055e-02 1.207e-01 1.052e-01 1.058e-01 1.147e+00 2.533e+03 #  p p > zp > l+ l-
2.542e+03 -7.375e-02  7.579e-02 0.000e+00  8.666e+00 3.193e-03 4.795e-01 1.857e-01 1.134e-01 1.148e-03 5.691e-02 4.089e-02 1.724e-01 1.052e-01 1.059e-01 1.638e+00 2.533e+03 #  p p > zp > l+ l-
2.550e+03 -1.031e-01  8.468e-02 0.000e+00  1.134e+01 4.810e-03 4.805e-01 1.922e-01 1.044e-01 3.208e-03 5.398e-02 4.107e-02 3.205e-01 1.043e-01 1.050e-01 3.074e+00 2.533e+03 #  p p > zp > l+ l-
2.567e+03 -1.450e-01  9.336e-02 0.000e+00  1.481e+01 7.402e-03 4.801e-01 2.001e-01 9.298e-02 9.249e-03 5.370e-02 4.109e-02 6.000e-01 1.023e-01 1.032e-01 5.863e+00 2.533e+03 #  p p > zp > l+ l-
2.590e+03 -1.888e-01  1.006e-01 0.000e+00  1.863e+01 1.023e-02 4.781e-01 2.067e-01 8.285e-02 2.063e-02 5.785e-02 4.116e-02 9.596e-01 1.004e-01 1.014e-01 9.562e+00 2.533e+03 #  p p > zp > l+ l-
2.621e+03 -2.328e-01  1.071e-01 0.000e+00  2.294e+01 1.303e-02 4.750e-01 2.120e-01 7.433e-02 3.777e-02 5.850e-02 4.101e-02 1.374e+00 9.739e-02 9.866e-02 1.411e+01 2.533e+03 #  p p > zp > l+ l-
5.765e+03 -8.787e-01  1.130e-01 0.000e+00  6.174e+02 6.291e-02 3.646e-01 2.365e-01 5.906e-03 1.740e-01 2.420e-02 2.512e-02 1.009e+00 6.175e-02 6.184e-02 1.634e+01 2.533e+03 #  p p > zp > l+ l-
5.747e+03 -8.779e-01  1.184e-01 0.000e+00  6.346e+02 6.053e-02 3.714e-01 2.367e-01 7.366e-03 1.561e-01 2.425e-02 2.523e-02 1.069e+00 6.206e-02 6.192e-02 1.723e+01 2.533e+03 #  p p > zp > l+ l-
5.754e+03 -8.782e-01  1.233e-01 0.000e+00  6.587e+02 5.856e-02 3.768e-01 2.368e-01 8.714e-03 1.587e-01 2.446e-02 2.545e-02 1.005e+00 6.236e-02 6.215e-02 1.612e+01 2.533e+03 #  p p > zp > l+ l-
5.992e+03 -8.879e-01  1.279e-01 0.000e+00  7.750e+02 5.727e-02 3.804e-01 2.367e-01 9.707e-03 1.574e-01 2.938e-02 2.915e-02 1.043e+00 6.538e-02 6.609e-02 1.595e+01 2.533e+03 #  p p > zp > l+ l-
5.759e+03 -8.784e-01  1.319e-01 0.000e+00  7.009e+02 5.519e-02 3.860e-01 2.367e-01 1.129e-02 1.584e-01 2.496e-02 2.594e-02 1.108e+00 6.275e-02 6.270e-02 1.766e+01 2.533e+03 #  p p > zp > l+ l-
5.751e+03 -8.781e-01  1.354e-01 0.000e+00  7.146e+02 5.389e-02 3.894e-01 2.366e-01 1.237e-02 1.565e-01 2.496e-02 2.600e-02 1.125e+00 6.308e-02 6.273e-02 1.783e+01 2.533e+03 #  p p > zp > l+ l-
5.971e+03 -8.871e-01  1.379e-01 0.000e+00  8.200e+02 5.348e-02 3.905e-01 2.364e-01 1.278e-02 1.561e-01 2.944e-02 2.958e-02 1.124e+00 6.562e-02 6.642e-02 1.713e+01 2.533e+03 #  p p > zp > l+ l-
5.990e+03 -8.878e-01  1.392e-01 0.000e+00  8.354e+02 5.305e-02 3.916e-01 2.364e-01 1.316e-02 1.564e-01 3.035e-02 3.005e-02 1.123e+00 6.609e-02 6.686e-02 1.699e+01 2.533e+03 #  p p > zp > l+ l-
5.852e+03 -8.693e-01  1.771e-02 0.000e+00  3.121e+02 1.157e-01 1.730e-01 1.891e-01 2.238e-02 1.638e-01 2.194e-02 2.265e-02 2.459e-01 6.011e-02 5.957e-02 7.467e+00 2.667e+03 #  p p > zp > l+ l-
5.995e+03 -8.756e-01  1.779e-02 0.000e+00  3.398e+02 1.157e-01 1.728e-01 1.891e-01 2.242e-02 1.527e-01 2.341e-02 2.348e-02 2.282e-01 6.059e-02 6.093e-02 6.523e+00 2.667e+03 #  p p > zp > l+ l-
5.953e+03 -8.738e-01  1.792e-02 0.000e+00  3.318e+02 1.156e-01 1.733e-01 1.893e-01 2.227e-02 1.538e-01 2.277e-02 2.320e-02 2.302e-01 6.015e-02 6.048e-02 6.755e+00 2.667e+03 #  p p > zp > l+ l-
5.797e+03 -8.667e-01  1.813e-02 0.000e+00  3.027e+02 1.154e-01 1.742e-01 1.897e-01 2.196e-02 1.620e-01 2.169e-02 2.240e-02 2.446e-01 5.943e-02 5.907e-02 7.470e+00 2.667e+03 #  p p > zp > l+ l-
5.793e+03 -8.665e-01  1.898e-02 0.000e+00  3.032e+02 1.149e-01 1.766e-01 1.906e-01 2.120e-02 1.621e-01 2.166e-02 2.237e-02 2.491e-01 5.914e-02 5.899e-02 7.483e+00 2.667e+03 #  p p > zp > l+ l-
5.783e+03 -8.661e-01  2.085e-02 0.000e+00  3.042e+02 1.138e-01 1.816e-01 1.927e-01 1.959e-02 1.619e-01 2.165e-02 2.235e-02 2.584e-01 5.877e-02 5.891e-02 7.477e+00 2.667e+03 #  p p > zp > l+ l-
5.788e+03 -8.663e-01  2.345e-02 0.000e+00  3.093e+02 1.123e-01 1.886e-01 1.955e-01 1.750e-02 1.597e-01 2.172e-02 2.243e-02 2.682e-01 5.919e-02 5.905e-02 7.354e+00 2.667e+03 #  p p > zp > l+ l-
5.808e+03 -8.673e-01  2.685e-02 0.000e+00  3.188e+02 1.102e-01 1.976e-01 1.989e-01 1.498e-02 1.617e-01 2.188e-02 2.257e-02 2.898e-01 5.971e-02 5.932e-02 7.392e+00 2.667e+03 #  p p > zp > l+ l-
4.822e+03 -8.049e-01  2.706e-02 0.000e+00  1.626e+02 1.088e-01 2.035e-01 2.012e-01 1.346e-02 1.644e-01 2.208e-02 2.237e-02 3.076e-01 5.125e-02 5.246e-02 7.445e+00 2.667e+03 #  p p > zp > l+ l-
5.811e+03 -8.674e-01  2.897e-02 0.000e+00  3.233e+02 1.090e-01 2.031e-01 2.010e-01 1.352e-02 1.253e-01 2.191e-02 2.261e-02 2.338e-01 5.973e-02 5.936e-02 5.718e+00 2.667e+03 #  p p > zp > l+ l-
5.840e+03 -8.687e-01  3.237e-02 0.000e+00  3.351e+02 1.069e-01 2.119e-01 2.041e-01 1.138e-02 1.298e-01 2.211e-02 2.283e-02 2.573e-01 6.014e-02 5.973e-02 5.870e+00 2.667e+03 #  p p > zp > l+ l-
5.834e+03 -8.685e-01  3.578e-02 0.000e+00  3.406e+02 1.048e-01 2.206e-01 2.071e-01 9.437e-03 1.289e-01 2.211e-02 2.285e-02 2.711e-01 6.012e-02 5.971e-02 5.829e+00 2.667e+03 #  p p > zp > l+ l-
5.842e+03 -8.688e-01  4.045e-02 0.000e+00  3.518e+02 1.019e-01 2.323e-01 2.109e-01 7.120e-03 1.284e-01 2.226e-02 2.299e-02 2.927e-01 6.022e-02 5.990e-02 5.768e+00 2.667e+03 #  p p > zp > l+ l-
2.699e+03 -1.389e-01  4.598e-02 0.000e+00  4.882e+00 2.167e-02 4.632e-01 2.265e-01 5.129e-02 1.826e-02 2.687e-02 3.637e-02 3.903e-01 8.985e-02 9.182e-02 4.344e+00 2.667e+03 #  p p > zp > l+ l-
2.683e+03 -9.937e-02  5.243e-02 0.000e+00  5.110e+00 1.043e-02 4.789e-01 2.087e-01 8.088e-02 4.667e-03 3.070e-02 3.684e-02 2.142e-01 9.133e-02 9.344e-02 2.345e+00 2.667e+03 #  p p > zp > l+ l-
2.675e+03 -7.278e-02  6.107e-02 0.000e+00  6.124e+00 4.633e-03 4.808e-01 1.921e-01 1.049e-01 1.165e-03 3.081e-02 3.698e-02 1.209e-01 9.134e-02 9.345e-02 1.324e+00 2.667e+03 #  p p > zp > l+ l-
2.673e+03 -6.432e-02  7.043e-02 0.000e+00  7.788e+00 2.840e-03 4.791e-01 1.841e-01 1.156e-01 5.813e-04 3.496e-02 3.744e-02 9.809e-02 9.227e-02 9.428e-02 1.063e+00 2.667e+03 #  p p > zp > l+ l-
2.677e+03 -7.763e-02  7.978e-02 0.000e+00  1.012e+01 3.192e-03 4.794e-01 1.857e-01 1.135e-01 9.309e-04 3.127e-02 3.754e-02 1.398e-01 9.139e-02 9.351e-02 1.530e+00 2.667e+03 #  p p > zp > l+ l-
2.686e+03 -1.085e-01  8.913e-02 0.000e+00  1.325e+01 4.808e-03 4.804e-01 1.921e-01 1.045e-01 2.604e-03 2.913e-02 3.775e-02 2.602e-01 9.078e-02 9.275e-02 2.866e+00 2.667e+03 #  p p > zp > l+ l-
2.706e+03 -1.526e-01  9.827e-02 0.000e+00  1.734e+01 7.400e-03 4.800e-01 2.000e-01 9.310e-02 7.499e-03 2.742e-02 3.784e-02 4.863e-01 8.909e-02 9.121e-02 5.458e+00 2.667e+03 #  p p > zp > l+ l-
2.733e+03 -1.987e-01  1.059e-01 0.000e+00  2.187e+01 1.022e-02 4.780e-01 2.066e-01 8.300e-02 1.658e-02 2.690e-02 3.797e-02 7.753e-01 8.770e-02 8.970e-02 8.840e+00 2.667e+03 #  p p > zp > l+ l-
5.267e+03 -8.376e-01  1.127e-01 0.000e+00  4.063e+02 6.063e-02 3.710e-01 2.370e-01 7.135e-03 1.318e-01 2.264e-02 2.328e-02 6.768e-01 5.588e-02 5.577e-02 1.211e+01 2.667e+03 #  p p > zp > l+ l-
5.424e+03 -8.472e-01  1.189e-01 0.000e+00  4.685e+02 5.855e-02 3.768e-01 2.370e-01 8.575e-03 1.290e-01 2.277e-02 2.349e-02 8.130e-01 5.770e-02 5.740e-02 1.409e+01 2.667e+03 #  p p > zp > l+ l-
5.439e+03 -8.481e-01  1.246e-01 0.000e+00  4.926e+02 5.626e-02 3.830e-01 2.370e-01 1.028e-02 1.187e-01 2.294e-02 2.365e-02 8.106e-01 5.813e-02 5.779e-02 1.395e+01 2.667e+03 #  p p > zp > l+ l-
5.818e+03 -8.677e-01  1.297e-01 0.000e+00  6.365e+02 5.541e-02 3.853e-01 2.368e-01 1.105e-02 1.327e-01 2.483e-02 2.575e-02 9.498e-01 6.158e-02 6.266e-02 1.542e+01 2.667e+03 #  p p > zp > l+ l-
5.810e+03 -8.673e-01  1.346e-01 0.000e+00  6.551e+02 5.355e-02 3.903e-01 2.366e-01 1.261e-02 1.199e-01 2.493e-02 2.586e-02 8.729e-01 6.159e-02 6.275e-02 1.417e+01 2.667e+03 #  p p > zp > l+ l-
5.802e+03 -8.670e-01  1.389e-01 0.000e+00  6.718e+02 5.200e-02 3.943e-01 2.364e-01 1.399e-02 1.217e-01 2.493e-02 2.595e-02 9.187e-01 6.185e-02 6.282e-02 1.485e+01 2.667e+03 #  p p > zp > l+ l-
5.802e+03 -8.670e-01  1.425e-01 0.000e+00  6.885e+02 5.073e-02 3.976e-01 2.362e-01 1.518e-02 1.222e-01 2.509e-02 2.612e-02 9.608e-01 6.196e-02 6.299e-02 1.551e+01 2.667e+03 #  p p > zp > l+ l-
5.774e+03 -8.657e-01  1.451e-01 0.000e+00  6.902e+02 4.975e-02 4.000e-01 2.360e-01 1.613e-02 1.217e-01 2.491e-02 2.590e-02 9.789e-01 6.242e-02 6.269e-02 1.568e+01 2.667e+03 #  p p > zp > l+ l-
5.809e+03 -8.673e-01  1.465e-01 0.000e+00  7.102e+02 4.937e-02 4.010e-01 2.359e-01 1.651e-02 1.207e-01 2.547e-02 2.644e-02 9.946e-01 6.191e-02 6.333e-02 1.607e+01 2.667e+03 #  p p > zp > l+ l-
5.998e+03 -8.626e-01  1.868e-02 0.000e+00  3.026e+02 1.150e-01 1.760e-01 1.904e-01 2.140e-02 8.225e-02 2.294e-02 2.304e-02 1.258e-01 6.019e-02 6.049e-02 3.586e+00 2.800e+03 #  p p > zp > l+ l-
5.817e+03 -8.537e-01  1.881e-02 0.000e+00  2.718e+02 1.148e-01 1.768e-01 1.908e-01 2.111e-02 1.257e-01 2.151e-02 2.218e-02 1.936e-01 5.966e-02 5.894e-02 5.843e+00 2.800e+03 #  p p > zp > l+ l-
5.807e+03 -8.532e-01  1.904e-02 0.000e+00  2.703e+02 1.147e-01 1.775e-01 1.910e-01 2.091e-02 1.291e-01 2.147e-02 2.214e-02 1.999e-01 5.944e-02 5.884e-02 6.014e+00 2.800e+03 #  p p > zp > l+ l-
5.861e+03 -8.560e-01  1.993e-02 0.000e+00  2.806e+02 1.142e-01 1.798e-01 1.920e-01 2.018e-02 1.115e-01 2.170e-02 2.238e-02 1.755e-01 6.004e-02 5.932e-02 5.138e+00 2.800e+03 #  p p > zp > l+ l-
5.889e+03 -8.574e-01  2.189e-02 0.000e+00  2.884e+02 1.130e-01 1.850e-01 1.941e-01 1.856e-02 1.289e-01 2.185e-02 2.255e-02 2.110e-01 6.017e-02 5.960e-02 5.900e+00 2.800e+03 #  p p > zp > l+ l-
5.879e+03 -8.569e-01  2.462e-02 0.000e+00  2.908e+02 1.114e-01 1.924e-01 1.970e-01 1.641e-02 1.305e-01 2.183e-02 2.254e-02 2.253e-01 6.013e-02 5.956e-02 5.977e+00 2.800e+03 #  p p > zp > l+ l-
5.890e+03 -8.574e-01  2.819e-02 0.000e+00  2.985e+02 1.092e-01 2.019e-01 2.006e-01 1.384e-02 1.281e-01 2.194e-02 2.265e-02 2.368e-01 6.022e-02 5.970e-02 5.838e+00 2.800e+03 #  p p > zp > l+ l-
5.875e+03 -8.567e-01  2.841e-02 0.000e+00  2.962e+02 1.091e-01 2.026e-01 2.008e-01 1.367e-02 1.271e-01 2.188e-02 2.256e-02 2.361e-01 6.019e-02 5.954e-02 5.810e+00 2.800e+03 #  p p > zp > l+ l-
5.904e+03 -8.581e-01  3.042e-02 0.000e+00  3.050e+02 1.079e-01 2.078e-01 2.027e-01 1.237e-02 1.288e-01 2.210e-02 2.274e-02 2.482e-01 6.021e-02 5.984e-02 5.828e+00 2.800e+03 #  p p > zp > l+ l-
5.896e+03 -8.577e-01  3.399e-02 0.000e+00  3.098e+02 1.056e-01 2.171e-01 2.060e-01 1.020e-02 1.278e-01 2.215e-02 2.280e-02 2.627e-01 6.024e-02 5.989e-02 5.769e+00 2.800e+03 #  p p > zp > l+ l-
4.860e+03 -7.874e-01  3.756e-02 0.000e+00  1.561e+02 1.012e-01 2.345e-01 2.118e-01 6.753e-03 1.230e-01 2.178e-02 2.219e-02 2.850e-01 5.139e-02 5.237e-02 5.647e+00 2.800e+03 #  p p > zp > l+ l-
5.914e+03 -8.586e-01  4.247e-02 0.000e+00  3.294e+02 1.004e-01 2.384e-01 2.129e-01 6.033e-03 1.258e-01 2.240e-02 2.303e-02 2.990e-01 6.023e-02 6.017e-02 5.615e+00 2.800e+03 #  p p > zp > l+ l-
2.837e+03 -1.458e-01  4.828e-02 0.000e+00  5.670e+00 2.167e-02 4.631e-01 2.264e-01 5.137e-02 1.477e-02 2.389e-02 3.368e-02 3.157e-01 8.023e-02 8.181e-02 3.935e+00 2.800e+03 #  p p > zp > l+ l-
2.819e+03 -1.043e-01  5.505e-02 0.000e+00  5.925e+00 1.043e-02 4.789e-01 2.086e-01 8.095e-02 3.806e-03 2.407e-02 3.407e-02 1.747e-01 8.165e-02 8.310e-02 2.140e+00 2.800e+03 #  p p > zp > l+ l-
2.810e+03 -7.641e-02  6.413e-02 0.000e+00  7.096e+00 4.632e-03 4.808e-01 1.920e-01 1.050e-01 9.468e-04 2.424e-02 3.439e-02 9.830e-02 8.266e-02 8.378e-02 1.189e+00 2.800e+03 #  p p > zp > l+ l-
2.808e+03 -6.754e-02  7.395e-02 0.000e+00  9.023e+00 2.839e-03 4.790e-01 1.841e-01 1.157e-01 4.715e-04 2.436e-02 3.462e-02 7.954e-02 8.266e-02 8.380e-02 9.622e-01 2.800e+03 #  p p > zp > l+ l-
2.812e+03 -8.151e-02  8.377e-02 0.000e+00  1.173e+01 3.192e-03 4.793e-01 1.856e-01 1.135e-01 7.581e-04 2.453e-02 3.493e-02 1.137e-01 8.267e-02 8.384e-02 1.375e+00 2.800e+03 #  p p > zp > l+ l-
2.823e+03 -1.140e-01  9.359e-02 0.000e+00  1.537e+01 4.807e-03 4.803e-01 1.920e-01 1.046e-01 2.104e-03 2.465e-02 3.516e-02 2.101e-01 8.168e-02 8.321e-02 2.572e+00 2.800e+03 #  p p > zp > l+ l-
2.845e+03 -1.602e-01  1.032e-01 0.000e+00  2.016e+01 7.398e-03 4.799e-01 1.998e-01 9.322e-02 6.054e-03 2.463e-02 3.511e-02 3.939e-01 7.933e-02 8.137e-02 4.965e+00 2.800e+03 #  p p > zp > l+ l-
2.878e+03 -2.087e-01  1.112e-01 0.000e+00  2.550e+01 1.022e-02 4.779e-01 2.064e-01 8.315e-02 1.338e-02 2.464e-02 3.512e-02 6.249e-01 7.674e-02 7.971e-02 8.144e+00 2.800e+03 #  p p > zp > l+ l-
5.375e+03 -8.278e-01  1.184e-01 0.000e+00  4.039e+02 5.762e-02 3.793e-01 2.371e-01 9.157e-03 8.517e-02 2.236e-02 2.306e-02 5.606e-01 5.707e-02 5.651e-02 9.823e+00 2.800e+03 #  p p > zp > l+ l-
5.370e+03 -8.274e-01  1.248e-01 0.000e+00  4.220e+02 5.495e-02 3.865e-01 2.370e-01 1.121e-02 8.434e-02 2.252e-02 2.322e-02 5.893e-01 5.721e-02 5.660e-02 1.030e+01 2.800e+03 #  p p > zp > l+ l-
5.363e+03 -8.270e-01  1.309e-01 0.000e+00  4.388e+02 5.259e-02 3.927e-01 2.368e-01 1.322e-02 8.314e-02 2.267e-02 2.337e-02 6.219e-01 5.729e-02 5.668e-02 1.085e+01 2.800e+03 #  p p > zp > l+ l-
5.886e+03 -8.572e-01  1.362e-01 0.000e+00  6.192e+02 5.239e-02 3.933e-01 2.365e-01 1.358e-02 1.060e-01 2.523e-02 2.616e-02 7.989e-01 6.180e-02 6.318e-02 1.293e+01 2.800e+03 #  p p > zp > l+ l-
5.689e+03 -8.469e-01  1.414e-01 0.000e+00  5.742e+02 4.997e-02 3.995e-01 2.362e-01 1.579e-02 1.010e-01 2.359e-02 2.442e-02 8.074e-01 5.985e-02 6.072e-02 1.349e+01 2.800e+03 #  p p > zp > l+ l-
5.209e+03 -8.162e-01  1.458e-01 0.000e+00  4.430e+02 4.665e-02 4.077e-01 2.356e-01 1.900e-02 8.466e-02 2.317e-02 2.372e-02 7.390e-01 5.638e-02 5.565e-02 1.311e+01 2.800e+03 #  p p > zp > l+ l-
5.853e+03 -8.555e-01  1.496e-01 0.000e+00  6.664e+02 4.769e-02 4.052e-01 2.355e-01 1.816e-02 9.444e-02 2.535e-02 2.634e-02 7.916e-01 6.183e-02 6.328e-02 1.280e+01 2.800e+03 #  p p > zp > l+ l-
5.833e+03 -8.545e-01  1.524e-01 0.000e+00  6.717e+02 4.674e-02 4.075e-01 2.353e-01 1.918e-02 9.466e-02 2.520e-02 2.621e-02 8.098e-01 6.190e-02 6.312e-02 1.308e+01 2.800e+03 #  p p > zp > l+ l-
5.817e+03 -8.537e-01  1.539e-01 0.000e+00  6.724e+02 4.624e-02 4.087e-01 2.351e-01 1.972e-02 9.473e-02 2.519e-02 2.613e-02 8.203e-01 6.178e-02 6.304e-02 1.328e+01 2.800e+03 #  p p > zp > l+ l-
5.804e+03 -8.383e-01  1.971e-02 0.000e+00  2.399e+02 1.141e-01 1.803e-01 1.922e-01 2.003e-02 1.050e-01 2.117e-02 2.184e-02 1.665e-01 5.903e-02 5.845e-02 4.959e+00 2.933e+03 #  p p > zp > l+ l-
5.895e+03 -8.433e-01  1.994e-02 0.000e+00  2.540e+02 1.140e-01 1.806e-01 1.923e-01 1.993e-02 1.028e-01 2.152e-02 2.220e-02 1.628e-01 6.000e-02 5.924e-02 4.776e+00 2.933e+03 #  p p > zp > l+ l-
5.931e+03 -8.453e-01  2.088e-02 0.000e+00  2.610e+02 1.135e-01 1.831e-01 1.933e-01 1.917e-02 6.336e-02 2.185e-02 2.238e-02 1.022e-01 5.938e-02 5.957e-02 2.899e+00 2.933e+03 #  p p > zp > l+ l-
5.948e+03 -8.462e-01  2.294e-02 0.000e+00  2.667e+02 1.122e-01 1.886e-01 1.955e-01 1.749e-02 6.283e-02 2.205e-02 2.249e-02 1.056e-01 5.950e-02 5.976e-02 2.849e+00 2.933e+03 #  p p > zp > l+ l-
5.926e+03 -8.450e-01  2.579e-02 0.000e+00  2.672e+02 1.104e-01 1.965e-01 1.986e-01 1.528e-02 6.294e-02 2.192e-02 2.244e-02 1.120e-01 5.944e-02 5.964e-02 2.871e+00 2.933e+03 #  p p > zp > l+ l-
5.931e+03 -8.453e-01  2.953e-02 0.000e+00  2.738e+02 1.081e-01 2.066e-01 2.023e-01 1.267e-02 6.340e-02 2.198e-02 2.251e-02 1.206e-01 5.950e-02 5.971e-02 2.884e+00 2.933e+03 #  p p > zp > l+ l-
5.949e+03 -8.463e-01  2.977e-02 0.000e+00  2.772e+02 1.080e-01 2.071e-01 2.025e-01 1.254e-02 6.289e-02 2.217e-02 2.260e-02 1.206e-01 5.960e-02 5.987e-02 2.837e+00 2.933e+03 #  p p > zp > l+ l-
5.969e+03 -8.473e-01  3.187e-02 0.000e+00  2.840e+02 1.067e-01 2.126e-01 2.044e-01 1.123e-02 6.323e-02 2.238e-02 2.274e-02 1.260e-01 5.980e-02 6.008e-02 2.825e+00 2.933e+03 #  p p > zp > l+ l-
5.985e+03 -8.482e-01  3.561e-02 0.000e+00  2.931e+02 1.044e-01 2.223e-01 2.077e-01 9.090e-03 6.337e-02 2.257e-02 2.286e-02 1.350e-01 5.995e-02 6.025e-02 2.807e+00 2.933e+03 #  p p > zp > l+ l-
5.964e+03 -8.471e-01  3.935e-02 0.000e+00  2.962e+02 1.020e-01 2.320e-01 2.109e-01 7.182e-03 9.902e-02 2.245e-02 2.284e-02 2.253e-01 5.986e-02 6.015e-02 4.411e+00 2.933e+03 #  p p > zp > l+ l-
5.988e+03 -8.484e-01  4.450e-02 0.000e+00  3.103e+02 9.875e-02 2.446e-01 2.148e-01 5.030e-03 9.915e-02 2.291e-02 2.309e-02 2.456e-01 6.021e-02 6.051e-02 4.328e+00 2.933e+03 #  p p > zp > l+ l-
2.976e+03 -1.528e-01  5.058e-02 0.000e+00  6.542e+00 2.166e-02 4.631e-01 2.263e-01 5.146e-02 1.193e-02 2.306e-02 3.148e-02 2.550e-01 7.024e-02 7.465e-02 3.630e+00 2.933e+03 #  p p > zp > l+ l-
2.955e+03 -1.093e-01  5.767e-02 0.000e+00  6.825e+00 1.043e-02 4.788e-01 2.085e-01 8.103e-02 3.068e-03 2.318e-02 3.181e-02 1.408e-01 7.132e-02 7.554e-02 1.974e+00 2.933e+03 #  p p > zp > l+ l-
2.945e+03 -8.005e-02  6.718e-02 0.000e+00  8.167e+00 4.631e-03 4.807e-01 1.919e-01 1.050e-01 7.624e-04 2.335e-02 3.225e-02 7.913e-02 7.246e-02 7.648e-02 1.092e+00 2.933e+03 #  p p > zp > l+ l-
2.942e+03 -7.076e-02  7.747e-02 0.000e+00  1.038e+01 2.839e-03 4.790e-01 1.840e-01 1.157e-01 3.789e-04 2.345e-02 3.247e-02 6.391e-02 7.247e-02 7.650e-02 8.819e-01 2.933e+03 #  p p > zp > l+ l-
2.947e+03 -8.540e-02  8.776e-02 0.000e+00  1.350e+01 3.191e-03 4.793e-01 1.855e-01 1.136e-01 6.082e-04 2.355e-02 3.261e-02 9.183e-02 7.192e-02 7.605e-02 1.277e+00 2.933e+03 #  p p > zp > l+ l-
2.959e+03 -1.194e-01  9.805e-02 0.000e+00  1.771e+01 4.806e-03 4.802e-01 1.919e-01 1.047e-01 1.711e-03 2.369e-02 3.285e-02 1.708e-01 7.139e-02 7.561e-02 2.392e+00 2.933e+03 #  p p > zp > l+ l-
2.985e+03 -1.679e-01  1.081e-01 0.000e+00  2.328e+01 7.396e-03 4.798e-01 1.997e-01 9.335e-02 4.896e-03 2.380e-02 3.288e-02 3.172e-01 6.983e-02 7.433e-02 4.542e+00 2.933e+03 #  p p > zp > l+ l-
3.023e+03 -2.186e-01  1.165e-01 0.000e+00  2.954e+01 1.022e-02 4.777e-01 2.062e-01 8.331e-02 1.076e-02 2.394e-02 3.294e-02 5.031e-01 6.819e-02 7.313e-02 7.378e+00 2.933e+03 #  p p > zp > l+ l-
5.343e+03 -8.078e-01  1.240e-01 0.000e+00  3.690e+02 5.409e-02 3.888e-01 2.371e-01 1.182e-02 6.714e-02 2.214e-02 2.286e-02 4.847e-01 5.638e-02 5.590e-02 8.598e+00 2.933e+03 #  p p > zp > l+ l-
5.314e+03 -8.057e-01  1.308e-01 0.000e+00  3.809e+02 5.133e-02 3.960e-01 2.368e-01 1.424e-02 6.472e-02 2.229e-02 2.300e-02 5.051e-01 5.570e-02 5.580e-02 9.068e+00 2.933e+03 #  p p > zp > l+ l-
5.313e+03 -8.056e-01  1.371e-01 0.000e+00  3.985e+02 4.902e-02 4.019e-01 2.363e-01 1.647e-02 6.491e-02 2.243e-02 2.314e-02 5.363e-01 5.582e-02 5.596e-02 9.607e+00 2.933e+03 #  p p > zp > l+ l-
5.309e+03 -8.053e-01  1.427e-01 0.000e+00  4.141e+02 4.705e-02 4.068e-01 2.358e-01 1.850e-02 6.462e-02 2.256e-02 2.327e-02 5.534e-01 5.593e-02 5.611e-02 9.894e+00 2.933e+03 #  p p > zp > l+ l-
5.458e+03 -8.162e-01  1.481e-01 0.000e+00  4.719e+02 4.592e-02 4.095e-01 2.354e-01 1.981e-02 6.975e-02 2.281e-02 2.346e-02 6.174e-01 5.776e-02 5.775e-02 1.069e+01 2.933e+03 #  p p > zp > l+ l-
5.747e+03 -8.349e-01  1.528e-01 0.000e+00  5.778e+02 4.551e-02 4.105e-01 2.351e-01 2.040e-02 8.027e-02 2.376e-02 2.470e-02 7.217e-01 6.134e-02 6.134e-02 1.177e+01 2.933e+03 #  p p > zp > l+ l-
5.451e+03 -8.157e-01  1.567e-01 0.000e+00  4.991e+02 4.319e-02 4.160e-01 2.344e-01 2.297e-02 6.988e-02 2.304e-02 2.368e-02 6.755e-01 5.818e-02 5.793e-02 1.161e+01 2.933e+03 #  p p > zp > l+ l-
5.891e+03 -8.431e-01  1.597e-01 0.000e+00  6.565e+02 4.387e-02 4.143e-01 2.344e-01 2.236e-02 8.084e-02 2.563e-02 2.659e-02 7.808e-01 6.199e-02 6.359e-02 1.260e+01 2.933e+03 #  p p > zp > l+ l-
5.888e+03 -8.430e-01  1.612e-01 0.000e+00  6.622e+02 4.342e-02 4.154e-01 2.342e-01 2.290e-02 7.388e-02 2.570e-02 2.666e-02 7.904e-01 6.202e-02 6.366e-02 1.274e+01 2.933e+03 #  p p > zp > l+ l-
5.918e+03 -8.296e-01  2.061e-02 0.000e+00  2.299e+02 1.134e-01 1.834e-01 1.934e-01 1.908e-02 8.265e-02 2.148e-02 2.203e-02 1.337e-01 5.925e-02 5.917e-02 3.848e+00 3.067e+03 #  p p > zp > l+ l-
5.863e+03 -8.263e-01  2.085e-02 0.000e+00  2.224e+02 1.132e-01 1.843e-01 1.938e-01 1.881e-02 8.463e-02 2.118e-02 2.182e-02 1.378e-01 5.976e-02 5.872e-02 3.995e+00 3.067e+03 #  p p > zp > l+ l-
4.937e+03 -7.506e-01  2.183e-02 0.000e+00  1.144e+02 1.111e-01 1.930e-01 1.973e-01 1.629e-02 8.107e-02 2.104e-02 2.161e-02 1.409e-01 5.119e-02 5.163e-02 3.853e+00 3.067e+03 #  p p > zp > l+ l-
4.940e+03 -7.508e-01  2.398e-02 0.000e+00  1.162e+02 1.096e-01 1.996e-01 1.998e-01 1.451e-02 8.012e-02 2.106e-02 2.162e-02 1.459e-01 5.120e-02 5.164e-02 3.805e+00 3.067e+03 #  p p > zp > l+ l-
4.865e+03 -7.426e-01  2.696e-02 0.000e+00  1.112e+02 1.073e-01 2.094e-01 2.034e-01 1.203e-02 8.355e-02 2.122e-02 2.173e-02 1.631e-01 5.100e-02 5.191e-02 3.937e+00 3.067e+03 #  p p > zp > l+ l-
4.857e+03 -7.417e-01  3.087e-02 0.000e+00  1.134e+02 1.044e-01 2.212e-01 2.075e-01 9.371e-03 8.255e-02 2.127e-02 2.178e-02 1.749e-01 5.102e-02 5.196e-02 3.882e+00 3.067e+03 #  p p > zp > l+ l-
4.864e+03 -7.424e-01  3.112e-02 0.000e+00  1.142e+02 1.043e-01 2.218e-01 2.077e-01 9.237e-03 8.209e-02 2.127e-02 2.178e-02 1.746e-01 5.103e-02 5.197e-02 3.859e+00 3.067e+03 #  p p > zp > l+ l-
4.872e+03 -7.434e-01  3.332e-02 0.000e+00  1.168e+02 1.027e-01 2.282e-01 2.098e-01 7.957e-03 8.072e-02 2.129e-02 2.179e-02 1.793e-01 5.105e-02 5.197e-02 3.792e+00 3.067e+03 #  p p > zp > l+ l-
4.881e+03 -7.444e-01  3.723e-02 0.000e+00  1.210e+02 9.992e-02 2.392e-01 2.133e-01 5.948e-03 7.881e-02 2.130e-02 2.180e-02 1.887e-01 5.113e-02 5.196e-02 3.700e+00 3.067e+03 #  p p > zp > l+ l-
5.871e+03 -8.268e-01  4.114e-02 0.000e+00  2.524e+02 1.002e-01 2.390e-01 2.131e-01 5.959e-03 8.016e-02 2.148e-02 2.213e-02 1.913e-01 6.000e-02 5.909e-02 3.732e+00 3.067e+03 #  p p > zp > l+ l-
5.889e+03 -8.279e-01  4.652e-02 0.000e+00  2.644e+02 9.672e-02 2.523e-01 2.170e-01 3.931e-03 4.914e-02 2.162e-02 2.230e-02 1.281e-01 6.005e-02 5.935e-02 2.273e+00 3.067e+03 #  p p > zp > l+ l-
3.116e+03 -1.597e-01  5.288e-02 0.000e+00  7.502e+00 2.166e-02 4.631e-01 2.262e-01 5.154e-02 9.650e-03 2.252e-02 2.965e-02 2.063e-01 6.377e-02 6.949e-02 3.235e+00 3.067e+03 #  p p > zp > l+ l-
3.092e+03 -1.143e-01  6.029e-02 0.000e+00  7.814e+00 1.043e-02 4.788e-01 2.085e-01 8.110e-02 2.486e-03 2.265e-02 3.005e-02 1.141e-01 6.504e-02 7.047e-02 1.754e+00 3.067e+03 #  p p > zp > l+ l-
3.080e+03 -8.369e-02  7.023e-02 0.000e+00  9.342e+00 4.630e-03 4.806e-01 1.919e-01 1.051e-01 6.175e-04 2.275e-02 3.031e-02 6.411e-02 6.548e-02 7.081e-02 9.791e-01 3.067e+03 #  p p > zp > l+ l-
3.077e+03 -7.397e-02  8.099e-02 0.000e+00  1.187e+01 2.838e-03 4.789e-01 1.839e-01 1.158e-01 3.064e-04 2.287e-02 3.051e-02 5.170e-02 6.549e-02 7.082e-02 7.894e-01 3.067e+03 #  p p > zp > l+ l-
3.082e+03 -8.928e-02  9.175e-02 0.000e+00  1.544e+01 3.190e-03 4.792e-01 1.854e-01 1.137e-01 4.913e-04 2.303e-02 3.080e-02 7.386e-02 6.552e-02 7.083e-02 1.127e+00 3.067e+03 #  p p > zp > l+ l-
3.096e+03 -1.248e-01  1.025e-01 0.000e+00  2.029e+01 4.805e-03 4.801e-01 1.918e-01 1.048e-01 1.395e-03 2.319e-02 3.090e-02 1.390e-01 6.469e-02 7.017e-02 2.149e+00 3.067e+03 #  p p > zp > l+ l-
3.126e+03 -1.755e-01  1.130e-01 0.000e+00  2.672e+01 7.394e-03 4.797e-01 1.996e-01 9.347e-02 3.984e-03 2.338e-02 3.098e-02 2.583e-01 6.364e-02 6.922e-02 4.059e+00 3.067e+03 #  p p > zp > l+ l-
5.892e+03 -8.281e-01  1.218e-01 0.000e+00  4.548e+02 5.621e-02 3.831e-01 2.371e-01 1.022e-02 5.517e-02 2.348e-02 2.429e-02 3.760e-01 6.098e-02 6.137e-02 6.166e+00 3.067e+03 #  p p > zp > l+ l-
5.301e+03 -7.855e-01  1.296e-01 0.000e+00  3.363e+02 5.052e-02 3.981e-01 2.368e-01 1.488e-02 5.157e-02 2.200e-02 2.267e-02 4.073e-01 5.537e-02 5.534e-02 7.355e+00 3.067e+03 #  p p > zp > l+ l-
5.570e+03 -8.067e-01  1.367e-01 0.000e+00  4.194e+02 4.921e-02 4.014e-01 2.364e-01 1.628e-02 5.769e-02 2.234e-02 2.300e-02 4.280e-01 5.776e-02 5.816e-02 7.410e+00 3.067e+03 #  p p > zp > l+ l-
5.578e+03 -8.073e-01  1.433e-01 0.000e+00  4.420e+02 4.696e-02 4.070e-01 2.358e-01 1.861e-02 5.375e-02 2.250e-02 2.318e-02 4.658e-01 5.797e-02 5.848e-02 8.035e+00 3.067e+03 #  p p > zp > l+ l-
5.285e+03 -7.842e-01  1.492e-01 0.000e+00  3.844e+02 4.365e-02 4.150e-01 2.349e-01 2.217e-02 4.938e-02 2.242e-02 2.308e-02 4.771e-01 5.572e-02 5.563e-02 8.563e+00 3.067e+03 #  p p > zp > l+ l-
5.304e+03 -7.858e-01  1.548e-01 0.000e+00  4.051e+02 4.202e-02 4.188e-01 2.342e-01 2.418e-02 4.949e-02 2.254e-02 2.321e-02 4.966e-01 5.585e-02 5.595e-02 8.891e+00 3.067e+03 #  p p > zp > l+ l-
5.282e+03 -7.839e-01  1.597e-01 0.000e+00  4.138e+02 4.047e-02 4.223e-01 2.335e-01 2.613e-02 5.851e-02 2.266e-02 2.332e-02 5.141e-01 5.593e-02 5.590e-02 9.192e+00 3.067e+03 #  p p > zp > l+ l-
5.392e+03 -7.931e-01  1.639e-01 0.000e+00  4.564e+02 3.982e-02 4.238e-01 2.331e-01 2.706e-02 5.824e-02 2.274e-02 2.345e-02 5.282e-01 5.755e-02 5.707e-02 9.178e+00 3.067e+03 #  p p > zp > l+ l-
5.208e+03 -7.774e-01  1.669e-01 0.000e+00  4.154e+02 3.809e-02 4.276e-01 2.323e-01 2.929e-02 5.046e-02 2.292e-02 2.349e-02 5.620e-01 5.608e-02 5.541e-02 1.002e+01 3.067e+03 #  p p > zp > l+ l-
5.222e+03 -7.787e-01  1.685e-01 0.000e+00  4.238e+02 3.774e-02 4.284e-01 2.321e-01 2.979e-02 4.926e-02 2.296e-02 2.354e-02 5.593e-01 5.621e-02 5.555e-02 9.950e+00 3.067e+03 #  p p > zp > l+ l-
5.940e+03 -8.153e-01  2.176e-02 0.000e+00  2.089e+02 1.124e-01 1.876e-01 1.952e-01 1.781e-02 6.483e-02 2.135e-02 2.185e-02 1.082e-01 5.886e-02 5.906e-02 3.037e+00 3.200e+03 #  p p > zp > l+ l-
5.907e+03 -8.131e-01  2.278e-02 0.000e+00  2.058e+02 1.117e-01 1.907e-01 1.964e-01 1.692e-02 6.794e-02 2.119e-02 2.177e-02 1.160e-01 5.940e-02 5.885e-02 3.206e+00 3.200e+03 #  p p > zp > l+ l-
4.941e+03 -7.272e-01  2.502e-02 0.000e+00  1.022e+02 1.083e-01 2.051e-01 2.019e-01 1.309e-02 6.485e-02 2.091e-02 2.150e-02 1.229e-01 5.111e-02 5.153e-02 3.101e+00 3.200e+03 #  p p > zp > l+ l-
4.953e+03 -7.286e-01  2.813e-02 0.000e+00  1.054e+02 1.060e-01 2.145e-01 2.052e-01 1.084e-02 6.328e-02 2.091e-02 2.151e-02 1.280e-01 5.117e-02 5.159e-02 3.026e+00 3.200e+03 #  p p > zp > l+ l-
5.942e+03 -8.154e-01  3.222e-02 0.000e+00  2.225e+02 1.056e-01 2.167e-01 2.059e-01 1.030e-02 6.424e-02 2.149e-02 2.200e-02 1.314e-01 5.900e-02 5.921e-02 2.990e+00 3.200e+03 #  p p > zp > l+ l-
5.936e+03 -8.150e-01  3.247e-02 0.000e+00  2.220e+02 1.055e-01 2.175e-01 2.061e-01 1.014e-02 6.420e-02 2.148e-02 2.199e-02 1.324e-01 5.899e-02 5.921e-02 2.988e+00 3.200e+03 #  p p > zp > l+ l-
5.972e+03 -8.173e-01  3.477e-02 0.000e+00  2.303e+02 1.040e-01 2.234e-01 2.081e-01 8.873e-03 6.435e-02 2.177e-02 2.214e-02 1.382e-01 5.924e-02 5.948e-02 2.956e+00 3.200e+03 #  p p > zp > l+ l-
5.971e+03 -8.173e-01  3.885e-02 0.000e+00  2.362e+02 1.013e-01 2.342e-01 2.116e-01 6.790e-03 6.372e-02 2.184e-02 2.221e-02 1.465e-01 5.930e-02 5.954e-02 2.918e+00 3.200e+03 #  p p > zp > l+ l-
5.964e+03 -8.168e-01  4.293e-02 0.000e+00  2.416e+02 9.865e-02 2.448e-01 2.148e-01 5.024e-03 6.310e-02 2.184e-02 2.224e-02 1.566e-01 5.930e-02 5.954e-02 2.889e+00 3.200e+03 #  p p > zp > l+ l-
5.976e+03 -8.176e-01  4.854e-02 0.000e+00  2.527e+02 9.502e-02 2.586e-01 2.188e-01 3.117e-03 6.140e-02 2.210e-02 2.241e-02 1.674e-01 5.953e-02 5.979e-02 2.812e+00 3.200e+03 #  p p > zp > l+ l-
5.978e+03 -8.178e-01  5.518e-02 0.000e+00  2.649e+02 9.075e-02 2.743e-01 2.228e-01 1.526e-03 3.771e-02 2.224e-02 2.255e-02 1.140e-01 5.966e-02 5.993e-02 1.911e+00 3.200e+03 #  p p > zp > l+ l-
3.228e+03 -1.192e-01  6.291e-02 0.000e+00  8.895e+00 1.043e-02 4.787e-01 2.084e-01 8.118e-02 2.024e-03 2.223e-02 2.846e-02 9.276e-02 6.044e-02 6.630e-02 1.535e+00 3.200e+03 #  p p > zp > l+ l-
3.215e+03 -8.733e-02  7.329e-02 0.000e+00  1.063e+01 4.629e-03 4.806e-01 1.918e-01 1.052e-01 5.027e-04 2.234e-02 2.868e-02 5.219e-02 6.076e-02 6.658e-02 8.589e-01 3.200e+03 #  p p > zp > l+ l-
3.212e+03 -7.719e-02  8.451e-02 0.000e+00  1.350e+01 2.837e-03 4.788e-01 1.839e-01 1.158e-01 2.499e-04 2.249e-02 2.898e-02 4.209e-02 6.099e-02 6.687e-02 6.902e-01 3.200e+03 #  p p > zp > l+ l-
3.217e+03 -9.316e-02  9.574e-02 0.000e+00  1.757e+01 3.190e-03 4.791e-01 1.854e-01 1.137e-01 4.016e-04 2.268e-02 2.914e-02 6.037e-02 6.079e-02 6.659e-02 9.931e-01 3.200e+03 #  p p > zp > l+ l-
3.234e+03 -1.302e-01  1.070e-01 0.000e+00  2.310e+01 4.804e-03 4.800e-01 1.917e-01 1.049e-01 1.124e-03 2.295e-02 2.938e-02 1.123e-01 6.050e-02 6.631e-02 1.856e+00 3.200e+03 #  p p > zp > l+ l-
3.268e+03 -1.831e-01  1.179e-01 0.000e+00  3.051e+01 7.393e-03 4.796e-01 1.994e-01 9.359e-02 3.215e-03 2.331e-02 2.937e-02 2.093e-01 5.899e-02 6.519e-02 3.548e+00 3.200e+03 #  p p > zp > l+ l-
5.980e+03 -8.179e-01  1.271e-01 0.000e+00  4.493e+02 5.348e-02 3.904e-01 2.370e-01 1.239e-02 4.276e-02 2.451e-02 2.471e-02 3.122e-01 6.162e-02 6.205e-02 5.066e+00 3.200e+03 #  p p > zp > l+ l-
5.963e+03 -8.168e-01  1.353e-01 0.000e+00  4.720e+02 5.035e-02 3.985e-01 2.365e-01 1.524e-02 4.346e-02 2.452e-02 2.488e-02 3.449e-01 6.169e-02 6.215e-02 5.591e+00 3.200e+03 #  p p > zp > l+ l-
5.286e+03 -7.639e-01  1.427e-01 0.000e+00  3.308e+02 4.453e-02 4.129e-01 2.354e-01 2.100e-02 3.958e-02 2.195e-02 2.265e-02 3.677e-01 5.532e-02 5.522e-02 6.647e+00 3.200e+03 #  p p > zp > l+ l-
5.301e+03 -7.653e-01  1.496e-01 0.000e+00  3.515e+02 4.240e-02 4.180e-01 2.346e-01 2.354e-02 3.961e-02 2.212e-02 2.279e-02 3.875e-01 5.548e-02 5.547e-02 6.985e+00 3.200e+03 #  p p > zp > l+ l-
5.388e+03 -7.733e-01  1.557e-01 0.000e+00  3.885e+02 4.102e-02 4.211e-01 2.339e-01 2.534e-02 3.884e-02 2.222e-02 2.292e-02 4.099e-01 5.688e-02 5.643e-02 7.207e+00 3.200e+03 #  p p > zp > l+ l-
5.539e+03 -7.862e-01  1.616e-01 0.000e+00  4.449e+02 4.008e-02 4.232e-01 2.333e-01 2.667e-02 4.085e-02 2.254e-02 2.320e-02 4.362e-01 5.788e-02 5.813e-02 7.536e+00 3.200e+03 #  p p > zp > l+ l-
5.296e+03 -7.649e-01  1.667e-01 0.000e+00  3.966e+02 3.744e-02 4.291e-01 2.321e-01 3.009e-02 3.847e-02 2.247e-02 2.315e-02 4.393e-01 5.580e-02 5.588e-02 7.873e+00 3.200e+03 #  p p > zp > l+ l-
5.345e+03 -7.694e-01  1.710e-01 0.000e+00  4.218e+02 3.657e-02 4.310e-01 2.315e-01 3.139e-02 3.810e-02 2.254e-02 2.326e-02 4.460e-01 5.710e-02 5.646e-02 7.811e+00 3.200e+03 #  p p > zp > l+ l-
5.380e+03 -7.725e-01  1.742e-01 0.000e+00  4.406e+02 3.594e-02 4.323e-01 2.310e-01 3.235e-02 4.525e-02 2.263e-02 2.335e-02 4.526e-01 5.740e-02 5.685e-02 7.884e+00 3.200e+03 #  p p > zp > l+ l-
5.328e+03 -7.678e-01  1.758e-01 0.000e+00  4.315e+02 3.527e-02 4.337e-01 2.306e-01 3.331e-02 4.509e-02 2.265e-02 2.337e-02 4.652e-01 5.650e-02 5.641e-02 8.234e+00 3.200e+03 #  p p > zp > l+ l-
5.855e+03 -7.927e-01  2.373e-02 0.000e+00  1.784e+02 1.107e-01 1.951e-01 1.981e-01 1.570e-02 5.402e-02 2.080e-02 2.141e-02 9.519e-02 5.956e-02 5.828e-02 2.597e+00 3.333e+03 #  p p > zp > l+ l-
5.945e+03 -7.992e-01  2.607e-02 0.000e+00  1.917e+02 1.093e-01 2.012e-01 2.004e-01 1.405e-02 5.164e-02 2.117e-02 2.168e-02 9.506e-02 5.869e-02 5.888e-02 2.439e+00 3.333e+03 #  p p > zp > l+ l-
4.932e+03 -7.005e-01  2.931e-02 0.000e+00  9.090e+01 1.043e-01 2.216e-01 2.077e-01 9.318e-03 5.231e-02 2.084e-02 2.142e-02 1.111e-01 5.109e-02 5.141e-02 2.510e+00 3.333e+03 #  p p > zp > l+ l-
4.952e+03 -7.032e-01  3.356e-02 0.000e+00  9.554e+01 1.011e-01 2.343e-01 2.118e-01 6.834e-03 5.029e-02 2.081e-02 2.142e-02 1.165e-01 5.110e-02 5.152e-02 2.417e+00 3.333e+03 #  p p > zp > l+ l-
4.933e+03 -7.007e-01  3.382e-02 0.000e+00  9.411e+01 1.008e-01 2.354e-01 2.122e-01 6.627e-03 5.093e-02 2.087e-02 2.145e-02 1.189e-01 5.112e-02 5.144e-02 2.440e+00 3.333e+03 #  p p > zp > l+ l-
4.954e+03 -7.035e-01  3.622e-02 0.000e+00  9.768e+01 9.909e-02 2.422e-01 2.143e-01 5.483e-03 4.940e-02 2.083e-02 2.144e-02 1.206e-01 5.112e-02 5.154e-02 2.371e+00 3.333e+03 #  p p > zp > l+ l-
5.891e+03 -7.953e-01  4.047e-02 0.000e+00  2.030e+02 9.952e-02 2.412e-01 2.138e-01 5.598e-03 5.305e-02 2.105e-02 2.170e-02 1.286e-01 5.975e-02 5.871e-02 2.520e+00 3.333e+03 #  p p > zp > l+ l-
5.911e+03 -7.967e-01  4.472e-02 0.000e+00  2.117e+02 9.672e-02 2.520e-01 2.170e-01 3.973e-03 5.258e-02 2.125e-02 2.182e-02 1.371e-01 5.944e-02 5.892e-02 2.475e+00 3.333e+03 #  p p > zp > l+ l-
5.915e+03 -7.971e-01  5.057e-02 0.000e+00  2.212e+02 9.284e-02 2.665e-01 2.209e-01 2.242e-03 5.013e-02 2.139e-02 2.194e-02 1.439e-01 5.918e-02 5.908e-02 2.431e+00 3.333e+03 #  p p > zp > l+ l-
3.397e+03 -1.736e-01  5.747e-02 0.000e+00  9.710e+00 2.166e-02 4.630e-01 2.260e-01 5.170e-02 6.324e-03 3.839e-02 2.683e-02 1.352e-01 5.570e-02 6.122e-02 2.427e+00 3.333e+03 #  p p > zp > l+ l-
3.365e+03 -1.242e-01  6.553e-02 0.000e+00  1.008e+01 1.042e-02 4.787e-01 2.083e-01 8.125e-02 1.648e-03 3.231e-02 2.712e-02 7.566e-02 5.621e-02 6.213e-02 1.346e+00 3.333e+03 #  p p > zp > l+ l-
3.350e+03 -9.097e-02  7.634e-02 0.000e+00  1.203e+01 4.628e-03 4.805e-01 1.917e-01 1.052e-01 4.108e-04 2.631e-02 2.741e-02 4.265e-02 5.653e-02 6.275e-02 7.545e-01 3.333e+03 #  p p > zp > l+ l-
3.347e+03 -8.040e-02  8.803e-02 0.000e+00  1.528e+01 2.837e-03 4.788e-01 1.838e-01 1.159e-01 2.037e-04 2.648e-02 2.759e-02 3.438e-02 5.655e-02 6.276e-02 6.080e-01 3.333e+03 #  p p > zp > l+ l-
3.353e+03 -9.704e-02  9.973e-02 0.000e+00  1.988e+01 3.189e-03 4.790e-01 1.853e-01 1.138e-01 3.275e-04 2.672e-02 2.784e-02 4.904e-02 5.658e-02 6.276e-02 8.668e-01 3.333e+03 #  p p > zp > l+ l-
3.372e+03 -1.357e-01  1.114e-01 0.000e+00  2.618e+01 4.803e-03 4.799e-01 1.916e-01 1.050e-01 9.202e-04 3.301e-02 2.798e-02 9.169e-02 5.631e-02 6.216e-02 1.628e+00 3.333e+03 #  p p > zp > l+ l-
3.410e+03 -1.907e-01  1.228e-01 0.000e+00  3.465e+01 7.391e-03 4.795e-01 1.993e-01 9.372e-02 2.620e-03 3.959e-02 2.801e-02 1.691e-01 5.569e-02 6.099e-02 3.036e+00 3.333e+03 #  p p > zp > l+ l-
5.540e+03 -7.670e-01  1.324e-01 0.000e+00  3.258e+02 4.832e-02 4.036e-01 2.365e-01 1.693e-02 3.089e-02 2.167e-02 2.230e-02 2.587e-01 5.672e-02 5.695e-02 4.561e+00 3.333e+03 #  p p > zp > l+ l-
5.911e+03 -7.968e-01  1.409e-01 0.000e+00  4.334e+02 4.715e-02 4.065e-01 2.359e-01 1.834e-02 3.515e-02 2.348e-02 2.416e-02 3.026e-01 6.094e-02 6.130e-02 4.965e+00 3.333e+03 #  p p > zp > l+ l-
5.901e+03 -7.960e-01  1.486e-01 0.000e+00  4.557e+02 4.455e-02 4.128e-01 2.351e-01 2.121e-02 3.418e-02 2.363e-02 2.436e-02 3.156e-01 6.110e-02 6.146e-02 5.165e+00 3.333e+03 #  p p > zp > l+ l-
5.296e+03 -7.434e-01  1.558e-01 0.000e+00  3.320e+02 3.919e-02 4.253e-01 2.333e-01 2.750e-02 2.991e-02 2.197e-02 2.264e-02 3.295e-01 5.535e-02 5.530e-02 5.953e+00 3.333e+03 #  p p > zp > l+ l-
5.379e+03 -7.518e-01  1.622e-01 0.000e+00  3.670e+02 3.789e-02 4.282e-01 2.325e-01 2.935e-02 3.048e-02 2.208e-02 2.278e-02 3.450e-01 5.674e-02 5.616e-02 6.081e+00 3.333e+03 #  p p > zp > l+ l-
5.371e+03 -7.511e-01  1.683e-01 0.000e+00  3.817e+02 3.622e-02 4.318e-01 2.315e-01 3.174e-02 3.052e-02 2.221e-02 2.291e-02 3.631e-01 5.687e-02 5.623e-02 6.385e+00 3.333e+03 #  p p > zp > l+ l-
5.368e+03 -7.507e-01  1.736e-01 0.000e+00  3.956e+02 3.486e-02 4.347e-01 2.306e-01 3.378e-02 2.982e-02 2.232e-02 2.302e-02 3.721e-01 5.699e-02 5.636e-02 6.530e+00 3.333e+03 #  p p > zp > l+ l-
5.381e+03 -7.520e-01  1.781e-01 0.000e+00  4.117e+02 3.384e-02 4.367e-01 2.298e-01 3.537e-02 2.989e-02 2.241e-02 2.312e-02 3.856e-01 5.714e-02 5.658e-02 6.748e+00 3.333e+03 #  p p > zp > l+ l-
5.361e+03 -7.500e-01  1.814e-01 0.000e+00  4.160e+02 3.296e-02 4.385e-01 2.292e-01 3.677e-02 2.982e-02 2.250e-02 2.319e-02 3.906e-01 5.710e-02 5.647e-02 6.841e+00 3.333e+03 #  p p > zp > l+ l-
5.954e+03 -7.998e-01  1.832e-01 0.000e+00  5.963e+02 3.526e-02 4.336e-01 2.303e-01 3.362e-02 4.333e-02 2.593e-02 2.634e-02 5.042e-01 6.290e-02 6.350e-02 8.015e+00 3.333e+03 #  p p > zp > l+ l-
5.988e+03 -7.852e-01  2.711e-02 0.000e+00  1.774e+02 1.083e-01 2.055e-01 2.020e-01 1.297e-02 4.176e-02 2.133e-02 2.161e-02 7.926e-02 5.880e-02 5.900e-02 1.958e+00 3.467e+03 #  p p > zp > l+ l-
5.012e+03 -6.849e-01  3.048e-02 0.000e+00  8.589e+01 1.028e-01 2.273e-01 2.096e-01 8.154e-03 4.085e-02 2.061e-02 2.123e-02 9.032e-02 5.124e-02 5.168e-02 1.982e+00 3.467e+03 #  p p > zp > l+ l-
5.190e+03 -7.082e-01  3.490e-02 0.000e+00  1.038e+02 1.003e-01 2.376e-01 2.129e-01 6.246e-03 3.310e-02 2.037e-02 2.108e-02 7.844e-02 5.276e-02 5.267e-02 1.625e+00 3.467e+03 #  p p > zp > l+ l-
5.050e+03 -6.902e-01  3.518e-02 0.000e+00  9.219e+01 9.934e-02 2.411e-01 2.140e-01 5.668e-03 3.844e-02 2.058e-02 2.121e-02 9.325e-02 5.124e-02 5.189e-02 1.868e+00 3.467e+03 #  p p > zp > l+ l-
5.979e+03 -7.845e-01  3.766e-02 0.000e+00  1.888e+02 1.011e-01 2.351e-01 2.120e-01 6.642e-03 4.069e-02 2.137e-02 2.171e-02 9.469e-02 5.887e-02 5.908e-02 1.904e+00 3.467e+03 #  p p > zp > l+ l-
5.869e+03 -7.759e-01  4.209e-02 0.000e+00  1.812e+02 9.770e-02 2.481e-01 2.159e-01 4.537e-03 4.216e-02 2.084e-02 2.145e-02 1.071e-01 5.968e-02 5.837e-02 2.023e+00 3.467e+03 #  p p > zp > l+ l-
5.879e+03 -7.767e-01  4.651e-02 0.000e+00  1.881e+02 9.470e-02 2.595e-01 2.191e-01 3.025e-03 4.203e-02 2.090e-02 2.154e-02 1.151e-01 5.969e-02 5.850e-02 2.011e+00 3.467e+03 #  p p > zp > l+ l-
5.876e+03 -7.765e-01  5.259e-02 0.000e+00  1.963e+02 9.057e-02 2.746e-01 2.230e-01 1.503e-03 4.167e-02 2.097e-02 2.162e-02 1.265e-01 5.972e-02 5.858e-02 2.118e+00 3.467e+03 #  p p > zp > l+ l-
3.538e+03 -1.806e-01  5.977e-02 0.000e+00  1.097e+01 2.165e-02 4.630e-01 2.259e-01 5.179e-02 5.116e-03 2.779e-02 2.575e-02 1.094e-01 5.305e-02 5.769e-02 2.062e+00 3.467e+03 #  p p > zp > l+ l-
3.503e+03 -1.292e-01  6.816e-02 0.000e+00  1.136e+01 1.042e-02 4.786e-01 2.082e-01 8.133e-02 1.339e-03 3.584e-02 2.607e-02 6.150e-02 5.370e-02 5.862e-02 1.145e+00 3.467e+03 #  p p > zp > l+ l-
3.486e+03 -9.461e-02  7.939e-02 0.000e+00  1.354e+01 4.627e-03 4.805e-01 1.917e-01 1.053e-01 3.345e-04 3.745e-02 2.625e-02 3.474e-02 5.394e-02 5.887e-02 6.440e-01 3.467e+03 #  p p > zp > l+ l-
3.482e+03 -8.362e-02  9.155e-02 0.000e+00  1.720e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.658e-04 3.842e-02 2.650e-02 2.797e-02 5.424e-02 5.912e-02 5.157e-01 3.467e+03 #  p p > zp > l+ l-
3.489e+03 -1.009e-01  1.037e-01 0.000e+00  2.240e+01 3.188e-03 4.790e-01 1.852e-01 1.139e-01 2.673e-04 3.774e-02 2.665e-02 4.014e-02 5.400e-02 5.890e-02 7.433e-01 3.467e+03 #  p p > zp > l+ l-
3.510e+03 -1.411e-01  1.159e-01 0.000e+00  2.953e+01 4.802e-03 4.799e-01 1.915e-01 1.051e-01 7.545e-04 3.462e-02 2.680e-02 7.464e-02 5.363e-02 5.845e-02 1.392e+00 3.467e+03 #  p p > zp > l+ l-
3.553e+03 -1.984e-01  1.278e-01 0.000e+00  3.918e+01 7.389e-03 4.793e-01 1.991e-01 9.384e-02 2.121e-03 2.783e-02 2.686e-02 1.376e-01 5.309e-02 5.760e-02 2.592e+00 3.467e+03 #  p p > zp > l+ l-
5.540e+03 -7.466e-01  1.377e-01 0.000e+00  3.074e+02 4.513e-02 4.115e-01 2.358e-01 2.020e-02 2.402e-02 2.153e-02 2.216e-02 2.228e-01 5.654e-02 5.678e-02 3.941e+00 3.467e+03 #  p p > zp > l+ l-
5.537e+03 -7.463e-01  1.465e-01 0.000e+00  3.283e+02 4.218e-02 4.185e-01 2.347e-01 2.367e-02 2.394e-02 2.169e-02 2.232e-02 2.390e-01 5.674e-02 5.698e-02 4.212e+00 3.467e+03 #  p p > zp > l+ l-
5.644e+03 -7.565e-01  1.546e-01 0.000e+00  3.722e+02 4.034e-02 4.227e-01 2.337e-01 2.608e-02 2.494e-02 2.200e-02 2.267e-02 2.625e-01 5.730e-02 5.834e-02 4.581e+00 3.467e+03 #  p p > zp > l+ l-
5.965e+03 -7.835e-01  1.620e-01 0.000e+00  4.740e+02 3.979e-02 4.239e-01 2.331e-01 2.703e-02 3.412e-02 2.467e-02 2.496e-02 2.924e-01 6.180e-02 6.226e-02 4.731e+00 3.467e+03 #  p p > zp > l+ l-
5.333e+03 -7.249e-01  1.687e-01 0.000e+00  3.394e+02 3.460e-02 4.353e-01 2.307e-01 3.394e-02 2.317e-02 2.191e-02 2.265e-02 2.933e-01 5.583e-02 5.556e-02 5.254e+00 3.467e+03 #  p p > zp > l+ l-
5.384e+03 -7.305e-01  1.750e-01 0.000e+00  3.673e+02 3.336e-02 4.378e-01 2.298e-01 3.592e-02 2.343e-02 2.208e-02 2.278e-02 3.083e-01 5.674e-02 5.616e-02 5.434e+00 3.467e+03 #  p p > zp > l+ l-
5.303e+03 -7.215e-01  1.805e-01 0.000e+00  3.627e+02 3.158e-02 4.415e-01 2.285e-01 3.875e-02 2.317e-02 2.220e-02 2.288e-02 3.248e-01 5.556e-02 5.557e-02 5.846e+00 3.467e+03 #  p p > zp > l+ l-
5.354e+03 -7.272e-01  1.852e-01 0.000e+00  3.874e+02 3.086e-02 4.428e-01 2.278e-01 4.003e-02 2.283e-02 2.227e-02 2.298e-02 3.271e-01 5.680e-02 5.614e-02 5.759e+00 3.467e+03 #  p p > zp > l+ l-
5.917e+03 -7.797e-01  1.887e-01 0.000e+00  5.542e+02 3.293e-02 4.384e-01 2.288e-01 3.709e-02 3.220e-02 2.493e-02 2.562e-02 4.305e-01 6.194e-02 6.274e-02 6.951e+00 3.467e+03 #  p p > zp > l+ l-
5.883e+03 -7.584e-01  2.815e-02 0.000e+00  1.486e+02 1.069e-01 2.113e-01 2.041e-01 1.158e-02 3.546e-02 2.055e-02 2.116e-02 7.012e-02 5.952e-02 5.809e-02 1.725e+00 3.600e+03 #  p p > zp > l+ l-
5.927e+03 -7.622e-01  3.165e-02 0.000e+00  1.568e+02 1.045e-01 2.210e-01 2.074e-01 9.395e-03 3.514e-02 2.082e-02 2.131e-02 7.433e-02 5.844e-02 5.845e-02 1.688e+00 3.600e+03 #  p p > zp > l+ l-
5.014e+03 -6.576e-01  3.624e-02 0.000e+00  7.843e+01 9.708e-02 2.495e-01 2.166e-01 4.380e-03 3.203e-02 2.054e-02 2.116e-02 8.234e-02 5.119e-02 5.162e-02 1.608e+00 3.600e+03 #  p p > zp > l+ l-
5.022e+03 -6.588e-01  3.653e-02 0.000e+00  7.923e+01 9.691e-02 2.502e-01 2.167e-01 4.282e-03 3.170e-02 2.052e-02 2.116e-02 8.183e-02 5.108e-02 5.167e-02 1.602e+00 3.600e+03 #  p p > zp > l+ l-
5.930e+03 -7.625e-01  3.911e-02 0.000e+00  1.654e+02 9.926e-02 2.420e-01 2.141e-01 5.488e-03 3.415e-02 2.090e-02 2.139e-02 8.319e-02 5.852e-02 5.854e-02 1.634e+00 3.600e+03 #  p p > zp > l+ l-
5.944e+03 -7.637e-01  4.371e-02 0.000e+00  1.725e+02 9.609e-02 2.541e-01 2.177e-01 3.700e-03 3.395e-02 2.098e-02 2.148e-02 8.981e-02 5.850e-02 5.867e-02 1.618e+00 3.600e+03 #  p p > zp > l+ l-
5.210e+03 -6.857e-01  4.830e-02 0.000e+00  1.034e+02 8.906e-02 2.793e-01 2.244e-01 1.150e-03 2.464e-02 2.032e-02 2.105e-02 7.739e-02 5.280e-02 5.278e-02 1.466e+00 3.600e+03 #  p p > zp > l+ l-
5.200e+03 -6.844e-01  5.461e-02 0.000e+00  1.082e+02 8.432e-02 2.959e-01 2.281e-01 3.176e-04 2.391e-02 2.037e-02 2.110e-02 8.402e-02 5.281e-02 5.276e-02 1.591e+00 3.600e+03 #  p p > zp > l+ l-
3.680e+03 -1.875e-01  6.207e-02 0.000e+00  1.234e+01 2.165e-02 4.630e-01 2.258e-01 5.187e-02 4.102e-03 2.174e-02 2.484e-02 8.771e-02 5.164e-02 5.504e-02 1.699e+00 3.600e+03 #  p p > zp > l+ l-
3.640e+03 -1.342e-01  7.078e-02 0.000e+00  1.275e+01 1.042e-02 4.785e-01 2.081e-01 8.140e-02 1.084e-03 2.220e-02 2.512e-02 4.978e-02 5.195e-02 5.567e-02 9.583e-01 3.600e+03 #  p p > zp > l+ l-
3.622e+03 -9.825e-02  8.245e-02 0.000e+00  1.519e+01 4.626e-03 4.804e-01 1.916e-01 1.053e-01 2.715e-04 2.257e-02 2.534e-02 2.820e-02 5.219e-02 5.606e-02 5.403e-01 3.600e+03 #  p p > zp > l+ l-
3.617e+03 -8.684e-02  9.508e-02 0.000e+00  1.928e+01 2.836e-03 4.787e-01 1.837e-01 1.160e-01 1.337e-04 2.278e-02 2.550e-02 2.256e-02 5.222e-02 5.608e-02 4.320e-01 3.600e+03 #  p p > zp > l+ l-
3.625e+03 -1.048e-01  1.077e-01 0.000e+00  2.512e+01 3.188e-03 4.789e-01 1.851e-01 1.139e-01 2.209e-04 2.307e-02 2.572e-02 3.306e-02 5.226e-02 5.611e-02 6.327e-01 3.600e+03 #  p p > zp > l+ l-
3.648e+03 -1.465e-01  1.203e-01 0.000e+00  3.316e+01 4.801e-03 4.798e-01 1.914e-01 1.052e-01 6.113e-04 2.312e-02 2.580e-02 6.110e-02 5.197e-02 5.560e-02 1.176e+00 3.600e+03 #  p p > zp > l+ l-
3.697e+03 -2.060e-01  1.327e-01 0.000e+00  4.411e+01 7.387e-03 4.792e-01 1.990e-01 9.396e-02 1.729e-03 2.321e-02 2.582e-02 1.118e-01 5.137e-02 5.495e-02 2.176e+00 3.600e+03 #  p p > zp > l+ l-
5.549e+03 -7.262e-01  1.430e-01 0.000e+00  2.928e+02 4.204e-02 4.189e-01 2.348e-01 2.368e-02 1.898e-02 2.143e-02 2.205e-02 1.883e-01 5.646e-02 5.673e-02 3.335e+00 3.600e+03 #  p p > zp > l+ l-
5.520e+03 -7.230e-01  1.522e-01 0.000e+00  3.083e+02 3.899e-02 4.258e-01 2.334e-01 2.759e-02 1.859e-02 2.152e-02 2.218e-02 2.034e-01 5.631e-02 5.663e-02 3.612e+00 3.600e+03 #  p p > zp > l+ l-
5.525e+03 -7.236e-01  1.605e-01 0.000e+00  3.294e+02 3.666e-02 4.310e-01 2.321e-01 3.085e-02 2.570e-02 2.167e-02 2.233e-02 2.193e-01 5.663e-02 5.691e-02 3.872e+00 3.600e+03 #  p p > zp > l+ l-
5.961e+03 -7.651e-01  1.683e-01 0.000e+00  4.520e+02 3.703e-02 4.300e-01 2.318e-01 3.068e-02 2.116e-02 2.428e-02 2.464e-02 2.452e-01 6.148e-02 6.192e-02 3.988e+00 3.600e+03 #  p p > zp > l+ l-
5.963e+03 -7.653e-01  1.751e-01 0.000e+00  4.750e+02 3.530e-02 4.337e-01 2.307e-01 3.325e-02 2.716e-02 2.456e-02 2.491e-02 2.645e-01 6.172e-02 6.218e-02 4.286e+00 3.600e+03 #  p p > zp > l+ l-
5.319e+03 -6.997e-01  1.817e-01 0.000e+00  3.373e+02 3.009e-02 4.445e-01 2.275e-01 4.108e-02 1.742e-02 2.192e-02 2.265e-02 2.625e-01 5.557e-02 5.548e-02 4.724e+00 3.600e+03 #  p p > zp > l+ l-
5.366e+03 -7.054e-01  1.875e-01 0.000e+00  3.621e+02 2.919e-02 4.461e-01 2.267e-01 4.273e-02 1.790e-02 2.207e-02 2.276e-02 2.742e-01 5.670e-02 5.605e-02 4.836e+00 3.600e+03 #  p p > zp > l+ l-
5.615e+03 -7.330e-01  1.924e-01 0.000e+00  4.371e+02 2.968e-02 4.450e-01 2.267e-01 4.214e-02 2.130e-02 2.248e-02 2.317e-02 3.215e-01 5.784e-02 5.878e-02 5.559e+00 3.600e+03 #  p p > zp > l+ l-
5.969e+03 -7.468e-01  3.282e-02 0.000e+00  1.455e+02 1.032e-01 2.263e-01 2.092e-01 8.324e-03 2.848e-02 2.085e-02 2.124e-02 6.246e-02 5.838e-02 5.854e-02 1.366e+00 3.733e+03 #  p p > zp > l+ l-
5.146e+03 -6.494e-01  3.759e-02 0.000e+00  7.826e+01 9.560e-02 2.550e-01 2.182e-01 3.620e-03 2.333e-02 2.028e-02 2.094e-02 6.223e-02 5.226e-02 5.224e-02 1.191e+00 3.733e+03 #  p p > zp > l+ l-
5.207e+03 -6.586e-01  3.788e-02 0.000e+00  8.300e+01 9.580e-02 2.544e-01 2.179e-01 3.707e-03 2.164e-02 2.016e-02 2.090e-02 5.746e-02 5.259e-02 5.261e-02 1.093e+00 3.733e+03 #  p p > zp > l+ l-
5.163e+03 -6.521e-01  4.056e-02 0.000e+00  8.157e+01 9.331e-02 2.636e-01 2.205e-01 2.585e-03 2.261e-02 2.029e-02 2.095e-02 6.387e-02 5.246e-02 5.232e-02 1.217e+00 3.733e+03 #  p p > zp > l+ l-
5.944e+03 -7.446e-01  4.532e-02 0.000e+00  1.565e+02 9.413e-02 2.613e-01 2.197e-01 2.817e-03 2.745e-02 2.082e-02 2.132e-02 7.613e-02 5.835e-02 5.850e-02 1.319e+00 3.733e+03 #  p p > zp > l+ l-
5.828e+03 -7.335e-01  5.009e-02 0.000e+00  1.499e+02 9.024e-02 2.755e-01 2.234e-01 1.435e-03 2.718e-02 2.051e-02 2.111e-02 8.299e-02 5.912e-02 5.784e-02 1.404e+00 3.733e+03 #  p p > zp > l+ l-
5.845e+03 -7.352e-01  5.663e-02 0.000e+00  1.597e+02 8.576e-02 2.914e-01 2.270e-01 4.843e-04 2.672e-02 2.062e-02 2.123e-02 9.067e-02 5.939e-02 5.804e-02 1.527e+00 3.733e+03 #  p p > zp > l+ l-
3.823e+03 -1.945e-01  6.437e-02 0.000e+00  1.382e+01 2.165e-02 4.629e-01 2.257e-01 5.195e-02 3.307e-03 2.121e-02 2.406e-02 7.072e-02 5.012e-02 5.329e-02 1.411e+00 3.733e+03 #  p p > zp > l+ l-
3.779e+03 -1.391e-01  7.340e-02 0.000e+00  1.425e+01 1.042e-02 4.785e-01 2.080e-01 8.148e-02 8.789e-04 2.134e-02 2.430e-02 4.038e-02 5.062e-02 5.380e-02 7.977e-01 3.733e+03 #  p p > zp > l+ l-
3.757e+03 -1.019e-01  8.550e-02 0.000e+00  1.696e+01 4.626e-03 4.804e-01 1.915e-01 1.054e-01 2.201e-04 2.160e-02 2.450e-02 2.285e-02 5.082e-02 5.407e-02 4.496e-01 3.733e+03 #  p p > zp > l+ l-
3.752e+03 -9.005e-02  9.860e-02 0.000e+00  2.153e+01 2.835e-03 4.786e-01 1.836e-01 1.161e-01 1.112e-04 2.186e-02 2.470e-02 1.877e-02 5.084e-02 5.421e-02 3.692e-01 3.733e+03 #  p p > zp > l+ l-
3.761e+03 -1.087e-01  1.117e-01 0.000e+00  2.806e+01 3.187e-03 4.788e-01 1.851e-01 1.140e-01 1.806e-04 2.213e-02 2.484e-02 2.711e-02 5.083e-02 5.413e-02 5.333e-01 3.733e+03 #  p p > zp > l+ l-
3.787e+03 -1.519e-01  1.248e-01 0.000e+00  3.708e+01 4.800e-03 4.797e-01 1.913e-01 1.053e-01 5.037e-04 2.238e-02 2.493e-02 5.032e-02 5.038e-02 5.379e-02 9.988e-01 3.733e+03 #  p p > zp > l+ l-
3.842e+03 -2.136e-01  1.376e-01 0.000e+00  4.947e+01 7.386e-03 4.791e-01 1.989e-01 9.408e-02 1.403e-03 2.280e-02 2.498e-02 9.079e-02 5.016e-02 5.324e-02 1.810e+00 3.733e+03 #  p p > zp > l+ l-
3.922e+03 -2.782e-01  1.483e-01 0.000e+00  6.415e+01 1.020e-02 4.770e-01 2.052e-01 8.422e-02 2.934e-03 2.608e-02 2.488e-02 1.375e-01 4.921e-02 5.251e-02 2.794e+00 3.733e+03 #  p p > zp > l+ l-
5.545e+03 -7.031e-01  1.578e-01 0.000e+00  2.983e+02 3.615e-02 4.321e-01 2.320e-01 3.141e-02 1.458e-02 2.147e-02 2.209e-02 1.736e-01 5.651e-02 5.678e-02 3.072e+00 3.733e+03 #  p p > zp > l+ l-
5.561e+03 -7.049e-01  1.665e-01 0.000e+00  3.215e+02 3.398e-02 4.367e-01 2.305e-01 3.471e-02 1.434e-02 2.166e-02 2.226e-02 1.851e-01 5.680e-02 5.711e-02 3.259e+00 3.733e+03 #  p p > zp > l+ l-
5.718e+03 -7.223e-01  1.745e-01 0.000e+00  3.757e+02 3.302e-02 4.386e-01 2.296e-01 3.639e-02 1.724e-02 2.203e-02 2.281e-02 2.043e-01 5.827e-02 5.907e-02 3.506e+00 3.733e+03 #  p p > zp > l+ l-
5.378e+03 -6.823e-01  1.816e-01 0.000e+00  3.198e+02 2.914e-02 4.464e-01 2.269e-01 4.258e-02 1.337e-02 2.173e-02 2.242e-02 2.063e-01 5.631e-02 5.573e-02 3.664e+00 3.733e+03 #  p p > zp > l+ l-
5.356e+03 -6.795e-01  1.885e-01 0.000e+00  3.313e+02 2.758e-02 4.493e-01 2.255e-01 4.541e-02 1.348e-02 2.185e-02 2.254e-02 2.193e-01 5.637e-02 5.570e-02 3.890e+00 3.733e+03 #  p p > zp > l+ l-
5.333e+03 -6.764e-01  1.944e-01 0.000e+00  3.405e+02 2.627e-02 4.516e-01 2.242e-01 4.789e-02 1.332e-02 2.192e-02 2.266e-02 2.328e-01 5.583e-02 5.557e-02 4.169e+00 3.733e+03 #  p p > zp > l+ l-
5.992e+03 -7.489e-01  1.995e-01 0.000e+00  5.233e+02 2.910e-02 4.460e-01 2.260e-01 4.336e-02 2.117e-02 2.568e-02 2.569e-02 3.292e-01 6.253e-02 6.301e-02 5.265e+00 3.733e+03 #  p p > zp > l+ l-
5.959e+03 -7.260e-01  3.893e-02 0.000e+00  1.351e+02 9.797e-02 2.467e-01 2.156e-01 4.770e-03 2.250e-02 2.071e-02 2.112e-02 5.664e-02 5.823e-02 5.838e-02 1.087e+00 3.867e+03 #  p p > zp > l+ l-
5.188e+03 -6.272e-01  3.924e-02 0.000e+00  7.201e+01 9.310e-02 2.642e-01 2.207e-01 2.527e-03 1.770e-02 2.012e-02 2.084e-02 5.021e-02 5.245e-02 5.241e-02 9.572e-01 3.867e+03 #  p p > zp > l+ l-
5.199e+03 -6.290e-01  4.201e-02 0.000e+00  7.465e+01 9.089e-02 2.723e-01 2.228e-01 1.722e-03 1.718e-02 2.011e-02 2.085e-02 5.148e-02 5.248e-02 5.249e-02 9.810e-01 3.867e+03 #  p p > zp > l+ l-
5.192e+03 -6.279e-01  4.694e-02 0.000e+00  7.758e+01 8.679e-02 2.869e-01 2.263e-01 6.790e-04 1.667e-02 2.017e-02 2.088e-02 5.512e-02 5.251e-02 5.246e-02 1.050e+00 3.867e+03 #  p p > zp > l+ l-
5.213e+03 -6.313e-01  5.187e-02 0.000e+00  8.280e+01 8.308e-02 2.998e-01 2.291e-01 2.125e-04 1.563e-02 2.016e-02 2.090e-02 5.638e-02 5.259e-02 5.261e-02 1.072e+00 3.867e+03 #  p p > zp > l+ l-
5.946e+03 -7.247e-01  5.866e-02 0.000e+00  1.563e+02 8.380e-02 2.980e-01 2.285e-01 2.750e-04 2.148e-02 2.089e-02 2.133e-02 7.598e-02 5.840e-02 5.855e-02 1.301e+00 3.867e+03 #  p p > zp > l+ l-
3.966e+03 -2.014e-01  6.667e-02 0.000e+00  1.542e+01 2.165e-02 4.629e-01 2.256e-01 5.203e-02 2.659e-03 3.830e-02 2.337e-02 5.686e-02 4.824e-02 5.192e-02 1.179e+00 3.867e+03 #  p p > zp > l+ l-
3.917e+03 -1.441e-01  7.602e-02 0.000e+00  1.587e+01 1.042e-02 4.784e-01 2.079e-01 8.155e-02 7.117e-04 2.405e-02 2.361e-02 3.257e-02 4.905e-02 5.223e-02 6.640e-01 3.867e+03 #  p p > zp > l+ l-
3.893e+03 -1.055e-01  8.856e-02 0.000e+00  1.887e+01 4.625e-03 4.803e-01 1.914e-01 1.055e-01 1.804e-04 2.132e-02 2.384e-02 1.876e-02 4.954e-02 5.252e-02 3.787e-01 3.867e+03 #  p p > zp > l+ l-
3.888e+03 -9.327e-02  1.021e-01 0.000e+00  2.394e+01 2.835e-03 4.786e-01 1.835e-01 1.161e-01 9.102e-05 2.154e-02 2.397e-02 1.536e-02 4.956e-02 5.255e-02 3.099e-01 3.867e+03 #  p p > zp > l+ l-
3.897e+03 -1.126e-01  1.157e-01 0.000e+00  3.122e+01 3.187e-03 4.788e-01 1.850e-01 1.141e-01 1.482e-04 2.218e-02 2.412e-02 2.223e-02 4.941e-02 5.249e-02 4.499e-01 3.867e+03 #  p p > zp > l+ l-
3.927e+03 -1.574e-01  1.292e-01 0.000e+00  4.132e+01 4.799e-03 4.796e-01 1.912e-01 1.054e-01 4.117e-04 2.825e-02 2.422e-02 4.119e-02 4.900e-02 5.230e-02 8.406e-01 3.867e+03 #  p p > zp > l+ l-
3.988e+03 -2.213e-01  1.425e-01 0.000e+00  5.529e+01 7.384e-03 4.790e-01 1.987e-01 9.421e-02 1.141e-03 3.930e-02 2.424e-02 7.401e-02 4.800e-02 5.200e-02 1.542e+00 3.867e+03 #  p p > zp > l+ l-
4.077e+03 -2.882e-01  1.536e-01 0.000e+00  7.200e+01 1.020e-02 4.769e-01 2.050e-01 8.437e-02 2.371e-03 3.958e-02 2.416e-02 1.109e-01 4.728e-02 5.159e-02 2.346e+00 3.867e+03 #  p p > zp > l+ l-
5.578e+03 -6.834e-01  1.635e-01 0.000e+00  2.908e+02 3.344e-02 4.379e-01 2.304e-01 3.534e-02 1.131e-02 2.139e-02 2.203e-02 1.471e-01 5.659e-02 5.705e-02 2.599e+00 3.867e+03 #  p p > zp > l+ l-
5.563e+03 -6.815e-01  1.724e-01 0.000e+00  3.081e+02 3.115e-02 4.425e-01 2.287e-01 3.907e-02 1.113e-02 2.156e-02 2.216e-02 1.584e-01 5.668e-02 5.698e-02 2.795e+00 3.867e+03 #  p p > zp > l+ l-
5.541e+03 -6.787e-01  1.807e-01 0.000e+00  3.231e+02 2.913e-02 4.464e-01 2.269e-01 4.256e-02 1.101e-02 2.165e-02 2.228e-02 1.678e-01 5.669e-02 5.693e-02 2.960e+00 3.867e+03 #  p p > zp > l+ l-
5.483e+03 -6.711e-01  1.881e-01 0.000e+00  3.287e+02 2.719e-02 4.500e-01 2.252e-01 4.606e-02 1.389e-02 2.172e-02 2.236e-02 1.800e-01 5.600e-02 5.652e-02 3.214e+00 3.867e+03 #  p p > zp > l+ l-
5.327e+03 -6.491e-01  1.952e-01 0.000e+00  3.126e+02 2.468e-02 4.546e-01 2.229e-01 5.076e-02 9.980e-03 2.170e-02 2.244e-02 1.842e-01 5.564e-02 5.532e-02 3.311e+00 3.867e+03 #  p p > zp > l+ l-
5.921e+03 -7.222e-01  2.014e-01 0.000e+00  4.692e+02 2.738e-02 4.493e-01 2.247e-01 4.627e-02 1.656e-02 2.397e-02 2.462e-02 2.187e-01 6.122e-02 6.178e-02 3.572e+00 3.867e+03 #  p p > zp > l+ l-
5.972e+03 -7.064e-01  4.027e-02 0.000e+00  1.233e+02 9.614e-02 2.535e-01 2.176e-01 3.805e-03 1.818e-02 2.061e-02 2.101e-02 4.793e-02 5.815e-02 5.830e-02 8.820e-01 4.000e+03 #  p p > zp > l+ l-
5.301e+03 -6.165e-01  4.059e-02 0.000e+00  7.089e+01 9.136e-02 2.705e-01 2.224e-01 1.893e-03 1.334e-02 2.003e-02 2.071e-02 3.948e-02 5.356e-02 5.301e-02 7.371e-01 4.000e+03 #  p p > zp > l+ l-
5.298e+03 -6.159e-01  4.346e-02 0.000e+00  7.256e+01 8.892e-02 2.793e-01 2.246e-01 1.159e-03 1.307e-02 2.004e-02 2.072e-02 4.108e-02 5.358e-02 5.303e-02 7.668e-01 4.000e+03 #  p p > zp > l+ l-
5.262e+03 -6.098e-01  4.856e-02 0.000e+00  7.361e+01 8.432e-02 2.954e-01 2.283e-01 3.203e-04 1.287e-02 2.005e-02 2.077e-02 4.507e-02 5.314e-02 5.281e-02 8.482e-01 4.000e+03 #  p p > zp > l+ l-
5.213e+03 -6.013e-01  5.366e-02 0.000e+00  7.387e+01 7.963e-02 3.112e-01 2.314e-01 1.498e-04 1.245e-02 2.009e-02 2.083e-02 4.865e-02 5.249e-02 5.253e-02 9.268e-01 4.000e+03 #  p p > zp > l+ l-
5.214e+03 -6.014e-01  6.068e-02 0.000e+00  7.927e+01 7.424e-02 3.288e-01 2.343e-01 7.811e-04 1.171e-02 2.013e-02 2.087e-02 5.190e-02 5.255e-02 5.258e-02 9.876e-01 4.000e+03 #  p p > zp > l+ l-
4.110e+03 -2.083e-01  6.897e-02 0.000e+00  1.716e+01 2.164e-02 4.629e-01 2.255e-01 5.212e-02 2.131e-03 3.886e-02 2.283e-02 4.557e-02 4.698e-02 5.113e-02 9.701e-01 4.000e+03 #  p p > zp > l+ l-
4.056e+03 -1.491e-01  7.864e-02 0.000e+00  1.761e+01 1.041e-02 4.784e-01 2.079e-01 8.163e-02 5.753e-04 3.902e-02 2.303e-02 2.637e-02 4.719e-02 5.139e-02 5.588e-01 4.000e+03 #  p p > zp > l+ l-
4.030e+03 -1.092e-01  9.161e-02 0.000e+00  2.091e+01 4.624e-03 4.803e-01 1.914e-01 1.055e-01 1.468e-04 3.906e-02 2.323e-02 1.525e-02 4.749e-02 5.157e-02 3.211e-01 4.000e+03 #  p p > zp > l+ l-
4.023e+03 -9.649e-02  1.056e-01 0.000e+00  2.653e+01 2.834e-03 4.785e-01 1.835e-01 1.162e-01 7.443e-05 3.911e-02 2.340e-02 1.256e-02 4.757e-02 5.165e-02 2.641e-01 4.000e+03 #  p p > zp > l+ l-
4.034e+03 -1.164e-01  1.197e-01 0.000e+00  3.462e+01 3.186e-03 4.787e-01 1.849e-01 1.141e-01 1.214e-04 3.922e-02 2.354e-02 1.822e-02 4.755e-02 5.165e-02 3.832e-01 4.000e+03 #  p p > zp > l+ l-
4.067e+03 -1.628e-01  1.337e-01 0.000e+00  4.589e+01 4.798e-03 4.795e-01 1.911e-01 1.055e-01 3.371e-04 3.932e-02 2.362e-02 3.366e-02 4.725e-02 5.149e-02 7.124e-01 4.000e+03 #  p p > zp > l+ l-
4.134e+03 -2.289e-01  1.474e-01 0.000e+00  6.158e+01 7.382e-03 4.789e-01 1.986e-01 9.433e-02 9.256e-04 3.907e-02 2.368e-02 6.004e-02 4.732e-02 5.130e-02 1.269e+00 4.000e+03 #  p p > zp > l+ l-
4.234e+03 -2.981e-01  1.589e-01 0.000e+00  8.054e+01 1.020e-02 4.767e-01 2.048e-01 8.453e-02 2.068e-03 3.057e-02 2.355e-02 9.600e-02 4.874e-02 5.104e-02 1.970e+00 4.000e+03 #  p p > zp > l+ l-
5.778e+03 -6.844e-01  1.691e-01 0.000e+00  3.154e+02 3.210e-02 4.406e-01 2.294e-01 3.752e-02 1.035e-02 2.175e-02 2.245e-02 1.407e-01 5.887e-02 5.902e-02 2.390e+00 4.000e+03 #  p p > zp > l+ l-
5.539e+03 -6.530e-01  1.783e-01 0.000e+00  2.908e+02 2.817e-02 4.484e-01 2.264e-01 4.403e-02 8.506e-03 2.142e-02 2.204e-02 1.354e-01 5.638e-02 5.661e-02 2.402e+00 4.000e+03 #  p p > zp > l+ l-
5.530e+03 -6.517e-01  1.870e-01 0.000e+00  3.082e+02 2.635e-02 4.517e-01 2.246e-01 4.745e-02 8.348e-03 2.151e-02 2.217e-02 1.435e-01 5.642e-02 5.670e-02 2.543e+00 4.000e+03 #  p p > zp > l+ l-
5.512e+03 -6.493e-01  1.946e-01 0.000e+00  3.223e+02 2.480e-02 4.544e-01 2.230e-01 5.052e-02 8.324e-03 2.166e-02 2.229e-02 1.523e-01 5.635e-02 5.669e-02 2.703e+00 4.000e+03 #  p p > zp > l+ l-
5.669e+03 -6.707e-01  2.019e-01 0.000e+00  3.743e+02 2.464e-02 4.545e-01 2.225e-01 5.110e-02 1.010e-02 2.202e-02 2.272e-02 1.703e-01 5.757e-02 5.862e-02 2.958e+00 4.000e+03 #  p p > zp > l+ l-
5.839e+03 -6.683e-01  4.194e-02 0.000e+00  1.010e+02 9.304e-02 2.647e-01 2.208e-01 2.458e-03 1.427e-02 2.014e-02 2.069e-02 4.059e-02 5.891e-02 5.741e-02 7.085e-01 4.133e+03 #  p p > zp > l+ l-
5.269e+03 -5.799e-01  4.491e-02 0.000e+00  6.232e+01 8.538e-02 2.914e-01 2.275e-01 4.616e-04 1.067e-02 1.997e-02 2.068e-02 3.643e-02 5.332e-02 5.277e-02 6.832e-01 4.133e+03 #  p p > zp > l+ l-
5.280e+03 -5.819e-01  5.018e-02 0.000e+00  6.646e+01 8.106e-02 3.062e-01 2.306e-01 1.227e-04 1.011e-02 1.999e-02 2.070e-02 3.821e-02 5.348e-02 5.286e-02 7.144e-01 4.133e+03 #  p p > zp > l+ l-
5.279e+03 -5.818e-01  5.545e-02 0.000e+00  7.011e+01 7.676e-02 3.205e-01 2.331e-01 3.571e-04 9.657e-03 2.002e-02 2.072e-02 4.032e-02 5.351e-02 5.289e-02 7.535e-01 4.133e+03 #  p p > zp > l+ l-
5.272e+03 -5.805e-01  6.270e-02 0.000e+00  7.506e+01 7.109e-02 3.386e-01 2.358e-01 1.509e-03 9.103e-03 2.007e-02 2.077e-02 4.335e-02 5.341e-02 5.288e-02 8.116e-01 4.133e+03 #  p p > zp > l+ l-
4.255e+03 -2.153e-01  7.127e-02 0.000e+00  1.903e+01 2.164e-02 4.628e-01 2.254e-01 5.220e-02 1.713e-03 2.529e-02 2.232e-02 3.664e-02 4.892e-02 5.058e-02 7.490e-01 4.133e+03 #  p p > zp > l+ l-
4.195e+03 -1.540e-01  8.126e-02 0.000e+00  1.948e+01 1.041e-02 4.783e-01 2.078e-01 8.170e-02 4.639e-04 3.543e-02 2.257e-02 2.128e-02 4.805e-02 5.082e-02 4.428e-01 4.133e+03 #  p p > zp > l+ l-
4.166e+03 -1.128e-01  9.466e-02 0.000e+00  2.311e+01 4.623e-03 4.802e-01 1.913e-01 1.056e-01 1.206e-04 3.711e-02 2.272e-02 1.252e-02 4.759e-02 5.091e-02 2.631e-01 4.133e+03 #  p p > zp > l+ l-
4.159e+03 -9.970e-02  1.092e-01 0.000e+00  2.931e+01 2.834e-03 4.784e-01 1.834e-01 1.162e-01 6.080e-05 3.769e-02 2.288e-02 1.026e-02 4.744e-02 5.099e-02 2.163e-01 4.133e+03 #  p p > zp > l+ l-
4.171e+03 -1.203e-01  1.237e-01 0.000e+00  3.826e+01 3.186e-03 4.786e-01 1.848e-01 1.142e-01 1.023e-04 3.729e-02 2.302e-02 1.534e-02 4.765e-02 5.100e-02 3.219e-01 4.133e+03 #  p p > zp > l+ l-
4.207e+03 -1.682e-01  1.382e-01 0.000e+00  5.079e+01 4.797e-03 4.794e-01 1.909e-01 1.055e-01 2.848e-04 3.333e-02 2.309e-02 2.825e-02 4.844e-02 5.093e-02 5.832e-01 4.133e+03 #  p p > zp > l+ l-
4.282e+03 -2.365e-01  1.523e-01 0.000e+00  6.837e+01 7.381e-03 4.788e-01 1.984e-01 9.445e-02 8.079e-04 2.580e-02 2.309e-02 5.252e-02 4.922e-02 5.078e-02 1.067e+00 4.133e+03 #  p p > zp > l+ l-
4.393e+03 -3.080e-01  1.642e-01 0.000e+00  8.984e+01 1.019e-02 4.766e-01 2.046e-01 8.468e-02 1.612e-03 2.424e-02 2.294e-02 7.358e-02 4.937e-02 5.061e-02 1.490e+00 4.133e+03 #  p p > zp > l+ l-
4.807e+03 -4.715e-01  1.747e-01 0.000e+00  1.500e+02 1.822e-02 4.662e-01 2.171e-01 6.320e-02 3.989e-03 2.198e-02 2.227e-02 1.022e-01 5.116e-02 5.231e-02 1.997e+00 4.133e+03 #  p p > zp > l+ l-
5.556e+03 -6.288e-01  1.843e-01 0.000e+00  2.824e+02 2.559e-02 4.532e-01 2.241e-01 4.870e-02 6.574e-03 2.138e-02 2.197e-02 1.146e-01 5.644e-02 5.673e-02 2.031e+00 4.133e+03 #  p p > zp > l+ l-
5.553e+03 -6.284e-01  1.932e-01 0.000e+00  3.012e+02 2.394e-02 4.560e-01 2.223e-01 5.206e-02 6.396e-03 2.149e-02 2.211e-02 1.228e-01 5.654e-02 5.681e-02 2.172e+00 4.133e+03 #  p p > zp > l+ l-
5.545e+03 -6.271e-01  2.011e-01 0.000e+00  3.174e+02 2.254e-02 4.583e-01 2.206e-01 5.504e-02 6.364e-03 2.160e-02 2.224e-02 1.289e-01 5.669e-02 5.697e-02 2.274e+00 4.133e+03 #  p p > zp > l+ l-
5.954e+03 -6.824e-01  2.087e-01 0.000e+00  4.284e+02 2.410e-02 4.552e-01 2.217e-01 5.235e-02 8.477e-03 2.388e-02 2.430e-02 1.608e-01 6.114e-02 6.156e-02 2.630e+00 4.133e+03 #  p p > zp > l+ l-
5.943e+03 -6.576e-01  4.330e-02 0.000e+00  9.870e+01 9.141e-02 2.706e-01 2.223e-01 1.870e-03 1.145e-02 2.025e-02 2.074e-02 3.389e-02 5.779e-02 5.788e-02 5.864e-01 4.267e+03 #  p p > zp > l+ l-
5.315e+03 -5.560e-01  4.636e-02 0.000e+00  5.749e+01 8.241e-02 3.015e-01 2.297e-01 1.621e-04 8.162e-03 1.982e-02 2.059e-02 2.985e-02 5.366e-02 5.301e-02 5.563e-01 4.267e+03 #  p p > zp > l+ l-
5.482e+03 -5.877e-01  5.180e-02 0.000e+00  7.192e+01 8.015e-02 3.093e-01 2.311e-01 1.285e-04 7.231e-03 1.994e-02 2.054e-02 2.791e-02 5.354e-02 5.413e-02 5.213e-01 4.267e+03 #  p p > zp > l+ l-
5.297e+03 -5.523e-01  5.724e-02 0.000e+00  6.345e+01 7.297e-02 3.325e-01 2.351e-01 9.767e-04 7.464e-03 1.998e-02 2.065e-02 3.396e-02 5.351e-02 5.295e-02 6.346e-01 4.267e+03 #  p p > zp > l+ l-
5.282e+03 -5.492e-01  6.472e-02 0.000e+00  6.785e+01 6.695e-02 3.511e-01 2.373e-01 2.865e-03 6.972e-03 2.000e-02 2.070e-02 3.659e-02 5.349e-02 5.287e-02 6.840e-01 4.267e+03 #  p p > zp > l+ l-
4.401e+03 -2.222e-01  7.357e-02 0.000e+00  2.104e+01 2.164e-02 4.628e-01 2.253e-01 5.228e-02 1.349e-03 2.214e-02 2.191e-02 2.885e-02 4.906e-02 5.016e-02 5.880e-01 4.267e+03 #  p p > zp > l+ l-
4.334e+03 -1.590e-01  8.388e-02 0.000e+00  2.149e+01 1.041e-02 4.783e-01 2.077e-01 8.178e-02 3.763e-04 2.310e-02 2.213e-02 1.729e-02 4.885e-02 5.028e-02 3.539e-01 4.267e+03 #  p p > zp > l+ l-
4.303e+03 -1.164e-01  9.772e-02 0.000e+00  2.546e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 9.782e-05 2.388e-02 2.229e-02 1.016e-02 4.906e-02 5.041e-02 2.071e-01 4.267e+03 #  p p > zp > l+ l-
4.295e+03 -1.029e-01  1.127e-01 0.000e+00  3.228e+01 2.834e-03 4.784e-01 1.834e-01 1.163e-01 5.099e-05 2.434e-02 2.244e-02 8.587e-03 4.909e-02 5.051e-02 1.749e-01 4.267e+03 #  p p > zp > l+ l-
4.308e+03 -1.242e-01  1.276e-01 0.000e+00  4.215e+01 3.185e-03 4.786e-01 1.847e-01 1.143e-01 8.348e-05 2.413e-02 2.253e-02 1.253e-02 4.910e-02 5.047e-02 2.552e-01 4.267e+03 #  p p > zp > l+ l-
4.348e+03 -1.736e-01  1.426e-01 0.000e+00  5.605e+01 4.796e-03 4.793e-01 1.908e-01 1.056e-01 2.408e-04 2.377e-02 2.259e-02 2.435e-02 4.912e-02 5.046e-02 4.957e-01 4.267e+03 #  p p > zp > l+ l-
4.430e+03 -2.442e-01  1.572e-01 0.000e+00  7.569e+01 7.380e-03 4.787e-01 1.983e-01 9.458e-02 6.180e-04 2.331e-02 2.257e-02 4.001e-02 4.935e-02 5.051e-02 8.107e-01 4.267e+03 #  p p > zp > l+ l-
4.553e+03 -3.180e-01  1.695e-01 0.000e+00  9.994e+01 1.019e-02 4.765e-01 2.044e-01 8.483e-02 1.338e-03 2.285e-02 2.248e-02 6.265e-02 4.976e-02 5.115e-02 1.259e+00 4.267e+03 #  p p > zp > l+ l-
4.721e+03 -3.921e-01  1.804e-01 0.000e+00  1.314e+02 1.299e-02 4.732e-01 2.093e-01 7.667e-02 2.039e-03 2.226e-02 2.232e-02 7.381e-02 5.052e-02 5.195e-02 1.461e+00 4.267e+03 #  p p > zp > l+ l-
5.754e+03 -6.315e-01  1.902e-01 0.000e+00  3.083e+02 2.463e-02 4.548e-01 2.230e-01 5.066e-02 6.258e-03 2.157e-02 2.231e-02 1.148e-01 5.803e-02 5.868e-02 1.978e+00 4.267e+03 #  p p > zp > l+ l-
5.580e+03 -6.044e-01  1.994e-01 0.000e+00  2.954e+02 2.163e-02 4.599e-01 2.198e-01 5.678e-02 4.883e-03 2.142e-02 2.207e-02 1.039e-01 5.663e-02 5.709e-02 1.835e+00 4.267e+03 #  p p > zp > l+ l-
5.859e+03 -6.465e-01  2.076e-01 0.000e+00  3.723e+02 2.249e-02 4.581e-01 2.203e-01 5.538e-02 6.603e-03 2.254e-02 2.328e-02 1.347e-01 6.047e-02 6.026e-02 2.228e+00 4.267e+03 #  p p > zp > l+ l-
5.891e+03 -6.255e-01  4.781e-02 0.000e+00  8.777e+01 8.594e-02 2.899e-01 2.270e-01 5.339e-04 4.634e-03 2.002e-02 2.061e-02 1.563e-02 5.920e-02 5.753e-02 2.640e-01 4.400e+03 #  p p > zp > l+ l-
5.307e+03 -5.190e-01  5.342e-02 0.000e+00  5.322e+01 7.326e-02 3.313e-01 2.350e-01 8.614e-04 5.980e-03 1.981e-02 2.057e-02 2.704e-02 5.346e-02 5.292e-02 5.058e-01 4.400e+03 #  p p > zp > l+ l-
5.290e+03 -5.150e-01  5.903e-02 0.000e+00  5.573e+01 6.825e-02 3.469e-01 2.371e-01 2.287e-03 5.667e-03 1.986e-02 2.061e-02 2.881e-02 5.341e-02 5.282e-02 5.394e-01 4.400e+03 #  p p > zp > l+ l-
5.302e+03 -5.178e-01  6.675e-02 0.000e+00  6.178e+01 6.260e-02 3.639e-01 2.385e-01 4.788e-03 5.233e-03 1.996e-02 2.064e-02 3.041e-02 5.350e-02 5.293e-02 5.684e-01 4.400e+03 #  p p > zp > l+ l-
4.548e+03 -2.292e-01  7.587e-02 0.000e+00  2.320e+01 2.164e-02 4.628e-01 2.252e-01 5.236e-02 1.075e-03 2.121e-02 2.154e-02 2.311e-02 4.915e-02 5.042e-02 4.702e-01 4.400e+03 #  p p > zp > l+ l-
4.474e+03 -1.640e-01  8.651e-02 0.000e+00  2.363e+01 1.041e-02 4.782e-01 2.076e-01 8.185e-02 2.998e-04 2.172e-02 2.175e-02 1.377e-02 4.917e-02 5.013e-02 2.800e-01 4.400e+03 #  p p > zp > l+ l-
4.440e+03 -1.201e-01  1.008e-01 0.000e+00  2.796e+01 4.622e-03 4.801e-01 1.912e-01 1.057e-01 7.846e-05 2.196e-02 2.189e-02 8.148e-03 4.903e-02 5.018e-02 1.662e-01 4.400e+03 #  p p > zp > l+ l-
4.431e+03 -1.061e-01  1.162e-01 0.000e+00  3.544e+01 2.833e-03 4.783e-01 1.833e-01 1.164e-01 4.097e-05 2.224e-02 2.202e-02 6.911e-03 4.913e-02 5.023e-02 1.407e-01 4.400e+03 #  p p > zp > l+ l-
4.445e+03 -1.281e-01  1.316e-01 0.000e+00  4.631e+01 3.185e-03 4.785e-01 1.847e-01 1.143e-01 6.784e-05 2.237e-02 2.210e-02 1.023e-02 4.919e-02 5.030e-02 2.080e-01 4.400e+03 #  p p > zp > l+ l-
4.489e+03 -1.791e-01  1.471e-01 0.000e+00  6.167e+01 4.795e-03 4.792e-01 1.907e-01 1.057e-01 1.854e-04 2.250e-02 2.218e-02 1.851e-02 4.941e-02 5.042e-02 3.746e-01 4.400e+03 #  p p > zp > l+ l-
4.580e+03 -2.518e-01  1.622e-01 0.000e+00  8.356e+01 7.378e-03 4.786e-01 1.981e-01 9.470e-02 5.305e-04 2.228e-02 2.218e-02 3.438e-02 4.993e-02 5.124e-02 6.886e-01 4.400e+03 #  p p > zp > l+ l-
4.716e+03 -3.279e-01  1.748e-01 0.000e+00  1.109e+02 1.019e-02 4.763e-01 2.043e-01 8.499e-02 1.002e-03 2.194e-02 2.210e-02 4.701e-02 5.041e-02 5.172e-02 9.325e-01 4.400e+03 #  p p > zp > l+ l-
4.902e+03 -4.044e-01  1.860e-01 0.000e+00  1.468e+02 1.298e-02 4.731e-01 2.091e-01 7.685e-02 2.230e-03 2.151e-02 2.200e-02 8.143e-02 5.140e-02 5.201e-02 1.584e+00 4.400e+03 #  p p > zp > l+ l-
5.156e+03 -4.818e-01  1.962e-01 0.000e+00  1.968e+02 1.575e-02 4.692e-01 2.129e-01 6.983e-02 3.453e-03 2.123e-02 2.184e-02 1.025e-01 5.345e-02 5.326e-02 1.918e+00 4.400e+03 #  p p > zp > l+ l-
5.548e+03 -5.688e-01  2.056e-01 0.000e+00  2.795e+02 1.890e-02 4.642e-01 2.166e-01 6.278e-02 3.592e-03 2.133e-02 2.196e-02 8.800e-02 5.633e-02 5.660e-02 1.562e+00 4.400e+03 #  p p > zp > l+ l-
5.953e+03 -6.343e-01  2.141e-01 0.000e+00  3.814e+02 2.092e-02 4.606e-01 2.184e-01 5.877e-02 5.268e-03 2.333e-02 2.376e-02 1.400e-01 6.066e-02 6.103e-02 2.308e+00 4.400e+03 #  p p > zp > l+ l-
5.968e+03 -6.105e-01  4.925e-02 0.000e+00  8.433e+01 8.380e-02 2.971e-01 2.286e-01 2.686e-04 3.604e-03 2.021e-02 2.061e-02 1.276e-02 5.776e-02 5.788e-02 2.209e-01 4.533e+03 #  p p > zp > l+ l-
5.878e+03 -5.965e-01  5.504e-02 0.000e+00  8.270e+01 7.819e-02 3.159e-01 2.323e-01 2.288e-04 3.608e-03 1.998e-02 2.055e-02 1.456e-02 5.924e-02 5.743e-02 2.458e-01 4.533e+03 #  p p > zp > l+ l-
5.830e+03 -5.885e-01  6.082e-02 0.000e+00  8.411e+01 7.313e-02 3.322e-01 2.349e-01 9.967e-04 3.491e-03 1.999e-02 2.054e-02 1.585e-02 5.878e-02 5.720e-02 2.697e-01 4.533e+03 #  p p > zp > l+ l-
5.289e+03 -4.760e-01  6.877e-02 0.000e+00  5.413e+01 5.699e-02 3.799e-01 2.395e-01 8.014e-03 3.798e-03 1.985e-02 2.060e-02 2.532e-02 5.340e-02 5.281e-02 4.742e-01 4.533e+03 #  p p > zp > l+ l-
4.696e+03 -2.361e-01  7.817e-02 0.000e+00  2.551e+01 2.163e-02 4.627e-01 2.251e-01 5.245e-02 8.410e-04 2.070e-02 2.124e-02 1.801e-02 5.000e-02 5.076e-02 3.602e-01 4.533e+03 #  p p > zp > l+ l-
4.615e+03 -1.689e-01  8.913e-02 0.000e+00  2.592e+01 1.041e-02 4.782e-01 2.075e-01 8.193e-02 2.411e-04 2.100e-02 2.143e-02 1.109e-02 4.951e-02 5.065e-02 2.240e-01 4.533e+03 #  p p > zp > l+ l-
4.577e+03 -1.237e-01  1.038e-01 0.000e+00  3.063e+01 4.621e-03 4.800e-01 1.911e-01 1.058e-01 6.480e-05 2.122e-02 2.156e-02 6.727e-03 4.948e-02 5.067e-02 1.359e-01 4.533e+03 #  p p > zp > l+ l-
4.567e+03 -1.094e-01  1.197e-01 0.000e+00  3.881e+01 2.833e-03 4.783e-01 1.832e-01 1.164e-01 3.430e-05 2.143e-02 2.168e-02 5.782e-03 4.947e-02 5.072e-02 1.169e-01 4.533e+03 #  p p > zp > l+ l-
4.583e+03 -1.320e-01  1.356e-01 0.000e+00  5.074e+01 3.184e-03 4.784e-01 1.846e-01 1.144e-01 5.558e-05 2.162e-02 2.179e-02 8.348e-03 4.965e-02 5.089e-02 1.681e-01 4.533e+03 #  p p > zp > l+ l-
4.631e+03 -1.845e-01  1.515e-01 0.000e+00  6.768e+01 4.794e-03 4.791e-01 1.906e-01 1.058e-01 1.541e-04 2.167e-02 2.186e-02 1.585e-02 5.001e-02 5.112e-02 3.169e-01 4.533e+03 #  p p > zp > l+ l-
4.731e+03 -2.594e-01  1.671e-01 0.000e+00  9.203e+01 7.377e-03 4.784e-01 1.980e-01 9.483e-02 4.088e-04 2.162e-02 2.187e-02 2.649e-02 5.035e-02 5.154e-02 5.261e-01 4.533e+03 #  p p > zp > l+ l-
4.880e+03 -3.379e-01  1.801e-01 0.000e+00  1.228e+02 1.019e-02 4.762e-01 2.041e-01 8.514e-02 8.392e-04 2.132e-02 2.182e-02 3.927e-02 5.115e-02 5.197e-02 7.677e-01 4.533e+03 #  p p > zp > l+ l-
5.087e+03 -4.166e-01  1.916e-01 0.000e+00  1.638e+02 1.298e-02 4.729e-01 2.089e-01 7.703e-02 1.939e-03 2.114e-02 2.172e-02 7.072e-02 5.187e-02 5.264e-02 1.363e+00 4.533e+03 #  p p > zp > l+ l-
5.370e+03 -4.964e-01  2.021e-01 0.000e+00  2.218e+02 1.575e-02 4.690e-01 2.127e-01 7.004e-02 2.938e-03 2.103e-02 2.171e-02 8.696e-02 5.550e-02 5.477e-02 1.567e+00 4.533e+03 #  p p > zp > l+ l-
5.877e+03 -5.963e-01  2.119e-01 0.000e+00  3.328e+02 1.939e-02 4.632e-01 2.169e-01 6.193e-02 3.822e-03 2.223e-02 2.296e-02 9.201e-02 6.031e-02 6.000e-02 1.526e+00 4.533e+03 #  p p > zp > l+ l-
5.944e+03 -5.791e-01  5.665e-02 0.000e+00  7.902e+01 7.560e-02 3.242e-01 2.337e-01 5.126e-04 2.763e-03 2.006e-02 2.055e-02 1.195e-02 5.760e-02 5.767e-02 2.075e-01 4.667e+03 #  p p > zp > l+ l-
5.945e+03 -5.792e-01  6.261e-02 0.000e+00  8.412e+01 7.105e-02 3.387e-01 2.358e-01 1.516e-03 2.665e-03 2.011e-02 2.060e-02 1.272e-02 5.765e-02 5.773e-02 2.207e-01 4.667e+03 #  p p > zp > l+ l-
5.881e+03 -5.682e-01  7.079e-02 0.000e+00  8.685e+01 6.428e-02 3.592e-01 2.379e-01 4.099e-03 2.562e-03 2.002e-02 2.059e-02 1.429e-02 5.926e-02 5.747e-02 2.412e-01 4.667e+03 #  p p > zp > l+ l-
4.844e+03 -2.431e-01  8.046e-02 0.000e+00  2.799e+01 2.163e-02 4.627e-01 2.250e-01 5.253e-02 6.686e-04 2.035e-02 2.101e-02 1.430e-02 5.029e-02 5.109e-02 2.843e-01 4.667e+03 #  p p > zp > l+ l-
4.756e+03 -1.739e-01  9.175e-02 0.000e+00  2.836e+01 1.041e-02 4.781e-01 2.074e-01 8.201e-02 1.928e-04 2.060e-02 2.115e-02 8.855e-03 5.007e-02 5.091e-02 1.769e-01 4.667e+03 #  p p > zp > l+ l-
4.714e+03 -1.274e-01  1.069e-01 0.000e+00  3.346e+01 4.620e-03 4.800e-01 1.910e-01 1.058e-01 5.204e-05 2.078e-02 2.130e-02 5.405e-03 4.996e-02 5.086e-02 1.082e-01 4.667e+03 #  p p > zp > l+ l-
4.703e+03 -1.126e-01  1.232e-01 0.000e+00  4.239e+01 2.832e-03 4.782e-01 1.832e-01 1.165e-01 2.760e-05 2.096e-02 2.142e-02 4.650e-03 5.009e-02 5.094e-02 9.284e-02 4.667e+03 #  p p > zp > l+ l-
4.720e+03 -1.359e-01  1.396e-01 0.000e+00  5.545e+01 3.184e-03 4.784e-01 1.845e-01 1.145e-01 4.685e-05 2.108e-02 2.151e-02 7.049e-03 5.011e-02 5.112e-02 1.407e-01 4.667e+03 #  p p > zp > l+ l-
4.773e+03 -1.899e-01  1.560e-01 0.000e+00  7.410e+01 4.794e-03 4.790e-01 1.905e-01 1.059e-01 1.277e-04 2.116e-02 2.159e-02 1.272e-02 5.034e-02 5.141e-02 2.527e-01 4.667e+03 #  p p > zp > l+ l-
4.883e+03 -2.670e-01  1.720e-01 0.000e+00  1.011e+02 7.376e-03 4.783e-01 1.979e-01 9.495e-02 3.426e-04 2.107e-02 2.161e-02 2.229e-02 5.095e-02 5.177e-02 4.374e-01 4.667e+03 #  p p > zp > l+ l-
5.905e+03 -5.723e-01  1.854e-01 0.000e+00  2.574e+02 2.223e-02 4.593e-01 2.211e-01 5.507e-02 3.867e-03 2.164e-02 2.226e-02 4.827e-02 5.993e-02 5.934e-02 8.054e-01 4.667e+03 #  p p > zp > l+ l-
5.276e+03 -4.289e-01  1.973e-01 0.000e+00  1.823e+02 1.298e-02 4.728e-01 2.087e-01 7.721e-02 1.724e-03 2.085e-02 2.154e-02 6.310e-02 5.429e-02 5.386e-02 1.162e+00 4.667e+03 #  p p > zp > l+ l-
5.592e+03 -5.110e-01  2.081e-01 0.000e+00  2.497e+02 1.575e-02 4.688e-01 2.125e-01 7.024e-02 2.660e-03 2.111e-02 2.173e-02 7.939e-02 5.621e-02 5.680e-02 1.412e+00 4.667e+03 #  p p > zp > l+ l-
5.962e+03 -5.528e-01  5.827e-02 0.000e+00  7.240e+01 7.219e-02 3.349e-01 2.354e-01 1.162e-03 2.163e-03 2.006e-02 2.049e-02 1.006e-02 5.761e-02 5.770e-02 1.746e-01 4.800e+03 #  p p > zp > l+ l-
5.944e+03 -5.495e-01  6.440e-02 0.000e+00  7.617e+01 6.722e-02 3.503e-01 2.372e-01 2.759e-03 2.073e-03 2.003e-02 2.052e-02 1.078e-02 5.757e-02 5.764e-02 1.872e-01 4.800e+03 #  p p > zp > l+ l-
5.931e+03 -5.470e-01  7.281e-02 0.000e+00  8.259e+01 6.104e-02 3.686e-01 2.386e-01 5.743e-03 1.956e-03 2.011e-02 2.058e-02 1.185e-02 5.778e-02 5.766e-02 2.051e-01 4.800e+03 #  p p > zp > l+ l-
4.994e+03 -2.500e-01  8.276e-02 0.000e+00  3.064e+01 2.163e-02 4.627e-01 2.249e-01 5.262e-02 5.287e-04 2.009e-02 2.079e-02 1.132e-02 5.087e-02 5.118e-02 2.225e-01 4.800e+03 #  p p > zp > l+ l-
4.897e+03 -1.789e-01  9.437e-02 0.000e+00  3.095e+01 1.040e-02 4.781e-01 2.073e-01 8.208e-02 1.558e-04 2.026e-02 2.093e-02 7.154e-03 5.039e-02 5.102e-02 1.420e-01 4.800e+03 #  p p > zp > l+ l-
4.851e+03 -1.310e-01  1.099e-01 0.000e+00  3.647e+01 4.620e-03 4.799e-01 1.910e-01 1.059e-01 4.234e-05 2.041e-02 2.107e-02 4.405e-03 5.032e-02 5.120e-02 8.755e-02 4.800e+03 #  p p > zp > l+ l-
4.840e+03 -1.158e-01  1.268e-01 0.000e+00  4.619e+01 2.832e-03 4.782e-01 1.831e-01 1.165e-01 2.275e-05 2.056e-02 2.118e-02 3.845e-03 5.044e-02 5.127e-02 7.623e-02 4.800e+03 #  p p > zp > l+ l-
4.859e+03 -1.397e-01  1.436e-01 0.000e+00  6.045e+01 3.183e-03 4.783e-01 1.844e-01 1.145e-01 3.798e-05 2.065e-02 2.128e-02 5.693e-03 5.058e-02 5.145e-02 1.126e-01 4.800e+03 #  p p > zp > l+ l-
4.916e+03 -1.953e-01  1.604e-01 0.000e+00  8.093e+01 4.793e-03 4.790e-01 1.904e-01 1.060e-01 1.073e-04 2.076e-02 2.135e-02 1.078e-02 5.094e-02 5.134e-02 2.116e-01 4.800e+03 #  p p > zp > l+ l-
5.036e+03 -2.747e-01  1.769e-01 0.000e+00  1.108e+02 7.374e-03 4.782e-01 1.977e-01 9.507e-02 3.943e-04 2.079e-02 2.139e-02 2.549e-02 5.128e-02 5.200e-02 4.971e-01 4.800e+03 #  p p > zp > l+ l-
5.216e+03 -3.577e-01  1.907e-01 0.000e+00  1.495e+02 1.018e-02 4.759e-01 2.037e-01 8.545e-02 8.496e-04 2.071e-02 2.138e-02 4.000e-02 5.333e-02 5.322e-02 7.501e-01 4.800e+03 #  p p > zp > l+ l-
5.920e+03 -5.450e-01  2.029e-01 0.000e+00  2.754e+02 1.808e-02 4.656e-01 2.157e-01 6.452e-02 2.746e-03 2.193e-02 2.250e-02 4.553e-02 5.962e-02 5.966e-02 7.637e-01 4.800e+03 #  p p > zp > l+ l-
5.821e+03 -5.256e-01  2.140e-01 0.000e+00  2.809e+02 1.575e-02 4.687e-01 2.122e-01 7.045e-02 2.520e-03 2.159e-02 2.226e-02 7.417e-02 5.970e-02 5.903e-02 1.242e+00 4.800e+03 #  p p > zp > l+ l-
5.955e+03 -5.200e-01  6.618e-02 0.000e+00  6.952e+01 6.322e-02 3.621e-01 2.384e-01 4.476e-03 1.589e-03 2.004e-02 2.046e-02 9.089e-03 5.758e-02 5.767e-02 1.579e-01 4.933e+03 #  p p > zp > l+ l-
5.969e+03 -5.227e-01  7.484e-02 0.000e+00  7.775e+01 5.746e-02 3.787e-01 2.392e-01 7.895e-03 1.477e-03 2.014e-02 2.055e-02 9.737e-03 5.770e-02 5.780e-02 1.688e-01 4.933e+03 #  p p > zp > l+ l-
5.144e+03 -2.570e-01  8.506e-02 0.000e+00  3.346e+01 2.163e-02 4.626e-01 2.248e-01 5.270e-02 4.300e-04 1.993e-02 2.062e-02 9.189e-03 5.165e-02 5.183e-02 1.779e-01 4.933e+03 #  p p > zp > l+ l-
5.039e+03 -1.838e-01  9.699e-02 0.000e+00  3.371e+01 1.040e-02 4.780e-01 2.073e-01 8.216e-02 1.237e-04 2.007e-02 2.075e-02 5.689e-03 5.084e-02 5.140e-02 1.119e-01 4.933e+03 #  p p > zp > l+ l-
4.989e+03 -1.346e-01  1.130e-01 0.000e+00  3.967e+01 4.619e-03 4.798e-01 1.909e-01 1.060e-01 3.454e-05 2.018e-02 2.087e-02 3.589e-03 5.092e-02 5.125e-02 7.048e-02 4.933e+03 #  p p > zp > l+ l-
4.977e+03 -1.190e-01  1.303e-01 0.000e+00  5.021e+01 2.831e-03 4.781e-01 1.830e-01 1.166e-01 1.918e-05 2.028e-02 2.097e-02 3.228e-03 5.096e-02 5.129e-02 6.335e-02 4.933e+03 #  p p > zp > l+ l-
4.997e+03 -1.436e-01  1.476e-01 0.000e+00  6.576e+01 3.183e-03 4.782e-01 1.844e-01 1.146e-01 3.292e-05 2.042e-02 2.108e-02 5.120e-03 5.108e-02 5.149e-02 1.002e-01 4.933e+03 #  p p > zp > l+ l-
5.060e+03 -2.008e-01  1.649e-01 0.000e+00  8.819e+01 4.792e-03 4.789e-01 1.903e-01 1.061e-01 1.217e-04 2.052e-02 2.116e-02 9.312e-03 5.125e-02 5.191e-02 1.817e-01 4.933e+03 #  p p > zp > l+ l-
5.190e+03 -2.823e-01  1.818e-01 0.000e+00  1.213e+02 7.373e-03 4.781e-01 1.976e-01 9.520e-02 3.491e-04 2.051e-02 2.121e-02 2.264e-02 5.292e-02 5.281e-02 4.278e-01 4.933e+03 #  p p > zp > l+ l-
5.388e+03 -3.677e-01  1.960e-01 0.000e+00  1.646e+02 1.018e-02 4.758e-01 2.036e-01 8.560e-02 7.895e-04 2.061e-02 2.127e-02 3.615e-02 5.470e-02 5.438e-02 6.609e-01 4.933e+03 #  p p > zp > l+ l-
5.884e+03 -5.051e-01  2.086e-01 0.000e+00  2.603e+02 1.541e-02 4.693e-01 2.120e-01 7.110e-02 1.966e-03 2.155e-02 2.223e-02 3.740e-02 6.000e-02 5.924e-02 6.234e-01 4.933e+03 #  p p > zp > l+ l-
5.976e+03 -4.908e-01  6.797e-02 0.000e+00  6.391e+01 5.907e-02 3.740e-01 2.392e-01 6.716e-03 1.195e-03 2.001e-02 2.041e-02 7.510e-03 5.759e-02 5.770e-02 1.304e-01 5.067e+03 #  p p > zp > l+ l-
5.981e+03 -4.917e-01  7.686e-02 0.000e+00  7.144e+01 5.312e-02 3.906e-01 2.394e-01 1.097e-02 1.104e-03 2.009e-02 2.049e-02 8.115e-03 5.767e-02 5.778e-02 1.407e-01 5.067e+03 #  p p > zp > l+ l-
5.295e+03 -2.639e-01  8.736e-02 0.000e+00  3.648e+01 2.162e-02 4.626e-01 2.247e-01 5.278e-02 3.346e-04 1.979e-02 2.046e-02 7.157e-03 5.333e-02 5.272e-02 1.342e-01 5.067e+03 #  p p > zp > l+ l-
5.181e+03 -1.888e-01  9.961e-02 0.000e+00  3.663e+01 1.040e-02 4.779e-01 2.072e-01 8.223e-02 9.990e-05 1.985e-02 2.059e-02 4.569e-03 5.218e-02 5.207e-02 8.757e-02 5.067e+03 #  p p > zp > l+ l-
5.127e+03 -1.383e-01  1.160e-01 0.000e+00  4.304e+01 4.618e-03 4.798e-01 1.908e-01 1.060e-01 2.942e-05 2.002e-02 2.070e-02 3.056e-03 5.166e-02 5.186e-02 5.915e-02 5.067e+03 #  p p > zp > l+ l-
5.114e+03 -1.222e-01  1.338e-01 0.000e+00  5.447e+01 2.831e-03 4.780e-01 1.830e-01 1.166e-01 1.678e-05 2.015e-02 2.082e-02 2.832e-03 5.137e-02 5.186e-02 5.513e-02 5.067e+03 #  p p > zp > l+ l-
5.136e+03 -1.475e-01  1.516e-01 0.000e+00  7.138e+01 3.182e-03 4.781e-01 1.843e-01 1.147e-01 3.483e-05 2.024e-02 2.090e-02 4.310e-03 5.195e-02 5.214e-02 8.296e-02 5.067e+03 #  p p > zp > l+ l-
5.204e+03 -2.062e-01  1.694e-01 0.000e+00  9.591e+01 4.792e-03 4.788e-01 1.902e-01 1.062e-01 7.697e-05 2.027e-02 2.101e-02 7.681e-03 5.269e-02 5.266e-02 1.458e-01 5.067e+03 #  p p > zp > l+ l-
5.346e+03 -2.899e-01  1.867e-01 0.000e+00  1.324e+02 7.372e-03 4.780e-01 1.974e-01 9.532e-02 3.136e-04 2.035e-02 2.109e-02 2.036e-02 5.466e-02 5.384e-02 3.725e-01 5.067e+03 #  p p > zp > l+ l-
5.562e+03 -3.776e-01  2.013e-01 0.000e+00  1.808e+02 1.018e-02 4.756e-01 2.034e-01 8.576e-02 6.818e-04 2.066e-02 2.124e-02 3.226e-02 5.549e-02 5.577e-02 5.814e-01 5.067e+03 #  p p > zp > l+ l-
5.912e+03 -4.760e-01  2.142e-01 0.000e+00  2.565e+02 1.344e-02 4.717e-01 2.088e-01 7.646e-02 1.426e-03 2.168e-02 2.228e-02 3.108e-02 5.974e-02 5.939e-02 5.202e-01 5.067e+03 #  p p > zp > l+ l-
5.882e+03 -4.299e-01  7.888e-02 0.000e+00  5.851e+01 4.537e-02 4.108e-01 2.387e-01 1.780e-02 7.520e-04 1.978e-02 2.033e-02 6.785e-03 5.914e-02 5.718e-02 1.147e-01 5.200e+03 #  p p > zp > l+ l-
5.512e+03 -3.017e-01  8.966e-02 0.000e+00  4.360e+01 2.519e-02 4.560e-01 2.282e-01 4.590e-02 3.541e-04 1.973e-02 2.033e-02 6.390e-03 5.375e-02 5.406e-02 1.189e-01 5.200e+03 #  p p > zp > l+ l-
5.324e+03 -1.938e-01  1.022e-01 0.000e+00  3.973e+01 1.040e-02 4.779e-01 2.071e-01 8.231e-02 8.225e-05 1.969e-02 2.047e-02 3.775e-03 5.354e-02 5.286e-02 7.050e-02 5.200e+03 #  p p > zp > l+ l-
5.266e+03 -1.419e-01  1.191e-01 0.000e+00  4.662e+01 4.618e-03 4.797e-01 1.907e-01 1.061e-01 2.383e-05 1.986e-02 2.056e-02 2.587e-03 5.321e-02 5.264e-02 4.862e-02 5.200e+03 #  p p > zp > l+ l-
5.251e+03 -1.254e-01  1.373e-01 0.000e+00  5.897e+01 2.831e-03 4.780e-01 1.829e-01 1.167e-01 1.458e-05 1.994e-02 2.067e-02 2.452e-03 5.273e-02 5.263e-02 4.650e-02 5.200e+03 #  p p > zp > l+ l-
5.275e+03 -1.514e-01  1.556e-01 0.000e+00  7.732e+01 3.182e-03 4.781e-01 1.842e-01 1.148e-01 3.261e-05 2.008e-02 2.078e-02 4.905e-03 5.343e-02 5.290e-02 9.180e-02 5.200e+03 #  p p > zp > l+ l-
5.348e+03 -2.116e-01  1.738e-01 0.000e+00  1.041e+02 4.791e-03 4.787e-01 1.901e-01 1.063e-01 9.610e-05 2.015e-02 2.089e-02 9.633e-03 5.442e-02 5.360e-02 1.770e-01 5.200e+03 #  p p > zp > l+ l-
5.503e+03 -2.976e-01  1.916e-01 0.000e+00  1.443e+02 7.371e-03 4.778e-01 1.973e-01 9.544e-02 2.846e-04 2.041e-02 2.102e-02 1.825e-02 5.443e-02 5.493e-02 3.353e-01 5.200e+03 #  p p > zp > l+ l-
5.739e+03 -3.875e-01  2.066e-01 0.000e+00  1.983e+02 1.018e-02 4.755e-01 2.032e-01 8.591e-02 6.616e-04 2.071e-02 2.140e-02 3.093e-02 5.650e-02 5.755e-02 5.474e-01 5.200e+03 #  p p > zp > l+ l-
5.857e+03 -3.781e-01  8.090e-02 0.000e+00  5.078e+01 3.830e-02 4.280e-01 2.367e-01 2.572e-02 4.276e-04 1.973e-02 2.026e-02 5.296e-03 5.897e-02 5.702e-02 8.981e-02 5.333e+03 #  p p > zp > l+ l-
5.602e+03 -2.778e-01  9.196e-02 0.000e+00  4.311e+01 2.162e-02 4.625e-01 2.245e-01 5.295e-02 2.135e-04 1.971e-02 2.026e-02 4.818e-03 5.451e-02 5.508e-02 8.839e-02 5.333e+03 #  p p > zp > l+ l-
5.513e+03 -2.292e-01  1.049e-01 0.000e+00  4.625e+01 1.315e-02 4.750e-01 2.123e-01 7.393e-02 1.054e-04 1.975e-02 2.034e-02 3.822e-03 5.377e-02 5.409e-02 7.108e-02 5.333e+03 #  p p > zp > l+ l-
5.404e+03 -1.456e-01  1.221e-01 0.000e+00  5.039e+01 4.617e-03 4.797e-01 1.907e-01 1.061e-01 2.739e-05 1.982e-02 2.046e-02 2.856e-03 5.336e-02 5.343e-02 5.352e-02 5.333e+03 #  p p > zp > l+ l-
5.388e+03 -1.286e-01  1.409e-01 0.000e+00  6.371e+01 2.830e-03 4.779e-01 1.828e-01 1.167e-01 1.678e-05 1.992e-02 2.056e-02 2.868e-03 5.375e-02 5.349e-02 5.336e-02 5.333e+03 #  p p > zp > l+ l-
5.414e+03 -1.553e-01  1.596e-01 0.000e+00  8.360e+01 3.182e-03 4.780e-01 1.841e-01 1.148e-01 3.067e-05 1.997e-02 2.068e-02 4.559e-03 5.350e-02 5.379e-02 8.521e-02 5.333e+03 #  p p > zp > l+ l-
5.494e+03 -2.170e-01  1.783e-01 0.000e+00  1.128e+02 4.790e-03 4.786e-01 1.900e-01 1.064e-01 8.772e-05 2.019e-02 2.081e-02 8.874e-03 5.401e-02 5.457e-02 1.643e-01 5.333e+03 #  p p > zp > l+ l-
5.661e+03 -3.052e-01  1.965e-01 0.000e+00  1.570e+02 7.370e-03 4.777e-01 1.971e-01 9.557e-02 2.548e-04 2.041e-02 2.105e-02 1.659e-02 5.541e-02 5.653e-02 2.994e-01 5.333e+03 #  p p > zp > l+ l-
5.918e+03 -3.975e-01  2.119e-01 0.000e+00  2.172e+02 1.018e-02 4.753e-01 2.030e-01 8.606e-02 5.999e-04 2.135e-02 2.190e-02 2.801e-02 5.915e-02 5.903e-02 4.735e-01 5.333e+03 #  p p > zp > l+ l-
5.827e+03 -3.154e-01  9.426e-02 0.000e+00  5.125e+01 2.500e-02 4.563e-01 2.278e-01 4.643e-02 2.208e-04 1.973e-02 2.026e-02 3.634e-03 5.861e-02 5.689e-02 6.201e-02 5.467e+03 #  p p > zp > l+ l-
5.611e+03 -2.037e-01  1.075e-01 0.000e+00  4.648e+01 1.040e-02 4.778e-01 2.069e-01 8.246e-02 5.557e-05 1.972e-02 2.028e-02 3.510e-03 5.467e-02 5.518e-02 6.420e-02 5.467e+03 #  p p > zp > l+ l-
5.543e+03 -1.492e-01  1.252e-01 0.000e+00  5.436e+01 4.616e-03 4.796e-01 1.906e-01 1.062e-01 1.705e-05 1.980e-02 2.038e-02 2.486e-03 5.415e-02 5.437e-02 4.591e-02 5.467e+03 #  p p > zp > l+ l-
5.526e+03 -1.319e-01  1.444e-01 0.000e+00  6.871e+01 2.830e-03 4.779e-01 1.828e-01 1.168e-01 1.076e-05 1.989e-02 2.048e-02 2.511e-03 5.414e-02 5.442e-02 4.638e-02 5.467e+03 #  p p > zp > l+ l-
5.554e+03 -1.591e-01  1.635e-01 0.000e+00  9.022e+01 3.181e-03 4.779e-01 1.840e-01 1.149e-01 2.760e-05 2.003e-02 2.062e-02 4.141e-03 5.456e-02 5.480e-02 7.589e-02 5.467e+03 #  p p > zp > l+ l-
5.640e+03 -2.225e-01  1.827e-01 0.000e+00  1.220e+02 4.790e-03 4.785e-01 1.899e-01 1.065e-01 8.162e-05 2.021e-02 2.080e-02 8.102e-03 5.500e-02 5.606e-02 1.473e-01 5.467e+03 #  p p > zp > l+ l-
5.821e+03 -3.128e-01  2.015e-01 0.000e+00  1.705e+02 7.369e-03 4.776e-01 1.970e-01 9.569e-02 2.459e-04 2.067e-02 2.127e-02 1.597e-02 5.913e-02 5.795e-02 2.701e-01 5.467e+03 #  p p > zp > l+ l-
5.912e+03 -2.917e-01  9.656e-02 0.000e+00  5.061e+01 2.161e-02 4.624e-01 2.243e-01 5.312e-02 1.222e-04 1.975e-02 2.027e-02 2.916e-03 5.838e-02 5.724e-02 4.995e-02 5.600e+03 #  p p > zp > l+ l-
5.788e+03 -2.290e-01  1.101e-01 0.000e+00  5.256e+01 1.212e-02 4.760e-01 2.103e-01 7.710e-02 5.721e-05 1.973e-02 2.027e-02 2.465e-03 5.729e-02 5.658e-02 4.303e-02 5.600e+03 #  p p > zp > l+ l-
5.682e+03 -1.528e-01  1.283e-01 0.000e+00  5.855e+01 4.616e-03 4.795e-01 1.905e-01 1.063e-01 2.178e-05 1.973e-02 2.033e-02 2.215e-03 5.469e-02 5.580e-02 4.050e-02 5.600e+03 #  p p > zp > l+ l-
5.664e+03 -1.351e-01  1.479e-01 0.000e+00  7.398e+01 2.830e-03 4.778e-01 1.827e-01 1.169e-01 1.329e-05 1.983e-02 2.045e-02 2.228e-03 5.464e-02 5.579e-02 4.077e-02 5.600e+03 #  p p > zp > l+ l-
5.694e+03 -1.630e-01  1.675e-01 0.000e+00  9.720e+01 3.181e-03 4.779e-01 1.840e-01 1.150e-01 2.511e-05 2.000e-02 2.061e-02 3.703e-03 5.511e-02 5.622e-02 6.719e-02 5.600e+03 #  p p > zp > l+ l-
5.786e+03 -2.279e-01  1.872e-01 0.000e+00  1.317e+02 4.789e-03 4.784e-01 1.898e-01 1.066e-01 7.454e-05 2.032e-02 2.091e-02 7.442e-03 5.787e-02 5.733e-02 1.286e-01 5.600e+03 #  p p > zp > l+ l-
5.982e+03 -3.205e-01  2.064e-01 0.000e+00  1.849e+02 7.368e-03 4.775e-01 1.969e-01 9.581e-02 2.161e-04 2.132e-02 2.167e-02 1.445e-02 5.883e-02 5.903e-02 2.456e-01 5.600e+03 #  p p > zp > l+ l-
5.900e+03 -2.136e-01  1.127e-01 0.000e+00  5.400e+01 1.039e-02 4.777e-01 2.067e-01 8.261e-02 3.369e-05 1.978e-02 2.030e-02 1.717e-03 5.876e-02 5.723e-02 2.922e-02 5.733e+03 #  p p > zp > l+ l-
5.821e+03 -1.565e-01  1.313e-01 0.000e+00  6.296e+01 4.615e-03 4.795e-01 1.905e-01 1.063e-01 1.269e-05 1.982e-02 2.036e-02 1.322e-03 5.858e-02 5.692e-02 2.257e-02 5.733e+03 #  p p > zp > l+ l-
5.802e+03 -1.383e-01  1.514e-01 0.000e+00  7.951e+01 2.829e-03 4.777e-01 1.826e-01 1.169e-01 8.190e-06 1.993e-02 2.049e-02 1.376e-03 5.802e-02 5.691e-02 2.372e-02 5.733e+03 #  p p > zp > l+ l-
5.834e+03 -1.669e-01  1.715e-01 0.000e+00  1.045e+02 3.181e-03 4.778e-01 1.839e-01 1.150e-01 2.332e-05 2.015e-02 2.071e-02 3.414e-03 5.888e-02 5.740e-02 5.798e-02 5.733e+03 #  p p > zp > l+ l-
5.933e+03 -2.333e-01  1.916e-01 0.000e+00  1.419e+02 4.789e-03 4.783e-01 1.897e-01 1.066e-01 7.202e-05 2.067e-02 2.116e-02 7.055e-03 5.831e-02 5.829e-02 1.210e-01 5.733e+03 #  p p > zp > l+ l-
5.961e+03 -1.601e-01  1.344e-01 0.000e+00  6.759e+01 4.614e-03 4.794e-01 1.904e-01 1.064e-01 1.093e-05 2.002e-02 2.044e-02 1.136e-03 5.756e-02 5.765e-02 1.974e-02 5.867e+03 #  p p > zp > l+ l-
5.940e+03 -1.415e-01  1.549e-01 0.000e+00  8.533e+01 2.829e-03 4.777e-01 1.826e-01 1.170e-01 7.388e-06 2.012e-02 2.061e-02 1.233e-03 5.766e-02 5.774e-02 2.138e-02 5.867e+03 #  p p > zp > l+ l-
5.974e+03 -1.708e-01  1.755e-01 0.000e+00  1.123e+02 3.180e-03 4.777e-01 1.838e-01 1.151e-01 2.216e-05 2.050e-02 2.090e-02 3.319e-03 5.804e-02 5.818e-02 5.718e-02 5.867e+03 #  p p > zp > l+ l-


==> anc/malaphoric_mZprime_0d.py <==
#! /usr/bin/env python2
# By Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do.
# Runs a single point in parameter space
# call with 
# > malaphoric_mZprime_0d.py mZprime theta_sb s_chi
import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

if len(sys.argv) != 6:
    print ('5 arguments required but only received %4.3e' % len(sys.argv))
    print ("Call with ./benRun_xexmu_0d.py mzp gzp tsb xe xmu")
    quit()

# the dictionary is indexed by mass. The bound will be present if between 250-6000 (in GeV) and is divisible by 10. From HEPDATA for 
expected_dimuon_0 = {250: 6.8848, 251: 6.83337, 252: 6.78194, 253: 6.73051, 254: 6.67908, 255: 6.62765, 256: 6.57622, 257: 6.5248, 258: 6.47337, 259: 6.42194, 260: 6.37051, 261: 6.31908, 262: 6.26765, 263: 6.21622, 264: 6.1648, 265: 6.11337, 266: 6.06194, 267: 6.01051, 268: 5.96359, 269: 5.91799, 270: 5.87371, 271: 5.83073, 272: 5.78908, 273: 5.74874, 274: 5.70971, 275: 5.672, 276: 5.6356, 277: 5.60052, 278: 5.56675, 279: 5.5343, 280: 5.50317, 281: 5.47334, 282: 5.44484, 283: 5.41765, 284: 5.39126, 285: 5.36568, 286: 5.3409, 287: 5.31693, 288: 5.29376, 289: 5.27139, 290: 5.24983, 291: 5.22908, 292: 5.20913, 293: 5.18998, 294: 5.17135, 295: 5.15325, 296: 5.13566, 297: 5.11859, 298: 5.10204, 299: 5.0847, 300: 5.06656, 301: 5.04762, 302: 5.02789, 303: 5.00736, 304: 4.98684, 305: 4.96633, 306: 4.94582, 307: 4.92532, 308: 4.90483, 309: 4.88435, 310: 4.86387, 311: 4.8434, 312: 4.82294, 313: 4.80248, 314: 4.78156, 315: 4.76018, 316: 4.73833, 317: 4.71602, 318: 4.69325, 319: 4.67052, 320: 4.64784, 321: 4.62521, 322: 4.60262, 323: 4.58008, 324: 4.55778, 325: 4.53571, 326: 4.51388, 327: 4.49229, 328: 4.47094, 329: 4.45011, 330: 4.4298, 331: 4.41001, 332: 4.39075, 333: 4.372, 334: 4.35379, 335: 4.33609, 336: 4.31891, 337: 4.30226, 338: 4.28613, 339: 4.26972, 340: 4.25303, 341: 4.23606, 342: 4.21881, 343: 4.20128, 344: 4.18352, 345: 4.16552, 346: 4.1473, 347: 4.12884, 348: 4.11015, 349: 4.0917, 350: 4.07349, 351: 4.05552, 352: 4.03779, 353: 4.0203, 354: 4.00305, 355: 3.98603, 356: 3.96926, 357: 3.95273, 358: 3.93643, 359: 3.92019, 360: 3.90399, 361: 3.88784, 362: 3.87174, 363: 3.85569, 364: 3.83969, 365: 3.82374, 366: 3.80784, 367: 3.79198, 368: 3.77618, 369: 3.76042, 370: 3.74471, 371: 3.72905, 372: 3.71344, 373: 3.69788, 374: 3.68243, 375: 3.66709, 376: 3.65185, 377: 3.63673, 378: 3.62171, 379: 3.60675, 380: 3.59186, 381: 3.57702, 382: 3.56224, 383: 3.54753, 384: 3.5329, 385: 3.51835, 386: 3.50389, 387: 3.48951, 388: 3.47521, 389: 3.46101, 390: 3.44688, 391: 3.43284, 392: 3.41888, 393: 3.40501, 394: 3.39125, 395: 3.37761, 396: 3.36407, 397: 3.35065, 398: 3.33734, 399: 3.32414, 400: 3.31106, 401: 3.29809, 402: 3.28523, 403: 3.27248, 404: 3.25988, 405: 3.24742, 406: 3.23511, 407: 3.22294, 408: 3.21091, 409: 3.19897, 410: 3.18712, 411: 3.17535, 412: 3.16366, 413: 3.15206, 414: 3.14054, 415: 3.12911, 416: 3.11776, 417: 3.10649, 418: 3.09531, 419: 3.08419, 420: 3.07313, 421: 3.06214, 422: 3.0512, 423: 3.04032, 424: 3.02953, 425: 3.01883, 426: 3.00822, 427: 2.99771, 428: 2.98728, 429: 2.97692, 430: 2.96661, 431: 2.95638, 432: 2.9462, 433: 2.93609, 434: 2.92605, 435: 2.91609, 436: 2.90621, 437: 2.8964, 438: 2.88667, 439: 2.87699, 440: 2.86735, 441: 2.85775, 442: 2.8482, 443: 2.83869, 444: 2.82925, 445: 2.81986, 446: 2.81053, 447: 2.80126, 448: 2.79205, 449: 2.78289, 450: 2.7738, 451: 2.76477, 452: 2.75579, 453: 2.74687, 454: 2.73803, 455: 2.72926, 456: 2.72056, 457: 2.71193, 458: 2.70337, 459: 2.69486, 460: 2.68638, 461: 2.67795, 462: 2.66956, 463: 2.6612, 464: 2.65291, 465: 2.64466, 466: 2.63647, 467: 2.62833, 468: 2.62025, 469: 2.6122, 470: 2.60419, 471: 2.59622, 472: 2.58829, 473: 2.5804, 474: 2.57256, 475: 2.56477, 476: 2.55702, 477: 2.54932, 478: 2.54167, 479: 2.53406, 480: 2.52648, 481: 2.51893, 482: 2.51142, 483: 2.50394, 484: 2.4965, 485: 2.48911, 486: 2.48176, 487: 2.47445, 488: 2.46719, 489: 2.45996, 490: 2.45276, 491: 2.44558, 492: 2.43844, 493: 2.43133, 494: 2.42426, 495: 2.41723, 496: 2.41024, 497: 2.40328, 498: 2.39637, 499: 2.38948, 500: 2.38261, 501: 2.37578, 502: 2.36897, 503: 2.36219, 504: 2.35544, 505: 2.34873, 506: 2.34205, 507: 2.3354, 508: 2.32879, 509: 2.3222, 510: 2.31563, 511: 2.30909, 512: 2.30257, 513: 2.29608, 514: 2.28962, 515: 2.28318, 516: 2.27678, 517: 2.27041, 518: 2.26407, 519: 2.25775, 520: 2.25146, 521: 2.24518, 522: 2.23893, 523: 2.23269, 524: 2.22649, 525: 2.22032, 526: 2.21418, 527: 2.20806, 528: 2.20198, 529: 2.19592, 530: 2.18989, 531: 2.18387, 532: 2.17788, 533: 2.17191, 534: 2.16597, 535: 2.16004, 536: 2.15414, 537: 2.14826, 538: 2.1424, 539: 2.13656, 540: 2.13073, 541: 2.12492, 542: 2.11912, 543: 2.11334, 544: 2.10759, 545: 2.10186, 546: 2.09615, 547: 2.09047, 548: 2.08481, 549: 2.07917, 550: 2.07355, 551: 2.06794, 552: 2.06235, 553: 2.05678, 554: 2.05123, 555: 2.0457, 556: 2.0402, 557: 2.03472, 558: 2.02926, 559: 2.02381, 560: 2.01838, 561: 2.01296, 562: 2.00755, 563: 2.00215, 564: 1.99678, 565: 1.99142, 566: 1.98608, 567: 1.98075, 568: 1.97545, 569: 1.97016, 570: 1.96489, 571: 1.95964, 572: 1.9544, 573: 1.94918, 574: 1.94399, 575: 1.93882, 576: 1.93367, 577: 1.92854, 578: 1.92343, 579: 1.91834, 580: 1.91326, 581: 1.9082, 582: 1.90315, 583: 1.89811, 584: 1.89309, 585: 1.88809, 586: 1.88311, 587: 1.87815, 588: 1.87321, 589: 1.86827, 590: 1.86336, 591: 1.85845, 592: 1.85356, 593: 1.84869, 594: 1.84383, 595: 1.83899, 596: 1.83416, 597: 1.82936, 598: 1.82457, 599: 1.81979, 600: 1.81503, 601: 1.81028, 602: 1.80554, 603: 1.80082, 604: 1.79611, 605: 1.79142, 606: 1.78675, 607: 1.78209, 608: 1.77746, 609: 1.77283, 610: 1.76822, 611: 1.76362, 612: 1.75903, 613: 1.75446, 614: 1.7499, 615: 1.74536, 616: 1.74083, 617: 1.73632, 618: 1.73183, 619: 1.72735, 620: 1.72289, 621: 1.71843, 622: 1.71399, 623: 1.70955, 624: 1.70514, 625: 1.70074, 626: 1.69635, 627: 1.69198, 628: 1.68763, 629: 1.68329, 630: 1.67896, 631: 1.67464, 632: 1.67034, 633: 1.66604, 634: 1.66176, 635: 1.6575, 636: 1.65325, 637: 1.64902, 638: 1.64481, 639: 1.6406, 640: 1.63641, 641: 1.63223, 642: 1.62806, 643: 1.6239, 644: 1.61975, 645: 1.61562, 646: 1.61151, 647: 1.60741, 648: 1.60332, 649: 1.59925, 650: 1.59518, 651: 1.59113, 652: 1.58709, 653: 1.58306, 654: 1.57905, 655: 1.57505, 656: 1.57106, 657: 1.5671, 658: 1.56314, 659: 1.5592, 660: 1.55526, 661: 1.55134, 662: 1.54743, 663: 1.54353, 664: 1.53965, 665: 1.53578, 666: 1.53192, 667: 1.52808, 668: 1.52426, 669: 1.52044, 670: 1.51664, 671: 1.51284, 672: 1.50906, 673: 1.50528, 674: 1.50152, 675: 1.49778, 676: 1.49404, 677: 1.49033, 678: 1.48662, 679: 1.48293, 680: 1.47924, 681: 1.47557, 682: 1.4719, 683: 1.46825, 684: 1.46461, 685: 1.46099, 686: 1.45737, 687: 1.45378, 688: 1.45019, 689: 1.44662, 690: 1.44306, 691: 1.43951, 692: 1.43596, 693: 1.43243, 694: 1.42891, 695: 1.42541, 696: 1.42191, 697: 1.41843, 698: 1.41496, 699: 1.4115, 700: 1.40805, 701: 1.40461, 702: 1.40118, 703: 1.39776, 704: 1.3944, 705: 1.39112, 706: 1.3879, 707: 1.38475, 708: 1.38167, 709: 1.37865, 710: 1.3757, 711: 1.37281, 712: 1.36999, 713: 1.36723, 714: 1.36443, 715: 1.36159, 716: 1.3587, 717: 1.35578, 718: 1.35281, 719: 1.34979, 720: 1.34673, 721: 1.34362, 722: 1.34047, 723: 1.33727, 724: 1.33408, 725: 1.3309, 726: 1.32774, 727: 1.32459, 728: 1.32144, 729: 1.31831, 730: 1.31519, 731: 1.31208, 732: 1.30898, 733: 1.30588, 734: 1.30285, 735: 1.29989, 736: 1.297, 737: 1.29417, 738: 1.29139, 739: 1.28858, 740: 1.28571, 741: 1.28278, 742: 1.27978, 743: 1.2767, 744: 1.27354, 745: 1.27029, 746: 1.26697, 747: 1.26352, 748: 1.25997, 749: 1.25654, 750: 1.25316, 755: 1.23981, 760: 1.22686, 765: 1.21483, 770: 1.20348, 775: 1.19264, 780: 1.18156, 785: 1.16993, 790: 1.15833, 795: 1.14672, 800: 1.13618, 805: 1.12684, 810: 1.11658, 815: 1.10529, 820: 1.09405, 825: 1.08287, 830: 1.07177, 835: 1.06075, 840: 1.04981, 845: 1.03904, 850: 1.02932, 855: 1.02063, 860: 1.0113, 865: 1.00132, 870: 0.99146, 875: 0.981719, 880: 0.972143, 885: 0.962719, 890: 0.95436, 895: 0.947053, 900: 0.938988, 905: 0.929348, 910: 0.920838, 915: 0.915048, 920: 0.908405, 925: 0.900094, 930: 0.891884, 935: 0.882663, 940: 0.872474, 945: 0.862515, 950: 0.852785, 955: 0.844184, 960: 0.836682, 965: 0.82926, 970: 0.821986, 975: 0.813671, 980: 0.804315, 985: 0.796269, 990: 0.789436, 995: 0.782631, 1000: 0.775869, 1005: 0.769141, 1010: 0.763341, 1015: 0.758465, 1020: 0.753629, 1025: 0.747963, 1030: 0.741465, 1035: 0.735812, 1040: 0.731065, 1045: 0.72644, 1050: 0.721159, 1055: 0.715174, 1060: 0.709472, 1065: 0.703142, 1070: 0.695982, 1075: 0.689805, 1080: 0.684622, 1085: 0.677732, 1090: 0.669537, 1095: 0.663612, 1100: 0.659319, 1105: 0.654888, 1110: 0.650319, 1115: 0.645568, 1120: 0.640747, 1125: 0.635854, 1130: 0.63089, 1135: 0.625885, 1140: 0.621226, 1145: 0.616845, 1150: 0.612474, 1155: 0.608114, 1160: 0.603765, 1165: 0.599522, 1170: 0.595413, 1175: 0.591423, 1180: 0.587802, 1185: 0.583658, 1190: 0.578991, 1195: 0.574682, 1200: 0.569938, 1205: 0.56476, 1210: 0.559682, 1215: 0.55464, 1220: 0.549637, 1225: 0.545446, 1230: 0.541724, 1235: 0.537482, 1240: 0.533417, 1245: 0.529732, 1250: 0.526088, 1255: 0.52247, 1260: 0.51888, 1265: 0.514914, 1270: 0.510544, 1275: 0.506409, 1280: 0.502132, 1285: 0.497714, 1290: 0.493944, 1295: 0.490711, 1300: 0.487633, 1305: 0.484709, 1310: 0.481935, 1315: 0.478923, 1320: 0.475675, 1325: 0.472459, 1330: 0.469274, 1335: 0.466121, 1340: 0.463002, 1345: 0.459889, 1350: 0.456795, 1355: 0.45347, 1360: 0.449892, 1365: 0.446062, 1370: 0.441988, 1375: 0.438464, 1380: 0.435491, 1385: 0.432538, 1390: 0.429604, 1395: 0.426689, 1400: 0.423796, 1405: 0.421271, 1410: 0.419114, 1415: 0.416627, 1420: 0.413806, 1425: 0.410988, 1430: 0.408196, 1435: 0.405425, 1440: 0.402316, 1445: 0.398927, 1450: 0.395938, 1455: 0.393743, 1460: 0.39176, 1465: 0.389118, 1470: 0.386336, 1475: 0.383815, 1480: 0.381074, 1485: 0.378152, 1490: 0.375275, 1495: 0.372435, 1500: 0.369783, 1510: 0.36454, 1520: 0.359453, 1530: 0.354505, 1540: 0.349674, 1550: 0.344931, 1560: 0.340258, 1570: 0.335671, 1580: 0.331131, 1590: 0.326617, 1600: 0.322195, 1610: 0.317857, 1620: 0.3136, 1630: 0.309423, 1640: 0.30532, 1650: 0.301285, 1660: 0.29729, 1670: 0.29333, 1680: 0.289401, 1690: 0.285528, 1700: 0.281711, 1710: 0.277924, 1720: 0.274204, 1730: 0.270938, 1740: 0.2681, 1750: 0.264937, 1760: 0.261409, 1770: 0.258258, 1780: 0.255572, 1790: 0.252612, 1800: 0.249336, 1810: 0.24646, 1820: 0.243797, 1830: 0.240979, 1840: 0.238284, 1850: 0.235365, 1860: 0.232222, 1870: 0.229194, 1880: 0.226136, 1890: 0.22306, 1900: 0.219967, 1910: 0.216865, 1920: 0.213899, 1930: 0.211099, 1940: 0.208465, 1950: 0.205919, 1960: 0.20326, 1970: 0.200488, 1980: 0.197739, 1990: 0.195011, 2000: 0.192311, 2010: 0.189663, 2020: 0.187116, 2030: 0.184668, 2040: 0.182321, 2050: 0.180074, 2060: 0.177828, 2070: 0.175545, 2080: 0.173223, 2090: 0.170889, 2100: 0.168608, 2110: 0.16642, 2120: 0.164324, 2130: 0.162231, 2140: 0.160143, 2150: 0.1581, 2160: 0.156102, 2170: 0.154338, 2180: 0.152756, 2190: 0.151078, 2200: 0.149348, 2210: 0.147567, 2220: 0.145735, 2230: 0.144, 2240: 0.14242, 2250: 0.140995, 2260: 0.139639, 2270: 0.138207, 2280: 0.136699, 2290: 0.135114, 2300: 0.133494, 2310: 0.132038, 2320: 0.130746, 2330: 0.129485, 2340: 0.128253, 2350: 0.127046, 2360: 0.125848, 2370: 0.124611, 2380: 0.123387, 2390: 0.122175, 2400: 0.120867, 2410: 0.11956, 2420: 0.118328, 2430: 0.117171, 2440: 0.1161, 2450: 0.11505, 2460: 0.113999, 2470: 0.112947, 2480: 0.111896, 2490: 0.110844, 2500: 0.109789, 2510: 0.108732, 2520: 0.107673, 2530: 0.106663, 2540: 0.105712, 2550: 0.104776, 2560: 0.103853, 2570: 0.102943, 2580: 0.102047, 2590: 0.101104, 2600: 0.100123, 2610: 0.09919, 2620: 0.0982918, 2630: 0.0974288, 2640: 0.0966098, 2650: 0.0957937, 2660: 0.0949805, 2670: 0.0941703, 2680: 0.093363, 2690: 0.0925587, 2700: 0.0917543, 2710: 0.0909645, 2720: 0.0901935, 2730: 0.089389, 2740: 0.0885509, 2750: 0.0877898, 2760: 0.0871057, 2770: 0.0864249, 2780: 0.0857476, 2790: 0.0850626, 2800: 0.0843702, 2810: 0.0836908, 2820: 0.0830258, 2830: 0.0823754, 2840: 0.0817445, 2850: 0.0811352, 2860: 0.0805473, 2870: 0.079981, 2880: 0.0794362, 2890: 0.0789035, 2900: 0.0783828, 2910: 0.0778743, 2920: 0.0773778, 2930: 0.0768934, 2940: 0.0764211, 2950: 0.0759533, 2960: 0.0754901, 2970: 0.0750436, 2980: 0.074614, 2990: 0.0741924, 3000: 0.0737788, 3010: 0.0733733, 3020: 0.0729758, 3030: 0.0725864, 3040: 0.072205, 3050: 0.0718346, 3060: 0.0714754, 3070: 0.071123, 3080: 0.0707775, 3090: 0.070439, 3100: 0.0701074, 3110: 0.0697828, 3120: 0.069465, 3130: 0.0691542, 3140: 0.0688503, 3150: 0.068553, 3160: 0.0682624, 3170: 0.0679768, 3180: 0.0676962, 3190: 0.0674157, 3200: 0.0671351, 3210: 0.0668546, 3220: 0.066574, 3230: 0.0662934, 3240: 0.0660129, 3250: 0.0657323, 3260: 0.0654518, 3270: 0.0651712, 3280: 0.0648906, 3290: 0.0646101, 3300: 0.0643182, 3310: 0.0640149, 3320: 0.0637002, 3330: 0.0633742, 3340: 0.0630535, 3350: 0.0627382, 3360: 0.0624248, 3370: 0.0621134, 3380: 0.0618055, 3390: 0.061501, 3400: 0.0611999, 3410: 0.0609022, 3420: 0.0606183, 3430: 0.060348, 3440: 0.0600819, 3450: 0.0598199, 3460: 0.059562, 3470: 0.0593082, 3480: 0.0590586, 3490: 0.058813, 3500: 0.0585716, 3510: 0.0583343, 3520: 0.0581011, 3530: 0.057872, 3540: 0.0576471, 3550: 0.0574262, 3560: 0.0572095, 3570: 0.0569969, 3580: 0.0567884, 3590: 0.056584, 3600: 0.0563822, 3610: 0.0561829, 3620: 0.0559862, 3630: 0.0557919, 3640: 0.0556002, 3650: 0.0554225, 3660: 0.0552586, 3670: 0.0551086, 3680: 0.0549757, 3690: 0.0548431, 3700: 0.054711, 3710: 0.0545825, 3720: 0.0544577, 3730: 0.0543353, 3740: 0.054215, 3750: 0.0540971, 3760: 0.0539814, 3770: 0.0538577, 3780: 0.0537263, 3790: 0.0535968, 3800: 0.0534692, 3810: 0.0533435, 3820: 0.0532198, 3830: 0.0530979, 3840: 0.0529782, 3850: 0.0528606, 3860: 0.0527452, 3870: 0.052632, 3880: 0.0525209, 3890: 0.052412, 3900: 0.0523122, 3910: 0.0522215, 3920: 0.05214, 3930: 0.0520676, 3940: 0.0520044, 3950: 0.0519518, 3960: 0.0518938, 3970: 0.0518304, 3980: 0.0517614, 3990: 0.0516869, 4000: 0.0516193, 4010: 0.0515585, 4020: 0.0515045, 4030: 0.0514542, 4040: 0.0514004, 4050: 0.051343, 4060: 0.0512874, 4070: 0.0512335, 4080: 0.0511812, 4090: 0.0511307, 4100: 0.0510822, 4110: 0.0510358, 4120: 0.0509907, 4130: 0.0509467, 4140: 0.0509038, 4150: 0.0508619, 4160: 0.050821, 4170: 0.0507812, 4180: 0.0507425, 4190: 0.0507045, 4200: 0.0506683, 4210: 0.0506338, 4220: 0.050601, 4230: 0.05057, 4240: 0.0505403, 4250: 0.0505052, 4260: 0.0504645, 4270: 0.0504182, 4280: 0.0503673, 4290: 0.0503117, 4300: 0.0502515, 4310: 0.0502029, 4320: 0.0501657, 4330: 0.0501402, 4340: 0.0501252, 4350: 0.0501085, 4360: 0.05009, 4370: 0.0500698, 4380: 0.0500478, 4390: 0.0500314, 4400: 0.0500206, 4410: 0.0500102, 4420: 0.0500009, 4430: 0.0499925, 4440: 0.0499851, 4450: 0.0499784, 4460: 0.0499723, 4470: 0.0499675, 4480: 0.049964, 4490: 0.0499619, 4500: 0.049961, 4510: 0.0499615, 4520: 0.0499863, 4530: 0.0500355, 4540: 0.050109, 4550: 0.0502059, 4560: 0.0502771, 4570: 0.0503226, 4580: 0.0503492, 4590: 0.0503573, 4600: 0.0503663, 4610: 0.0503762, 4620: 0.0503871, 4630: 0.0503981, 4640: 0.0504094, 4650: 0.0504211, 4660: 0.0504332, 4670: 0.0504456, 4680: 0.0504583, 4690: 0.0504724, 4700: 0.0504878, 4710: 0.0505046, 4720: 0.0505226, 4730: 0.0505421, 4740: 0.0505628, 4750: 0.0505846, 4760: 0.0506076, 4770: 0.0506311, 4780: 0.0506552, 4790: 0.0506798, 4800: 0.0507047, 4810: 0.05073, 4820: 0.050756, 4830: 0.0507828, 4840: 0.0508104, 4850: 0.0508389, 4860: 0.050868, 4870: 0.050875, 4880: 0.0508598, 4890: 0.0508223, 4900: 0.0507626, 4910: 0.0507297, 4920: 0.0507238, 4930: 0.0507379, 4940: 0.0507721, 4950: 0.0508068, 4960: 0.0508421, 4970: 0.0508782, 4980: 0.0509148, 4990: 0.0509519, 5000: 0.0509893, 5010: 0.0510271, 5020: 0.0510653, 5030: 0.0511038, 5040: 0.0511429, 5050: 0.0511824, 5060: 0.0512226, 5070: 0.0512632, 5080: 0.0513044, 5090: 0.0513461, 5100: 0.0513884, 5110: 0.0514313, 5120: 0.0514757, 5130: 0.0515217, 5140: 0.0515692, 5150: 0.0516184, 5160: 0.0516695, 5170: 0.0517219, 5180: 0.0517756, 5190: 0.0518306, 5200: 0.0518826, 5210: 0.0519314, 5220: 0.0519816, 5230: 0.0520331, 5240: 0.052085, 5250: 0.0521375, 5260: 0.0521904, 5270: 0.0522438, 5280: 0.0522977, 5290: 0.052352, 5300: 0.0524069, 5310: 0.0524621, 5320: 0.0525178, 5330: 0.0525743, 5340: 0.0526313, 5350: 0.052689, 5360: 0.0527472, 5370: 0.0528061, 5380: 0.0528657, 5390: 0.0529256, 5400: 0.0529861, 5410: 0.053047, 5420: 0.0531084, 5430: 0.0531702, 5440: 0.0532325, 5450: 0.0532952, 5460: 0.0533583, 5470: 0.0534208, 5480: 0.0534828, 5490: 0.0535443, 5500: 0.0536052, 5510: 0.0536656, 5520: 0.0537254, 5530: 0.0537848, 5540: 0.0538634, 5550: 0.0539655, 5560: 0.0540913, 5570: 0.0542364, 5580: 0.0544007, 5590: 0.0545851, 5600: 0.0547112, 5610: 0.0547791, 5620: 0.0548478, 5630: 0.0549172, 5640: 0.0549873, 5650: 0.0550583, 5660: 0.0551296, 5670: 0.0552009, 5680: 0.0552727, 5690: 0.0553448, 5700: 0.0554173, 5710: 0.0554903, 5720: 0.0555636, 5730: 0.0556373, 5740: 0.0557114, 5750: 0.0557859, 5760: 0.0558608, 5770: 0.0559363, 5780: 0.0560122, 5790: 0.0560885, 5800: 0.0561653, 5810: 0.0562426, 5820: 0.0563204, 5830: 0.0563986, 5840: 0.0564393, 5850: 0.0564799, 5860: 0.0565206, 5870: 0.0565613, 5880: 0.0566019, 5890: 0.0566426, 5900: 0.0566833, 5910: 0.056724, 5920: 0.0567646, 5930: 0.0568053, 5940: 0.056846, 5950: 0.0568866, 5960: 0.0569273, 5970: 0.056968, 5980: 0.0570086, 5990: 0.0570493, 6000: 0.05709}
expected_dimuon_10 = {250: 16.8569, 251: 16.6572, 252: 16.4575, 253: 16.2578, 254: 16.0581, 255: 15.8584, 256: 15.6587, 257: 15.4591, 258: 15.2594, 259: 15.0597, 260: 14.86, 261: 14.6603, 262: 14.4606, 263: 14.2609, 264: 14.0612, 265: 13.8615, 266: 13.6618, 267: 13.4621, 268: 13.2766, 269: 13.0962, 270: 12.9208, 271: 12.7505, 272: 12.5852, 273: 12.4249, 274: 12.2702, 275: 12.121, 276: 11.9774, 277: 11.8394, 278: 11.707, 279: 11.5811, 280: 11.4617, 281: 11.3489, 282: 11.2427, 283: 11.143, 284: 11.0504, 285: 10.9648, 286: 10.8862, 287: 10.8146, 288: 10.75, 289: 10.6864, 290: 10.6239, 291: 10.5623, 292: 10.5017, 293: 10.4421, 294: 10.3878, 295: 10.3389, 296: 10.2952, 297: 10.2569, 298: 10.2239, 299: 10.1962, 300: 10.1738, 301: 10.1567, 302: 10.1449, 303: 10.1384, 304: 10.132, 305: 10.1254, 306: 10.1189, 307: 10.1123, 308: 10.1057, 309: 10.0985, 310: 10.0907, 311: 10.0824, 312: 10.0735, 313: 10.064, 314: 10.0527, 315: 10.0394, 316: 10.0242, 317: 10.0072, 318: 9.9882, 319: 9.96685, 320: 9.94314, 321: 9.91706, 322: 9.8886, 323: 9.85778, 324: 9.82768, 325: 9.79831, 326: 9.76965, 327: 9.74172, 328: 9.71451, 329: 9.68371, 330: 9.64931, 331: 9.61132, 332: 9.56973, 333: 9.52455, 334: 9.47822, 335: 9.43073, 336: 9.38209, 337: 9.33229, 338: 9.28135, 339: 9.23459, 340: 9.19203, 341: 9.15367, 342: 9.11949, 343: 9.08951, 344: 9.05632, 345: 9.0199, 346: 8.98027, 347: 8.93741, 348: 8.89134, 349: 8.84339, 350: 8.79355, 351: 8.74184, 352: 8.68825, 353: 8.63278, 354: 8.57977, 355: 8.52922, 356: 8.48113, 357: 8.4355, 358: 8.39234, 359: 8.34855, 360: 8.30413, 361: 8.25907, 362: 8.21339, 363: 8.16708, 364: 8.12023, 365: 8.07285, 366: 8.02494, 367: 7.97649, 368: 7.92751, 369: 7.87555, 370: 7.82062, 371: 7.76271, 372: 7.70182, 373: 7.63797, 374: 7.57113, 375: 7.50132, 376: 7.42854, 377: 7.35278, 378: 7.27404, 379: 7.19975, 380: 7.12989, 381: 7.06447, 382: 7.00348, 383: 6.94693, 384: 6.89482, 385: 6.84715, 386: 6.80392, 387: 6.76512, 388: 6.73076, 389: 6.6965, 390: 6.66233, 391: 6.62826, 392: 6.59428, 393: 6.5604, 394: 6.52974, 395: 6.50228, 396: 6.47805, 397: 6.45702, 398: 6.43921, 399: 6.42452, 400: 6.41295, 401: 6.40449, 402: 6.39915, 403: 6.39693, 404: 6.39358, 405: 6.38909, 406: 6.38346, 407: 6.37669, 408: 6.36879, 409: 6.35975, 410: 6.34958, 411: 6.33826, 412: 6.32582, 413: 6.31223, 414: 6.29751, 415: 6.28165, 416: 6.26466, 417: 6.24653, 418: 6.22726, 419: 6.20686, 420: 6.18532, 421: 6.16264, 422: 6.13883, 423: 6.11388, 424: 6.08931, 425: 6.06511, 426: 6.04129, 427: 6.01784, 428: 5.99477, 429: 5.96896, 430: 5.94041, 431: 5.90911, 432: 5.87507, 433: 5.83829, 434: 5.79887, 435: 5.75679, 436: 5.71206, 437: 5.66468, 438: 5.61466, 439: 5.56624, 440: 5.51943, 441: 5.47422, 442: 5.43061, 443: 5.38862, 444: 5.34822, 445: 5.30944, 446: 5.27226, 447: 5.23668, 448: 5.20271, 449: 5.17035, 450: 5.13959, 451: 5.11043, 452: 5.08289, 453: 5.05694, 454: 5.03261, 455: 5.00988, 456: 4.98875, 457: 4.96923, 458: 4.95131, 459: 4.93349, 460: 4.91576, 461: 4.89813, 462: 4.88058, 463: 4.86313, 464: 4.84578, 465: 4.82851, 466: 4.81134, 467: 4.79427, 468: 4.77728, 469: 4.7603, 470: 4.74331, 471: 4.72633, 472: 4.70934, 473: 4.69236, 474: 4.67547, 475: 4.65869, 476: 4.642, 477: 4.62542, 478: 4.60894, 479: 4.59256, 480: 4.57628, 481: 4.56009, 482: 4.54401, 483: 4.52803, 484: 4.51215, 485: 4.49638, 486: 4.4807, 487: 4.46512, 488: 4.44964, 489: 4.43426, 490: 4.41899, 491: 4.40381, 492: 4.38874, 493: 4.37376, 494: 4.35892, 495: 4.34421, 496: 4.32963, 497: 4.31519, 498: 4.30088, 499: 4.2867, 500: 4.27266, 501: 4.25874, 502: 4.24496, 503: 4.23132, 504: 4.21781, 505: 4.20442, 506: 4.19118, 507: 4.17806, 508: 4.16508, 509: 4.15213, 510: 4.13921, 511: 4.12633, 512: 4.11348, 513: 4.10066, 514: 4.0879, 515: 4.07519, 516: 4.06255, 517: 4.04997, 518: 4.03744, 519: 4.02497, 520: 4.01256, 521: 4.00021, 522: 3.98792, 523: 3.97568, 524: 3.96352, 525: 3.95142, 526: 3.93938, 527: 3.92741, 528: 3.91551, 529: 3.90364, 530: 3.8918, 531: 3.88, 532: 3.86824, 533: 3.8565, 534: 3.84481, 535: 3.83315, 536: 3.82153, 537: 3.80995, 538: 3.79841, 539: 3.78691, 540: 3.77545, 541: 3.76402, 542: 3.75264, 543: 3.74129, 544: 3.72999, 545: 3.71875, 546: 3.70756, 547: 3.69642, 548: 3.68534, 549: 3.67428, 550: 3.66324, 551: 3.65224, 552: 3.64126, 553: 3.6303, 554: 3.61938, 555: 3.6085, 556: 3.59765, 557: 3.58684, 558: 3.57606, 559: 3.56531, 560: 3.55459, 561: 3.54389, 562: 3.53323, 563: 3.52259, 564: 3.51199, 565: 3.50142, 566: 3.49089, 567: 3.48039, 568: 3.46993, 569: 3.45951, 570: 3.44911, 571: 3.43874, 572: 3.42841, 573: 3.41811, 574: 3.40784, 575: 3.39762, 576: 3.38743, 577: 3.37729, 578: 3.36718, 579: 3.3571, 580: 3.34705, 581: 3.33702, 582: 3.32702, 583: 3.31704, 584: 3.3071, 585: 3.29719, 586: 3.28732, 587: 3.27748, 588: 3.26767, 589: 3.25789, 590: 3.24813, 591: 3.2384, 592: 3.22869, 593: 3.21901, 594: 3.20936, 595: 3.19974, 596: 3.19016, 597: 3.18061, 598: 3.17109, 599: 3.16159, 600: 3.15213, 601: 3.14268, 602: 3.13326, 603: 3.12387, 604: 3.1145, 605: 3.10517, 606: 3.09588, 607: 3.08661, 608: 3.07738, 609: 3.06817, 610: 3.05899, 611: 3.04983, 612: 3.0407, 613: 3.03159, 614: 3.02251, 615: 3.01347, 616: 3.00446, 617: 2.99548, 618: 2.98653, 619: 2.97761, 620: 2.96871, 621: 2.95983, 622: 2.95098, 623: 2.94216, 624: 2.93336, 625: 2.9246, 626: 2.91587, 627: 2.90717, 628: 2.8985, 629: 2.88986, 630: 2.88124, 631: 2.87265, 632: 2.86408, 633: 2.85553, 634: 2.84702, 635: 2.83854, 636: 2.83009, 637: 2.82167, 638: 2.81329, 639: 2.80493, 640: 2.79659, 641: 2.78828, 642: 2.77999, 643: 2.77173, 644: 2.7635, 645: 2.7553, 646: 2.74713, 647: 2.73899, 648: 2.73088, 649: 2.7228, 650: 2.71474, 651: 2.70671, 652: 2.6987, 653: 2.69072, 654: 2.68277, 655: 2.67485, 656: 2.66697, 657: 2.65912, 658: 2.65131, 659: 2.64352, 660: 2.63576, 661: 2.62803, 662: 2.62032, 663: 2.61264, 664: 2.60498, 665: 2.59736, 666: 2.58977, 667: 2.5822, 668: 2.57467, 669: 2.56716, 670: 2.55966, 671: 2.55219, 672: 2.54474, 673: 2.53731, 674: 2.52992, 675: 2.52255, 676: 2.51521, 677: 2.50791, 678: 2.50064, 679: 2.49339, 680: 2.48616, 681: 2.47895, 682: 2.47177, 683: 2.46462, 684: 2.45749, 685: 2.4504, 686: 2.44333, 687: 2.4363, 688: 2.42929, 689: 2.42231, 690: 2.41535, 691: 2.40841, 692: 2.40149, 693: 2.39459, 694: 2.38771, 695: 2.38087, 696: 2.37405, 697: 2.36726, 698: 2.3605, 699: 2.35376, 700: 2.34704, 701: 2.34035, 702: 2.33369, 703: 2.32705, 704: 2.32044, 705: 2.31386, 706: 2.3073, 707: 2.30078, 708: 2.29428, 709: 2.2878, 710: 2.28134, 711: 2.2749, 712: 2.26847, 713: 2.26207, 714: 2.25569, 715: 2.24935, 716: 2.24304, 717: 2.23675, 718: 2.2305, 719: 2.22428, 720: 2.21807, 721: 2.21189, 722: 2.20573, 723: 2.1996, 724: 2.19349, 725: 2.18742, 726: 2.18137, 727: 2.17536, 728: 2.16937, 729: 2.16341, 730: 2.15747, 731: 2.15155, 732: 2.14566, 733: 2.13979, 734: 2.134, 735: 2.12829, 736: 2.12263, 737: 2.11699, 738: 2.11264, 739: 2.10912, 740: 2.10432, 741: 2.09872, 742: 2.09381, 743: 2.08931, 744: 2.0844, 745: 2.07933, 746: 2.07437, 747: 2.06949, 748: 2.06468, 749: 2.05991, 750: 2.05517, 755: 2.0323, 760: 2.00935, 765: 1.98642, 770: 1.96416, 775: 1.94301, 780: 1.9217, 785: 1.89986, 790: 1.87814, 795: 1.85655, 800: 1.83512, 805: 1.81384, 810: 1.79472, 815: 1.77791, 820: 1.76106, 825: 1.7441, 830: 1.72697, 835: 1.70961, 840: 1.69199, 845: 1.6743, 850: 1.65653, 855: 1.63868, 860: 1.62074, 865: 1.60079, 870: 1.57981, 875: 1.56156, 880: 1.54516, 885: 1.52684, 890: 1.5066, 895: 1.48815, 900: 1.47414, 905: 1.46266, 910: 1.45098, 915: 1.43907, 920: 1.42627, 925: 1.41257, 930: 1.39911, 935: 1.3859, 940: 1.37303, 945: 1.35926, 950: 1.34454, 955: 1.33126, 960: 1.31936, 965: 1.30766, 970: 1.29616, 975: 1.28487, 980: 1.27394, 985: 1.26124, 990: 1.24528, 995: 1.22853, 1000: 1.21367, 1005: 1.2007, 1010: 1.18835, 1015: 1.17662, 1020: 1.16583, 1025: 1.15597, 1030: 1.14652, 1035: 1.13748, 1040: 1.12886, 1045: 1.11964, 1050: 1.11004, 1055: 1.1009, 1060: 1.09229, 1065: 1.08418, 1070: 1.07655, 1075: 1.06677, 1080: 1.05333, 1085: 1.039, 1090: 1.02511, 1095: 1.01229, 1100: 1.00236, 1105: 0.994146, 1110: 0.986069, 1115: 0.978032, 1120: 0.969956, 1125: 0.96188, 1130: 0.953847, 1135: 0.945924, 1140: 0.938106, 1145: 0.930391, 1150: 0.922781, 1155: 0.915116, 1160: 0.907416, 1165: 0.901163, 1170: 0.896333, 1175: 0.890244, 1180: 0.882907, 1185: 0.875592, 1190: 0.868319, 1195: 0.860772, 1200: 0.852949, 1205: 0.845374, 1210: 0.838042, 1215: 0.830956, 1220: 0.824124, 1225: 0.817346, 1230: 0.810623, 1235: 0.803918, 1240: 0.797233, 1245: 0.790596, 1250: 0.784008, 1255: 0.778949, 1260: 0.774111, 1265: 0.768167, 1270: 0.763746, 1275: 0.759044, 1280: 0.752713, 1285: 0.746341, 1290: 0.739863, 1295: 0.733355, 1300: 0.72707, 1305: 0.720962, 1310: 0.715206, 1315: 0.709806, 1320: 0.704127, 1325: 0.69817, 1330: 0.69148, 1335: 0.684041, 1340: 0.675851, 1345: 0.666935, 1350: 0.658852, 1355: 0.651592, 1360: 0.645154, 1365: 0.639521, 1370: 0.633904, 1375: 0.628306, 1380: 0.622759, 1385: 0.617267, 1390: 0.611861, 1395: 0.606533, 1400: 0.601204, 1405: 0.595872, 1410: 0.590545, 1415: 0.585223, 1420: 0.579955, 1425: 0.574723, 1430: 0.569508, 1435: 0.565668, 1440: 0.563281, 1445: 0.559585, 1450: 0.554548, 1455: 0.549597, 1460: 0.544693, 1465: 0.539915, 1470: 0.535266, 1475: 0.53044, 1480: 0.525409, 1485: 0.519935, 1490: 0.51402, 1495: 0.5085, 1500: 0.503402, 1510: 0.496065, 1520: 0.489841, 1530: 0.484647, 1540: 0.480331, 1550: 0.474969, 1560: 0.468764, 1570: 0.4618, 1580: 0.454064, 1590: 0.446454, 1600: 0.438961, 1610: 0.431546, 1620: 0.424202, 1630: 0.416893, 1640: 0.409673, 1650: 0.402621, 1660: 0.395507, 1670: 0.388315, 1680: 0.381043, 1690: 0.373678, 1700: 0.366643, 1710: 0.35994, 1720: 0.353568, 1730: 0.347522, 1740: 0.341536, 1750: 0.335539, 1760: 0.329301, 1770: 0.322863, 1780: 0.316736, 1790: 0.310928, 1800: 0.305439, 1810: 0.300294, 1820: 0.295293, 1830: 0.290372, 1840: 0.285534, 1850: 0.28079, 1860: 0.276138, 1870: 0.271507, 1880: 0.266897, 1890: 0.262423, 1900: 0.258085, 1910: 0.253731, 1920: 0.249457, 1930: 0.245353, 1940: 0.241347, 1950: 0.237439, 1960: 0.233638, 1970: 0.229943, 1980: 0.226355, 1990: 0.222813, 2000: 0.219317, 2010: 0.216094, 2020: 0.213141, 2030: 0.210458, 2040: 0.208062, 2050: 0.205529, 2060: 0.202719, 2070: 0.19963, 2080: 0.196524, 2090: 0.193669, 2100: 0.190956, 2110: 0.188616, 2120: 0.18663, 2130: 0.184489, 2140: 0.182219, 2150: 0.179819, 2160: 0.17729, 2170: 0.174829, 2180: 0.172404, 2190: 0.170007, 2200: 0.16764, 2210: 0.165301, 2220: 0.163004, 2230: 0.16075, 2240: 0.15857, 2250: 0.156464, 2260: 0.154432, 2270: 0.152378, 2280: 0.150294, 2290: 0.148252, 2300: 0.146253, 2310: 0.144288, 2320: 0.142357, 2330: 0.14046, 2340: 0.138596, 2350: 0.136767, 2360: 0.13498, 2370: 0.133237, 2380: 0.131538, 2390: 0.129867, 2400: 0.128225, 2410: 0.126753, 2420: 0.125451, 2430: 0.124059, 2440: 0.122649, 2450: 0.121329, 2460: 0.120008, 2470: 0.118706, 2480: 0.117421, 2490: 0.11613, 2500: 0.114833, 2510: 0.113528, 2520: 0.1123, 2530: 0.111182, 2540: 0.110109, 2550: 0.109083, 2560: 0.108102, 2570: 0.107153, 2580: 0.106236, 2590: 0.10532, 2600: 0.104404, 2610: 0.103488, 2620: 0.102573, 2630: 0.101665, 2640: 0.100765, 2650: 0.0998724, 2660: 0.0989922, 2670: 0.0981244, 2680: 0.0972786, 2690: 0.0964547, 2700: 0.0956527, 2710: 0.0948638, 2720: 0.0940878, 2730: 0.0933248, 2740: 0.0925729, 2750: 0.0918316, 2760: 0.0911012, 2770: 0.0903814, 2780: 0.0896763, 2790: 0.0889142, 2800: 0.0880949, 2810: 0.0873104, 2820: 0.0865607, 2830: 0.0858457, 2840: 0.0851654, 2850: 0.0845199, 2860: 0.0839092, 2870: 0.0832499, 2880: 0.0825422, 2890: 0.0818508, 2900: 0.0811769, 2910: 0.0805204, 2920: 0.0798819, 2930: 0.0792613, 2940: 0.0786601, 2950: 0.0780782, 2960: 0.0775157, 2970: 0.0769725, 2980: 0.0764487, 2990: 0.0759443, 3000: 0.0754592, 3010: 0.0749886, 3020: 0.0745326, 3030: 0.0740817, 3040: 0.0736364, 3050: 0.0731967, 3060: 0.072764, 3070: 0.0723385, 3080: 0.0719201, 3090: 0.0715106, 3100: 0.0711102, 3110: 0.0707188, 3120: 0.0703364, 3130: 0.0699591, 3140: 0.0695869, 3150: 0.0692197, 3160: 0.0688713, 3170: 0.0685415, 3180: 0.0682106, 3190: 0.0678785, 3200: 0.0675453, 3210: 0.0672108, 3220: 0.0668848, 3230: 0.066567, 3240: 0.0662554, 3250: 0.0659488, 3260: 0.065647, 3270: 0.0653497, 3280: 0.0650578, 3290: 0.06477, 3300: 0.0644869, 3310: 0.0642086, 3320: 0.0639354, 3330: 0.0636671, 3340: 0.0634039, 3350: 0.0631458, 3360: 0.0628952, 3370: 0.0626523, 3380: 0.062417, 3390: 0.0621888, 3400: 0.0619675, 3410: 0.0617519, 3420: 0.0615418, 3430: 0.0613374, 3440: 0.0611386, 3450: 0.0609454, 3460: 0.0607578, 3470: 0.0605758, 3480: 0.0603839, 3490: 0.0601819, 3500: 0.0599848, 3510: 0.0597788, 3520: 0.059564, 3530: 0.0593603, 3540: 0.0591676, 3550: 0.0589859, 3560: 0.0588153, 3570: 0.0586462, 3580: 0.0584786, 3590: 0.0583148, 3600: 0.0581551, 3610: 0.0579996, 3620: 0.0578482, 3630: 0.0577, 3640: 0.0575557, 3650: 0.0574146, 3660: 0.0572766, 3670: 0.0571415, 3680: 0.0570092, 3690: 0.0568799, 3700: 0.0567534, 3710: 0.0566273, 3720: 0.0565014, 3730: 0.0563759, 3740: 0.0562506, 3750: 0.0561256, 3760: 0.0560009, 3770: 0.0558765, 3780: 0.0557527, 3790: 0.0556294, 3800: 0.0555067, 3810: 0.0553845, 3820: 0.0552637, 3830: 0.0551596, 3840: 0.0550719, 3850: 0.0549856, 3860: 0.0549008, 3870: 0.0548175, 3880: 0.0547368, 3890: 0.0546587, 3900: 0.0545821, 3910: 0.0545069, 3920: 0.0544338, 3930: 0.0543626, 3940: 0.0542975, 3950: 0.054238, 3960: 0.0541773, 3970: 0.0541152, 3980: 0.0540555, 3990: 0.0539974, 4000: 0.0539409, 4010: 0.053886, 4020: 0.0538327, 4030: 0.053781, 4040: 0.0537309, 4050: 0.0536824, 4060: 0.0536355, 4070: 0.0535902, 4080: 0.0535466, 4090: 0.0535046, 4100: 0.0534643, 4110: 0.0534256, 4120: 0.0533886, 4130: 0.053353, 4140: 0.0533187, 4150: 0.0532859, 4160: 0.0532549, 4170: 0.053225, 4180: 0.0531961, 4190: 0.0531687, 4200: 0.0531432, 4210: 0.0531196, 4220: 0.0530979, 4230: 0.0530769, 4240: 0.0530567, 4250: 0.0530385, 4260: 0.0530221, 4270: 0.0530072, 4280: 0.0529939, 4290: 0.0529783, 4300: 0.0529603, 4310: 0.052947, 4320: 0.0529384, 4330: 0.0529309, 4340: 0.0529241, 4350: 0.0529182, 4360: 0.0529131, 4370: 0.052909, 4380: 0.0529057, 4390: 0.0529032, 4400: 0.0529379, 4410: 0.0530098, 4420: 0.0530653, 4430: 0.0531046, 4440: 0.0531277, 4450: 0.0531344, 4460: 0.0531672, 4470: 0.0532262, 4480: 0.0533112, 4490: 0.0534224, 4500: 0.0535596, 4510: 0.0537225, 4520: 0.0539109, 4530: 0.0541253, 4540: 0.0543654, 4550: 0.0546311, 4560: 0.0549222, 4570: 0.0552388, 4580: 0.0554089, 4590: 0.0554325, 4600: 0.0554573, 4610: 0.0554836, 4620: 0.0555111, 4630: 0.0555396, 4640: 0.0555689, 4650: 0.0555991, 4660: 0.05563, 4670: 0.0556617, 4680: 0.0556941, 4690: 0.0557275, 4700: 0.0557619, 4710: 0.0557972, 4720: 0.055834, 4730: 0.0558724, 4740: 0.0559122, 4750: 0.0559172, 4760: 0.0558873, 4770: 0.0558756, 4780: 0.0558824, 4790: 0.0559074, 4800: 0.0559508, 4810: 0.0559701, 4820: 0.0559653, 4830: 0.0559366, 4840: 0.0558837, 4850: 0.0558069, 4860: 0.0557061, 4870: 0.0555816, 4880: 0.0554333, 4890: 0.0552614, 4900: 0.0550658, 4910: 0.0548464, 4920: 0.0546034, 4930: 0.0545087, 4940: 0.0545622, 4950: 0.0546163, 4960: 0.054671, 4970: 0.0547266, 4980: 0.0547826, 4990: 0.0548392, 5000: 0.0548965, 5010: 0.0549544, 5020: 0.0550138, 5030: 0.0550745, 5040: 0.0551364, 5050: 0.0551993, 5060: 0.0552633, 5070: 0.0553277, 5080: 0.0553927, 5090: 0.0554581, 5100: 0.055524, 5110: 0.0555907, 5120: 0.0556581, 5130: 0.0557262, 5140: 0.0557951, 5150: 0.0558647, 5160: 0.0559366, 5170: 0.0560108, 5180: 0.0560872, 5190: 0.0561658, 5200: 0.0562467, 5210: 0.0563296, 5220: 0.0564146, 5230: 0.0565015, 5240: 0.0565903, 5250: 0.0566809, 5260: 0.056769, 5270: 0.0568544, 5280: 0.0569372, 5290: 0.0570173, 5300: 0.0570982, 5310: 0.0571797, 5320: 0.0572617, 5330: 0.0573445, 5340: 0.0574281, 5350: 0.0575125, 5360: 0.0575978, 5370: 0.057683, 5380: 0.0577684, 5390: 0.0578541, 5400: 0.05794, 5410: 0.058026, 5420: 0.0581129, 5430: 0.0582006, 5440: 0.058289, 5450: 0.0583783, 5460: 0.0584684, 5470: 0.0585591, 5480: 0.0586515, 5490: 0.0587454, 5500: 0.058841, 5510: 0.0589367, 5520: 0.0590324, 5530: 0.0591283, 5540: 0.0592242, 5550: 0.0593203, 5560: 0.0594137, 5570: 0.0595045, 5580: 0.0595926, 5590: 0.0596782, 5600: 0.0597633, 5610: 0.0598526, 5620: 0.059946, 5630: 0.0600436, 5640: 0.0601453, 5650: 0.0602477, 5660: 0.0603508, 5670: 0.0604545, 5680: 0.060559, 5690: 0.0606642, 5700: 0.0607701, 5710: 0.0608766, 5720: 0.0609839, 5730: 0.0610918, 5740: 0.0612005, 5750: 0.0613101, 5760: 0.0614205, 5770: 0.0615313, 5780: 0.0616423, 5790: 0.0617537, 5800: 0.0618653, 5810: 0.0619774, 5820: 0.0620874, 5830: 0.0621945, 5840: 0.0623025, 5850: 0.0624105, 5860: 0.0625185, 5870: 0.0626265, 5880: 0.0627345, 5890: 0.0628425, 5900: 0.0629504, 5910: 0.0630584, 5920: 0.0631664, 5930: 0.0632744, 5940: 0.0633824, 5950: 0.0634904, 5960: 0.0635984, 5970: 0.0637064, 5980: 0.0638144, 5990: 0.0639224, 6000: 0.0640304}
observed_dimuon_0 = {250: 5.25595, 251: 5.88745, 252: 6.51896, 253: 7.15046, 254: 7.78196, 255: 8.41347, 256: 9.04497, 257: 9.60464, 258: 10.1461, 259: 10.6426, 260: 11.1104, 261: 11.5248, 262: 11.8606, 263: 12.1325, 264: 12.3221, 265: 12.4703, 266: 12.5651, 267: 12.6108, 268: 12.6063, 269: 12.5625, 270: 12.4841, 271: 12.3748, 272: 12.2208, 273: 12.0686, 274: 11.8851, 275: 11.6801, 276: 11.4531, 277: 11.2226, 278: 10.9501, 279: 10.6545, 280: 10.3365, 281: 9.99638, 282: 9.63835, 283: 9.24417, 284: 8.85917, 285: 8.46512, 286: 8.06513, 287: 7.67723, 288: 7.30203, 289: 6.94499, 290: 6.59437, 291: 6.27953, 292: 5.98103, 293: 5.72703, 294: 5.50127, 295: 5.32806, 296: 5.19348, 297: 5.08072, 298: 5.02674, 299: 4.97748, 300: 4.93777, 301: 4.90925, 302: 4.89086, 303: 4.90898, 304: 4.91029, 305: 4.93306, 306: 4.93868, 307: 4.93321, 308: 4.89873, 309: 4.85934, 310: 4.80324, 311: 4.72675, 312: 4.64469, 313: 4.53848, 314: 4.43997, 315: 4.33436, 316: 4.20703, 317: 4.09411, 318: 3.9639, 319: 3.83513, 320: 3.72422, 321: 3.61629, 322: 3.51504, 323: 3.41841, 324: 3.31963, 325: 3.2153, 326: 3.14507, 327: 3.07023, 328: 2.99544, 329: 2.92752, 330: 2.85327, 331: 2.79323, 332: 2.73437, 333: 2.67419, 334: 2.618, 335: 2.57367, 336: 2.52623, 337: 2.48743, 338: 2.45437, 339: 2.41946, 340: 2.38094, 341: 2.34923, 342: 2.31755, 343: 2.29014, 344: 2.26006, 345: 2.23385, 346: 2.2076, 347: 2.18156, 348: 2.15325, 349: 2.12618, 350: 2.09874, 351: 2.07119, 352: 2.04472, 353: 2.01937, 354: 1.99445, 355: 1.97228, 356: 1.95108, 357: 1.93237, 358: 1.91475, 359: 1.9009, 360: 1.89078, 361: 1.8845, 362: 1.8815, 363: 1.88223, 364: 1.88949, 365: 1.90166, 366: 1.92007, 367: 1.94393, 368: 1.97197, 369: 1.99582, 370: 2.03242, 371: 2.0858, 372: 2.1445, 373: 2.21063, 374: 2.27476, 375: 2.3465, 376: 2.44009, 377: 2.53577, 378: 2.64274, 379: 2.7493, 380: 2.86117, 381: 2.97478, 382: 3.1038, 383: 3.22971, 384: 3.35099, 385: 3.47854, 386: 3.59766, 387: 3.72602, 388: 3.84858, 389: 3.95294, 390: 4.0515, 391: 4.13704, 392: 4.21839, 393: 4.28901, 394: 4.35382, 395: 4.40624, 396: 4.44678, 397: 4.47401, 398: 4.4823, 399: 4.50029, 400: 4.48931, 401: 4.468, 402: 4.43242, 403: 4.4397, 404: 4.39519, 405: 4.34569, 406: 4.29122, 407: 4.23177, 408: 4.16917, 409: 4.09191, 410: 4.01447, 411: 3.94144, 412: 3.86001, 413: 3.81794, 414: 3.80109, 415: 3.75881, 416: 3.65538, 417: 3.64613, 418: 3.61801, 419: 3.571, 420: 3.5274, 421: 3.48697, 422: 3.46159, 423: 3.43682, 424: 3.46256, 425: 3.48206, 426: 3.43866, 427: 3.40281, 428: 3.39178, 429: 3.39094, 430: 3.33787, 431: 3.31249, 432: 3.31479, 433: 3.32941, 434: 3.39383, 435: 3.41824, 436: 3.44264, 437: 3.46863, 438: 3.47873, 439: 3.50541, 440: 3.5549, 441: 3.5781, 442: 3.62349, 443: 3.66465, 444: 3.71514, 445: 3.76009, 446: 3.79262, 447: 3.77521, 448: 3.8199, 449: 3.86425, 450: 3.87675, 451: 3.92058, 452: 3.98894, 453: 4.00358, 454: 4.06437, 455: 4.1076, 456: 4.18601, 457: 4.24342, 458: 4.30991, 459: 4.38559, 460: 4.47046, 461: 4.53776, 462: 4.5982, 463: 4.63555, 464: 4.65868, 465: 4.71044, 466: 4.7596, 467: 4.78148, 468: 4.80464, 469: 4.81536, 470: 4.82883, 471: 4.84691, 472: 4.86291, 473: 4.87041, 474: 4.87397, 475: 4.88425, 476: 4.89749, 477: 4.89773, 478: 4.85585, 479: 4.83693, 480: 4.82992, 481: 4.80666, 482: 4.7746, 483: 4.75374, 484: 4.72855, 485: 4.68085, 486: 4.61707, 487: 4.55537, 488: 4.48967, 489: 4.42797, 490: 4.42964, 491: 4.39596, 492: 4.35021, 493: 4.29342, 494: 4.25288, 495: 4.21495, 496: 4.15737, 497: 4.10916, 498: 4.0951, 499: 4.05836, 500: 4.015, 501: 3.96783, 502: 3.90973, 503: 3.796, 504: 3.74089, 505: 3.66879, 506: 3.62735, 507: 3.57241, 508: 3.50629, 509: 3.45663, 510: 3.41078, 511: 3.31003, 512: 3.24594, 513: 3.18429, 514: 3.14148, 515: 3.08995, 516: 3.05494, 517: 3.00677, 518: 2.96768, 519: 2.91155, 520: 2.86799, 521: 2.83639, 522: 2.80574, 523: 2.72961, 524: 2.68814, 525: 2.64856, 526: 2.61417, 527: 2.56822, 528: 2.54125, 529: 2.50398, 530: 2.46806, 531: 2.46246, 532: 2.41974, 533: 2.38653, 534: 2.34147, 535: 2.2928, 536: 2.26808, 537: 2.24057, 538: 2.20835, 539: 2.18159, 540: 2.15502, 541: 2.1232, 542: 2.11973, 543: 2.11802, 544: 2.05687, 545: 2.03965, 546: 2.01724, 547: 1.99663, 548: 1.97441, 549: 1.95062, 550: 1.95524, 551: 1.94686, 552: 1.92804, 553: 1.93098, 554: 1.91579, 555: 1.89218, 556: 1.8516, 557: 1.83227, 558: 1.81641, 559: 1.78988, 560: 1.77857, 561: 1.76525, 562: 1.78544, 563: 1.77989, 564: 1.76385, 565: 1.75863, 566: 1.74833, 567: 1.76856, 568: 1.74124, 569: 1.73723, 570: 1.7675, 571: 1.7919, 572: 1.82706, 573: 1.82426, 574: 1.82597, 575: 1.79754, 576: 1.7676, 577: 1.77441, 578: 1.77436, 579: 1.76008, 580: 1.73752, 581: 1.74603, 582: 1.75584, 583: 1.74434, 584: 1.73219, 585: 1.71939, 586: 1.73499, 587: 1.75163, 588: 1.77104, 589: 1.79917, 590: 1.81891, 591: 1.83989, 592: 1.86201, 593: 1.88521, 594: 1.91308, 595: 1.93846, 596: 1.96477, 597: 1.98882, 598: 2.0119, 599: 2.04407, 600: 2.074, 601: 2.09717, 602: 2.12069, 603: 2.14765, 604: 2.17469, 605: 2.2018, 606: 2.22905, 607: 2.25441, 608: 2.27794, 609: 2.29594, 610: 2.32062, 611: 2.34696, 612: 2.37136, 613: 2.39615, 614: 2.42264, 615: 2.4481, 616: 2.46785, 617: 2.48737, 618: 2.50632, 619: 2.5228, 620: 2.53527, 621: 2.55061, 622: 2.56904, 623: 2.58288, 624: 2.59446, 625: 2.59726, 626: 2.59832, 627: 2.60684, 628: 2.60702, 629: 2.61191, 630: 2.61398, 631: 2.61353, 632: 2.61501, 633: 2.614, 634: 2.60915, 635: 2.6042, 636: 2.59749, 637: 2.59042, 638: 2.58372, 639: 2.5761, 640: 2.56202, 641: 2.55262, 642: 2.54141, 643: 2.5291, 644: 2.51706, 645: 2.50291, 646: 2.4898, 647: 2.47401, 648: 2.45742, 649: 2.44064, 650: 2.42318, 651: 2.40658, 652: 2.39134, 653: 2.37648, 654: 2.36049, 655: 2.3442, 656: 2.32828, 657: 2.31032, 658: 2.29424, 659: 2.27769, 660: 2.26534, 661: 2.25172, 662: 2.23826, 663: 2.2233, 664: 2.20862, 665: 2.19425, 666: 2.17769, 667: 2.16285, 668: 2.14675, 669: 2.13451, 670: 2.12491, 671: 2.11052, 672: 2.09782, 673: 2.08532, 674: 2.07419, 675: 2.06328, 676: 2.05151, 677: 2.03856, 678: 2.02473, 679: 2.01521, 680: 2.0051, 681: 1.99339, 682: 1.97698, 683: 1.96192, 684: 1.95171, 685: 1.94059, 686: 1.92419, 687: 1.90717, 688: 1.88852, 689: 1.87272, 690: 1.85675, 691: 1.84378, 692: 1.82817, 693: 1.80892, 694: 1.79511, 695: 1.78245, 696: 1.76336, 697: 1.74243, 698: 1.71976, 699: 1.70004, 700: 1.68132, 701: 1.66508, 702: 1.64538, 703: 1.62792, 704: 1.6042, 705: 1.57862, 706: 1.55506, 707: 1.5325, 708: 1.5051, 709: 1.48086, 710: 1.45676, 711: 1.43471, 712: 1.41026, 713: 1.38753, 714: 1.36201, 715: 1.33929, 716: 1.31021, 717: 1.28737, 718: 1.26105, 719: 1.2361, 720: 1.20585, 721: 1.1818, 722: 1.15694, 723: 1.13116, 724: 1.10521, 725: 1.08477, 726: 1.058, 727: 1.032, 728: 1.00627, 729: 0.984944, 730: 0.961111, 731: 0.941425, 732: 0.921343, 733: 0.903122, 734: 0.884258, 735: 0.866633, 736: 0.849018, 737: 0.834885, 738: 0.814482, 739: 0.802111, 740: 0.788192, 741: 0.77466, 742: 0.760594, 743: 0.746752, 744: 0.736606, 745: 0.725362, 746: 0.715067, 747: 0.705579, 748: 0.697565, 749: 0.690353, 750: 0.677749, 755: 0.651109, 760: 0.624528, 765: 0.606168, 770: 0.594205, 775: 0.585249, 780: 0.57828, 785: 0.573386, 790: 0.571623, 795: 0.57668, 800: 0.581599, 805: 0.589847, 810: 0.595674, 815: 0.607884, 820: 0.62072, 825: 0.631947, 830: 0.644005, 835: 0.654157, 840: 0.670281, 845: 0.68712, 850: 0.698992, 855: 0.715021, 860: 0.732579, 865: 0.750195, 870: 0.766861, 875: 0.791128, 880: 0.812745, 885: 0.836223, 890: 0.865715, 895: 0.89516, 900: 0.923837, 905: 0.949229, 910: 0.968917, 915: 0.997921, 920: 1.01971, 925: 1.0377, 930: 1.05545, 935: 1.07627, 940: 1.09016, 945: 1.09883, 950: 1.10861, 955: 1.10862, 960: 1.10916, 965: 1.1018, 970: 1.09586, 975: 1.09305, 980: 1.08077, 985: 1.07188, 990: 1.05533, 995: 1.03947, 1000: 1.01589, 1005: 0.989386, 1010: 0.965647, 1015: 0.935447, 1020: 0.905045, 1025: 0.871407, 1030: 0.843515, 1035: 0.807357, 1040: 0.774263, 1045: 0.743639, 1050: 0.711177, 1055: 0.682354, 1060: 0.65292, 1065: 0.625681, 1070: 0.601789, 1075: 0.580305, 1080: 0.559707, 1085: 0.542016, 1090: 0.525249, 1095: 0.510065, 1100: 0.497384, 1105: 0.485796, 1110: 0.474296, 1115: 0.464051, 1120: 0.458315, 1125: 0.454018, 1130: 0.449704, 1135: 0.445232, 1140: 0.441214, 1145: 0.440133, 1150: 0.441254, 1155: 0.443355, 1160: 0.446208, 1165: 0.451408, 1170: 0.456209, 1175: 0.460573, 1180: 0.469216, 1185: 0.476845, 1190: 0.485669, 1195: 0.498439, 1200: 0.513057, 1205: 0.526553, 1210: 0.539666, 1215: 0.553312, 1220: 0.567035, 1225: 0.583937, 1230: 0.59808, 1235: 0.611928, 1240: 0.626239, 1245: 0.640097, 1250: 0.654786, 1255: 0.667089, 1260: 0.675546, 1265: 0.685875, 1270: 0.694499, 1275: 0.70439, 1280: 0.714681, 1285: 0.722342, 1290: 0.726309, 1295: 0.732362, 1300: 0.73726, 1305: 0.741386, 1310: 0.744088, 1315: 0.744823, 1320: 0.746412, 1325: 0.747511, 1330: 0.746096, 1335: 0.746452, 1340: 0.745114, 1345: 0.741414, 1350: 0.739989, 1355: 0.737306, 1360: 0.733976, 1365: 0.730223, 1370: 0.726619, 1375: 0.722723, 1380: 0.717864, 1385: 0.712652, 1390: 0.707426, 1395: 0.701461, 1400: 0.694133, 1405: 0.687402, 1410: 0.680488, 1415: 0.672519, 1420: 0.665155, 1425: 0.657421, 1430: 0.649379, 1435: 0.641114, 1440: 0.632399, 1445: 0.623882, 1450: 0.615191, 1455: 0.605887, 1460: 0.59677, 1465: 0.587431, 1470: 0.579436, 1475: 0.571162, 1480: 0.561441, 1485: 0.55271, 1490: 0.543266, 1495: 0.534692, 1500: 0.524801, 1510: 0.506732, 1520: 0.488826, 1530: 0.471201, 1540: 0.454557, 1550: 0.440476, 1560: 0.426531, 1570: 0.410534, 1580: 0.397362, 1590: 0.386605, 1600: 0.37448, 1610: 0.365435, 1620: 0.355516, 1630: 0.347568, 1640: 0.340859, 1650: 0.334907, 1660: 0.330772, 1670: 0.327063, 1680: 0.32222, 1690: 0.318817, 1700: 0.316075, 1710: 0.313132, 1720: 0.311239, 1730: 0.31116, 1740: 0.310198, 1750: 0.310108, 1760: 0.309827, 1770: 0.308894, 1780: 0.307703, 1790: 0.305962, 1800: 0.304548, 1810: 0.303122, 1820: 0.301854, 1830: 0.300854, 1840: 0.299071, 1850: 0.297091, 1860: 0.294064, 1870: 0.290878, 1880: 0.287564, 1890: 0.284153, 1900: 0.280589, 1910: 0.277714, 1920: 0.273693, 1930: 0.269325, 1940: 0.266803, 1950: 0.263996, 1960: 0.260009, 1970: 0.256162, 1980: 0.25167, 1990: 0.247055, 2000: 0.2419, 2010: 0.237898, 2020: 0.23372, 2030: 0.22974, 2040: 0.225816, 2050: 0.222877, 2060: 0.219312, 2070: 0.213706, 2080: 0.207927, 2090: 0.203745, 2100: 0.199536, 2110: 0.19486, 2120: 0.190767, 2130: 0.187767, 2140: 0.183878, 2150: 0.181247, 2160: 0.178687, 2170: 0.175496, 2180: 0.171818, 2190: 0.168743, 2200: 0.165452, 2210: 0.162653, 2220: 0.160104, 2230: 0.157578, 2240: 0.15558, 2250: 0.154051, 2260: 0.152481, 2270: 0.150658, 2280: 0.147845, 2290: 0.145153, 2300: 0.142668, 2310: 0.140651, 2320: 0.13892, 2330: 0.137753, 2340: 0.13644, 2350: 0.13493, 2360: 0.133222, 2370: 0.131284, 2380: 0.129116, 2390: 0.126899, 2400: 0.124836, 2410: 0.123272, 2420: 0.121657, 2430: 0.120152, 2440: 0.118592, 2450: 0.117169, 2460: 0.115557, 2470: 0.113847, 2480: 0.112275, 2490: 0.110846, 2500: 0.109533, 2510: 0.108394, 2520: 0.107246, 2530: 0.106356, 2540: 0.105073, 2550: 0.104078, 2560: 0.103148, 2570: 0.102147, 2580: 0.101122, 2590: 0.100127, 2600: 0.0991067, 2610: 0.098109, 2620: 0.0971366, 2630: 0.0961534, 2640: 0.095104, 2650: 0.0940582, 2660: 0.0931182, 2670: 0.0921859, 2680: 0.0912761, 2690: 0.0906641, 2700: 0.0898019, 2710: 0.088933, 2720: 0.088373, 2730: 0.0875344, 2740: 0.0869852, 2750: 0.0865631, 2760: 0.0862967, 2770: 0.0858567, 2780: 0.0850818, 2790: 0.0841671, 2800: 0.0833756, 2810: 0.0826417, 2820: 0.0816267, 2830: 0.0809179, 2840: 0.0802193, 2850: 0.0792624, 2860: 0.0786002, 2870: 0.0776561, 2880: 0.0766078, 2890: 0.0756441, 2900: 0.0747212, 2910: 0.0740999, 2920: 0.0735077, 2930: 0.0729294, 2940: 0.072398, 2950: 0.0718272, 2960: 0.0712704, 2970: 0.0707255, 2980: 0.0701941, 2990: 0.0696637, 3000: 0.0691518, 3010: 0.0686451, 3020: 0.0679593, 3030: 0.0675883, 3040: 0.067201, 3050: 0.066772, 3060: 0.0663481, 3070: 0.0658671, 3080: 0.0654172, 3090: 0.0649844, 3100: 0.0645587, 3110: 0.0641289, 3120: 0.0637237, 3130: 0.0634867, 3140: 0.0633537, 3150: 0.0633205, 3160: 0.0628214, 3170: 0.0623699, 3180: 0.0619665, 3190: 0.0616098, 3200: 0.0612499, 3210: 0.0609239, 3220: 0.0607189, 3230: 0.0604037, 3240: 0.0601022, 3250: 0.0597987, 3260: 0.0593485, 3270: 0.0588081, 3280: 0.0581595, 3290: 0.05789, 3300: 0.057628, 3310: 0.0573728, 3320: 0.0571667, 3330: 0.057006, 3340: 0.0567638, 3350: 0.0564475, 3360: 0.0563057, 3370: 0.0561555, 3380: 0.0559957, 3390: 0.0558373, 3400: 0.0556406, 3410: 0.0555054, 3420: 0.0553723, 3430: 0.0551788, 3440: 0.0550497, 3450: 0.054829, 3460: 0.0545703, 3470: 0.0543807, 3480: 0.0541186, 3490: 0.0538445, 3500: 0.0536172, 3510: 0.0534163, 3520: 0.0532348, 3530: 0.0531134, 3540: 0.0529702, 3550: 0.0528218, 3560: 0.0528077, 3570: 0.0526279, 3580: 0.0525114, 3590: 0.0523923, 3600: 0.0523249, 3610: 0.0523178, 3620: 0.0520927, 3630: 0.0519345, 3640: 0.0518637, 3650: 0.0517509, 3660: 0.0517889, 3670: 0.0516964, 3680: 0.051575, 3690: 0.0513682, 3700: 0.0511598, 3710: 0.0510114, 3720: 0.0509354, 3730: 0.0508371, 3740: 0.0507166, 3750: 0.0507917, 3760: 0.0507956, 3770: 0.0506879, 3780: 0.0506175, 3790: 0.0503661, 3800: 0.0502525, 3810: 0.0501749, 3820: 0.0501127, 3830: 0.0501574, 3840: 0.0501338, 3850: 0.0500419, 3860: 0.0499578, 3870: 0.0498595, 3880: 0.0497564, 3890: 0.0494944, 3900: 0.0493212, 3910: 0.0492144, 3920: 0.0490005, 3930: 0.0488493, 3940: 0.048761, 3950: 0.048606, 3960: 0.0483846, 3970: 0.0481732, 3980: 0.0479673, 3990: 0.0477602, 4000: 0.0475899, 4010: 0.0474472, 4020: 0.047455, 4030: 0.047406, 4040: 0.0472668, 4050: 0.0472364, 4060: 0.0471076, 4070: 0.0470151, 4080: 0.0468889, 4090: 0.0468594, 4100: 0.0468498, 4110: 0.0468777, 4120: 0.0469337, 4130: 0.0470014, 4140: 0.0470809, 4150: 0.0471852, 4160: 0.047314, 4170: 0.0475009, 4180: 0.0477458, 4190: 0.0479848, 4200: 0.048083, 4210: 0.0482606, 4220: 0.0483871, 4230: 0.0484624, 4240: 0.0486215, 4250: 0.0487504, 4260: 0.0488492, 4270: 0.0489179, 4280: 0.0489565, 4290: 0.0489722, 4300: 0.0489626, 4310: 0.0489275, 4320: 0.0488175, 4330: 0.0487593, 4340: 0.0487954, 4350: 0.0488862, 4360: 0.049014, 4370: 0.0490324, 4380: 0.0490446, 4390: 0.0490507, 4400: 0.0489744, 4410: 0.0489828, 4420: 0.0489659, 4430: 0.048926, 4440: 0.0488632, 4450: 0.0489159, 4460: 0.0490325, 4470: 0.0490322, 4480: 0.049047, 4490: 0.0490213, 4500: 0.0489538, 4510: 0.0489516, 4520: 0.0489322, 4530: 0.048972, 4540: 0.0489038, 4550: 0.0489707, 4560: 0.04905, 4570: 0.0491409, 4580: 0.0492235, 4590: 0.0492228, 4600: 0.0492549, 4610: 0.0493025, 4620: 0.0493875, 4630: 0.0495097, 4640: 0.0495728, 4650: 0.0496502, 4660: 0.0497419, 4670: 0.0497832, 4680: 0.0497873, 4690: 0.0498167, 4700: 0.0498723, 4710: 0.049778, 4720: 0.0498117, 4730: 0.0498714, 4740: 0.0498821, 4750: 0.0498954, 4760: 0.0499113, 4770: 0.0499299, 4780: 0.0499599, 4790: 0.0499268, 4800: 0.0499417, 4810: 0.0499104, 4820: 0.049893, 4830: 0.0498894, 4840: 0.0500706, 4850: 0.0500169, 4860: 0.0500717, 4870: 0.0500254, 4880: 0.0500574, 4890: 0.0500894, 4900: 0.0501216, 4910: 0.0501539, 4920: 0.0502601, 4930: 0.0503937, 4940: 0.0504264, 4950: 0.0504897, 4960: 0.0505834, 4970: 0.050516, 4980: 0.0506573, 4990: 0.0506853, 5000: 0.0506962, 5010: 0.0507522, 5020: 0.0506222, 5030: 0.0505909, 5040: 0.0506466, 5050: 0.0506991, 5060: 0.0507483, 5070: 0.0508689, 5080: 0.0509298, 5090: 0.0509153, 5100: 0.0510171, 5110: 0.0510074, 5120: 0.051054, 5130: 0.0513512, 5140: 0.0513954, 5150: 0.0516324, 5160: 0.0517775, 5170: 0.0518458, 5180: 0.0518473, 5190: 0.0517739, 5200: 0.0517414, 5210: 0.0517498, 5220: 0.0518145, 5230: 0.0519011, 5240: 0.0520096, 5250: 0.0522141, 5260: 0.0525516, 5270: 0.0528686, 5280: 0.0530286, 5290: 0.0530316, 5300: 0.0530903, 5310: 0.0531064, 5320: 0.0532786, 5330: 0.0534321, 5340: 0.0535312, 5350: 0.0535757, 5360: 0.0536001, 5370: 0.0536701, 5380: 0.0535139, 5390: 0.0531517, 5400: 0.0528718, 5410: 0.0526457, 5420: 0.0526177, 5430: 0.0525717, 5440: 0.0526885, 5450: 0.0527776, 5460: 0.0528423, 5470: 0.0528737, 5480: 0.0528719, 5490: 0.0529391, 5500: 0.0530553, 5510: 0.0533527, 5520: 0.0534519, 5530: 0.0535023, 5540: 0.0536475, 5550: 0.0537434, 5560: 0.0538474, 5570: 0.0539582, 5580: 0.0540279, 5590: 0.0540324, 5600: 0.0541466, 5610: 0.0542985, 5620: 0.0543105, 5630: 0.0541368, 5640: 0.0539144, 5650: 0.0538847, 5660: 0.0539718, 5670: 0.0540604, 5680: 0.0541505, 5690: 0.0541951, 5700: 0.0542299, 5710: 0.0543029, 5720: 0.0542366, 5730: 0.0542654, 5740: 0.0542615, 5750: 0.0544726, 5760: 0.0548986, 5770: 0.055491, 5780: 0.0561435, 5790: 0.0569097, 5800: 0.0575195, 5810: 0.0579729, 5820: 0.0582594, 5830: 0.0583433, 5840: 0.0583853, 5850: 0.0586369, 5860: 0.0587335, 5870: 0.0588751, 5880: 0.0588894, 5890: 0.0587763, 5900: 0.0584476, 5910: 0.0580467, 5920: 0.0574214, 5930: 0.0570514, 5940: 0.0568438, 5950: 0.0568702, 5960: 0.0568966, 5970: 0.056923, 5980: 0.0569494, 5990: 0.0569758, 6000: 0.0570022}
observed_dimuon_10 = {250: 20.8314, 251: 21.5764, 252: 22.3215, 253: 23.0665, 254: 23.8116, 255: 24.5567, 256: 25.3017, 257: 26.0816, 258: 26.7295, 259: 27.2699, 260: 27.9058, 261: 28.5266, 262: 29.142, 263: 29.6403, 264: 29.9803, 265: 30.3348, 266: 30.4283, 267: 30.6434, 268: 30.8488, 269: 30.9983, 270: 30.9854, 271: 30.9529, 272: 30.6266, 273: 30.216, 274: 29.5699, 275: 29.0692, 276: 28.4208, 277: 27.8735, 278: 27.2026, 279: 26.6575, 280: 25.8811, 281: 24.9291, 282: 24.0382, 283: 23.0507, 284: 22.0986, 285: 21.4403, 286: 20.5992, 287: 19.9058, 288: 19.0158, 289: 18.2349, 290: 17.4198, 291: 16.6325, 292: 15.9024, 293: 15.1525, 294: 14.5924, 295: 13.9746, 296: 13.4885, 297: 13.0274, 298: 12.5386, 299: 12.1273, 300: 11.7203, 301: 11.3066, 302: 10.8948, 303: 10.4999, 304: 10.1555, 305: 9.82568, 306: 9.56826, 307: 9.25713, 308: 8.9279, 309: 8.65541, 310: 8.37496, 311: 8.11624, 312: 7.86554, 313: 7.61294, 314: 7.38947, 315: 7.2202, 316: 7.03196, 317: 6.81837, 318: 6.61979, 319: 6.42579, 320: 6.25675, 321: 6.11294, 322: 5.92339, 323: 5.76147, 324: 5.59626, 325: 5.43951, 326: 5.31008, 327: 5.20001, 328: 5.0648, 329: 4.96573, 330: 4.86695, 331: 4.76847, 332: 4.68175, 333: 4.58421, 334: 4.50278, 335: 4.43303, 336: 4.36672, 337: 4.30001, 338: 4.23936, 339: 4.18109, 340: 4.12625, 341: 4.07752, 342: 4.03105, 343: 3.99073, 344: 3.95045, 345: 3.88391, 346: 3.85234, 347: 3.82153, 348: 3.78548, 349: 3.73613, 350: 3.70241, 351: 3.683, 352: 3.66912, 353: 3.66051, 354: 3.66008, 355: 3.66254, 356: 3.67004, 357: 3.68547, 358: 3.72805, 359: 3.74998, 360: 3.77907, 361: 3.82113, 362: 3.89294, 363: 3.95377, 364: 4.00361, 365: 4.0585, 366: 4.11754, 367: 4.17887, 368: 4.26349, 369: 4.33439, 370: 4.37915, 371: 4.40354, 372: 4.39523, 373: 4.48626, 374: 4.60644, 375: 4.71808, 376: 4.81854, 377: 4.92808, 378: 5.04278, 379: 5.15804, 380: 5.2575, 381: 5.35888, 382: 5.44685, 383: 5.57034, 384: 5.75324, 385: 5.96692, 386: 6.08491, 387: 6.14635, 388: 6.24003, 389: 6.35282, 390: 6.43427, 391: 6.51525, 392: 6.60847, 393: 6.80065, 394: 6.88247, 395: 6.97364, 396: 7.15041, 397: 7.20971, 398: 7.262, 399: 7.3147, 400: 7.39879, 401: 7.43144, 402: 7.61462, 403: 7.77589, 404: 7.93621, 405: 8.03237, 406: 7.99251, 407: 8.007, 408: 8.06143, 409: 8.00541, 410: 8.01811, 411: 8.00533, 412: 7.98234, 413: 7.94916, 414: 7.94801, 415: 7.79513, 416: 7.66853, 417: 7.53477, 418: 7.44929, 419: 7.49855, 420: 7.5697, 421: 7.61271, 422: 7.66636, 423: 7.73064, 424: 7.81793, 425: 7.85997, 426: 7.92626, 427: 8.03108, 428: 8.17546, 429: 8.20637, 430: 8.24583, 431: 8.28652, 432: 8.22503, 433: 8.17158, 434: 8.10792, 435: 8.09381, 436: 8.18237, 437: 8.16971, 438: 8.22834, 439: 8.28875, 440: 8.2554, 441: 8.21395, 442: 8.34197, 443: 8.38668, 444: 8.42811, 445: 8.48322, 446: 8.58202, 447: 8.69383, 448: 8.71301, 449: 8.66704, 450: 8.75613, 451: 8.8533, 452: 8.95856, 453: 9.14305, 454: 9.24847, 455: 9.27482, 456: 9.43956, 457: 9.53953, 458: 9.57473, 459: 9.57115, 460: 9.57253, 461: 9.62477, 462: 9.64724, 463: 9.60822, 464: 9.54414, 465: 9.44464, 466: 9.30074, 467: 9.21209, 468: 9.17867, 469: 9.09463, 470: 9.09041, 471: 9.09495, 472: 8.86527, 473: 8.74044, 474: 8.72047, 475: 8.67745, 476: 8.70201, 477: 8.75772, 478: 8.85495, 479: 8.82787, 480: 8.81031, 481: 8.80499, 482: 8.74497, 483: 8.63023, 484: 8.54552, 485: 8.69531, 486: 8.7405, 487: 8.71825, 488: 8.66839, 489: 8.53569, 490: 8.36592, 491: 8.18287, 492: 8.15237, 493: 8.12113, 494: 7.98114, 495: 7.93979, 496: 7.90932, 497: 7.90699, 498: 7.8702, 499: 7.84377, 500: 7.73113, 501: 7.68051, 502: 7.62083, 503: 7.58214, 504: 7.45821, 505: 7.34407, 506: 7.1964, 507: 7.11274, 508: 6.97039, 509: 6.85057, 510: 6.69618, 511: 6.59216, 512: 6.49368, 513: 6.3944, 514: 6.27392, 515: 6.20334, 516: 6.08608, 517: 6.0046, 518: 5.9052, 519: 5.83119, 520: 5.79649, 521: 5.73282, 522: 5.64672, 523: 5.59523, 524: 5.5023, 525: 5.39797, 526: 5.35381, 527: 5.32739, 528: 5.23326, 529: 5.18971, 530: 5.19673, 531: 5.15246, 532: 5.09935, 533: 5.01921, 534: 4.94695, 535: 4.91201, 536: 4.88354, 537: 4.82886, 538: 4.79406, 539: 4.75332, 540: 4.64995, 541: 4.62002, 542: 4.55435, 543: 4.47061, 544: 4.46454, 545: 4.39075, 546: 4.31765, 547: 4.26086, 548: 4.1733, 549: 4.10166, 550: 4.06316, 551: 3.99618, 552: 3.92072, 553: 3.89755, 554: 3.90035, 555: 3.87593, 556: 3.84417, 557: 3.76572, 558: 3.7678, 559: 3.79406, 560: 3.80164, 561: 3.80817, 562: 3.80007, 563: 3.7827, 564: 3.76429, 565: 3.74482, 566: 3.75322, 567: 3.76519, 568: 3.78793, 569: 3.78393, 570: 3.77177, 571: 3.75455, 572: 3.73227, 573: 3.76155, 574: 3.76199, 575: 3.76246, 576: 3.82115, 577: 3.84065, 578: 3.8543, 579: 3.82729, 580: 3.85701, 581: 3.88839, 582: 3.90024, 583: 3.91759, 584: 3.92689, 585: 3.93127, 586: 3.88385, 587: 3.90892, 588: 3.90968, 589: 3.86858, 590: 3.86032, 591: 3.8594, 592: 3.88322, 593: 3.81733, 594: 3.78535, 595: 3.80846, 596: 3.83074, 597: 3.84062, 598: 3.83807, 599: 3.86089, 600: 3.87269, 601: 3.89836, 602: 3.92047, 603: 3.94764, 604: 3.98075, 605: 3.99526, 606: 4.00823, 607: 4.0103, 608: 4.02238, 609: 4.02582, 610: 4.03267, 611: 4.04069, 612: 4.05326, 613: 4.05698, 614: 4.05948, 615: 4.0702, 616: 4.083, 617: 4.08484, 618: 4.08089, 619: 4.07582, 620: 4.07993, 621: 4.0723, 622: 4.07637, 623: 4.0677, 624: 4.06211, 625: 4.05053, 626: 4.03296, 627: 4.01818, 628: 4.00039, 629: 3.98088, 630: 3.97511, 631: 3.96434, 632: 3.95706, 633: 3.95106, 634: 3.93164, 635: 3.90924, 636: 3.89884, 637: 3.88763, 638: 3.87116, 639: 3.8562, 640: 3.83411, 641: 3.81737, 642: 3.79748, 643: 3.76548, 644: 3.74494, 645: 3.72639, 646: 3.69356, 647: 3.66431, 648: 3.64141, 649: 3.61786, 650: 3.58969, 651: 3.56741, 652: 3.54625, 653: 3.52807, 654: 3.50606, 655: 3.48129, 656: 3.45144, 657: 3.42392, 658: 3.39475, 659: 3.37231, 660: 3.34491, 661: 3.32121, 662: 3.298, 663: 3.27514, 664: 3.24785, 665: 3.21394, 666: 3.18612, 667: 3.15346, 668: 3.121, 669: 3.09955, 670: 3.0709, 671: 3.03884, 672: 3.00977, 673: 2.97969, 674: 2.94373, 675: 2.90756, 676: 2.87704, 677: 2.84048, 678: 2.80728, 679: 2.77077, 680: 2.7364, 681: 2.7133, 682: 2.67953, 683: 2.64503, 684: 2.61366, 685: 2.58304, 686: 2.54979, 687: 2.52377, 688: 2.49815, 689: 2.46636, 690: 2.43258, 691: 2.4042, 692: 2.36982, 693: 2.34626, 694: 2.30505, 695: 2.27459, 696: 2.24426, 697: 2.21161, 698: 2.18016, 699: 2.15486, 700: 2.1168, 701: 2.08129, 702: 2.04455, 703: 2.02327, 704: 1.99279, 705: 1.97127, 706: 1.93434, 707: 1.91482, 708: 1.88198, 709: 1.8553, 710: 1.83569, 711: 1.8004, 712: 1.77504, 713: 1.74748, 714: 1.71986, 715: 1.70128, 716: 1.66959, 717: 1.64376, 718: 1.61235, 719: 1.58965, 720: 1.56683, 721: 1.5426, 722: 1.52056, 723: 1.49854, 724: 1.47958, 725: 1.45985, 726: 1.44164, 727: 1.42368, 728: 1.39893, 729: 1.37989, 730: 1.36396, 731: 1.34733, 732: 1.33176, 733: 1.31081, 734: 1.29724, 735: 1.28232, 736: 1.26686, 737: 1.25016, 738: 1.22806, 739: 1.21586, 740: 1.20162, 741: 1.189, 742: 1.17407, 743: 1.16263, 744: 1.15632, 745: 1.14775, 746: 1.13605, 747: 1.12634, 748: 1.11679, 749: 1.10062, 750: 1.09395, 755: 1.06383, 760: 1.03861, 765: 1.01478, 770: 0.998008, 775: 0.987578, 780: 0.973468, 785: 0.958556, 790: 0.953248, 795: 0.948043, 800: 0.947254, 805: 0.957494, 810: 0.959801, 815: 0.970629, 820: 0.986682, 825: 0.992872, 830: 1.00794, 835: 1.01966, 840: 1.03578, 845: 1.06151, 850: 1.08281, 855: 1.10192, 860: 1.13712, 865: 1.17009, 870: 1.19843, 875: 1.23507, 880: 1.26316, 885: 1.29541, 890: 1.33064, 895: 1.36386, 900: 1.39581, 905: 1.42515, 910: 1.44866, 915: 1.47665, 920: 1.49626, 925: 1.50734, 930: 1.51776, 935: 1.52448, 940: 1.52771, 945: 1.53136, 950: 1.52857, 955: 1.51746, 960: 1.51295, 965: 1.50277, 970: 1.48989, 975: 1.47384, 980: 1.44516, 985: 1.4198, 990: 1.39659, 995: 1.37213, 1000: 1.3413, 1005: 1.31227, 1010: 1.28426, 1015: 1.2551, 1020: 1.22254, 1025: 1.18962, 1030: 1.15451, 1035: 1.12026, 1040: 1.08469, 1045: 1.05886, 1050: 1.03394, 1055: 1.00347, 1060: 0.977507, 1065: 0.952231, 1070: 0.928249, 1075: 0.902639, 1080: 0.877677, 1085: 0.866432, 1090: 0.845903, 1095: 0.833425, 1100: 0.821517, 1105: 0.81136, 1110: 0.802535, 1115: 0.795261, 1120: 0.793305, 1125: 0.785403, 1130: 0.783924, 1135: 0.786548, 1140: 0.788965, 1145: 0.790999, 1150: 0.797055, 1155: 0.801489, 1160: 0.808831, 1165: 0.815507, 1170: 0.822914, 1175: 0.835027, 1180: 0.845402, 1185: 0.854007, 1190: 0.867549, 1195: 0.880351, 1200: 0.891762, 1205: 0.906356, 1210: 0.919198, 1215: 0.927301, 1220: 0.941995, 1225: 0.953294, 1230: 0.966501, 1235: 0.980216, 1240: 0.989838, 1245: 1.00191, 1250: 1.01125, 1255: 1.02066, 1260: 1.0306, 1265: 1.03682, 1270: 1.04126, 1275: 1.04869, 1280: 1.05467, 1285: 1.05886, 1290: 1.06484, 1295: 1.06718, 1300: 1.07272, 1305: 1.0754, 1310: 1.07847, 1315: 1.07903, 1320: 1.07671, 1325: 1.07136, 1330: 1.06854, 1335: 1.0647, 1340: 1.06146, 1345: 1.05517, 1350: 1.04913, 1355: 1.03855, 1360: 1.03998, 1365: 1.02796, 1370: 1.01717, 1375: 1.00478, 1380: 0.994144, 1385: 0.982386, 1390: 0.974607, 1395: 0.962646, 1400: 0.951112, 1405: 0.936203, 1410: 0.924373, 1415: 0.91199, 1420: 0.90174, 1425: 0.879524, 1430: 0.869668, 1435: 0.864563, 1440: 0.863066, 1445: 0.851046, 1450: 0.84028, 1455: 0.825257, 1460: 0.812683, 1465: 0.800229, 1470: 0.789543, 1475: 0.777564, 1480: 0.767342, 1485: 0.758331, 1490: 0.750738, 1495: 0.736948, 1500: 0.71826, 1510: 0.682396, 1520: 0.662115, 1530: 0.642454, 1540: 0.624372, 1550: 0.606435, 1560: 0.587356, 1570: 0.569628, 1580: 0.554581, 1590: 0.539226, 1600: 0.522448, 1610: 0.515603, 1620: 0.507148, 1630: 0.497729, 1640: 0.490283, 1650: 0.484293, 1660: 0.47973, 1670: 0.480602, 1680: 0.473608, 1690: 0.468189, 1700: 0.462264, 1710: 0.455908, 1720: 0.449121, 1730: 0.443152, 1740: 0.428799, 1750: 0.41986, 1760: 0.411637, 1770: 0.402992, 1780: 0.393708, 1790: 0.383885, 1800: 0.369815, 1810: 0.365364, 1820: 0.360502, 1830: 0.355229, 1840: 0.349832, 1850: 0.344422, 1860: 0.338867, 1870: 0.334816, 1880: 0.328922, 1890: 0.323808, 1900: 0.318178, 1910: 0.312447, 1920: 0.30665, 1930: 0.301024, 1940: 0.295001, 1950: 0.289796, 1960: 0.285407, 1970: 0.281475, 1980: 0.277887, 1990: 0.273532, 2000: 0.268564, 2010: 0.265362, 2020: 0.260789, 2030: 0.255904, 2040: 0.252149, 2050: 0.248146, 2060: 0.243656, 2070: 0.239186, 2080: 0.234738, 2090: 0.230311, 2100: 0.225904, 2110: 0.220263, 2120: 0.215256, 2130: 0.211269, 2140: 0.206786, 2150: 0.202323, 2160: 0.198266, 2170: 0.193681, 2180: 0.189502, 2190: 0.185729, 2200: 0.181796, 2210: 0.177858, 2220: 0.173837, 2230: 0.169734, 2240: 0.166662, 2250: 0.164109, 2260: 0.160709, 2270: 0.158101, 2280: 0.155953, 2290: 0.153787, 2300: 0.151381, 2310: 0.149474, 2320: 0.147132, 2330: 0.144967, 2340: 0.142955, 2350: 0.141086, 2360: 0.139359, 2370: 0.137596, 2380: 0.135785, 2390: 0.13392, 2400: 0.131879, 2410: 0.129866, 2420: 0.128683, 2430: 0.127841, 2440: 0.126171, 2450: 0.124606, 2460: 0.123029, 2470: 0.121273, 2480: 0.119559, 2490: 0.117746, 2500: 0.116186, 2510: 0.114644, 2520: 0.113134, 2530: 0.111612, 2540: 0.110301, 2550: 0.108662, 2560: 0.106994, 2570: 0.105481, 2580: 0.104417, 2590: 0.103349, 2600: 0.102308, 2610: 0.101169, 2620: 0.100101, 2630: 0.09904, 2640: 0.0979984, 2650: 0.0969812, 2660: 0.096021, 2670: 0.0950196, 2680: 0.0942925, 2690: 0.0930733, 2700: 0.0923954, 2710: 0.0914668, 2720: 0.090552, 2730: 0.0896819, 2740: 0.0890267, 2750: 0.0881901, 2760: 0.087377, 2770: 0.0865787, 2780: 0.085775, 2790: 0.0850062, 2800: 0.0842573, 2810: 0.0832783, 2820: 0.0825453, 2830: 0.08159, 2840: 0.0809035, 2850: 0.0802384, 2860: 0.0795705, 2870: 0.0787191, 2880: 0.0780607, 2890: 0.0774303, 2900: 0.0769023, 2910: 0.0762939, 2920: 0.0756777, 2930: 0.0750849, 2940: 0.0745063, 2950: 0.0739394, 2960: 0.0733608, 2970: 0.072816, 2980: 0.0724052, 2990: 0.0718822, 3000: 0.0713618, 3010: 0.070866, 3020: 0.0703787, 3030: 0.0697982, 3040: 0.0693251, 3050: 0.0687356, 3060: 0.0682952, 3070: 0.0678597, 3080: 0.067425, 3090: 0.0670287, 3100: 0.0666159, 3110: 0.0660903, 3120: 0.0656964, 3130: 0.0653218, 3140: 0.0649471, 3150: 0.0645656, 3160: 0.0642066, 3170: 0.0638731, 3180: 0.0636689, 3190: 0.0633317, 3200: 0.0629116, 3210: 0.0624061, 3220: 0.0620794, 3230: 0.0617685, 3240: 0.061599, 3250: 0.0613061, 3260: 0.0610263, 3270: 0.0607456, 3280: 0.0604777, 3290: 0.0602052, 3300: 0.0599163, 3310: 0.0596786, 3320: 0.0594306, 3330: 0.0591862, 3340: 0.059035, 3350: 0.0586927, 3360: 0.0584717, 3370: 0.0581278, 3380: 0.05792, 3390: 0.0577095, 3400: 0.057591, 3410: 0.0573896, 3420: 0.0573082, 3430: 0.0571673, 3440: 0.056936, 3450: 0.0566564, 3460: 0.0566672, 3470: 0.0566824, 3480: 0.0566397, 3490: 0.0563568, 3500: 0.056193, 3510: 0.056047, 3520: 0.0559029, 3530: 0.0556616, 3540: 0.0555209, 3550: 0.0552875, 3560: 0.0551334, 3570: 0.0550735, 3580: 0.055108, 3590: 0.0549703, 3600: 0.0546622, 3610: 0.0546013, 3620: 0.054496, 3630: 0.0543776, 3640: 0.0542837, 3650: 0.0542301, 3660: 0.0540651, 3670: 0.0537656, 3680: 0.0534525, 3690: 0.0531972, 3700: 0.0529669, 3710: 0.0526129, 3720: 0.0522428, 3730: 0.0520605, 3740: 0.0517108, 3750: 0.0515568, 3760: 0.0512835, 3770: 0.0510058, 3780: 0.0506998, 3790: 0.0505267, 3800: 0.0504863, 3810: 0.0504604, 3820: 0.0503849, 3830: 0.0504115, 3840: 0.0503452, 3850: 0.0504771, 3860: 0.0505637, 3870: 0.0506049, 3880: 0.0505789, 3890: 0.0505246, 3900: 0.0504513, 3910: 0.0503765, 3920: 0.0503002, 3930: 0.0502889, 3940: 0.0501566, 3950: 0.0500483, 3960: 0.049812, 3970: 0.049911, 3980: 0.0496863, 3990: 0.0495188, 4000: 0.0493567, 4010: 0.0492346, 4020: 0.0491527, 4030: 0.0491093, 4040: 0.0491108, 4050: 0.049036, 4060: 0.0489853, 4070: 0.0491447, 4080: 0.0491529, 4090: 0.0492363, 4100: 0.0492756, 4110: 0.0493135, 4120: 0.0492271, 4130: 0.0491946, 4140: 0.0491813, 4150: 0.049165, 4160: 0.0490944, 4170: 0.0491909, 4180: 0.049386, 4190: 0.0495125, 4200: 0.0495705, 4210: 0.0497765, 4220: 0.0499039, 4230: 0.0499353, 4240: 0.050141, 4250: 0.0503413, 4260: 0.0504816, 4270: 0.050562, 4280: 0.0506046, 4290: 0.0506095, 4300: 0.0506855, 4310: 0.0507069, 4320: 0.0506738, 4330: 0.0507205, 4340: 0.0507488, 4350: 0.0507587, 4360: 0.0507679, 4370: 0.0506562, 4380: 0.0505797, 4390: 0.0506464, 4400: 0.0508562, 4410: 0.0511218, 4420: 0.051443, 4430: 0.0514762, 4440: 0.0515376, 4450: 0.0516272, 4460: 0.0517167, 4470: 0.0517927, 4480: 0.0518552, 4490: 0.0519042, 4500: 0.0520272, 4510: 0.0522243, 4520: 0.0523451, 4530: 0.0523788, 4540: 0.0523191, 4550: 0.0526726, 4560: 0.0529552, 4570: 0.053166, 4580: 0.0532222, 4590: 0.0531751, 4600: 0.0531361, 4610: 0.0531052, 4620: 0.0530824, 4630: 0.0530677, 4640: 0.0530611, 4650: 0.0530333, 4660: 0.0529952, 4670: 0.0530403, 4680: 0.0525078, 4690: 0.0523962, 4700: 0.0523275, 4710: 0.0523847, 4720: 0.0524106, 4730: 0.0524052, 4740: 0.0523684, 4750: 0.0524195, 4760: 0.0525585, 4770: 0.0526549, 4780: 0.0527087, 4790: 0.0528178, 4800: 0.0532316, 4810: 0.0540409, 4820: 0.054011, 4830: 0.0540196, 4840: 0.0540666, 4850: 0.054152, 4860: 0.0542757, 4870: 0.0544459, 4880: 0.0545432, 4890: 0.0545216, 4900: 0.0545116, 4910: 0.0545471, 4920: 0.0545301, 4930: 0.0543036, 4940: 0.0537994, 4950: 0.0537515, 4960: 0.0537251, 4970: 0.0537203, 4980: 0.0537155, 4990: 0.0537039, 5000: 0.0536775, 5010: 0.0536363, 5020: 0.0535683, 5030: 0.0535284, 5040: 0.053576, 5050: 0.053711, 5060: 0.0537217, 5070: 0.0537394, 5080: 0.0538033, 5090: 0.0539508, 5100: 0.0541818, 5110: 0.0544762, 5120: 0.0548407, 5130: 0.0551912, 5140: 0.0555276, 5150: 0.055908, 5160: 0.0562775, 5170: 0.0565429, 5180: 0.0567042, 5190: 0.0568808, 5200: 0.0570729, 5210: 0.0572414, 5220: 0.0572838, 5230: 0.0572003, 5240: 0.0570988, 5250: 0.0569794, 5260: 0.0568835, 5270: 0.056811, 5280: 0.056762, 5290: 0.0567364, 5300: 0.0567344, 5310: 0.0567603, 5320: 0.0569297, 5330: 0.0572426, 5340: 0.0576989, 5350: 0.0580808, 5360: 0.0581469, 5370: 0.0582205, 5380: 0.0583016, 5390: 0.0583898, 5400: 0.0583914, 5410: 0.0584359, 5420: 0.0585485, 5430: 0.0586202, 5440: 0.0587245, 5450: 0.058709, 5460: 0.0585737, 5470: 0.0583461, 5480: 0.0582008, 5490: 0.0583792, 5500: 0.0584915, 5510: 0.0585778, 5520: 0.0586814, 5530: 0.0588559, 5540: 0.0589718, 5550: 0.0590038, 5560: 0.0590609, 5570: 0.059065, 5580: 0.0590533, 5590: 0.0590257, 5600: 0.0590304, 5610: 0.0589825, 5620: 0.058882, 5630: 0.0590204, 5640: 0.0591322, 5650: 0.0592229, 5660: 0.059327, 5670: 0.0594576, 5680: 0.0596133, 5690: 0.0597941, 5700: 0.06, 5710: 0.0602311, 5720: 0.0604874, 5730: 0.060665, 5740: 0.0610006, 5750: 0.0613002, 5760: 0.0612722, 5770: 0.0612308, 5780: 0.0612454, 5790: 0.0612527, 5800: 0.0612396, 5810: 0.0611738, 5820: 0.0612916, 5830: 0.0614237, 5840: 0.0614714, 5850: 0.0614348, 5860: 0.0614858, 5870: 0.0615163, 5880: 0.0614207, 5890: 0.0616511, 5900: 0.0619071, 5910: 0.062029, 5920: 0.0622559, 5930: 0.0624901, 5940: 0.0627742, 5950: 0.062894, 5960: 0.0630139, 5970: 0.0631337, 5980: 0.0632536, 5990: 0.0633734, 6000: 0.0634932}
expected_dielectron_0={250: 3.74154, 251: 3.71734, 252: 3.69315, 253: 3.66895, 254: 3.64475, 255: 3.62056, 256: 3.59636, 257: 3.57217, 258: 3.54797, 259: 3.52378, 260: 3.49958, 261: 3.47539, 262: 3.45119, 263: 3.427, 264: 3.4028, 265: 3.37861, 266: 3.35441, 267: 3.33022, 268: 3.30577, 269: 3.2817, 270: 3.25799, 271: 3.23466, 272: 3.2117, 273: 3.18912, 274: 3.16697, 275: 3.14526, 276: 3.124, 277: 3.10318, 278: 3.0828, 279: 3.06266, 280: 3.04276, 281: 3.02311, 282: 3.00369, 283: 2.98451, 284: 2.96565, 285: 2.94709, 286: 2.92884, 287: 2.91089, 288: 2.89326, 289: 2.8757, 290: 2.85822, 291: 2.84082, 292: 2.8235, 293: 2.80625, 294: 2.78895, 295: 2.77161, 296: 2.75422, 297: 2.73678, 298: 2.7193, 299: 2.70183, 300: 2.68438, 301: 2.66693, 302: 2.64951, 303: 2.63209, 304: 2.61491, 305: 2.59797, 306: 2.58125, 307: 2.56477, 308: 2.54853, 309: 2.53244, 310: 2.51652, 311: 2.50076, 312: 2.48516, 313: 2.46973, 314: 2.4544, 315: 2.4392, 316: 2.42411, 317: 2.40913, 318: 2.39426, 319: 2.37945, 320: 2.36468, 321: 2.34995, 322: 2.33527, 323: 2.32064, 324: 2.30612, 325: 2.2917, 326: 2.27739, 327: 2.26319, 328: 2.2491, 329: 2.23523, 330: 2.2216, 331: 2.2082, 332: 2.19503, 333: 2.1821, 334: 2.16941, 335: 2.15699, 336: 2.14481, 337: 2.13289, 338: 2.12123, 339: 2.1096, 340: 2.098, 341: 2.08644, 342: 2.07492, 343: 2.06343, 344: 2.052, 345: 2.04063, 346: 2.02932, 347: 2.01806, 348: 2.00687, 349: 1.99578, 350: 1.9848, 351: 1.97392, 352: 1.96315, 353: 1.95249, 354: 1.94196, 355: 1.93156, 356: 1.92129, 357: 1.91115, 358: 1.90114, 359: 1.89119, 360: 1.88132, 361: 1.87151, 362: 1.86177, 363: 1.85211, 364: 1.84252, 365: 1.83301, 366: 1.82358, 367: 1.81423, 368: 1.80496, 369: 1.79575, 370: 1.78659, 371: 1.77749, 372: 1.76844, 373: 1.75946, 374: 1.75055, 375: 1.74172, 376: 1.73297, 377: 1.72429, 378: 1.71569, 379: 1.70715, 380: 1.69867, 381: 1.69023, 382: 1.68186, 383: 1.67353, 384: 1.66528, 385: 1.6571, 386: 1.64899, 387: 1.64094, 388: 1.63297, 389: 1.62505, 390: 1.61717, 391: 1.60934, 392: 1.60155, 393: 1.59382, 394: 1.58614, 395: 1.57853, 396: 1.57098, 397: 1.5635, 398: 1.55607, 399: 1.5487, 400: 1.54138, 401: 1.53411, 402: 1.5269, 403: 1.51973, 404: 1.51263, 405: 1.50559, 406: 1.49861, 407: 1.49169, 408: 1.48484, 409: 1.47802, 410: 1.47125, 411: 1.46451, 412: 1.45782, 413: 1.45117, 414: 1.44457, 415: 1.43802, 416: 1.43153, 417: 1.42508, 418: 1.4187, 419: 1.41235, 420: 1.40604, 421: 1.39977, 422: 1.39353, 423: 1.38733, 424: 1.38124, 425: 1.37524, 426: 1.36934, 427: 1.36355, 428: 1.35785, 429: 1.35224, 430: 1.34671, 431: 1.34127, 432: 1.33591, 433: 1.33063, 434: 1.32535, 435: 1.32006, 436: 1.31477, 437: 1.30947, 438: 1.30416, 439: 1.29883, 440: 1.29349, 441: 1.28813, 442: 1.28276, 443: 1.27736, 444: 1.27201, 445: 1.2667, 446: 1.26143, 447: 1.25619, 448: 1.251, 449: 1.24584, 450: 1.2407, 451: 1.23559, 452: 1.23051, 453: 1.22545, 454: 1.2205, 455: 1.21565, 456: 1.2109, 457: 1.20625, 458: 1.2017, 459: 1.1972, 460: 1.19273, 461: 1.18831, 462: 1.18393, 463: 1.17958, 464: 1.17516, 465: 1.17065, 466: 1.16605, 467: 1.16137, 468: 1.15661, 469: 1.15185, 470: 1.1471, 471: 1.14236, 472: 1.13763, 473: 1.1329, 474: 1.12826, 475: 1.12369, 476: 1.11921, 477: 1.1148, 478: 1.11047, 479: 1.10617, 480: 1.10189, 481: 1.09764, 482: 1.0934, 483: 1.08919, 484: 1.08501, 485: 1.08086, 486: 1.07674, 487: 1.07265, 488: 1.06859, 489: 1.06448, 490: 1.06032, 491: 1.05612, 492: 1.05188, 493: 1.04758, 494: 1.04325, 495: 1.03888, 496: 1.03446, 497: 1.03001, 498: 1.02552, 499: 1.02111, 500: 1.01678, 501: 1.01254, 502: 1.00838, 503: 1.00431, 504: 1.00037, 505: 0.996561, 506: 0.992886, 507: 0.989345, 508: 0.985937, 509: 0.98259, 510: 0.979303, 511: 0.976076, 512: 0.97291, 513: 0.969804, 514: 0.966675, 515: 0.963525, 516: 0.960352, 517: 0.957157, 518: 0.953939, 519: 0.950693, 520: 0.947419, 521: 0.944116, 522: 0.940786, 523: 0.937427, 524: 0.934087, 525: 0.930768, 526: 0.927468, 527: 0.924188, 528: 0.920928, 529: 0.917683, 530: 0.914451, 531: 0.911234, 532: 0.908032, 533: 0.904844, 534: 0.901674, 535: 0.898522, 536: 0.89539, 537: 0.892275, 538: 0.889179, 539: 0.886053, 540: 0.882896, 541: 0.879708, 542: 0.87649, 543: 0.873241, 544: 0.869966, 545: 0.866664, 546: 0.863335, 547: 0.85998, 548: 0.856598, 549: 0.853273, 550: 0.850003, 551: 0.84679, 552: 0.843633, 553: 0.840532, 554: 0.837492, 555: 0.834512, 556: 0.831593, 557: 0.828734, 558: 0.825937, 559: 0.823151, 560: 0.820379, 561: 0.817619, 562: 0.814871, 563: 0.812136, 564: 0.809415, 565: 0.806708, 566: 0.804015, 567: 0.801336, 568: 0.798671, 569: 0.796016, 570: 0.793371, 571: 0.790736, 572: 0.788111, 573: 0.785496, 574: 0.782895, 575: 0.780308, 576: 0.777734, 577: 0.775175, 578: 0.77263, 579: 0.770095, 580: 0.767569, 581: 0.765054, 582: 0.762549, 583: 0.760054, 584: 0.757571, 585: 0.755102, 586: 0.752646, 587: 0.750202, 588: 0.747772, 589: 0.74535, 590: 0.742936, 591: 0.740531, 592: 0.738134, 593: 0.735746, 594: 0.733369, 595: 0.731003, 596: 0.728649, 597: 0.726305, 598: 0.723973, 599: 0.721651, 600: 0.719339, 601: 0.717036, 602: 0.714743, 603: 0.712459, 604: 0.710188, 605: 0.70793, 606: 0.705684, 607: 0.70345, 608: 0.701229, 609: 0.699016, 610: 0.696812, 611: 0.694616, 612: 0.692428, 613: 0.690249, 614: 0.688084, 615: 0.685932, 616: 0.683793, 617: 0.681669, 618: 0.679558, 619: 0.677457, 620: 0.675367, 621: 0.673288, 622: 0.67122, 623: 0.669162, 624: 0.667116, 625: 0.66508, 626: 0.663054, 627: 0.66104, 628: 0.659037, 629: 0.657041, 630: 0.655054, 631: 0.653075, 632: 0.651104, 633: 0.649141, 634: 0.647184, 635: 0.645234, 636: 0.64329, 637: 0.641352, 638: 0.63942, 639: 0.637492, 640: 0.635568, 641: 0.633648, 642: 0.631731, 643: 0.629817, 644: 0.627913, 645: 0.626017, 646: 0.624131, 647: 0.622254, 648: 0.620385, 649: 0.618521, 650: 0.61666, 651: 0.614803, 652: 0.61295, 653: 0.611101, 654: 0.609258, 655: 0.60742, 656: 0.605588, 657: 0.603762, 658: 0.601941, 659: 0.600126, 660: 0.598317, 661: 0.596514, 662: 0.594715, 663: 0.592923, 664: 0.591138, 665: 0.589361, 666: 0.587591, 667: 0.585829, 668: 0.584074, 669: 0.582329, 670: 0.580594, 671: 0.578867, 672: 0.57715, 673: 0.575442, 674: 0.573746, 675: 0.57206, 676: 0.570386, 677: 0.568722, 678: 0.56707, 679: 0.565423, 680: 0.563782, 681: 0.562147, 682: 0.560517, 683: 0.558893, 684: 0.557277, 685: 0.555667, 686: 0.554066, 687: 0.552471, 688: 0.550884, 689: 0.549303, 690: 0.547727, 691: 0.546156, 692: 0.544591, 693: 0.543031, 694: 0.541478, 695: 0.539933, 696: 0.538395, 697: 0.536863, 698: 0.535339, 699: 0.53382, 700: 0.532306, 701: 0.530797, 702: 0.529293, 703: 0.527794, 704: 0.526302, 705: 0.524817, 706: 0.523338, 707: 0.521865, 708: 0.520399, 709: 0.518939, 710: 0.517483, 711: 0.516032, 712: 0.514585, 713: 0.513144, 714: 0.511709, 715: 0.510281, 716: 0.508858, 717: 0.507442, 718: 0.506033, 719: 0.504628, 720: 0.503228, 721: 0.501832, 722: 0.500441, 723: 0.499055, 724: 0.497674, 725: 0.4963, 726: 0.494932, 727: 0.493569, 728: 0.492213, 729: 0.490861, 730: 0.489514, 731: 0.488171, 732: 0.486832, 733: 0.485498, 734: 0.484192, 735: 0.482911, 736: 0.481646, 737: 0.480391, 738: 0.479141, 739: 0.477891, 740: 0.476642, 741: 0.475393, 742: 0.474145, 743: 0.472899, 744: 0.471659, 745: 0.470423, 746: 0.46919, 747: 0.46796, 748: 0.46673, 749: 0.465499, 750: 0.464266, 755: 0.458622, 760: 0.453048, 765: 0.44754, 770: 0.442102, 775: 0.436736, 780: 0.431441, 785: 0.426215, 790: 0.421057, 795: 0.41596, 800: 0.410923, 805: 0.405942, 810: 0.401012, 815: 0.396131, 820: 0.391312, 825: 0.386551, 830: 0.381845, 835: 0.377191, 840: 0.372583, 845: 0.36804, 850: 0.363562, 855: 0.359149, 860: 0.354801, 865: 0.350517, 870: 0.346314, 875: 0.342191, 880: 0.338148, 885: 0.334184, 890: 0.330301, 895: 0.32647, 900: 0.322693, 905: 0.318967, 910: 0.315295, 915: 0.311676, 920: 0.308125, 925: 0.304644, 930: 0.301231, 935: 0.297887, 940: 0.294612, 945: 0.291385, 950: 0.288206, 955: 0.285075, 960: 0.281993, 965: 0.278958, 970: 0.275974, 975: 0.273041, 980: 0.270159, 985: 0.267327, 990: 0.264547, 995: 0.2618, 1000: 0.259088, 1005: 0.256409, 1010: 0.253764, 1015: 0.251153, 1020: 0.248582, 1025: 0.246052, 1030: 0.243561, 1035: 0.241111, 1040: 0.238701, 1045: 0.236316, 1050: 0.233957, 1055: 0.231623, 1060: 0.229314, 1065: 0.22703, 1070: 0.224786, 1075: 0.222581, 1080: 0.220414, 1085: 0.218287, 1090: 0.216199, 1095: 0.214134, 1100: 0.212092, 1105: 0.210073, 1110: 0.208077, 1115: 0.206104, 1120: 0.204153, 1125: 0.202223, 1130: 0.200315, 1135: 0.198429, 1140: 0.196565, 1145: 0.194719, 1150: 0.192892, 1155: 0.191085, 1160: 0.189296, 1165: 0.187526, 1170: 0.185783, 1175: 0.184067, 1180: 0.182378, 1185: 0.180717, 1190: 0.179083, 1195: 0.177469, 1200: 0.175876, 1205: 0.174305, 1210: 0.172754, 1215: 0.171223, 1220: 0.169719, 1225: 0.168241, 1230: 0.166789, 1235: 0.165363, 1240: 0.163963, 1245: 0.162576, 1250: 0.1612, 1255: 0.159837, 1260: 0.158486, 1265: 0.157147, 1270: 0.155822, 1275: 0.154512, 1280: 0.153216, 1285: 0.151935, 1290: 0.150668, 1295: 0.149417, 1300: 0.148182, 1305: 0.146962, 1310: 0.145758, 1315: 0.14457, 1320: 0.1434, 1325: 0.142248, 1330: 0.141114, 1335: 0.139998, 1340: 0.138901, 1345: 0.137813, 1350: 0.136735, 1355: 0.135667, 1360: 0.134609, 1365: 0.133561, 1370: 0.132526, 1375: 0.131505, 1380: 0.130497, 1385: 0.129503, 1390: 0.128522, 1395: 0.12755, 1400: 0.126585, 1405: 0.125629, 1410: 0.124681, 1415: 0.123741, 1420: 0.12282, 1425: 0.121916, 1430: 0.121028, 1435: 0.120154, 1440: 0.119294, 1445: 0.118443, 1450: 0.117601, 1455: 0.116766, 1460: 0.115938, 1465: 0.115117, 1470: 0.114307, 1475: 0.113508, 1480: 0.112719, 1485: 0.111939, 1490: 0.11117, 1495: 0.110406, 1500: 0.109649, 1510: 0.108201, 1520: 0.10678, 1530: 0.105383, 1540: 0.104014, 1550: 0.102671, 1560: 0.101355, 1570: 0.100063, 1580: 0.0987954, 1590: 0.0975474, 1600: 0.0963179, 1610: 0.0951063, 1620: 0.0939118, 1630: 0.0927336, 1640: 0.0915752, 1650: 0.0904361, 1660: 0.0893155, 1670: 0.0882127, 1680: 0.0871267, 1690: 0.086058, 1700: 0.0850066, 1710: 0.0839724, 1720: 0.0829554, 1730: 0.0819557, 1740: 0.0809768, 1750: 0.0800186, 1760: 0.0790812, 1770: 0.0781645, 1780: 0.0772685, 1790: 0.0763861, 1800: 0.0755173, 1810: 0.074662, 1820: 0.0738202, 1830: 0.072992, 1840: 0.0721803, 1850: 0.071385, 1860: 0.0706062, 1870: 0.0698438, 1880: 0.0690979, 1890: 0.0683629, 1900: 0.0676388, 1910: 0.0669256, 1920: 0.0662232, 1930: 0.0655318, 1940: 0.0648538, 1950: 0.0641891, 1960: 0.0635378, 1970: 0.0628998, 1980: 0.0622752, 1990: 0.0616595, 2000: 0.0610527, 2010: 0.0604547, 2020: 0.0598656, 2030: 0.0592854, 2040: 0.0587157, 2050: 0.0581567, 2060: 0.0576082, 2070: 0.0570702, 2080: 0.0565429, 2090: 0.0560226, 2100: 0.0555093, 2110: 0.0550032, 2120: 0.0545041, 2130: 0.0540121, 2140: 0.0535291, 2150: 0.0530552, 2160: 0.0525902, 2170: 0.0521343, 2180: 0.0516874, 2190: 0.0512467, 2200: 0.050812, 2210: 0.0503834, 2220: 0.049961, 2230: 0.0495446, 2240: 0.0491357, 2250: 0.048734, 2260: 0.0483398, 2270: 0.0479528, 2280: 0.0475733, 2290: 0.0471986, 2300: 0.0468288, 2310: 0.046464, 2320: 0.046104, 2330: 0.0457489, 2340: 0.0453998, 2350: 0.0450567, 2360: 0.0447196, 2370: 0.0443885, 2380: 0.0440634, 2390: 0.0437426, 2400: 0.0434261, 2410: 0.043114, 2420: 0.0428061, 2430: 0.0425026, 2440: 0.0422037, 2450: 0.0419095, 2460: 0.0416201, 2470: 0.0413353, 2480: 0.0410552, 2490: 0.0407778, 2500: 0.0405032, 2510: 0.0402313, 2520: 0.0399622, 2530: 0.0396957, 2540: 0.0394336, 2550: 0.0391757, 2560: 0.038922, 2570: 0.0386726, 2580: 0.0384275, 2590: 0.0381853, 2600: 0.0379462, 2610: 0.03771, 2620: 0.0374769, 2630: 0.0372468, 2640: 0.0370199, 2650: 0.0367962, 2660: 0.0365759, 2670: 0.0363587, 2680: 0.0361448, 2690: 0.0359331, 2700: 0.0357234, 2710: 0.035516, 2720: 0.0353106, 2730: 0.0351074, 2740: 0.0349071, 2750: 0.0347099, 2760: 0.0345155, 2770: 0.0343242, 2780: 0.0341358, 2790: 0.03395, 2800: 0.0337668, 2810: 0.0335862, 2820: 0.0334082, 2830: 0.0332327, 2840: 0.0330603, 2850: 0.032891, 2860: 0.0327248, 2870: 0.0325616, 2880: 0.0324014, 2890: 0.0322429, 2900: 0.0320858, 2910: 0.0319303, 2920: 0.0317764, 2930: 0.031624, 2940: 0.0314737, 2950: 0.0313253, 2960: 0.031179, 2970: 0.0310348, 2980: 0.0308925, 2990: 0.030752, 3000: 0.0306134, 3010: 0.0304765, 3020: 0.0303414, 3030: 0.030208, 3040: 0.0300768, 3050: 0.0299477, 3060: 0.0298207, 3070: 0.0296957, 3080: 0.0295729, 3090: 0.0294513, 3100: 0.0293311, 3110: 0.029212, 3120: 0.0290943, 3130: 0.0289778, 3140: 0.0288629, 3150: 0.0287497, 3160: 0.0286381, 3170: 0.0285282, 3180: 0.0284199, 3190: 0.0283127, 3200: 0.0282068, 3210: 0.0281019, 3220: 0.0279983, 3230: 0.0278958, 3240: 0.0277947, 3250: 0.0276951, 3260: 0.027597, 3270: 0.0275003, 3280: 0.0274051, 3290: 0.0273108, 3300: 0.0272176, 3310: 0.0271253, 3320: 0.027034, 3330: 0.0269436, 3340: 0.0268545, 3350: 0.0267667, 3360: 0.02668, 3370: 0.0265946, 3380: 0.0265104, 3390: 0.0264272, 3400: 0.0263448, 3410: 0.0262634, 3420: 0.0261829, 3430: 0.0261033, 3440: 0.0260248, 3450: 0.0259475, 3460: 0.0258713, 3470: 0.0257962, 3480: 0.0257223, 3490: 0.0256491, 3500: 0.0255767, 3510: 0.025505, 3520: 0.0254341, 3530: 0.025364, 3540: 0.0252948, 3550: 0.0252266, 3560: 0.0251593, 3570: 0.025093, 3580: 0.0250276, 3590: 0.0249629, 3600: 0.0248989, 3610: 0.0248355, 3620: 0.0247728, 3630: 0.0247107, 3640: 0.0246495, 3650: 0.0245891, 3660: 0.0245296, 3670: 0.0244709, 3680: 0.024413, 3690: 0.0243557, 3700: 0.024299, 3710: 0.0242428, 3720: 0.0241873, 3730: 0.0241323, 3740: 0.0240781, 3750: 0.0240245, 3760: 0.0239717, 3770: 0.0239196, 3780: 0.0238683, 3790: 0.0238174, 3800: 0.0237671, 3810: 0.0237173, 3820: 0.023668, 3830: 0.0236192, 3840: 0.023571, 3850: 0.0235235, 3860: 0.0234766, 3870: 0.0234303, 3880: 0.0233847, 3890: 0.0233395, 3900: 0.0232948, 3910: 0.0232505, 3920: 0.0232067, 3930: 0.0231633, 3940: 0.0231205, 3950: 0.0230783, 3960: 0.0230367, 3970: 0.0229957, 3980: 0.0229552, 3990: 0.0229152, 4000: 0.0228756, 4010: 0.0228365, 4020: 0.0227977, 4030: 0.0227594, 4040: 0.0227216, 4050: 0.0226843, 4060: 0.0226474, 4070: 0.0226111, 4080: 0.0225752, 4090: 0.0225397, 4100: 0.0225045, 4110: 0.0224697, 4120: 0.0224353, 4130: 0.0224011, 4140: 0.0223675, 4150: 0.0223342, 4160: 0.0223015, 4170: 0.0222691, 4180: 0.0222372, 4190: 0.0222056, 4200: 0.0221744, 4210: 0.0221434, 4220: 0.0221128, 4230: 0.0220825, 4240: 0.0220525, 4250: 0.0220229, 4260: 0.0219937, 4270: 0.0219648, 4280: 0.0219363, 4290: 0.021908, 4300: 0.0218799, 4310: 0.0218521, 4320: 0.0218244, 4330: 0.021797, 4340: 0.0217699, 4350: 0.0217431, 4360: 0.0217166, 4370: 0.0216904, 4380: 0.0216646, 4390: 0.021639, 4400: 0.0216136, 4410: 0.0215885, 4420: 0.0215637, 4430: 0.0215391, 4440: 0.0215148, 4450: 0.0214908, 4460: 0.0214671, 4470: 0.0214438, 4480: 0.0214208, 4490: 0.021398, 4500: 0.0213754, 4510: 0.021353, 4520: 0.0213309, 4530: 0.0213089, 4540: 0.0212873, 4550: 0.0212659, 4560: 0.0212448, 4570: 0.021224, 4580: 0.0212035, 4590: 0.0211831, 4600: 0.021163, 4610: 0.0211431, 4620: 0.0211235, 4630: 0.021104, 4640: 0.0210849, 4650: 0.021066, 4660: 0.0210473, 4670: 0.021029, 4680: 0.0210108, 4690: 0.0209929, 4700: 0.0209751, 4710: 0.0209575, 4720: 0.02094, 4730: 0.0209226, 4740: 0.0209055, 4750: 0.0208887, 4760: 0.020872, 4770: 0.0208556, 4780: 0.0208393, 4790: 0.0208233, 4800: 0.0208074, 4810: 0.0207916, 4820: 0.020776, 4830: 0.0207605, 4840: 0.0207453, 4850: 0.0207302, 4860: 0.0207154, 4870: 0.0207007, 4880: 0.0206863, 4890: 0.020672, 4900: 0.0206579, 4910: 0.0206439, 4920: 0.0206301, 4930: 0.0206165, 4940: 0.020603, 4950: 0.0205897, 4960: 0.0205765, 4970: 0.0205636, 4980: 0.0205508, 4990: 0.0205382, 5000: 0.0205257, 5010: 0.0205133, 5020: 0.0205011, 5030: 0.020489, 5040: 0.0204771, 5050: 0.0204654, 5060: 0.0204538, 5070: 0.0204425, 5080: 0.0204312, 5090: 0.0204201, 5100: 0.0204092, 5110: 0.0203983, 5120: 0.0203875, 5130: 0.0203769, 5140: 0.0203663, 5150: 0.0203559, 5160: 0.0203456, 5170: 0.0203353, 5180: 0.0203252, 5190: 0.0203151, 5200: 0.020305, 5210: 0.020295, 5220: 0.0202851, 5230: 0.0202752, 5240: 0.0202654, 5250: 0.0202557, 5260: 0.0202461, 5270: 0.0202367, 5280: 0.0202274, 5290: 0.0202181, 5300: 0.020209, 5310: 0.0202, 5320: 0.020191, 5330: 0.0201821, 5340: 0.0201734, 5350: 0.0201647, 5360: 0.020156, 5370: 0.0201475, 5380: 0.020139, 5390: 0.0201306, 5400: 0.0201223, 5410: 0.0201139, 5420: 0.0201057, 5430: 0.0200974, 5440: 0.0200893, 5450: 0.0200812, 5460: 0.0200733, 5470: 0.0200654, 5480: 0.0200576, 5490: 0.02005, 5500: 0.0200424, 5510: 0.0200349, 5520: 0.0200276, 5530: 0.0200203, 5540: 0.0200131, 5550: 0.020006, 5560: 0.019999, 5570: 0.019992, 5580: 0.0199851, 5590: 0.0199782, 5600: 0.0199712, 5610: 0.0199643, 5620: 0.0199574, 5630: 0.0199505, 5640: 0.0199436, 5650: 0.0199367, 5660: 0.0199299, 5670: 0.0199231, 5680: 0.0199163, 5690: 0.0199096, 5700: 0.0199029, 5710: 0.0198963, 5720: 0.0198897, 5730: 0.0198831, 5740: 0.0198769, 5750: 0.019871, 5760: 0.0198655, 5770: 0.0198603, 5780: 0.0198554, 5790: 0.0198508, 5800: 0.0198465, 5810: 0.0198425, 5820: 0.0198387, 5830: 0.0198353, 5840: 0.0198311, 5850: 0.0198268, 5860: 0.0198226, 5870: 0.0198184, 5880: 0.0198141, 5890: 0.0198099, 5900: 0.0198057, 5910: 0.0198014, 5920: 0.0197972, 5930: 0.019793, 5940: 0.0197888, 5950: 0.0197845, 5960: 0.0197803, 5970: 0.0197761, 5980: 0.0197718, 5990: 0.0197676, 6000: 0.0197634}
expected_dielectron_10 = {250: 12.9228, 251: 12.8292, 252: 12.7356, 253: 12.6419, 254: 12.5483, 255: 12.4547, 256: 12.361, 257: 12.2674, 258: 12.1737, 259: 12.0801, 260: 11.9865, 261: 11.8928, 262: 11.7992, 263: 11.7056, 264: 11.6119, 265: 11.5183, 266: 11.4247, 267: 11.331, 268: 11.2272, 269: 11.1292, 270: 11.037, 271: 10.9508, 272: 10.8704, 273: 10.7958, 274: 10.7263, 275: 10.6617, 276: 10.6021, 277: 10.5475, 278: 10.4979, 279: 10.4481, 280: 10.3981, 281: 10.3479, 282: 10.2975, 283: 10.247, 284: 10.1964, 285: 10.1457, 286: 10.0949, 287: 10.0441, 288: 9.99322, 289: 9.94225, 290: 9.89121, 291: 9.84009, 292: 9.78889, 293: 9.73762, 294: 9.6862, 295: 9.63463, 296: 9.58292, 297: 9.53107, 298: 9.47907, 299: 9.42623, 300: 9.37255, 301: 9.31803, 302: 9.26266, 303: 9.20646, 304: 9.14945, 305: 9.09165, 306: 9.03305, 307: 8.97366, 308: 8.91347, 309: 8.85337, 310: 8.79337, 311: 8.73346, 312: 8.67365, 313: 8.61393, 314: 8.55429, 315: 8.49473, 316: 8.43525, 317: 8.37586, 318: 8.31654, 319: 8.25719, 320: 8.19781, 321: 8.13838, 322: 8.07893, 323: 8.01944, 324: 7.96037, 325: 7.90172, 326: 7.84349, 327: 7.78568, 328: 7.7283, 329: 7.6714, 330: 7.61498, 331: 7.55906, 332: 7.50362, 333: 7.44867, 334: 7.39429, 335: 7.34047, 336: 7.28723, 337: 7.23455, 338: 7.18244, 339: 7.13085, 340: 7.07978, 341: 7.02924, 342: 6.97922, 343: 6.92973, 344: 6.88085, 345: 6.83259, 346: 6.78494, 347: 6.73792, 348: 6.69151, 349: 6.64573, 350: 6.60059, 351: 6.55608, 352: 6.51219, 353: 6.46894, 354: 6.42642, 355: 6.38463, 356: 6.34357, 357: 6.30325, 358: 6.26365, 359: 6.22433, 360: 6.18528, 361: 6.14651, 362: 6.10801, 363: 6.06979, 364: 6.03283, 365: 5.99713, 366: 5.96269, 367: 5.92951, 368: 5.89759, 369: 5.86685, 370: 5.83729, 371: 5.80891, 372: 5.78171, 373: 5.75569, 374: 5.73031, 375: 5.70557, 376: 5.68147, 377: 5.658, 378: 5.63518, 379: 5.6129, 380: 5.59117, 381: 5.56998, 382: 5.54933, 383: 5.52923, 384: 5.50982, 385: 5.4911, 386: 5.47306, 387: 5.45571, 388: 5.43905, 389: 5.42297, 390: 5.40748, 391: 5.39258, 392: 5.37827, 393: 5.36455, 394: 5.35055, 395: 5.33627, 396: 5.32171, 397: 5.30688, 398: 5.29178, 399: 5.27541, 400: 5.25778, 401: 5.23888, 402: 5.21873, 403: 5.19731, 404: 5.17533, 405: 5.15277, 406: 5.12964, 407: 5.10593, 408: 5.08166, 409: 5.05735, 410: 5.03301, 411: 5.00864, 412: 4.98424, 413: 4.95981, 414: 4.93543, 415: 4.91111, 416: 4.88684, 417: 4.86262, 418: 4.83847, 419: 4.81422, 420: 4.78989, 421: 4.76547, 422: 4.74096, 423: 4.71637, 424: 4.69171, 425: 4.66698, 426: 4.64219, 427: 4.61733, 428: 4.5924, 429: 4.56828, 430: 4.54495, 431: 4.52241, 432: 4.50068, 433: 4.47974, 434: 4.45962, 435: 4.44031, 436: 4.42182, 437: 4.40414, 438: 4.38727, 439: 4.37053, 440: 4.35391, 441: 4.33741, 442: 4.32104, 443: 4.3048, 444: 4.28867, 445: 4.27265, 446: 4.25675, 447: 4.24096, 448: 4.22529, 449: 4.20965, 450: 4.19404, 451: 4.17845, 452: 4.1629, 453: 4.14737, 454: 4.13193, 455: 4.11659, 456: 4.10135, 457: 4.08619, 458: 4.07113, 459: 4.05614, 460: 4.04123, 461: 4.02638, 462: 4.01161, 463: 3.99692, 464: 3.98225, 465: 3.96762, 466: 3.95302, 467: 3.93845, 468: 3.92392, 469: 3.9094, 470: 3.8949, 471: 3.88041, 472: 3.86594, 473: 3.85149, 474: 3.83709, 475: 3.82273, 476: 3.80842, 477: 3.79415, 478: 3.77994, 479: 3.76578, 480: 3.75167, 481: 3.73762, 482: 3.72363, 483: 3.7097, 484: 3.69583, 485: 3.68202, 486: 3.66828, 487: 3.65461, 488: 3.641, 489: 3.62739, 490: 3.61379, 491: 3.60018, 492: 3.58658, 493: 3.57298, 494: 3.5594, 495: 3.54586, 496: 3.53235, 497: 3.51886, 498: 3.50541, 499: 3.49203, 500: 3.47871, 501: 3.46547, 502: 3.45229, 503: 3.43919, 504: 3.42614, 505: 3.41314, 506: 3.40019, 507: 3.3873, 508: 3.37446, 509: 3.36165, 510: 3.34885, 511: 3.33608, 512: 3.32334, 513: 3.31061, 514: 3.29796, 515: 3.28538, 516: 3.27287, 517: 3.26043, 518: 3.24807, 519: 3.23576, 520: 3.22352, 521: 3.21135, 522: 3.19923, 523: 3.18718, 524: 3.17551, 525: 3.16424, 526: 3.15336, 527: 3.14287, 528: 3.13276, 529: 3.12302, 530: 3.11364, 531: 3.10463, 532: 3.09597, 533: 3.08767, 534: 3.07937, 535: 3.07104, 536: 3.06271, 537: 3.05436, 538: 3.046, 539: 3.03765, 540: 3.0293, 541: 3.02095, 542: 3.0126, 543: 3.00426, 544: 2.99598, 545: 2.98776, 546: 2.97959, 547: 2.97149, 548: 2.96344, 549: 2.9554, 550: 2.94737, 551: 2.93935, 552: 2.93134, 553: 2.92334, 554: 2.91527, 555: 2.90715, 556: 2.89896, 557: 2.89072, 558: 2.88241, 559: 2.87371, 560: 2.86463, 561: 2.85515, 562: 2.84529, 563: 2.83503, 564: 2.82438, 565: 2.81331, 566: 2.80184, 567: 2.78997, 568: 2.77769, 569: 2.76538, 570: 2.75304, 571: 2.74067, 572: 2.72827, 573: 2.71583, 574: 2.70325, 575: 2.69053, 576: 2.67766, 577: 2.66465, 578: 2.65149, 579: 2.63814, 580: 2.62458, 581: 2.61083, 582: 2.59688, 583: 2.58272, 584: 2.56891, 585: 2.55544, 586: 2.54231, 587: 2.52953, 588: 2.51708, 589: 2.50505, 590: 2.49343, 591: 2.48222, 592: 2.47143, 593: 2.46105, 594: 2.45061, 595: 2.44011, 596: 2.42956, 597: 2.41895, 598: 2.40829, 599: 2.39759, 600: 2.38685, 601: 2.37607, 602: 2.36525, 603: 2.35439, 604: 2.34373, 605: 2.33328, 606: 2.32303, 607: 2.31299, 608: 2.30315, 609: 2.29363, 610: 2.28443, 611: 2.27555, 612: 2.26698, 613: 2.25873, 614: 2.25081, 615: 2.24322, 616: 2.23595, 617: 2.229, 618: 2.22238, 619: 2.21555, 620: 2.2085, 621: 2.20123, 622: 2.19375, 623: 2.18605, 624: 2.17815, 625: 2.17003, 626: 2.16171, 627: 2.15317, 628: 2.14443, 629: 2.13594, 630: 2.12771, 631: 2.11974, 632: 2.11203, 633: 2.10458, 634: 2.09739, 635: 2.09046, 636: 2.0838, 637: 2.0774, 638: 2.07127, 639: 2.06515, 640: 2.05905, 641: 2.05298, 642: 2.04692, 643: 2.04088, 644: 2.03487, 645: 2.02889, 646: 2.02294, 647: 2.01701, 648: 2.01111, 649: 2.00523, 650: 1.99937, 651: 1.99353, 652: 1.98772, 653: 1.98192, 654: 1.97614, 655: 1.97038, 656: 1.96465, 657: 1.95893, 658: 1.95323, 659: 1.94755, 660: 1.94188, 661: 1.93622, 662: 1.93058, 663: 1.92496, 664: 1.91935, 665: 1.91377, 666: 1.90821, 667: 1.90267, 668: 1.89715, 669: 1.89165, 670: 1.88617, 671: 1.8807, 672: 1.87525, 673: 1.86981, 674: 1.86439, 675: 1.859, 676: 1.85363, 677: 1.84827, 678: 1.84294, 679: 1.83762, 680: 1.83232, 681: 1.82702, 682: 1.82174, 683: 1.81647, 684: 1.81122, 685: 1.80599, 686: 1.80079, 687: 1.79561, 688: 1.79045, 689: 1.78531, 690: 1.7802, 691: 1.7751, 692: 1.77003, 693: 1.76498, 694: 1.75995, 695: 1.75494, 696: 1.74995, 697: 1.74498, 698: 1.74003, 699: 1.73508, 700: 1.73015, 701: 1.72523, 702: 1.72032, 703: 1.71542, 704: 1.71054, 705: 1.70568, 706: 1.70084, 707: 1.69602, 708: 1.69122, 709: 1.68643, 710: 1.68166, 711: 1.67691, 712: 1.67216, 713: 1.66744, 714: 1.66273, 715: 1.65804, 716: 1.65337, 717: 1.64872, 718: 1.64409, 719: 1.63946, 720: 1.63485, 721: 1.63024, 722: 1.62564, 723: 1.62105, 724: 1.61648, 725: 1.61192, 726: 1.60738, 727: 1.60285, 728: 1.59833, 729: 1.59384, 730: 1.58936, 731: 1.5849, 732: 1.58046, 733: 1.57603, 734: 1.57171, 735: 1.56746, 736: 1.56327, 737: 1.55912, 738: 1.55499, 739: 1.55086, 740: 1.54672, 741: 1.54259, 742: 1.53846, 743: 1.53434, 744: 1.53025, 745: 1.52617, 746: 1.52211, 747: 1.51804, 748: 1.51397, 749: 1.50989, 750: 1.50579, 755: 1.48758, 760: 1.46974, 765: 1.45224, 770: 1.43513, 775: 1.41845, 780: 1.40221, 785: 1.3864, 790: 1.37102, 795: 1.35606, 800: 1.34148, 805: 1.32727, 810: 1.31342, 815: 1.29989, 820: 1.28653, 825: 1.27332, 830: 1.26023, 835: 1.24724, 840: 1.23431, 845: 1.22159, 850: 1.20906, 855: 1.19673, 860: 1.1846, 865: 1.17267, 870: 1.16087, 875: 1.14921, 880: 1.13769, 885: 1.1263, 890: 1.11505, 895: 1.10377, 900: 1.09247, 905: 1.08115, 910: 1.0698, 915: 1.05843, 920: 1.0472, 925: 1.03612, 930: 1.02518, 935: 1.01438, 940: 1.00372, 945: 0.993033, 950: 0.982314, 955: 0.971564, 960: 0.960784, 965: 0.949973, 970: 0.939164, 975: 0.928358, 980: 0.917553, 985: 0.906751, 990: 0.895952, 995: 0.885288, 1000: 0.874759, 1005: 0.864367, 1010: 0.85411, 1015: 0.843989, 1020: 0.834025, 1025: 0.824218, 1030: 0.814568, 1035: 0.805074, 1040: 0.795738, 1045: 0.786621, 1050: 0.777725, 1055: 0.769048, 1060: 0.760591, 1065: 0.752355, 1070: 0.744303, 1075: 0.736435, 1080: 0.728753, 1085: 0.721256, 1090: 0.713943, 1095: 0.70665, 1100: 0.699376, 1105: 0.692121, 1110: 0.684885, 1115: 0.677669, 1120: 0.670614, 1125: 0.663722, 1130: 0.656991, 1135: 0.650423, 1140: 0.644016, 1145: 0.637739, 1150: 0.63159, 1155: 0.62557, 1160: 0.619679, 1165: 0.613917, 1170: 0.608183, 1175: 0.602477, 1180: 0.5968, 1185: 0.591151, 1190: 0.58553, 1195: 0.579915, 1200: 0.574308, 1205: 0.568708, 1210: 0.563115, 1215: 0.557529, 1220: 0.55202, 1225: 0.546589, 1230: 0.541235, 1235: 0.535959, 1240: 0.53076, 1245: 0.525674, 1250: 0.5207, 1255: 0.515838, 1260: 0.511089, 1265: 0.506452, 1270: 0.501939, 1275: 0.497549, 1280: 0.493282, 1285: 0.489138, 1290: 0.485118, 1295: 0.481078, 1300: 0.477018, 1305: 0.472939, 1310: 0.46884, 1315: 0.464722, 1320: 0.460602, 1325: 0.456481, 1330: 0.452357, 1335: 0.448232, 1340: 0.444105, 1345: 0.440077, 1350: 0.436148, 1355: 0.432318, 1360: 0.428587, 1365: 0.424955, 1370: 0.421413, 1375: 0.417961, 1380: 0.414598, 1385: 0.411326, 1390: 0.408144, 1395: 0.404981, 1400: 0.401837, 1405: 0.398713, 1410: 0.395609, 1415: 0.392524, 1420: 0.389494, 1425: 0.386517, 1430: 0.38359, 1435: 0.38071, 1440: 0.377873, 1445: 0.375066, 1450: 0.372286, 1455: 0.369532, 1460: 0.366801, 1465: 0.364092, 1470: 0.361421, 1475: 0.358787, 1480: 0.356187, 1485: 0.35362, 1490: 0.351085, 1495: 0.348559, 1500: 0.346039, 1510: 0.341104, 1520: 0.336232, 1530: 0.331423, 1540: 0.326684, 1550: 0.322015, 1560: 0.317415, 1570: 0.312883, 1580: 0.308416, 1590: 0.304021, 1600: 0.299696, 1610: 0.295436, 1620: 0.291239, 1630: 0.287103, 1640: 0.283038, 1650: 0.279042, 1660: 0.275113, 1670: 0.271248, 1680: 0.267444, 1690: 0.263695, 1700: 0.260001, 1710: 0.256361, 1720: 0.252776, 1730: 0.249245, 1740: 0.24583, 1750: 0.24253, 1760: 0.239345, 1770: 0.236276, 1780: 0.233322, 1790: 0.230461, 1800: 0.227692, 1810: 0.225016, 1820: 0.222432, 1830: 0.219941, 1840: 0.217521, 1850: 0.21517, 1860: 0.21289, 1870: 0.210679, 1880: 0.20854, 1890: 0.206453, 1900: 0.204419, 1910: 0.202439, 1920: 0.200511, 1930: 0.198637, 1940: 0.196772, 1950: 0.194914, 1960: 0.193065, 1970: 0.191225, 1980: 0.189393, 1990: 0.187555, 2000: 0.18571, 2010: 0.183859, 2020: 0.182001, 2030: 0.180138, 2040: 0.178314, 2050: 0.17653, 2060: 0.174786, 2070: 0.173083, 2080: 0.171419, 2090: 0.169735, 2100: 0.16803, 2110: 0.166305, 2120: 0.164559, 2130: 0.162792, 2140: 0.161051, 2150: 0.159335, 2160: 0.157644, 2170: 0.155978, 2180: 0.154337, 2190: 0.152744, 2200: 0.151198, 2210: 0.1497, 2220: 0.14825, 2230: 0.146847, 2240: 0.145447, 2250: 0.14405, 2260: 0.142657, 2270: 0.141267, 2280: 0.139881, 2290: 0.138542, 2300: 0.137251, 2310: 0.136009, 2320: 0.134814, 2330: 0.133667, 2340: 0.132574, 2350: 0.131534, 2360: 0.130547, 2370: 0.129613, 2380: 0.128733, 2390: 0.12786, 2400: 0.126993, 2410: 0.126133, 2420: 0.12528, 2430: 0.124434, 2440: 0.123588, 2450: 0.122743, 2460: 0.121897, 2470: 0.121052, 2480: 0.120207, 2490: 0.119317, 2500: 0.118381, 2510: 0.1174, 2520: 0.116373, 2530: 0.1153, 2540: 0.114203, 2550: 0.113081, 2560: 0.111935, 2570: 0.110763, 2580: 0.109567, 2590: 0.10839, 2600: 0.107233, 2610: 0.106095, 2620: 0.104976, 2630: 0.103878, 2640: 0.102793, 2650: 0.101721, 2660: 0.100664, 2670: 0.0996203, 2680: 0.0985906, 2690: 0.0975693, 2700: 0.0965566, 2710: 0.0955524, 2720: 0.0945567, 2730: 0.0935695, 2740: 0.092594, 2750: 0.0916299, 2760: 0.0906775, 2770: 0.0897366, 2780: 0.0888073, 2790: 0.0878961, 2800: 0.0870029, 2810: 0.0861279, 2820: 0.085271, 2830: 0.0844322, 2840: 0.0836129, 2850: 0.0828131, 2860: 0.0820327, 2870: 0.0812718, 2880: 0.0805304, 2890: 0.0797877, 2900: 0.0790437, 2910: 0.0782984, 2920: 0.0775519, 2930: 0.0768041, 2940: 0.0760604, 2950: 0.0753208, 2960: 0.0745852, 2970: 0.0738538, 2980: 0.0731264, 2990: 0.0724089, 3000: 0.071701, 3010: 0.071003, 3020: 0.0703147, 3030: 0.0696362, 3040: 0.0689651, 3050: 0.0683014, 3060: 0.067645, 3070: 0.066996, 3080: 0.0663545, 3090: 0.0657172, 3100: 0.0650843, 3110: 0.0644557, 3120: 0.0638315, 3130: 0.0632116, 3140: 0.0626022, 3150: 0.0620032, 3160: 0.0614148, 3170: 0.0608368, 3180: 0.0602692, 3190: 0.0597108, 3200: 0.0591614, 3210: 0.0586212, 3220: 0.0580901, 3230: 0.0575681, 3240: 0.0570567, 3250: 0.056556, 3260: 0.056066, 3270: 0.0555866, 3280: 0.0551179, 3290: 0.0546546, 3300: 0.0541965, 3310: 0.0537437, 3320: 0.0532962, 3330: 0.0528541, 3340: 0.0524165, 3350: 0.0519834, 3360: 0.051555, 3370: 0.0511311, 3380: 0.0507118, 3390: 0.0502994, 3400: 0.049894, 3410: 0.0494955, 3420: 0.049104, 3430: 0.0487195, 3440: 0.0483436, 3450: 0.0479765, 3460: 0.0476181, 3470: 0.0472683, 3480: 0.0469273, 3490: 0.0465889, 3500: 0.046253, 3510: 0.0459197, 3520: 0.045589, 3530: 0.0452609, 3540: 0.0449396, 3550: 0.0446252, 3560: 0.0443178, 3570: 0.0440172, 3580: 0.0437235, 3590: 0.0434351, 3600: 0.043152, 3610: 0.0428743, 3620: 0.0426019, 3630: 0.0423348, 3640: 0.042065, 3650: 0.0417925, 3660: 0.0415172, 3670: 0.0412392, 3680: 0.0409585, 3690: 0.0406757, 3700: 0.040391, 3710: 0.0401043, 3720: 0.0398156, 3730: 0.0395249, 3740: 0.0392446, 3750: 0.0389747, 3760: 0.0387153, 3770: 0.0384664, 3780: 0.0382279, 3790: 0.037998, 3800: 0.0377769, 3810: 0.0375644, 3820: 0.0373607, 3830: 0.0371656, 3840: 0.0369748, 3850: 0.0367883, 3860: 0.036606, 3870: 0.036428, 3880: 0.0362543, 3890: 0.0360805, 3900: 0.0359067, 3910: 0.0357329, 3920: 0.035559, 3930: 0.035385, 3940: 0.0352111, 3950: 0.0350371, 3960: 0.0348632, 3970: 0.0346892, 3980: 0.0345152, 3990: 0.0343493, 4000: 0.0341915, 4010: 0.0340416, 4020: 0.0338999, 4030: 0.0337662, 4040: 0.0336376, 4050: 0.0335143, 4060: 0.0333962, 4070: 0.0332832, 4080: 0.0331755, 4090: 0.0330605, 4100: 0.0329382, 4110: 0.0328088, 4120: 0.032672, 4130: 0.0325281, 4140: 0.0323811, 4150: 0.032231, 4160: 0.0320779, 4170: 0.0319217, 4180: 0.0317625, 4190: 0.0316046, 4200: 0.0314482, 4210: 0.031293, 4220: 0.0311393, 4230: 0.0309869, 4240: 0.0308362, 4250: 0.0306871, 4260: 0.0305398, 4270: 0.0303941, 4280: 0.0302501, 4290: 0.0301077, 4300: 0.0299669, 4310: 0.0298278, 4320: 0.0296904, 4330: 0.0295545, 4340: 0.0294206, 4350: 0.0292884, 4360: 0.0291582, 4370: 0.0290297, 4380: 0.0289032, 4390: 0.0287813, 4400: 0.0286642, 4410: 0.0285517, 4420: 0.028444, 4430: 0.028341, 4440: 0.028243, 4450: 0.0281499, 4460: 0.0280618, 4470: 0.0279787, 4480: 0.0279006, 4490: 0.0278232, 4500: 0.0277467, 4510: 0.0276709, 4520: 0.0275959, 4530: 0.0275217, 4540: 0.0274486, 4550: 0.0273764, 4560: 0.0273052, 4570: 0.0272351, 4580: 0.0271659, 4590: 0.0270975, 4600: 0.0270298, 4610: 0.0269628, 4620: 0.0268965, 4630: 0.0268308, 4640: 0.0267673, 4650: 0.0267059, 4660: 0.0266467, 4670: 0.0265895, 4680: 0.0265344, 4690: 0.0264812, 4700: 0.0264299, 4710: 0.0263805, 4720: 0.026333, 4730: 0.0262874, 4740: 0.0262415, 4750: 0.0261952, 4760: 0.0261487, 4770: 0.0261019, 4780: 0.0260548, 4790: 0.0260071, 4800: 0.0259588, 4810: 0.02591, 4820: 0.0258606, 4830: 0.0258106, 4840: 0.0257615, 4850: 0.0257132, 4860: 0.0256657, 4870: 0.025619, 4880: 0.0255732, 4890: 0.0255279, 4900: 0.0254833, 4910: 0.0254392, 4920: 0.0253958, 4930: 0.0253529, 4940: 0.0253115, 4950: 0.0252715, 4960: 0.0252329, 4970: 0.0251957, 4980: 0.0251599, 4990: 0.0251242, 5000: 0.0250884, 5010: 0.0250527, 5020: 0.025017, 5030: 0.0249813, 5040: 0.0249445, 5050: 0.0249067, 5060: 0.0248677, 5070: 0.0248277, 5080: 0.0247865, 5090: 0.0247465, 5100: 0.0247075, 5110: 0.0246697, 5120: 0.024633, 5130: 0.0245973, 5140: 0.0245639, 5150: 0.0245327, 5160: 0.0245036, 5170: 0.0244768, 5180: 0.0244522, 5190: 0.0244283, 5200: 0.0244053, 5210: 0.0243831, 5220: 0.0243617, 5230: 0.0243411, 5240: 0.0243217, 5250: 0.0243035, 5260: 0.0242865, 5270: 0.0242707, 5280: 0.0242561, 5290: 0.0242418, 5300: 0.024228, 5310: 0.0242145, 5320: 0.0242014, 5330: 0.0241887, 5340: 0.0241757, 5350: 0.0241625, 5360: 0.0241489, 5370: 0.024135, 5380: 0.0241209, 5390: 0.0241075, 5400: 0.024095, 5410: 0.0240833, 5420: 0.0240724, 5430: 0.0240623, 5440: 0.0240541, 5450: 0.0240478, 5460: 0.0240435, 5470: 0.024041, 5480: 0.0240404, 5490: 0.0240406, 5500: 0.0240416, 5510: 0.0240434, 5520: 0.024046, 5530: 0.0240494, 5540: 0.0240549, 5550: 0.0240625, 5560: 0.0240722, 5570: 0.0240839, 5580: 0.0240978, 5590: 0.0241133, 5600: 0.0241305, 5610: 0.0241494, 5620: 0.02417, 5630: 0.0241923, 5640: 0.024217, 5650: 0.0242441, 5660: 0.0242735, 5670: 0.0243054, 5680: 0.0243396, 5690: 0.0243769, 5700: 0.0244172, 5710: 0.0244606, 5720: 0.0245071, 5730: 0.0245566, 5740: 0.0246103, 5750: 0.0246682, 5760: 0.0247302, 5770: 0.0247965, 5780: 0.0248669, 5790: 0.0249405, 5800: 0.0250172, 5810: 0.0250969, 5820: 0.0251798, 5830: 0.0252658, 5840: 0.0253547, 5850: 0.0254437, 5860: 0.0255326, 5870: 0.0256216, 5880: 0.0257106, 5890: 0.0257995, 5900: 0.0258885, 5910: 0.0259774, 5920: 0.0260664, 5930: 0.0261553, 5940: 0.0262443, 5950: 0.0263333, 5960: 0.0264222, 5970: 0.0265112, 5980: 0.0266001, 5990: 0.0266891, 6000: 0.026778}
observed_dielectron_0={250: 5.18233, 251: 4.38895, 252: 3.59557, 253: 2.97861, 254: 2.70622, 255: 2.69533, 256: 2.79857, 257: 2.9953, 258: 3.26473, 259: 3.5864, 260: 3.958, 261: 4.37196, 262: 4.72772, 263: 4.96262, 264: 5.07714, 265: 5.05605, 266: 4.85409, 267: 4.56767, 268: 4.27447, 269: 3.9713, 270: 3.71945, 271: 3.55966, 272: 3.45253, 273: 3.3258, 274: 3.20459, 275: 3.04242, 276: 2.82489, 277: 2.57646, 278: 2.34307, 279: 2.1233, 280: 1.92205, 281: 1.78692, 282: 1.71111, 283: 1.67222, 284: 1.65905, 285: 1.68909, 286: 1.72459, 287: 1.7722, 288: 1.84084, 289: 1.92939, 290: 2.03531, 291: 2.19337, 292: 2.34922, 293: 2.50563, 294: 2.62861, 295: 2.70509, 296: 2.69526, 297: 2.60847, 298: 2.45722, 299: 2.25429, 300: 2.02573, 301: 1.80151, 302: 1.61913, 303: 1.48133, 304: 1.40681, 305: 1.3929, 306: 1.43876, 307: 1.55133, 308: 1.71293, 309: 1.91538, 310: 2.12794, 311: 2.34905, 312: 2.55177, 313: 2.72408, 314: 2.87018, 315: 2.98917, 316: 3.08207, 317: 3.15096, 318: 3.20565, 319: 3.23745, 320: 3.25753, 321: 3.25821, 322: 3.23189, 323: 3.19134, 324: 3.13455, 325: 3.06191, 326: 2.97524, 327: 2.89017, 328: 2.7971, 329: 2.71265, 330: 2.63825, 331: 2.57752, 332: 2.52495, 333: 2.48416, 334: 2.44484, 335: 2.40568, 336: 2.36436, 337: 2.32047, 338: 2.25387, 339: 2.21107, 340: 2.17137, 341: 2.13929, 342: 2.11467, 343: 2.11952, 344: 2.10605, 345: 2.09544, 346: 2.08211, 347: 2.06151, 348: 2.0297, 349: 1.98843, 350: 1.9437, 351: 1.90639, 352: 1.89075, 353: 1.90845, 354: 1.96037, 355: 2.04587, 356: 2.14607, 357: 2.24481, 358: 2.32908, 359: 2.39451, 360: 2.43496, 361: 2.45985, 362: 2.47499, 363: 2.48545, 364: 2.49551, 365: 2.50902, 366: 2.52778, 367: 2.55112, 368: 2.5768, 369: 2.60119, 370: 2.62104, 371: 2.63205, 372: 2.63309, 373: 2.62149, 374: 2.5963, 375: 2.55612, 376: 2.50096, 377: 2.4291, 378: 2.34397, 379: 2.25848, 380: 2.18839, 381: 2.14669, 382: 2.14217, 383: 2.17382, 384: 2.22711, 385: 2.28672, 386: 2.33786, 387: 2.3713, 388: 2.38558, 389: 2.38006, 390: 2.35214, 391: 2.29962, 392: 2.21219, 393: 2.09147, 394: 1.96897, 395: 1.8792, 396: 1.85231, 397: 1.90395, 398: 2.01954, 399: 2.16169, 400: 2.30307, 401: 2.40739, 402: 2.47479, 403: 2.51798, 404: 2.55065, 405: 2.55953, 406: 2.55797, 407: 2.54212, 408: 2.51146, 409: 2.45767, 410: 2.38749, 411: 2.29847, 412: 2.1991, 413: 2.1009, 414: 2.0156, 415: 1.96427, 416: 1.94833, 417: 1.96025, 418: 1.99295, 419: 2.0377, 420: 2.0746, 421: 2.10737, 422: 2.1267, 423: 2.13289, 424: 2.13015, 425: 2.11205, 426: 2.07703, 427: 2.03359, 428: 1.97491, 429: 1.89196, 430: 1.78628, 431: 1.66829, 432: 1.53582, 433: 1.41127, 434: 1.30279, 435: 1.22018, 436: 1.15869, 437: 1.11942, 438: 1.081, 439: 1.04569, 440: 1.01274, 441: 0.979742, 442: 0.950357, 443: 0.929248, 444: 0.922453, 445: 0.928265, 446: 0.946616, 447: 0.973515, 448: 1.01059, 449: 1.0466, 450: 1.08496, 451: 1.12511, 452: 1.16005, 453: 1.19184, 454: 1.22061, 455: 1.24327, 456: 1.25313, 457: 1.25933, 458: 1.25899, 459: 1.2479, 460: 1.21888, 461: 1.17608, 462: 1.12261, 463: 1.05128, 464: 0.970572, 465: 0.88894, 466: 0.810896, 467: 0.73978, 468: 0.681091, 469: 0.63861, 470: 0.611366, 471: 0.597509, 472: 0.593908, 473: 0.604392, 474: 0.624751, 475: 0.659915, 476: 0.708422, 477: 0.764084, 478: 0.817186, 479: 0.868551, 480: 0.910623, 481: 0.942205, 482: 0.958718, 483: 0.972122, 484: 0.969298, 485: 0.95832, 486: 0.93491, 487: 0.905176, 488: 0.861332, 489: 0.817888, 490: 0.770592, 491: 0.727218, 492: 0.691987, 493: 0.668729, 494: 0.659164, 495: 0.665181, 496: 0.678555, 497: 0.703297, 498: 0.737486, 499: 0.78056, 500: 0.822161, 501: 0.867344, 502: 0.910546, 503: 0.946059, 504: 0.970436, 505: 0.993342, 506: 1.00498, 507: 1.01186, 508: 1.01335, 509: 1.01338, 510: 0.999786, 511: 0.98848, 512: 0.973432, 513: 0.957553, 514: 0.932011, 515: 0.913995, 516: 0.889124, 517: 0.861833, 518: 0.829905, 519: 0.803296, 520: 0.774387, 521: 0.747231, 522: 0.715454, 523: 0.692185, 524: 0.667634, 525: 0.643711, 526: 0.627356, 527: 0.624222, 528: 0.631983, 529: 0.664707, 530: 0.720468, 531: 0.792018, 532: 0.874001, 533: 0.956857, 534: 1.02708, 535: 1.07606, 536: 1.1098, 537: 1.1283, 538: 1.13846, 539: 1.13567, 540: 1.13228, 541: 1.1239, 542: 1.11109, 543: 1.09067, 544: 1.07099, 545: 1.05373, 546: 1.04041, 547: 1.03681, 548: 1.03841, 549: 1.04946, 550: 1.06456, 551: 1.08502, 552: 1.1052, 553: 1.12947, 554: 1.15283, 555: 1.17508, 556: 1.19358, 557: 1.20713, 558: 1.21914, 559: 1.22667, 560: 1.22773, 561: 1.22501, 562: 1.22053, 563: 1.21269, 564: 1.20169, 565: 1.19351, 566: 1.18271, 567: 1.1663, 568: 1.13588, 569: 1.08701, 570: 1.02043, 571: 0.943362, 572: 0.862335, 573: 0.789929, 574: 0.732972, 575: 0.690498, 576: 0.66113, 577: 0.642327, 578: 0.62666, 579: 0.616364, 580: 0.605992, 581: 0.594511, 582: 0.580417, 583: 0.56625, 584: 0.551645, 585: 0.549449, 586: 0.587932, 587: 0.681842, 588: 0.831261, 589: 0.983917, 590: 1.1302, 591: 1.24117, 592: 1.3012, 593: 1.31025, 594: 1.31928, 595: 1.32639, 596: 1.33219, 597: 1.33676, 598: 1.34198, 599: 1.34587, 600: 1.3477, 601: 1.34801, 602: 1.34823, 603: 1.34552, 604: 1.34215, 605: 1.33873, 606: 1.33334, 607: 1.32633, 608: 1.31731, 609: 1.30536, 610: 1.28154, 611: 1.22753, 612: 1.13677, 613: 1.02448, 614: 0.903425, 615: 0.789245, 616: 0.702449, 617: 0.651474, 618: 0.624264, 619: 0.605947, 620: 0.592048, 621: 0.581219, 622: 0.57148, 623: 0.563361, 624: 0.561423, 625: 0.564814, 626: 0.577813, 627: 0.599799, 628: 0.628158, 629: 0.65947, 630: 0.692528, 631: 0.722041, 632: 0.745961, 633: 0.764289, 634: 0.778265, 635: 0.78801, 636: 0.794735, 637: 0.797692, 638: 0.79802, 639: 0.795631, 640: 0.790423, 641: 0.781992, 642: 0.767701, 643: 0.746375, 644: 0.718158, 645: 0.682187, 646: 0.638845, 647: 0.592079, 648: 0.543769, 649: 0.494803, 650: 0.449654, 651: 0.409269, 652: 0.376322, 653: 0.350116, 654: 0.33065, 655: 0.315576, 656: 0.303918, 657: 0.294707, 658: 0.287543, 659: 0.282407, 660: 0.279418, 661: 0.279032, 662: 0.281779, 663: 0.287911, 664: 0.297458, 665: 0.310319, 666: 0.325864, 667: 0.343134, 668: 0.361316, 669: 0.379281, 670: 0.39623, 671: 0.41144, 672: 0.424857, 673: 0.43607, 674: 0.444892, 675: 0.451229, 676: 0.455224, 677: 0.456527, 678: 0.455184, 679: 0.451477, 680: 0.445564, 681: 0.437737, 682: 0.428286, 683: 0.41769, 684: 0.406925, 685: 0.396576, 686: 0.387343, 687: 0.379676, 688: 0.373901, 689: 0.369653, 690: 0.366712, 691: 0.364516, 692: 0.362516, 693: 0.360127, 694: 0.356929, 695: 0.352431, 696: 0.346458, 697: 0.339397, 698: 0.331256, 699: 0.322548, 700: 0.31396, 701: 0.305815, 702: 0.298455, 703: 0.292172, 704: 0.286813, 705: 0.282261, 706: 0.278317, 707: 0.274543, 708: 0.270913, 709: 0.267552, 710: 0.264876, 711: 0.264048, 712: 0.267796, 713: 0.280688, 714: 0.30515, 715: 0.341114, 716: 0.387158, 717: 0.440128, 718: 0.495925, 719: 0.551021, 720: 0.606362, 721: 0.653172, 722: 0.691224, 723: 0.719422, 724: 0.738555, 725: 0.746685, 726: 0.752727, 727: 0.75724, 728: 0.760701, 729: 0.762909, 730: 0.764298, 731: 0.764939, 732: 0.764651, 733: 0.764149, 734: 0.762997, 735: 0.76136, 736: 0.75937, 737: 0.757544, 738: 0.756946, 739: 0.759785, 740: 0.766674, 741: 0.776462, 742: 0.789002, 743: 0.802437, 744: 0.81437, 745: 0.8243, 746: 0.833516, 747: 0.844806, 748: 0.858703, 749: 0.884372, 750: 0.908104, 755: 1.01547, 760: 1.07498, 765: 1.11276, 770: 1.10915, 775: 1.09306, 780: 1.08255, 785: 1.05525, 790: 0.96737, 795: 0.877851, 800: 0.781678, 805: 0.650391, 810: 0.528239, 815: 0.462876, 820: 0.39718, 825: 0.336832, 830: 0.306736, 835: 0.288922, 840: 0.284672, 845: 0.289126, 850: 0.295298, 855: 0.305353, 860: 0.328215, 865: 0.382429, 870: 0.440443, 875: 0.501261, 880: 0.568245, 885: 0.625448, 890: 0.651056, 895: 0.67282, 900: 0.685646, 905: 0.680737, 910: 0.662345, 915: 0.631131, 920: 0.59103, 925: 0.533536, 930: 0.464929, 935: 0.397551, 940: 0.329869, 945: 0.259298, 950: 0.212822, 955: 0.202611, 960: 0.211124, 965: 0.232838, 970: 0.261976, 975: 0.289675, 980: 0.302439, 985: 0.305181, 990: 0.298897, 995: 0.290272, 1000: 0.278512, 1005: 0.264103, 1010: 0.244345, 1015: 0.222405, 1020: 0.1966, 1025: 0.187689, 1030: 0.192431, 1035: 0.20551, 1040: 0.224582, 1045: 0.253462, 1050: 0.275327, 1055: 0.290961, 1060: 0.306156, 1065: 0.320119, 1070: 0.330503, 1075: 0.333811, 1080: 0.333316, 1085: 0.313514, 1090: 0.291455, 1095: 0.287882, 1100: 0.288524, 1105: 0.292226, 1110: 0.31466, 1115: 0.339812, 1120: 0.34413, 1125: 0.344705, 1130: 0.342072, 1135: 0.336619, 1140: 0.309258, 1145: 0.266179, 1150: 0.22358, 1155: 0.184049, 1160: 0.147187, 1165: 0.134406, 1170: 0.145042, 1175: 0.166867, 1180: 0.201552, 1185: 0.240033, 1190: 0.275171, 1195: 0.304815, 1200: 0.32385, 1205: 0.329728, 1210: 0.331888, 1215: 0.334729, 1220: 0.337055, 1225: 0.33838, 1230: 0.336568, 1235: 0.314444, 1240: 0.272576, 1245: 0.224702, 1250: 0.179407, 1255: 0.137759, 1260: 0.117369, 1265: 0.121936, 1270: 0.13987, 1275: 0.159592, 1280: 0.178387, 1285: 0.195882, 1290: 0.20816, 1295: 0.212683, 1300: 0.212715, 1305: 0.208804, 1310: 0.196463, 1315: 0.182749, 1320: 0.171045, 1325: 0.16167, 1330: 0.156813, 1335: 0.160774, 1340: 0.165885, 1345: 0.169185, 1350: 0.169798, 1355: 0.167038, 1360: 0.159604, 1365: 0.147158, 1370: 0.13027, 1375: 0.113553, 1380: 0.0995618, 1385: 0.0900347, 1390: 0.086122, 1395: 0.0877194, 1400: 0.0904187, 1405: 0.0927909, 1410: 0.0941432, 1415: 0.0957463, 1420: 0.0987669, 1425: 0.103108, 1430: 0.108071, 1435: 0.114448, 1440: 0.120085, 1445: 0.123373, 1450: 0.124478, 1455: 0.124343, 1460: 0.123007, 1465: 0.120507, 1470: 0.116181, 1475: 0.11053, 1480: 0.104076, 1485: 0.0978012, 1490: 0.0924685, 1495: 0.0893134, 1500: 0.0865218, 1510: 0.0859739, 1520: 0.0889258, 1530: 0.0926885, 1540: 0.0956976, 1550: 0.0986736, 1560: 0.0975725, 1570: 0.0916509, 1580: 0.0816926, 1590: 0.072714, 1600: 0.0658674, 1610: 0.0608116, 1620: 0.0589182, 1630: 0.06595, 1640: 0.077814, 1650: 0.0895878, 1660: 0.104688, 1670: 0.126103, 1680: 0.139381, 1690: 0.148068, 1700: 0.156781, 1710: 0.162554, 1720: 0.161151, 1730: 0.161679, 1740: 0.157734, 1750: 0.148266, 1760: 0.137933, 1770: 0.126563, 1780: 0.112631, 1790: 0.0995001, 1800: 0.0932604, 1810: 0.0880056, 1820: 0.0836253, 1830: 0.0812121, 1840: 0.0800446, 1850: 0.0751494, 1860: 0.0682615, 1870: 0.0597044, 1880: 0.0508131, 1890: 0.0437297, 1900: 0.0389461, 1910: 0.035889, 1920: 0.0344352, 1930: 0.0339192, 1940: 0.0331394, 1950: 0.0318628, 1960: 0.0306254, 1970: 0.030217, 1980: 0.0309543, 1990: 0.0324207, 2000: 0.0352893, 2010: 0.0416062, 2020: 0.0530293, 2030: 0.0679752, 2040: 0.0834965, 2050: 0.0980195, 2060: 0.108953, 2070: 0.114111, 2080: 0.114898, 2090: 0.114515, 2100: 0.113628, 2110: 0.112489, 2120: 0.111139, 2130: 0.102396, 2140: 0.0862459, 2150: 0.0698628, 2160: 0.0535307, 2170: 0.0374609, 2180: 0.0290199, 2190: 0.0285771, 2200: 0.0306075, 2210: 0.0352244, 2220: 0.0435181, 2230: 0.0536539, 2240: 0.0637868, 2250: 0.0718258, 2260: 0.0771041, 2270: 0.0784182, 2280: 0.0779084, 2290: 0.0770246, 2300: 0.0770587, 2310: 0.0772277, 2320: 0.0775937, 2330: 0.0797954, 2340: 0.0839203, 2350: 0.0875825, 2360: 0.091583, 2370: 0.0955277, 2380: 0.0959187, 2390: 0.0935767, 2400: 0.0909303, 2410: 0.0923561, 2420: 0.093203, 2430: 0.0927863, 2440: 0.0911289, 2450: 0.0894918, 2460: 0.0837973, 2470: 0.0790843, 2480: 0.0772562, 2490: 0.0769483, 2500: 0.0751307, 2510: 0.0715125, 2520: 0.0666458, 2530: 0.0605159, 2540: 0.0547034, 2550: 0.0511956, 2560: 0.0501062, 2570: 0.0503558, 2580: 0.0520978, 2590: 0.0540736, 2600: 0.0551393, 2610: 0.0553253, 2620: 0.0548695, 2630: 0.0528759, 2640: 0.0492611, 2650: 0.0444881, 2660: 0.0391826, 2670: 0.034043, 2680: 0.0301245, 2690: 0.0276943, 2700: 0.0263693, 2710: 0.0257027, 2720: 0.0252246, 2730: 0.0249159, 2740: 0.0246863, 2750: 0.0245093, 2760: 0.0243581, 2770: 0.0242298, 2780: 0.024093, 2790: 0.0239919, 2800: 0.0238934, 2810: 0.0238036, 2820: 0.0237215, 2830: 0.0236425, 2840: 0.0235684, 2850: 0.0235019, 2860: 0.0234367, 2870: 0.0233665, 2880: 0.0233041, 2890: 0.0232438, 2900: 0.0231813, 2910: 0.0231223, 2920: 0.0230731, 2930: 0.0230212, 2940: 0.0229643, 2950: 0.0229104, 2960: 0.0228619, 2970: 0.022812, 2980: 0.0227611, 2990: 0.0227169, 3000: 0.0226707, 3010: 0.0226282, 3020: 0.0225805, 3030: 0.0225341, 3040: 0.0224901, 3050: 0.0224542, 3060: 0.0224114, 3070: 0.0223739, 3080: 0.0223379, 3090: 0.0222979, 3100: 0.0222578, 3110: 0.0222168, 3120: 0.0221769, 3130: 0.0221389, 3140: 0.0221039, 3150: 0.0220661, 3160: 0.0220342, 3170: 0.0220006, 3180: 0.0219663, 3190: 0.0219294, 3200: 0.0218949, 3210: 0.0218604, 3220: 0.0218294, 3230: 0.0217971, 3240: 0.0217692, 3250: 0.0217407, 3260: 0.0217094, 3270: 0.0216786, 3280: 0.0216598, 3290: 0.0216499, 3300: 0.0216622, 3310: 0.0217263, 3320: 0.0218365, 3330: 0.022353, 3340: 0.023586, 3350: 0.0256911, 3360: 0.0287347, 3370: 0.0318799, 3380: 0.0346961, 3390: 0.0368276, 3400: 0.0380855, 3410: 0.03853, 3420: 0.0386747, 3430: 0.0387284, 3440: 0.0387175, 3450: 0.038665, 3460: 0.0384088, 3470: 0.0382185, 3480: 0.0378882, 3490: 0.0370036, 3500: 0.0354368, 3510: 0.0334527, 3520: 0.0312918, 3530: 0.0290526, 3540: 0.0272682, 3550: 0.0258839, 3560: 0.0247984, 3570: 0.0239061, 3580: 0.0231915, 3590: 0.0225638, 3600: 0.0222195, 3610: 0.0219901, 3620: 0.0218154, 3630: 0.0217054, 3640: 0.0215819, 3650: 0.0214756, 3660: 0.0213355, 3670: 0.0212543, 3680: 0.0211465, 3690: 0.0210859, 3700: 0.0210467, 3710: 0.0210834, 3720: 0.0210568, 3730: 0.0209817, 3740: 0.0209381, 3750: 0.0208693, 3760: 0.0208288, 3770: 0.0207003, 3780: 0.0206922, 3790: 0.02066, 3800: 0.0206318, 3810: 0.020559, 3820: 0.0205995, 3830: 0.0205724, 3840: 0.0205434, 3850: 0.0204803, 3860: 0.0204687, 3870: 0.0204616, 3880: 0.020499, 3890: 0.0205072, 3900: 0.0208405, 3910: 0.0217475, 3920: 0.0234142, 3930: 0.0267354, 3940: 0.0301977, 3950: 0.0334382, 3960: 0.0361128, 3970: 0.0380604, 3980: 0.0383344, 3990: 0.0385153, 4000: 0.0386451, 4010: 0.0387271, 4020: 0.0387741, 4030: 0.0388026, 4040: 0.0388166, 4050: 0.038819, 4060: 0.0388185, 4070: 0.0388122, 4080: 0.0388017, 4090: 0.0387764, 4100: 0.0387405, 4110: 0.0386856, 4120: 0.0385982, 4130: 0.038468, 4140: 0.038281, 4150: 0.0378579, 4160: 0.0373645, 4170: 0.0368401, 4180: 0.0361845, 4190: 0.03515, 4200: 0.0339462, 4210: 0.032359, 4220: 0.0304559, 4230: 0.0285326, 4240: 0.0269643, 4250: 0.0256382, 4260: 0.0247459, 4270: 0.0241687, 4280: 0.0237513, 4290: 0.0233922, 4300: 0.023138, 4310: 0.0228844, 4320: 0.0226838, 4330: 0.0224866, 4340: 0.0222956, 4350: 0.0221429, 4360: 0.0220215, 4370: 0.021898, 4380: 0.0217912, 4390: 0.021693, 4400: 0.0215799, 4410: 0.0214961, 4420: 0.0214112, 4430: 0.0213328, 4440: 0.0212581, 4450: 0.0212183, 4460: 0.0211546, 4470: 0.0211653, 4480: 0.0211106, 4490: 0.0210622, 4500: 0.0210138, 4510: 0.0209692, 4520: 0.0208552, 4530: 0.020812, 4540: 0.0207666, 4550: 0.0207336, 4560: 0.020695, 4570: 0.020666, 4580: 0.020632, 4590: 0.0206046, 4600: 0.0205663, 4610: 0.020533, 4620: 0.0204963, 4630: 0.0204698, 4640: 0.020442, 4650: 0.0204058, 4660: 0.0203788, 4670: 0.0203515, 4680: 0.0203309, 4690: 0.0203044, 4700: 0.0202997, 4710: 0.0202803, 4720: 0.0202682, 4730: 0.0202808, 4740: 0.0202685, 4750: 0.0202451, 4760: 0.020225, 4770: 0.0201849, 4780: 0.020134, 4790: 0.0201089, 4800: 0.0200942, 4810: 0.0200781, 4820: 0.0200622, 4830: 0.0200381, 4840: 0.0200239, 4850: 0.0199941, 4860: 0.0199593, 4870: 0.019957, 4880: 0.0199447, 4890: 0.0199362, 4900: 0.0199399, 4910: 0.019945, 4920: 0.019917, 4930: 0.0199045, 4940: 0.0198752, 4950: 0.019858, 4960: 0.0198351, 4970: 0.0198416, 4980: 0.0198119, 4990: 0.019813, 5000: 0.019805, 5010: 0.0198077, 5020: 0.0197833, 5030: 0.0197803, 5040: 0.0197604, 5050: 0.0197373, 5060: 0.0197166, 5070: 0.0197227, 5080: 0.019732, 5090: 0.0197179, 5100: 0.0197081, 5110: 0.0196981, 5120: 0.019679, 5130: 0.0196704, 5140: 0.0196655, 5150: 0.0196609, 5160: 0.0196477, 5170: 0.0195847, 5180: 0.0195703, 5190: 0.0195648, 5200: 0.0195309, 5210: 0.0195282, 5220: 0.019572, 5230: 0.0195671, 5240: 0.0195581, 5250: 0.0195051, 5260: 0.0195184, 5270: 0.0195263, 5280: 0.0195192, 5290: 0.0194586, 5300: 0.0195341, 5310: 0.019435, 5320: 0.0194149, 5330: 0.0193933, 5340: 0.0194443, 5350: 0.0194259, 5360: 0.0194974, 5370: 0.0195045, 5380: 0.0194996, 5390: 0.0194941, 5400: 0.0194886, 5410: 0.019407, 5420: 0.0193919, 5430: 0.0193274, 5440: 0.0193337, 5450: 0.0193271, 5460: 0.0194053, 5470: 0.0194012, 5480: 0.0194703, 5490: 0.0194493, 5500: 0.019444, 5510: 0.0194464, 5520: 0.0194543, 5530: 0.0194492, 5540: 0.0194433, 5550: 0.0194411, 5560: 0.0194366, 5570: 0.0194212, 5580: 0.0194047, 5590: 0.0194226, 5600: 0.0194319, 5610: 0.0194145, 5620: 0.0194182, 5630: 0.0194169, 5640: 0.0193943, 5650: 0.0193774, 5660: 0.0193267, 5670: 0.0193258, 5680: 0.0193368, 5690: 0.0193376, 5700: 0.0193141, 5710: 0.0193329, 5720: 0.0193059, 5730: 0.0192844, 5740: 0.0192932, 5750: 0.0193138, 5760: 0.0193427, 5770: 0.019353, 5780: 0.0193568, 5790: 0.0193424, 5800: 0.0193391, 5810: 0.0193277, 5820: 0.0193335, 5830: 0.019337, 5840: 0.0193467, 5850: 0.0193136, 5860: 0.0193226, 5870: 0.0193072, 5880: 0.0192918, 5890: 0.0192757, 5900: 0.0193093, 5910: 0.0193081, 5920: 0.0193253, 5930: 0.0193494, 5940: 0.0193143, 5950: 0.0193356, 5960: 0.0193481, 5970: 0.0193518, 5980: 0.0193486, 5990: 0.019397, 6000: 0.0194454}
observed_dielectron_10={250: 15.6455, 251: 15.1393, 252: 14.6331, 253: 14.1269, 254: 13.6652, 255: 13.2566, 256: 12.8881, 257: 12.6081, 258: 12.3371, 259: 12.161, 260: 11.9804, 261: 11.7399, 262: 11.6586, 263: 11.43, 264: 11.2535, 265: 10.9742, 266: 10.7026, 267: 10.4559, 268: 10.1635, 269: 9.7987, 270: 9.45653, 271: 9.06065, 272: 8.71641, 273: 8.3002, 274: 7.94478, 275: 7.69124, 276: 7.30296, 277: 7.05979, 278: 6.83636, 279: 6.663, 280: 6.47338, 281: 6.33393, 282: 6.11131, 283: 6.00423, 284: 5.90927, 285: 5.81474, 286: 5.73529, 287: 5.70876, 288: 5.62184, 289: 5.62262, 290: 5.62257, 291: 5.61675, 292: 5.64295, 293: 5.65294, 294: 5.62972, 295: 5.63736, 296: 5.66074, 297: 5.70049, 298: 5.73419, 299: 5.76239, 300: 5.81964, 301: 5.89912, 302: 5.98312, 303: 6.07446, 304: 6.1994, 305: 6.32839, 306: 6.46727, 307: 6.62785, 308: 6.83092, 309: 7.03945, 310: 7.24219, 311: 7.4488, 312: 7.6919, 313: 7.94929, 314: 8.17356, 315: 8.41932, 316: 8.66743, 317: 8.89565, 318: 9.08521, 319: 9.25691, 320: 9.41421, 321: 9.54955, 322: 9.63033, 323: 9.69007, 324: 9.75612, 325: 9.7936, 326: 9.82435, 327: 9.83466, 328: 9.84278, 329: 9.83328, 330: 9.79982, 331: 9.756, 332: 9.72308, 333: 9.66984, 334: 9.61858, 335: 9.56179, 336: 9.5017, 337: 9.45536, 338: 9.40993, 339: 9.36083, 340: 9.3144, 341: 9.27416, 342: 9.2405, 343: 9.21113, 344: 9.19084, 345: 9.17825, 346: 9.17219, 347: 9.17565, 348: 9.18577, 349: 9.20504, 350: 9.23303, 351: 9.26573, 352: 9.30473, 353: 9.34851, 354: 9.39465, 355: 9.44865, 356: 9.50456, 357: 9.57006, 358: 9.63142, 359: 9.68822, 360: 9.74302, 361: 9.79957, 362: 9.84723, 363: 9.88478, 364: 9.9133, 365: 9.95051, 366: 9.97645, 367: 10.0044, 368: 10.008, 369: 10.0209, 370: 10.0157, 371: 9.99861, 372: 9.97872, 373: 9.9612, 374: 9.93267, 375: 9.91213, 376: 9.87201, 377: 9.84327, 378: 9.81102, 379: 9.76073, 380: 9.7081, 381: 9.64357, 382: 9.58603, 383: 9.52713, 384: 9.46682, 385: 9.42404, 386: 9.36348, 387: 9.32149, 388: 9.28731, 389: 9.24828, 390: 9.20801, 391: 9.17482, 392: 9.13236, 393: 9.09501, 394: 9.04196, 395: 8.99129, 396: 8.96695, 397: 8.97264, 398: 8.91439, 399: 8.84707, 400: 8.79068, 401: 8.72826, 402: 8.65757, 403: 8.55947, 404: 8.44276, 405: 8.36213, 406: 8.27426, 407: 8.19346, 408: 8.09612, 409: 8.00651, 410: 7.90003, 411: 7.77659, 412: 7.66199, 413: 7.50855, 414: 7.38372, 415: 7.25681, 416: 7.174, 417: 7.04518, 418: 6.91488, 419: 6.75419, 420: 6.646, 421: 6.45973, 422: 6.29875, 423: 6.06611, 424: 5.90053, 425: 5.69853, 426: 5.52252, 427: 5.32715, 428: 5.16051, 429: 4.98914, 430: 4.85612, 431: 4.69973, 432: 4.57823, 433: 4.46403, 434: 4.36982, 435: 4.26672, 436: 4.15632, 437: 4.03112, 438: 3.9319, 439: 3.81594, 440: 3.69103, 441: 3.55365, 442: 3.4397, 443: 3.35323, 444: 3.26606, 445: 3.17093, 446: 3.1037, 447: 3.03924, 448: 2.99765, 449: 2.95845, 450: 2.91299, 451: 2.85981, 452: 2.81824, 453: 2.75178, 454: 2.71626, 455: 2.68067, 456: 2.61872, 457: 2.54627, 458: 2.48688, 459: 2.43201, 460: 2.40454, 461: 2.3659, 462: 2.30882, 463: 2.28604, 464: 2.27706, 465: 2.26666, 466: 2.24609, 467: 2.22889, 468: 2.20772, 469: 2.19862, 470: 2.18388, 471: 2.16225, 472: 2.14582, 473: 2.13136, 474: 2.11421, 475: 2.10839, 476: 2.09956, 477: 2.09608, 478: 2.09114, 479: 2.08719, 480: 2.08009, 481: 2.08195, 482: 2.07649, 483: 2.07583, 484: 2.07649, 485: 2.07823, 486: 2.08648, 487: 2.09532, 488: 2.08961, 489: 2.08897, 490: 2.09598, 491: 2.10281, 492: 2.10472, 493: 2.09697, 494: 2.10503, 495: 2.12482, 496: 2.13506, 497: 2.13531, 498: 2.14514, 499: 2.14076, 500: 2.1624, 501: 2.15196, 502: 2.14157, 503: 2.14919, 504: 2.16397, 505: 2.17948, 506: 2.20468, 507: 2.20906, 508: 2.23174, 509: 2.25662, 510: 2.26033, 511: 2.27044, 512: 2.2701, 513: 2.28033, 514: 2.30062, 515: 2.31377, 516: 2.32447, 517: 2.34894, 518: 2.35889, 519: 2.38321, 520: 2.38216, 521: 2.38317, 522: 2.38402, 523: 2.39957, 524: 2.40466, 525: 2.42222, 526: 2.42774, 527: 2.4625, 528: 2.48513, 529: 2.51973, 530: 2.5413, 531: 2.57508, 532: 2.59924, 533: 2.63905, 534: 2.67066, 535: 2.69712, 536: 2.73001, 537: 2.75702, 538: 2.79714, 539: 2.81631, 540: 2.82654, 541: 2.84209, 542: 2.86285, 543: 2.88756, 544: 2.90524, 545: 2.91835, 546: 2.93854, 547: 2.94977, 548: 2.95994, 549: 2.96123, 550: 2.96579, 551: 2.98206, 552: 2.97905, 553: 2.98344, 554: 2.98634, 555: 2.98154, 556: 2.98701, 557: 2.96779, 558: 2.9455, 559: 2.93921, 560: 2.93217, 561: 2.91146, 562: 2.89393, 563: 2.87229, 564: 2.86013, 565: 2.84016, 566: 2.80846, 567: 2.78344, 568: 2.76337, 569: 2.74274, 570: 2.7217, 571: 2.69617, 572: 2.67718, 573: 2.64742, 574: 2.61323, 575: 2.56604, 576: 2.53963, 577: 2.52168, 578: 2.49691, 579: 2.48265, 580: 2.47075, 581: 2.46453, 582: 2.49035, 583: 2.48733, 584: 2.47071, 585: 2.46283, 586: 2.45336, 587: 2.44661, 588: 2.43467, 589: 2.41255, 590: 2.40077, 591: 2.3946, 592: 2.38839, 593: 2.37408, 594: 2.36589, 595: 2.36368, 596: 2.35944, 597: 2.3593, 598: 2.3534, 599: 2.35049, 600: 2.34239, 601: 2.33816, 602: 2.32099, 603: 2.29943, 604: 2.27954, 605: 2.25697, 606: 2.23581, 607: 2.21154, 608: 2.1884, 609: 2.16846, 610: 2.1459, 611: 2.12049, 612: 2.09639, 613: 2.06262, 614: 2.04062, 615: 2.01242, 616: 1.98462, 617: 1.96036, 618: 1.93041, 619: 1.90529, 620: 1.87829, 621: 1.84829, 622: 1.81826, 623: 1.78859, 624: 1.76084, 625: 1.73197, 626: 1.70375, 627: 1.67926, 628: 1.6524, 629: 1.62619, 630: 1.5998, 631: 1.57343, 632: 1.54899, 633: 1.52384, 634: 1.49941, 635: 1.47498, 636: 1.45027, 637: 1.42666, 638: 1.4034, 639: 1.38039, 640: 1.35773, 641: 1.33566, 642: 1.31498, 643: 1.29468, 644: 1.27489, 645: 1.25574, 646: 1.23693, 647: 1.21881, 648: 1.20158, 649: 1.18462, 650: 1.1688, 651: 1.15361, 652: 1.13903, 653: 1.12496, 654: 1.113, 655: 1.1014, 656: 1.09049, 657: 1.08024, 658: 1.07088, 659: 1.06279, 660: 1.05591, 661: 1.04863, 662: 1.04255, 663: 1.03713, 664: 1.03214, 665: 1.02795, 666: 1.02433, 667: 1.02104, 668: 1.01829, 669: 1.01594, 670: 1.01394, 671: 1.01263, 672: 1.01187, 673: 1.01143, 674: 1.01154, 675: 1.0119, 676: 1.01273, 677: 1.01384, 678: 1.01522, 679: 1.01676, 680: 1.01873, 681: 1.02147, 682: 1.02427, 683: 1.02723, 684: 1.03095, 685: 1.03475, 686: 1.03901, 687: 1.04375, 688: 1.04854, 689: 1.05452, 690: 1.06068, 691: 1.06722, 692: 1.07462, 693: 1.08297, 694: 1.09167, 695: 1.10091, 696: 1.11105, 697: 1.12225, 698: 1.13409, 699: 1.14746, 700: 1.16117, 701: 1.17617, 702: 1.19265, 703: 1.20992, 704: 1.22879, 705: 1.24927, 706: 1.27083, 707: 1.29416, 708: 1.31939, 709: 1.34551, 710: 1.37043, 711: 1.40017, 712: 1.43223, 713: 1.46695, 714: 1.49892, 715: 1.53608, 716: 1.57474, 717: 1.61662, 718: 1.65729, 719: 1.69945, 720: 1.74215, 721: 1.79784, 722: 1.84437, 723: 1.90057, 724: 1.95213, 725: 2.00871, 726: 2.0688, 727: 2.12428, 728: 2.17608, 729: 2.23316, 730: 2.27813, 731: 2.32898, 732: 2.36633, 733: 2.40571, 734: 2.4487, 735: 2.4777, 736: 2.51871, 737: 2.54862, 738: 2.58612, 739: 2.63167, 740: 2.66636, 741: 2.69839, 742: 2.7373, 743: 2.75176, 744: 2.77764, 745: 2.80097, 746: 2.81207, 747: 2.82311, 748: 2.8338, 749: 2.84294, 750: 2.86341, 755: 2.91962, 760: 2.93785, 765: 2.95588, 770: 2.94533, 775: 2.90979, 780: 2.8309, 785: 2.74888, 790: 2.6485, 795: 2.54016, 800: 2.4093, 805: 2.28212, 810: 2.14145, 815: 2.01543, 820: 1.90188, 825: 1.78169, 830: 1.69122, 835: 1.62052, 840: 1.57296, 845: 1.55713, 850: 1.54789, 855: 1.54256, 860: 1.55956, 865: 1.57695, 870: 1.60618, 875: 1.62313, 880: 1.63527, 885: 1.65229, 890: 1.65842, 895: 1.66901, 900: 1.65819, 905: 1.61752, 910: 1.58269, 915: 1.53067, 920: 1.47497, 925: 1.40827, 930: 1.31932, 935: 1.23866, 940: 1.17267, 945: 1.10257, 950: 1.04454, 955: 0.991176, 960: 0.95166, 965: 0.919117, 970: 0.90008, 975: 0.874494, 980: 0.857499, 985: 0.845375, 990: 0.832032, 995: 0.81695, 1000: 0.805839, 1005: 0.788256, 1010: 0.781476, 1015: 0.771557, 1020: 0.766489, 1025: 0.761384, 1030: 0.764117, 1035: 0.768226, 1040: 0.772652, 1045: 0.776105, 1050: 0.784694, 1055: 0.787742, 1060: 0.794369, 1065: 0.796857, 1070: 0.79895, 1075: 0.800353, 1080: 0.801105, 1085: 0.796906, 1090: 0.794157, 1095: 0.78697, 1100: 0.780858, 1105: 0.771818, 1110: 0.763521, 1115: 0.752838, 1120: 0.743395, 1125: 0.733418, 1130: 0.7243, 1135: 0.713636, 1140: 0.703771, 1145: 0.694642, 1150: 0.686517, 1155: 0.679504, 1160: 0.67382, 1165: 0.669799, 1170: 0.66637, 1175: 0.665786, 1180: 0.664212, 1185: 0.66346, 1190: 0.662535, 1195: 0.659703, 1200: 0.65548, 1205: 0.650698, 1210: 0.64385, 1215: 0.635303, 1220: 0.62501, 1225: 0.613114, 1230: 0.599751, 1235: 0.585662, 1240: 0.571176, 1245: 0.557103, 1250: 0.544625, 1255: 0.531726, 1260: 0.520063, 1265: 0.510878, 1270: 0.502795, 1275: 0.495893, 1280: 0.488488, 1285: 0.481265, 1290: 0.475804, 1295: 0.469215, 1300: 0.462335, 1305: 0.455202, 1310: 0.447412, 1315: 0.438395, 1320: 0.429912, 1325: 0.420826, 1330: 0.411306, 1335: 0.401539, 1340: 0.391557, 1345: 0.381435, 1350: 0.372419, 1355: 0.362675, 1360: 0.352005, 1365: 0.342676, 1370: 0.333898, 1375: 0.325686, 1380: 0.318258, 1385: 0.310401, 1390: 0.303344, 1395: 0.29819, 1400: 0.293747, 1405: 0.289099, 1410: 0.285827, 1415: 0.282235, 1420: 0.279907, 1425: 0.278569, 1430: 0.277407, 1435: 0.275721, 1440: 0.274484, 1445: 0.272572, 1450: 0.270781, 1455: 0.26971, 1460: 0.267567, 1465: 0.265513, 1470: 0.262265, 1475: 0.260008, 1480: 0.256889, 1485: 0.25515, 1490: 0.251928, 1495: 0.249127, 1500: 0.246071, 1510: 0.242398, 1520: 0.237768, 1530: 0.234873, 1540: 0.231431, 1550: 0.229271, 1560: 0.227686, 1570: 0.226946, 1580: 0.226835, 1590: 0.228822, 1600: 0.231158, 1610: 0.237267, 1620: 0.245357, 1630: 0.254743, 1640: 0.266482, 1650: 0.277825, 1660: 0.290279, 1670: 0.302615, 1680: 0.311692, 1690: 0.317709, 1700: 0.322444, 1710: 0.322987, 1720: 0.322668, 1730: 0.318547, 1740: 0.312094, 1750: 0.302114, 1760: 0.291179, 1770: 0.277644, 1780: 0.264239, 1790: 0.24884, 1800: 0.232906, 1810: 0.216084, 1820: 0.201253, 1830: 0.186553, 1840: 0.173261, 1850: 0.160633, 1860: 0.148413, 1870: 0.13772, 1880: 0.128958, 1890: 0.121455, 1900: 0.115527, 1910: 0.110474, 1920: 0.106204, 1930: 0.104086, 1940: 0.104017, 1950: 0.105225, 1960: 0.107263, 1970: 0.109788, 1980: 0.113638, 1990: 0.119546, 2000: 0.126409, 2010: 0.131682, 2020: 0.137256, 2030: 0.144511, 2040: 0.152453, 2050: 0.158623, 2060: 0.1631, 2070: 0.166684, 2080: 0.171337, 2090: 0.175043, 2100: 0.176449, 2110: 0.179447, 2120: 0.18117, 2130: 0.182697, 2140: 0.184179, 2150: 0.187867, 2160: 0.190369, 2170: 0.195941, 2180: 0.19966, 2190: 0.207273, 2200: 0.215581, 2210: 0.221743, 2220: 0.227755, 2230: 0.232695, 2240: 0.237267, 2250: 0.241691, 2260: 0.24156, 2270: 0.240551, 2280: 0.241482, 2290: 0.242395, 2300: 0.2428, 2310: 0.240352, 2320: 0.237463, 2330: 0.239467, 2340: 0.238759, 2350: 0.240301, 2360: 0.236306, 2370: 0.237173, 2380: 0.237697, 2390: 0.235797, 2400: 0.23335, 2410: 0.233201, 2420: 0.230104, 2430: 0.227359, 2440: 0.222183, 2450: 0.216721, 2460: 0.214897, 2470: 0.209241, 2480: 0.204537, 2490: 0.198617, 2500: 0.195349, 2510: 0.190958, 2520: 0.186108, 2530: 0.179274, 2540: 0.174504, 2550: 0.168274, 2560: 0.161383, 2570: 0.153253, 2580: 0.145848, 2590: 0.138082, 2600: 0.131687, 2610: 0.12295, 2620: 0.11415, 2630: 0.107708, 2640: 0.101877, 2650: 0.0963205, 2660: 0.0908386, 2670: 0.085183, 2680: 0.0807886, 2690: 0.0773721, 2700: 0.0738667, 2710: 0.0704066, 2720: 0.0670133, 2730: 0.0648573, 2740: 0.0621009, 2750: 0.0602227, 2760: 0.0577921, 2770: 0.0555656, 2780: 0.0536897, 2790: 0.0519946, 2800: 0.0502548, 2810: 0.0490095, 2820: 0.0478721, 2830: 0.0471791, 2840: 0.0464816, 2850: 0.0455943, 2860: 0.0446979, 2870: 0.0441918, 2880: 0.0436193, 2890: 0.0431444, 2900: 0.0426812, 2910: 0.0422761, 2920: 0.0420596, 2930: 0.0419137, 2940: 0.041741, 2950: 0.0416575, 2960: 0.041448, 2970: 0.0412976, 2980: 0.041318, 2990: 0.0411967, 3000: 0.0414206, 3010: 0.0413549, 3020: 0.0410606, 3030: 0.0410681, 3040: 0.0409324, 3050: 0.0409593, 3060: 0.0410298, 3070: 0.0409868, 3080: 0.0410976, 3090: 0.0413531, 3100: 0.0415053, 3110: 0.0418556, 3120: 0.0419469, 3130: 0.0419897, 3140: 0.0419739, 3150: 0.0418306, 3160: 0.0417538, 3170: 0.0416576, 3180: 0.0417033, 3190: 0.0420321, 3200: 0.0423895, 3210: 0.0430454, 3220: 0.0438942, 3230: 0.0447097, 3240: 0.0456097, 3250: 0.0463598, 3260: 0.0465548, 3270: 0.0472305, 3280: 0.0476881, 3290: 0.048141, 3300: 0.0485036, 3310: 0.048632, 3320: 0.0489276, 3330: 0.0494955, 3340: 0.0495939, 3350: 0.0498555, 3360: 0.0498859, 3370: 0.0499549, 3380: 0.0500839, 3390: 0.0501478, 3400: 0.05023, 3410: 0.0503545, 3420: 0.0502842, 3430: 0.0503407, 3440: 0.0503557, 3450: 0.0504986, 3460: 0.0503499, 3470: 0.050273, 3480: 0.0502997, 3490: 0.0502456, 3500: 0.0502285, 3510: 0.0502858, 3520: 0.0501065, 3530: 0.0501739, 3540: 0.0501167, 3550: 0.0500104, 3560: 0.0499444, 3570: 0.0498445, 3580: 0.0496231, 3590: 0.0495223, 3600: 0.049303, 3610: 0.0491145, 3620: 0.0489325, 3630: 0.0486963, 3640: 0.0485326, 3650: 0.0483983, 3660: 0.0482931, 3670: 0.0481367, 3680: 0.0480229, 3690: 0.0478946, 3700: 0.0477481, 3710: 0.0475325, 3720: 0.0473816, 3730: 0.0472564, 3740: 0.0471636, 3750: 0.0469689, 3760: 0.0468344, 3770: 0.046787, 3780: 0.0467224, 3790: 0.0466669, 3800: 0.0465722, 3810: 0.0464899, 3820: 0.0463743, 3830: 0.0462537, 3840: 0.0461578, 3850: 0.046031, 3860: 0.0458388, 3870: 0.0457306, 3880: 0.0456259, 3890: 0.045536, 3900: 0.0454363, 3910: 0.0453151, 3920: 0.0452502, 3930: 0.045197, 3940: 0.0451074, 3950: 0.0449902, 3960: 0.0449584, 3970: 0.0448253, 3980: 0.0446947, 3990: 0.0445858, 4000: 0.0444355, 4010: 0.0442807, 4020: 0.044178, 4030: 0.0440172, 4040: 0.0439027, 4050: 0.0437925, 4060: 0.0436444, 4070: 0.0435354, 4080: 0.0434115, 4090: 0.0432838, 4100: 0.0431311, 4110: 0.0429972, 4120: 0.0428556, 4130: 0.0427251, 4140: 0.042574, 4150: 0.042426, 4160: 0.0422332, 4170: 0.0420889, 4180: 0.0419014, 4190: 0.0417508, 4200: 0.0415516, 4210: 0.0413529, 4220: 0.0411487, 4230: 0.0409722, 4240: 0.040761, 4250: 0.0405314, 4260: 0.0403085, 4270: 0.0401141, 4280: 0.0399174, 4290: 0.0397149, 4300: 0.0395034, 4310: 0.0392909, 4320: 0.0390623, 4330: 0.0388404, 4340: 0.038606, 4350: 0.0383716, 4360: 0.0380948, 4370: 0.0378312, 4380: 0.0375198, 4390: 0.0373251, 4400: 0.037047, 4410: 0.036594, 4420: 0.0361405, 4430: 0.0358254, 4440: 0.0355192, 4450: 0.0352517, 4460: 0.0347929, 4470: 0.0344514, 4480: 0.0342996, 4490: 0.0340157, 4500: 0.033716, 4510: 0.0333631, 4520: 0.0330114, 4530: 0.0327922, 4540: 0.0325681, 4550: 0.0322583, 4560: 0.0320487, 4570: 0.0317425, 4580: 0.0314616, 4590: 0.0311848, 4600: 0.0310338, 4610: 0.0306478, 4620: 0.030484, 4630: 0.0302225, 4640: 0.0301104, 4650: 0.0300042, 4660: 0.0297735, 4670: 0.0295593, 4680: 0.0293848, 4690: 0.0291915, 4700: 0.029014, 4710: 0.0286718, 4720: 0.0283689, 4730: 0.0282032, 4740: 0.0278909, 4750: 0.0277357, 4760: 0.0274331, 4770: 0.0273945, 4780: 0.0272459, 4790: 0.0270999, 4800: 0.0269555, 4810: 0.0268243, 4820: 0.0266626, 4830: 0.0266783, 4840: 0.0264144, 4850: 0.0263284, 4860: 0.026192, 4870: 0.0261099, 4880: 0.0260145, 4890: 0.0259042, 4900: 0.025671, 4910: 0.0257114, 4920: 0.0256085, 4930: 0.0255346, 4940: 0.0254047, 4950: 0.0253097, 4960: 0.0252292, 4970: 0.0251573, 4980: 0.0249725, 4990: 0.0248971, 5000: 0.0249427, 5010: 0.024996, 5020: 0.0249653, 5030: 0.0249261, 5040: 0.0248789, 5050: 0.0248166, 5060: 0.0247764, 5070: 0.0247048, 5080: 0.0245589, 5090: 0.0244874, 5100: 0.0244375, 5110: 0.0243821, 5120: 0.0243376, 5130: 0.0243, 5140: 0.0241698, 5150: 0.0241207, 5160: 0.0240791, 5170: 0.024032, 5180: 0.0239905, 5190: 0.0239582, 5200: 0.0239111, 5210: 0.0238755, 5220: 0.0238332, 5230: 0.0237971, 5240: 0.0237639, 5250: 0.0237278, 5260: 0.0236862, 5270: 0.0236542, 5280: 0.0236123, 5290: 0.0235821, 5300: 0.0235557, 5310: 0.0235285, 5320: 0.0235104, 5330: 0.0234857, 5340: 0.023467, 5350: 0.0234569, 5360: 0.0234431, 5370: 0.0234186, 5380: 0.0233924, 5390: 0.0233805, 5400: 0.0233671, 5410: 0.0233505, 5420: 0.0233485, 5430: 0.0233457, 5440: 0.023353, 5450: 0.0234165, 5460: 0.0233946, 5470: 0.0233827, 5480: 0.0233704, 5490: 0.0233484, 5500: 0.0233956, 5510: 0.0233785, 5520: 0.0233062, 5530: 0.0233099, 5540: 0.023373, 5550: 0.0233771, 5560: 0.023446, 5570: 0.0233858, 5580: 0.0233897, 5590: 0.0234057, 5600: 0.0234147, 5610: 0.023424, 5620: 0.0234424, 5630: 0.0234537, 5640: 0.0234758, 5650: 0.0234976, 5660: 0.0235207, 5670: 0.0235461, 5680: 0.0235166, 5690: 0.0235458, 5700: 0.0235206, 5710: 0.0235572, 5720: 0.023603, 5730: 0.0236454, 5740: 0.0236922, 5750: 0.0237375, 5760: 0.0238463, 5770: 0.0239058, 5780: 0.0239569, 5790: 0.0240189, 5800: 0.0240824, 5810: 0.0242194, 5820: 0.024304, 5830: 0.0243334, 5840: 0.024421, 5850: 0.0245201, 5860: 0.0246224, 5870: 0.0247356, 5880: 0.024776, 5890: 0.0248944, 5900: 0.0250804, 5910: 0.0252169, 5920: 0.0253661, 5930: 0.0255142, 5940: 0.0256709, 5950: 0.0259233, 5960: 0.0261001, 5970: 0.0262652, 5980: 0.0265029, 5990: 0.0267407, 6000: 0.0269784}

# Header for output
if len(sys.argv) == 1:
    print ("# xe/xmu    gzp       mzp/GeV   wzp/GeV   br_ee     br_mumu   br_tt     br_bb     sbr(ee)   obs(ee)   exp(ee)  sbr(mumu)  obs(mumu) exp(mumu)")
    quit()
    
# Initial parameter
mzp = float(sys.argv[1])
mzp = int(mzp * 0.1) * 10 # should be divisible by 10
# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 1    # no need to simulate many events
# gauge coupling 
gzp = float(sys.argv[2])
# gauge coupling x 1 TeV / MZ': free parameter
gzp_o_mzp = gzp * 1000. / mzp
# mixing angle for LH down quarks
tsb   = float(sys.argv[3])
s_chi = float(sys.argv[4])

# This guarantees a new folder for each different parameter choice
process_folder = "MY_RUN_" + str(int(gzp*1000)) + "_" + str(int(mzp)) + "_" + str(int(s_chi))
i   = int((mzp-300)/100)

mg5_cmd = "pwd"
mg5_path = str(subprocess.check_output(mg5_cmd, shell=True)).rstrip() + '/'
# mg5_path = "/home/bca20/code/MG5_aMC_v3_5_3/bin/"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print ("stop found in script.")
            exit(1)
        print ("Stop command not found. Continuing... ")
        stopFile.close()
        return

# Gives bound at z=Gamma/MZ', based on the ATLAS published bounds at z=0 and z=10%: interpolates between and extrapolates outside
def bound_m(z, bound_0, bound_10):
    return np.exp(z * 10 * (np.log(bound_10) - np.log(bound_0))) * bound_0
    
# Gives bound at z=Gamma/MZ', based on the ATLAS published bounds at z=0 and z=10%: interpolates between and extrapolates outside
def bound_e(z, bound_0, bound_10):
    return np.exp(np.power(z * 10, 0.7) * (np.log(bound_10) - np.log(bound_0))) * bound_0
   
def my_range(start, end, step):
    while start <= end:
        yield start
        start += step

# process_list = ['p p > zp > mu+ mu-', 'u u~ > zp > mu+ mu-', 'u c~ > zp > mu+ mu-', 'c c~ > zp > mu+ mu-', 'd d~ > zp > mu+ mu-', 'd s~ > zp > mu+ mu-', 'd b~ > zp > mu+ mu-', 's d~ > zp > mu+ mu-', 's s~ > zp > mu+ mu-', 's b~ > zp > mu+ mu-', 'b b~ > zp > mu+ mu-']
process_list = ['p p > zp > e+ e-', 'p p > zp > mu+ mu-']
# number the cross-section should be multiplied by to get the p p initial state
# combinatorics right
num_list = [1, 1]
count=0

if (mzp / 10 != int(mzp / 10) or mzp < 250 or mzp > 6000):
    print ("250 <= mzp/GeV <= 6000 needs to be divisble by 10")
    quit()
electron_sigma = 0.
muon_sigma     = 0.
electron_obs = 0.
electron_exp = 0.
muon_obs     = 0.
muon_exp     = 0.
for process in process_list:
    check_stop_command()
    # This sets up the process in the directory 
    cmds_y3="echo 'import model Zprime_B3L2_malaphoric_UFO\ndefine p = p b b~\ndefine maxjetflavor=b\ndefine aswgtflavor=b\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
    output = subprocess.check_output(cmds_y3, shell=True)
    # Modify run card first
    copyfile(run_card_defname, run_card_filename)
    run_card_file = open(run_card_filename,'r')
    new_run_card_file = file(new_run_card_name,'w')
    # Modify the run card to generate number_of_events events
    for line in run_card_file.readlines():
        if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
            new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
        elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
            new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
        elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
            new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
        else:
            new_run_card_file.write(line)
    run_card_file.close()
    new_run_card_file.close()
    os.rename(new_run_card_name, run_card_filename)
    # Modify par_card
    copyfile(par_card_defname, par_card_filename)        
    par_card_file = open(par_card_filename,'r')
    new_par_card_file = file(new_par_card_name,'w')
    for line in par_card_file.readlines():
        if str.find(line, "# MZp") >= 0:
            new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# mzp") >= 0:
            new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# gzp") >= 0:
            new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
        elif str.find(line, "# tsb") >= 0:
            new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
        elif str.find(line, "# Xe") >= 0:
            new_par_card_file.write("    1 " + str(xe) + ' # Xe\n')
        elif str.find(line, "# Xmu") >= 0:
            new_par_card_file.write("    1 " + str(xmu) + ' # Xmu\n')
            # Necessary to get madgraph to calculate the width:
        elif str.find(line, "DECAY  32 ") >= 0:
            new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
            # Necessary for 5 flavour PDF scheme:
        elif str.find(line, "# ymb") >= 0:
            new_par_card_file.write("      5 0.000000e+00 # ymb\n")
        elif str.find(line, "# MB") >= 0:
            new_par_card_file.write("      5 0.000000e+00 # mb\n")
        else:
            new_par_card_file.write(line)
    par_card_file.close()
    new_par_card_file.close()
    os.rename(new_par_card_name, par_card_filename)
    # Run madgraph
    s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
    crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
    if crossSec == "":
        crossSec = 0.
    sbr = float(crossSec) * 1000 * num_list[count]
    # Extract additional data from parameter cards etc
    wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY 32' | gawk ' { print $3 } '"
    wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
    if wzp == "":
        wzp = 0.
    wzp = float(wzp)
    br_mumu_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -13 13 #' | gawk ' { print $1 } '"
    br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
    if br_mumu == "":
        br_mumu=0.
    br_mumu = float(br_mumu)
    br_ee_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -11 11 #' | gawk ' { print $1 } '"
    br_ee = subprocess.check_output(br_ee_cmd, shell=True).rstrip()
    if br_ee == "":
        br_ee=0.
    br_ee = float(br_ee)
    br_tt_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -6 6 #' | gawk ' { print $1 } '"
    br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
    if br_tt == "":
        br_tt=0.
    br_tt = float(br_tt)
    br_bb_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -5 5 #' | gawk ' { print $1 } '"
    br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
    if br_bb == "":
        br_bb=0.
    br_bb = float(br_bb)
    z = wzp / mzp
    if (process == 'p p > zp > e+ e-'):
        electron_sigma = sbr
        electron_obs = bound_e(z, observed_dielectron_0[mzp], observed_dielectron_10[mzp])
        electron_exp = bound_e(z, expected_dielectron_0[mzp], expected_dielectron_10[mzp])
    elif (process == 'p p > zp > mu+ mu-'):
        muon_sigma = sbr
        muon_obs = bound_m(z, observed_dimuon_0[mzp], observed_dimuon_10[mzp])
        muon_exp = bound_m(z, expected_dimuon_0[mzp], expected_dimuon_10[mzp])        
    count=count+1
    # end of cycling through prcesses
    
print ('%4.3e' % mzp + ' %4.3e ' % xe + ' %4.3e ' % xmu + ' %4.3e' % gzp + ' %4.3e ' % tsb + ' %4.3e' % wzp + ' %4.3e' % br_ee + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % electron_sigma + ' %4.3e' % electron_obs + ' %4.3e' % electron_exp + ' %4.3e' % muon_sigma + ' %4.3e' % muon_obs + ' %4.3e' % muon_exp + ' #  p p > zp > l+ l-')        
# clear up directories
rm_cmd="rm -fr " + process_folder
rm_out=subprocess.check_output(rm_cmd, shell=True)


==> anc/mixedSM.fr <==
(***************************************************************************************************************)
(******                       This is the FeynRules mod-file for the Standard model                       ******)
(******                                                                                                   ******)
(******     Authors: N. Christensen, C. Duhr, B. Fuks                                                     ******)
(******                                                                                                   ******)
(****** Choose whether Feynman gauge is desired.                                                          ******)
(****** If set to False, unitary gauge is assumed.                                                          ****)
(****** Feynman gauge is especially useful for CalcHEP/CompHEP where the calculation is 10-100 times faster. ***)
(****** Feynman gauge is not supported in MadGraph and Sherpa.                                              ****)
(***************************************************************************************************************)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Standard Model";

M$Information = {
  Authors      -> {"N. Christensen", "C. Duhr", "B. Fuks", "(mixing additions by B.C. Allanach)"}, 
  Version      -> "1.4.8",
  Date         -> "10. 04. 2019",
  Institutions -> {"Michigan State University", "Universite catholique de
  Louvain (CP3)", "IPHC Strasbourg / University of Strasbourg", "DAMTP,
  University of Cambridge"},
  Emails       -> {"neil@pa.msu.edu", "claude.duhr@uclouvain.be",
  "benjamin.fuks@cnrs.in2p3.fr", "B.C.Allanach@damtp.cam.ac.uk"},
  URLs         -> "http://feynrules.phys.ucl.ac.be/view/Main/StandardModel"
};

(* This needs to be false to get sense out of madgraph *)
FeynmanGauge = False;

(* ************************** *)
(* ***** NLO Variables ****** *)
(******************************)

FR$LoopSwitches = {{Gf, MW}};
FR$RmDblExt = { ymb -> MB, ymc -> MC, ymdo -> MD, yme -> Me, 
   ymm -> MMU, yms -> MS, ymt -> MT, ymtau -> MTA, ymup -> MU};

(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)
(* v1.4.8: Ben A's changes: input all elements of CKM matrix to be non-zero   *)
(* v1.4.7: Index issue with the ghost Lagrangian (special thanks to S. Iwamoto *)
(* v1.4.6: NLO variable added.                                               *)
(* v1.4.5: Added widths for ghosts.                                          *)
(* v1.4.4: Changed widths of goldstone bosons to be the same as for the W and Z bosons *)
(* v1.4.3: Updated conventions for the symmetric structure constants of SU3. *)
(* v1.4.2: Set FeynmanGauge=True as default again.                           *)
(* v1.4: Added SU(2) representation.                                         *)
(*       -> Modification in the field declarations (doublets are added)      *)
(*       -> Modification in the Lagrangian (much simpler).                   *)
(* v1.3: Added yukawa couplings for all fermions for gauge invariance.       *)
(*       Added yukawa couplings for 1st generation fermions to Massless.rst. *)
(*       Updated parameters to PDG 2010.                                     *)
(* v1.2: Set FeynmanGauge=True as default.                                   *)
(*       Set Gluonic ghosts to be included in both gauges.                   *)
(* v1.1: Fixed yukawa couplings in Feynman gauge.                            *)
(*       Changed yd[n] CKM[n,m] to yd[m] CKM[n,m].                           *)
(*       Changed yu[n] Conjugate[CKM[m,n]] to yu[m] Conjugate[CKM[m,n]].     *)

(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev} };

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },
  SU2L == { 
    Abelian           -> False, 
    CouplingConstant  -> gw, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta,SU2D}, 
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == { 
    Abelian           -> False, 
    CouplingConstant  -> gs, 
    GaugeBoson        -> G,
    StructureConstant -> f, 
    Representations   -> {T,Colour}, 
    SymmetricTensor   -> dSUN
  } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];

IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2}
};


(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == { 
    ClassName       -> A, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "a", 
    PDG             -> 22, 
    PropagatorLabel -> "a", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[2] == { 
    ClassName       -> Z, 
    SelfConjugate   -> True,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    ParticleName    -> "Z", 
    PDG             -> 23, 
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> {MW, Internal},
    Width            -> {WW, 2.085},
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g", 
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },

(* Ghosts: related to physical gauge bosons *)
  U[1] == { 
    ClassName       -> ghA, 
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZ,91.1876},  
    Width	    -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == { 
    ClassName       -> ghWp,
    SelfConjugate   -> False, 
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085}, 
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[32] == { 
    ClassName       -> ghWm,
    SelfConjugate   -> False, 
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MW,Internal}, 
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[4] == { 
    ClassName       -> ghG, 
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1}, 
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields *)
  V[11] == { 
    ClassName     -> B, 
    Unphysical    -> True, 
    SelfConjugate -> True, 
    Definitions   -> { B[mu_] -> -sw Z[mu]+cw A[mu]} 
  },
  V[12] == { 
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> cw Z[mu] + sw A[mu]}
  },

(* Ghosts: related to unphysical gauge bosons *)
  U[11] == {
    ClassName     -> ghB, 
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B, 
    Definitions   -> { ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cw ghZ+sw ghA}
  } ,

(* Fermions: physical fields *)
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {ve,vm,vt},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> 0,
    Width            -> 0,
    QuantumNumbers   -> {LeptonNumber -> 1},
    PropagatorLabel  -> {"v", "ve", "vm", "vt"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12,14,16},
    ParticleName     -> {"ve","vm","vt"},
    AntiParticleName -> {"ve~","vm~","vt~"},
    FullName         -> {"Electron-neutrino", "Mu-neutrino", "Tau-neutrino"}
  },
  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Ml, {Me,5.11*0.0001}, {MMU,0.10566}, {MTA,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"} 
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mu, {MU, 2.55*0.001}, {MC,1.27}, {MT,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6}, 
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Md, {MD,5.04*0.001}, {MS,0.101}, {MB,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight, 
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == { 
    ClassName      -> LL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2}, ProjM[sp1,sp2] vl[sp2,ff]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == { 
    ClassName      -> lR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == { 
    ClassName      -> QL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> { 
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]], 
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == { 
    ClassName      -> uR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == { 
    ClassName      -> dR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },

(* Higgs: physical scalars  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> {MH,125},
    Width           -> {WH,0.00407},
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H"
  },

(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },
  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> {MW, Internal},
    QuantumNumbers   -> {Q -> 1},
    Width            -> {WW, 2.085},
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },

(* Higgs: unphysical scalars  *)
  S[11] == { 
    ClassName      -> Phi, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] -> -I GP, Phi[2] -> (vev + H + I G0)/Sqrt[2]  }
  }
};


(* ************************** *)
(* *****     Gauge      ***** *)
(* *****   Parameters   ***** *)
(* *****   (FeynArts)   ***** *)
(* ************************** *)

GaugeXi[ V[1]  ] = GaugeXi[A];
GaugeXi[ V[2]  ] = GaugeXi[Z];
GaugeXi[ V[3]  ] = GaugeXi[W];
GaugeXi[ V[4]  ] = GaugeXi[G];
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = GaugeXi[Z];
GaugeXi[ S[3]  ] = GaugeXi[W];
GaugeXi[ U[1]  ] = GaugeXi[A];
GaugeXi[ U[2]  ] = GaugeXi[Z];
GaugeXi[ U[31] ] = GaugeXi[W];
GaugeXi[ U[32] ] = GaugeXi[W];
GaugeXi[ U[4]  ] = GaugeXi[G];


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  (* External parameters *)
  aEWM1 == { 
    ParameterType    -> External, 
    BlockName        -> SMINPUTS, 
    OrderBlock       -> 1, 
    Value            -> 127.9,
    InteractionOrder -> {QED,-2},
    Description      -> "Inverse of the EW coupling constant at the Z pole"
  },
  Gf == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 2,
    Value            -> 1.16637*0.00001, 
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[G,f],
    Description      -> "Fermi constant"
  },
  aS    == { 
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 3,
    Value            -> 0.1184, 
    InteractionOrder -> {QCD,2},
    TeX              -> Subscript[\[Alpha],s],
    Description      -> "Strong coupling constant at the Z pole"
  },
  ymdo == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 1,
    Value         -> 5.04*0.001,
    Description   -> "Down Yukawa mass"
  },
  ymup == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 2,
    Value         -> 2.55*0.001,
    Description   -> "Up Yukawa mass"
  },
  yms == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 3,
    Value         -> 0.101,
    Description   -> "Strange Yukawa mass"
  },
  ymc == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 4,
    Value         -> 1.27,
    Description   -> "Charm Yukawa mass"
  },
  ymb == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 5,
    Value         -> 4.7,
    Description   -> "Bottom Yukawa mass"
  },
  ymt == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 6,
    Value         -> 172,
    Description   -> "Top Yukawa mass"
  },
  yme == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 11,
    Value         -> 5.11*0.0001,
    Description   -> "Electron Yukawa mass"
  },
  ymm == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 13,
    Value         -> 0.10566,
    Description   -> "Muon Yukawa mass"
  },
  ymtau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 15,
    Value         -> 1.777,
    Description   -> "Tau Yukawa mass"
  },
  (* Internal Parameters *)  
  cabi == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 1,
    Value         -> 0.227736,
    TeX           -> Subscript[\[Theta], c],
    Description   -> "Cabibbo angle"
  },
  lamCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.22506,
    TeX           -> \[Lambda],
    Description   -> "lambda CKM Wolfenstein parameter"
  },
  ACKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.811,
    TeX           -> A,
    Description   -> "A CKM Wolfenstein parameter"
  },
  rhobarCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 4,
    Value         -> 0.124,
    TeX           -> \[Rho],
    Description   -> "rhobar CKM Wolfenstein parameter"
  },
  etabarCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 5,
    Value         -> 0.356,
    TeX           -> \[Eta],
    Description   -> "Etabar CKM Wolfenstein parameter"
  },
  s12CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 6,
    Value         -> lamCKM,
    TeX           -> s12,
    Description   -> "sin 12 CKM standard parameter"
  },
  c12CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 7,
    Value         -> Sqrt[1-s12CKM s12CKM],
    TeX           -> c12,
    Description   -> "cos 12 CKM standard parameter"
  },
  s23CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 8,
    Value         -> ACKM lamCKM lamCKM,
    TeX           -> s23,
    Description   -> "sin 23 CKM standard parameter"
  },
  c23CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 9,
    Value         -> Sqrt[1-s23CKM*s23CKM],
    TeX           -> c23,
    Description   -> "cos 23 CKM standard parameter"
  },
  s13CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 10,
    Value         -> Abs[ACKM lamCKM lamCKM lamCKM (rhobarCKM + I etabarCKM) c23CKM /   (c12CKM (1 - s23CKM s23CKM (rhobarCKM + I etabarCKM)))],
    TeX           -> s13,
    Description   -> "sin 13 CKM standard parameter"
  },
  c13CKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 11,
    Value         -> Sqrt[1-s13CKM s13CKM],
    TeX           -> c13,
    Description   -> "cos 13 CKM standard parameter"
  },
  delCKM == {
    ParameterType -> Internal,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 12,
    Value         -> ArcSin[Im[ACKM lamCKM lamCKM lamCKM (rhobarCKM + I etabarCKM) c23CKM / (c12CKM (1  - s23CKM s23CKM (rhobarCKM + I etabarCKM)))] / s13CKM],
    TeX           -> \[Delta],
    Description   -> "delta CKM parameter"
  },
  aEW == {
    ParameterType    -> Internal,
    Value            -> 1/aEWM1,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Alpha], EW],
    Description      -> "Electroweak coupling contant"
  },
  MW == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[MZ MZ/2+Sqrt[MZ MZ MZ MZ/4-Pi/Sqrt[2] aEW/Gf MZ MZ]], 
    TeX           -> Subscript[M,W], 
    Description   -> "W mass"
  },
  sw2 == { 
    ParameterType -> Internal, 
    Value         -> 1-(MW/MZ) MW/MZ, 
    Description   -> "Squared Sin of the Weinberg angle"
  },
  ee == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 Pi aEW], 
    InteractionOrder -> {QED,1}, 
    TeX              -> e,  
    Description      -> "Electric coupling constant"
  },
  cw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[1-sw2], 
    TeX           -> Subscript[c,w], 
    Description   -> "Cosine of the Weinberg angle"
  },
  sw == { 
    ParameterType -> Internal, 
    Value         -> Sqrt[sw2], 
    TeX           -> Subscript[s,w], 
    Description   -> "Sine of the Weinberg angle"
  },
  gw == { 
    ParameterType    -> Internal, 
    Definitions      -> {gw->ee/sw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,w], 
    Description      -> "Weak coupling constant at the Z pole"
  },
  g1 == { 
    ParameterType    -> Internal, 
    Definitions      -> {g1->ee/cw}, 
    InteractionOrder -> {QED,1},  
    TeX              -> Subscript[g,1], 
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  gs == { 
    ParameterType    -> Internal, 
    Value            -> Sqrt[4 Pi aS],
    InteractionOrder -> {QCD,1},  
    TeX              -> Subscript[g,s], 
    ParameterName    -> G,
    Description      -> "Strong coupling constant at the Z pole"
  },
  vev == {
    ParameterType    -> Internal,
    Value            -> 2*MW*sw/ee, 
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value"
  },
  lam == {
    ParameterType    -> Internal,
    Value            -> MH MH/(2*vev vev),
    InteractionOrder -> {QED, 2},
    Description      -> "Higgs quartic coupling"
  },
  muH == {
    ParameterType -> Internal,
    Value         -> Sqrt[vev vev lam],
    TeX           -> \[Mu],
    Description   -> "Coefficient of the quadratic piece of the Higgs potential"
  },
  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yl[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yl[1,1] -> Sqrt[2] yme / vev, yl[2,2] -> Sqrt[2] ymm / vev, yl[3,3] -> Sqrt[2] ymtau / vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yl[1,1] -> ye, yl[2,2] -> ym, yl[3,3] -> ytau},
    TeX              -> Superscript[y, l],
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yu[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yu[1,1] -> Sqrt[2] ymup/vev, yu[2,2] -> Sqrt[2] ymc/vev, yu[3,3] -> Sqrt[2] ymt/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yu[1,1] -> yup, yu[2,2] -> yc, yu[3,3] -> yt},
    TeX              -> Superscript[y, u],
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yd[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yd[1,1] -> Sqrt[2] ymdo/vev, yd[2,2] -> Sqrt[2] yms/vev, yd[3,3] -> Sqrt[2] ymb/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yd[1,1] -> ydo, yd[2,2] -> ys, yd[3,3] -> yb},
    TeX              -> Superscript[y, d],
    Description      -> "Down-type Yukawa couplings"
  },
  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Value         -> {CKM[1,1] -> c12CKM c13CKM,
    		      CKM[1,2] -> s12CKM c13CKM,
		      CKM[1,3] -> s13CKM Exp[-I delCKM],
                      CKM[2,1] -> -s12CKM c23CKM - c12CKM s23CKM s13CKM Exp[I delCKM],
		      CKM[2,2] -> c12CKM c23CKM - s12CKM s23CKM s13CKM Exp[I delCKM],
		      CKM[2,3] -> s23CKM c13CKM,
                      CKM[3,1] -> s12CKM s23CKM - c12CKM c23CKM s13CKM Exp[I delCKM],
		      CKM[3,2] -> -c12CKM s23CKM - s12CKM c23CKM s13CKM Exp[I delCKM],
		      CKM[3,3] -> c23CKM c13CKM},
    TeX         -> Superscript[V,CKM],
    Description -> "CKM-Matrix"}
};

(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

LGauge := Block[{mu,nu,ii,aa}, 
  ExpandIndices[-1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,ii] FS[Wi,mu,nu,ii] - 1/4 FS[G,mu,nu,aa] FS[G,mu,nu,aa], FlavorExpand->SU2W]];

LFermions := Block[{mu}, 
  ExpandIndices[I*(
    QLbar.Ga[mu].DC[QL, mu] + LLbar.Ga[mu].DC[LL, mu] + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu] + lRbar.Ga[mu].DC[lR, mu]), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c]}];

LHiggs := Block[{ii,mu, feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
 
  ExpandIndices[DC[Phibar[ii],mu] DC[Phi[ii],mu] + muH muH Phibar[ii] Phi[ii] - lam Phibar[ii] Phi[ii] Phibar[jj] Phi[jj], FlavorExpand->{SU2D,SU2W}]/.feynmangaugerules
 ];

LYukawa := Block[{sp,ii,jj,cc,ff1,ff2,ff3,yuk,feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];
 
  yuk = ExpandIndices[
   -yd[ff2, ff3] CKM[ff1, ff2] QLbar[sp, ii, ff1, cc].dR [sp, ff3, cc] Phi[ii] - 
    yl[ff1, ff3] LLbar[sp, ii, ff1].lR [sp, ff3] Phi[ii] - 
    yu[ff1, ff2] QLbar[sp, ii, ff1, cc].uR [sp, ff2, cc] Phibar[jj] Eps[ii, jj], FlavorExpand -> SU2D];
  yuk = yuk /. { CKM[a_, b_] Conjugate[CKM[a_, c_]] -> IndexDelta[b, c], CKM[b_, a_] Conjugate[CKM[c_, a_]] -> IndexDelta[b, c]};
  yuk+HC[yuk]/.feynmangaugerules
 ];

LGhost := Block[{LGh1,LGhw,LGhs,LGhphi,mu, generators,gh,ghbar,Vectorize,phi1,phi2,togoldstones,doublet,doublet0},
  (* Pure gauge piece *) 	
  LGh1 = -ghBbar.del[DC[ghB,mu],mu];
  LGhw = -ghWibar[ii].del[DC[ghWi[ii],mu],mu];
  LGhs = -ghGbar[ii].del[DC[ghG[ii],mu],mu];

  (* Scalar pieces: see Peskin pages 739-742 *)
  (* phi1 and phi2 are the real degrees of freedom of GP *)
  (* Vectorize transforms a doublet in a vector in the phi-basis, i.e. the basis of real degrees of freedom *)
  gh    = {ghB, ghWi[1], ghWi[2], ghWi[3]};
  ghbar = {ghBbar, ghWibar[1], ghWibar[2], ghWibar[3]};
  generators = {-I/2 g1 IdentityMatrix[2], -I/2 gw PauliSigma[1], -I/2 gw PauliSigma[2], -I/2 gw PauliSigma[3]};
  doublet = Expand[{(-I phi1 - phi2)/Sqrt[2], Phi[2]} /. MR$Definitions /. vev -> 0]; 
  doublet0 = {0, vev/Sqrt[2]};
  Vectorize[{a_, b_}]:= Simplify[{Sqrt[2] Re[Expand[a]], Sqrt[2] Im[Expand[a]], Sqrt[2] Re[Expand[b]], Sqrt[2] Im[Expand[b]]}/.{Im[_]->0, Re[num_]->num}];
  togoldstones := {phi1 -> (GP + GPbar)/Sqrt[2], phi2 -> (-GP + GPbar)/(I Sqrt[2])};
  LGhphi=Plus@@Flatten[Table[-ghbar[[kkk]].gh[[lll]] Vectorize[generators[[kkk]].doublet0].Vectorize[generators[[lll]].(doublet+doublet0)],{kkk,4},{lll,4}]] /.togoldstones;

ExpandIndices[ LGhs + If[FeynmanGauge, LGh1 + LGhw + LGhphi,0], FlavorExpand->SU2W]];

LSM:= LGauge + LFermions + LHiggs + LYukawa + LGhost;


==> anc/muons_exp.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.out" u ($3*60000/$16):($1*0.001):($13*factor/$15)"

# Contour 0, label:        1
 2.15835  6.01533  1 
 2.1522  5.97283  1 
 2.14602  5.93032  1 
 2.14012  5.88782  1 
 2.13469  5.84549  1 
 2.12971  5.80421  1 
 2.12507  5.76502  1 
 2.12067  5.72896  1 
 2.1164  5.69709  1 
 2.11216  5.67003  1 
 2.10781  5.64677  1 
 2.10319  5.62585  1 
 2.09816  5.60586  1 
 2.09258  5.58535  1 
 2.09258  5.58535  1 
 2.08633  5.56307  1 
 2.07953  5.53858  1 
 2.07233  5.51161  1 
 2.06488  5.48189  1 
 2.05733  5.44916  1 
 2.04985  5.41331  1 
 2.04258  5.37484  1 
 2.03569  5.33441  1 
 2.02933  5.29267  1 
 2.02367  5.25028  1 
 2.0188  5.20798  1 
 2.01465  5.16687  1 
 2.0111  5.12816  1 
 2.00802  5.09304  1 
 2.00528  5.06271  1 
 2.00272  5.03785  1 
 2.00002  5.01709  1 
 1.99683  4.99853  1 
 1.99281  4.98028  1 
 1.98761  4.96045  1 
 1.98098  4.9376  1 
 1.97309  4.91206  1 
 1.96421  4.88464  1 
 1.95463  4.85612  1 
 1.9446  4.8273  1 
 1.9344  4.79891  1 
 1.92423  4.77142  1 
 1.91429  4.74521  1 
 1.90479  4.72069  1 
 1.89591  4.69826  1 
 1.88774  4.67807  1 
 1.87994  4.65928  1 
 1.87203  4.6408  1 
 1.86357  4.62153  1 
 1.85408  4.60039  1 
 1.84329  4.57668  1 
 1.83161  4.55128  1 
 1.81964  4.52549  1 
 1.80797  4.50057  1 
 1.79722  4.47781  1 
 1.78778  4.45802  1 
 1.77923  4.44008  1 
 1.77098  4.42242  1 
 1.76241  4.40346  1 
 1.75292  4.38161  1 
 1.7421  4.35589  1 
 1.73039  4.3277  1 
 1.71839  4.29902  1 
 1.70674  4.27186  1 
 1.69607  4.24819  1 
 1.68677  4.22944  1 
 1.67842  4.21467  1 
 1.67036  4.2024  1 
 1.66194  4.19112  1 
 1.65251  4.17932  1 
 1.64154  4.16595  1 
 1.629  4.15174  1 
 1.61499  4.13786  1 
 1.59959  4.12547  1 
 1.58289  4.11575  1 
 1.56509  4.10964  1 
 1.54674  4.10717  1 
 1.52847  4.10816  1 
 1.51093  4.11241  1 
 1.49477  4.11973  1 
 1.48046  4.12986  1 
 1.46776  4.14228  1 
 1.45628  4.15636  1 
 1.44563  4.17152  1 
 1.43539  4.18715  1 
 1.42524  4.20284  1 
 1.41499  4.21888  1 
 1.40455  4.2358  1 
 1.3938  4.25408  1 
 1.38264  4.27423  1 
 1.37101  4.29651  1 
 1.35917  4.32019  1 
 1.34743  4.34431  1 
 1.33609  4.36791  1 
 1.32548  4.39003  1 
 1.31576  4.41003  1 
 1.30663  4.42857  1 
 1.29762  4.44666  1 
 1.28828  4.46529  1 
 1.27816  4.48544  1 
 1.26699  4.50797  1 
 1.25523  4.53312  1 
 1.24353  4.56097  1 
 1.23254  4.59163  1 
 1.22291  4.62519  1 
 1.21512  4.66137  1 
 1.20897  4.69849  1 
 1.2041  4.7345  1 
 1.20013  4.76733  1 
 1.19671  4.79495  1 
 1.19339  4.81604  1 
 1.18952  4.83229  1 
 1.18436  4.84611  1 
 1.18436  4.84611  1 
 1.17717  4.85993  1 
 1.16723  4.87618  1 
 1.15402  4.89652  1 
 1.13803  4.91958  1 
 1.11993  4.94323  1 
 1.10044  4.96534  1 
 1.08025  4.98377  1 
 1.06008  4.99696  1 
 1.04067  5.00563  1 
 1.02281  5.01108  1 
 1.00726  5.01459  1 
 0.994789  5.01746  1 
 0.98586  5.02099  1 
 0.979655  5.02657  1 
 0.975042  5.03556  1 
 0.970889  5.04936  1 
 0.966067  5.06935  1 
 0.959729  5.09644  1 
 0.952177  5.12959  1 
 0.944001  5.1673  1 
 0.935789  5.20803  1 
 0.928129  5.25028  1 
 0.921471  5.29258  1 
 0.915702  5.33366  1 
 0.910573  5.37231  1 
 0.905832  5.4073  1 
 0.901229  5.43742  1 
 0.89654  5.46198  1 
 0.891645  5.4824  1 
 0.886452  5.50064  1 
 0.88087  5.51866  1 
 0.874805  5.53839  1 
 0.868168  5.56134  1 
 0.860881  5.58707  1 
 0.852869  5.61472  1 
 0.844056  5.64338  1 
 0.834367  5.67218  1 
 0.823718  5.70031  1 
 0.811997  5.72728  1 
 0.799083  5.75267  1 
 0.784856  5.77608  1 
 0.769194  5.7971  1 
 0.75218  5.8154  1 
 0.734707  5.83108  1 
 0.717867  5.84431  1 
 0.702757  5.85528  1 
 0.690469  5.86416  1 
 0.681796  5.87121  1 
 0.676315  5.87698  1 
 0.673299  5.88207  1 
 0.672022  5.88709  1 
 0.671758  5.89267  1 
 0.672022  5.89933  1 
 0.673299  5.90732  1 
 0.676315  5.91681  1 
 0.681796  5.92796  1 
 0.690469  5.94092  1 
 0.7027  5.95576  1 
 0.717418  5.97201  1 
 0.733192  5.98912  1 
 0.748591  6.00651  1 
 0.762183  6.02361  1 
 0.772829  6.03998  1 
 0.780556  6.05564  1 
 0.785681  6.07074  1 
 0.788523  6.08543  1 
 0.789399  6.09985  1 
 0.788602  6.11423  1 
 0.786316  6.1291  1 
 0.782698  6.14505  1 
 0.777907  6.16268  1 
 0.772101  6.18259  1 
 0.765472  6.20528  1 
 0.75835  6.23083  1 
 0.7511  6.25924  1 
 0.744085  6.29049  1 
 0.737671  6.32456  1 
 0.732122  6.36135  1 
 0.727302  6.40038  1 
 0.722977  6.44111  1 
 0.718913  6.48295  1 
 0.714874  6.52536  1 
 0.710748  6.56787  1 
 0.706906  6.61037  1 
 0.703842  6.65287  1 
 0.70205  6.69537  1 
 0.702023  6.73788  1 
 0.703985  6.78036  1 
 0.707073  6.82273  1 
 0.710155  6.86487  1 
 0.712096  6.90666  1 
 0.711764  6.94799  1 
 0.708393  6.98854  1 
 0.702687  7.02716  1 
 0.695718  7.0625  1 
 0.688558  7.09319  1 
 0.682279  7.11789  1 
 0.677716  7.13573  1 
 0.677716  7.13573  1 
 0.674763  7.14776  1 
 0.673078  7.15553  1 
 0.672317  7.1606  1 
 0.67214  7.1645  1 
 0.672306  7.16873  1 
 0.672988  7.17458  1 
 0.674459  7.1833  1 
 0.676995  7.19612  1 
 0.680872  7.21429  1 
 0.686147  7.23854  1 
 0.69202  7.26763  1 
 0.697473  7.2998  1 
 0.701491  7.33331  1 
 0.703056  7.3664  1 
 0.701483  7.39762  1 
 0.697409  7.42666  1 
 0.691804  7.4535  1 
 0.685635  7.47812  1 
 0.679872  7.50049  1 
 0.6753  7.52062  1 
 0.671971  7.53856  1 
 0.669756  7.55435  1 
 0.668523  7.56806  1 
 0.66814  7.57975  1 
 0.668562  7.58974  1 
 0.670069  7.5994  1 
 0.673027  7.61035  1 
 0.677801  7.62422  1 
 0.684757  7.64265  1 
 0.69392  7.66678  1 
 0.703958  7.69576  1 
 0.713198  7.72828  1 
 0.719969  7.763  1 
 0.722597  7.79861  1 
 0.719969  7.83384  1 
 0.713203  7.86766  1 
 0.703975  7.89909  1 
 0.693961  7.92717  1 
 0.684837  7.95091  1 
 0.677934  7.96992  1 
 0.6732  7.98606  1 
 0.67024  8.00178  1 
 0.4      8 1
 0.4      1 1
 3.3185   1 1
 3.3185   8 1
 1.60837  8.01296  1 
 1.60843  7.97046  1 
 1.6086  7.92796  1 
 1.60884  7.88545  1 
 1.60909  7.84295  1 
 1.6093  7.80045  1 
 1.60945  7.75794  1 
 1.60961  7.71544  1 
 1.60985  7.67294  1 
 1.61027  7.63044  1 
 1.61095  7.58793  1 
 1.61195  7.54543  1 
 1.61324  7.50293  1 
 1.61473  7.46042  1 
 1.61638  7.41792  1 
 1.6181  7.37542  1 
 1.61986  7.33292  1 
 1.62172  7.29041  1 
 1.62375  7.24791  1 
 1.62604  7.20541  1 
 1.62868  7.16291  1 
 1.63175  7.12051  1 
 1.63535  7.07878  1 
 1.63958  7.03838  1 
 1.64454  6.99997  1 
 1.65035  6.96421  1 
 1.65711  6.9316  1 
 1.6651  6.90204  1 
 1.67458  6.87524  1 
 1.68585  6.85093  1 
 1.69918  6.82884  1 
 1.71459  6.80877  1 
 1.73108  6.79088  1 
 1.7474  6.77543  1 
 1.76229  6.76266  1 
 1.77448  6.75283  1 
 1.7832  6.74593  1 
 1.78952  6.74102  1 
 1.795  6.73691  1 
 1.80121  6.7324  1 
 1.80971  6.7263  1 
 1.82165  6.7177  1 
 1.8367  6.70679  1 
 1.85409  6.69404  1 
 1.87308  6.67992  1 
 1.89293  6.66489  1 
 1.91301  6.6494  1 
 1.93318  6.63375  1 
 1.95342  6.61819  1 
 1.9737  6.60301  1 
 1.994  6.58847  1 
 2.01429  6.57455  1 
 2.03449  6.56014  1 
 2.05454  6.54382  1 
 2.07434  6.52418  1 
 2.09382  6.49983  1 
 2.11278  6.46979  1 
 2.13058  6.43484  1 
 2.14645  6.39622  1 
 2.15964  6.35515  1 
 2.16937  6.31285  1 
 2.17513  6.27035  1 
 2.17736  6.22784  1 
 2.17671  6.18534  1 
 2.17387  6.14284  1 
 2.1695  6.10034  1 
 2.16421  6.05783  1 
 2.15835  6.01533  1 






==> anc/muons_obs.2000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.2000.out" u ($3*3000/mxhat):2:($13/$14)"

# Contour 0, label:        1
 0.0620371  0.99  1 
 0.0664705  0.982343  1 
 0.0702324  0.974697  1 
 0.0733643  0.967386  1 
 0.0759077  0.96073  1 
 0.0779042  0.955053  1 
 0.0794108  0.950527  1 
 0.0805461  0.946719  1 
 0.0814441  0.943046  1 
 0.082239  0.938925  1 
 0.0830648  0.933772  1 
 0.0840207  0.927205  1 
 0.0850657  0.919646  1 
 0.0861242  0.911716  1 
 0.0871202  0.904038  1 
 0.087978  0.897235  1 
 0.0886441  0.89174  1 
 0.0891541  0.887241  1 
 0.0895662  0.883233  1 
 0.0899383  0.879217  1 
 0.0903286  0.87469  1 
 0.090776  0.869251  1 
 0.0912434  0.862905  1 
 0.0916746  0.855759  1 
 0.0920134  0.847916  1 
 0.0922035  0.839485  1 
 0.0922065  0.830623  1 
 0.0920545  0.8217  1 
 0.0917973  0.813141  1 
 0.0914846  0.805368  1 
 0.0911663  0.798805  1 
 0.0908802  0.793708  1 
 0.0906165  0.789659  1 
 0.0903536  0.786077  1 
 0.0900698  0.782375  1 
 0.0897435  0.777971  1 
 0.0893548  0.772409  1 
 0.0888915  0.765749  1 
 0.0883434  0.758177  1 
 0.0877002  0.749884  1 
 0.0869516  0.741055  1 
 0.0860976  0.731909  1 
 0.0851792  0.722779  1 
 0.0842477  0.714028  1 
 0.0833542  0.706019  1 
 0.0825501  0.699115  1 
 0.081871  0.693537  1 
 0.08129  0.688942  1 
 0.0807649  0.684846  1 
 0.0802531  0.680763  1 
 0.0797123  0.67621  1 
 0.0791061  0.670806  1 
 0.0784226  0.664588  1 
 0.0776559  0.657699  1 
 0.0768001  0.650279  1 
 0.0758494  0.642471  1 
 0.0748096  0.634448  1 
 0.0737336  0.626518  1 
 0.0726859  0.619019  1 
 0.071731  0.612291  1 
 0.0709336  0.606672  1 
 0.0703334  0.602342  1 
 0.0698712  0.598827  1 
 0.0694631  0.595497  1 
 0.0690251  0.591717  1 
 0.0684734  0.586856  1 
 0.0677472  0.580478  1 
 0.066879  0.572942  1 
 0.0659245  0.564804  1 
 0.0649394  0.556621  1 
 0.0639793  0.54895  1 
 0.0630887  0.542213  1 
 0.0622672  0.536299  1 
 0.061503  0.530964  1 
 0.0607843  0.525963  1 
 0.0600993  0.52105  1 
 0.0594325  0.516002  1 
 0.0587527  0.510678  1 
 0.0580248  0.504959  1 
 0.0572137  0.498724  1 
 0.0562844  0.491854  1 
 0.0552214  0.48433  1 
 0.0540873  0.476535  1 
 0.0529646  0.468954  1 
 0.0519355  0.46207  1 
 0.0510823  0.456367  1 
 0.050458  0.452134  1 
 0.0499977  0.448869  1 
 0.0496074  0.445874  1 
 0.0491929  0.442452  1 
 0.0486599  0.437904  1 
 0.0479399  0.431746  1 
 0.047066  0.42434  1 
 0.0460966  0.416262  1 
 0.0450904  0.408086  1 
 0.0441059  0.400389  1 
 0.0431901  0.393609  1 
 0.0423428  0.387647  1 
 0.0415524  0.382266  1 
 0.0415524  0.382266  1 
 0.0408071  0.377231  1 
 0.0400953  0.372305  1 
 0.0394016  0.367272  1 
 0.0386968  0.361994  1 
 0.0379481  0.356352  1 
 0.0371229  0.350229  1 
 0.0361884  0.343505  1 
 0.0351301  0.336159  1 
 0.0340074  0.32855  1 
 0.0328979  0.321135  1 
 0.0318791  0.314372  1 
 0.0310286  0.308716  1 
 0.0303955  0.304437  1 
 0.0299148  0.301054  1 
 0.0294928  0.297902  1 
 0.0290359  0.294311  1 
 0.0284504  0.289616  1 
 0.0276697  0.28336  1 
 0.0267352  0.275924  1 
 0.0257152  0.267905  1 
 0.0246782  0.259896  1 
 0.0236924  0.25249  1 
 0.0228101  0.246128  1 
 0.0220188  0.240642  1 
 0.0212901  0.235708  1 
 0.0205954  0.231004  1 
 0.0199061  0.226208  1 
 0.0191959  0.22105  1 
 0.0184475  0.215476  1 
 0.0176458  0.209484  1 
 0.0167758  0.203072  1 
 0.0158224  0.19624  1 
 0.014783  0.189041  1 
 0.0137048  0.181756  1 
 0.0126474  0.174722  1 
 0.0116707  0.168275  1 
 0.0108341  0.162751  1 
 0.0101681  0.158302  1 
 0.00958594  0.154339  1 
 0.00897153  0.150087  1 
 0.0082088  0.144774  1 
 0.0071817  0.137625  1 
 0.00582201  0.128202  1 
 0.00425294  0.11741  1 
 0.00264554  0.106491  1 
 0.00117088  0.096686  1 
 4.80988e-08  0.0892366  1 
 0 1 1


 0.222825  0.99  1 
 0.220906  0.989408  1 
 0.218605  0.988594  1 
 0.216066  0.987611  1 
 0.213436  0.986513  1 
 0.21086  0.985355  1 
 0.208453  0.984176  1 
 0.206206  0.982974  1 
 0.204079  0.981729  1 
 0.202032  0.980425  1 
 0.200025  0.979045  1 
 0.198025  0.977571  1 
 0.196024  0.975979  1 
 0.194024  0.974248  1 
 0.192024  0.972354  1 
 0.190024  0.970274  1 
 0.188026  0.967991  1 
 0.186046  0.965511  1 
 0.1841  0.962848  1 
 0.182205  0.960015  1 
 0.180379  0.957025  1 
 0.17864  0.95391  1 
 0.177016  0.95078  1 
 0.175534  0.947765  1 
 0.174224  0.944994  1 
 0.173114  0.942596  1 
 0.17221  0.940632  1 
 0.171427  0.938882  1 
 0.170655  0.937056  1 
 0.169786  0.934866  1 
 0.168711  0.932021  1 
 0.167357  0.928329  1 
 0.165797  0.923972  1 
 0.164136  0.919231  1 
 0.162482  0.914383  1 
 0.160941  0.909709  1 
 0.159596  0.905434  1 
 0.158419  0.901575  1 
 0.157357  0.898097  1 
 0.156359  0.894964  1 
 0.155372  0.89214  1 
 0.154346  0.889559  1 
 0.15325  0.887028  1 
 0.152058  0.884326  1 
 0.150741  0.88123  1 
 0.149273  0.877517  1 
 0.147647  0.873061  1 
 0.145942  0.868112  1 
 0.144256  0.863018  1 
 0.142689  0.858126  1 
 0.14134  0.853784  1 
 0.140274  0.850224  1 
 0.139414  0.847216  1 
 0.138652  0.844416  1 
 0.137875  0.84148  1 
 0.136974  0.838063  1 
 0.135869  0.833919  1 
 0.134607  0.829185  1 
 0.133266  0.824097  1 
 0.131923  0.818892  1 
 0.130656  0.813805  1 
 0.129522  0.809009  1 
 0.128497  0.80443  1 
 0.127535  0.799932  1 
 0.12659  0.79538  1 
 0.125619  0.790636  1 
 0.124588  0.785608  1 
 0.123515  0.780378  1 
 0.122433  0.775073  1 
 0.121371  0.769817  1 
 0.12036  0.764738  1 
 0.119422  0.759904  1 
 0.118532  0.755162  1 
 0.117653  0.750304  1 
 0.116752  0.745122  1 
 0.115793  0.739405  1 
 0.114755  0.733044  1 
 0.113679  0.726326  1 
 0.112618  0.719636  1 
 0.111627  0.713359  1 
 0.110761  0.707881  1 
 0.110052  0.703431  1 
 0.109441  0.699612  1 
 0.108848  0.695871  1 
 0.108191  0.691654  1 
 0.107389  0.686408  1 
 0.106392  0.679781  1 
 0.105265  0.672229  1 
 0.104105  0.664405  1 
 0.103005  0.656968  1 
 0.102063  0.650571  1 
 0.101342  0.645658  1 
 0.100777  0.64182  1 
 0.100272  0.638435  1 
 0.0997294  0.63488  1 
 0.0990537  0.630533  1 
 0.0981763  0.624947  1 
 0.0971428  0.618373  1 
 0.0960272  0.611238  1 
 0.0960272  0.611238  1 
 0.0949035  0.603966  1 
 0.0938458  0.596985  1 
 0.0929099  0.590625  1 
 0.09208  0.584834  1 
 0.0913219  0.579466  1 
 0.0906017  0.574372  1 
 0.0898853  0.569407  1 
 0.0891428  0.564416  1 
 0.0883608  0.559213  1 
 0.0875303  0.553607  1 
 0.0866418  0.547405  1 
 0.0856863  0.540414  1 
 0.0846664  0.532573  1 
 0.0836321  0.524339  1 
 0.0826454  0.516298  1 
 0.0817682  0.509038  1 
 0.0810624  0.503147  1 
 0.0805621  0.498983  1 
 0.0801893  0.495997  1 
 0.0798384  0.493412  1 
 0.0794036  0.49045  1 
 0.0787792  0.486336  1 
 0.0778934  0.480523  1 
 0.0768107  0.473394  1 
 0.0756296  0.465564  1 
 0.0744487  0.457645  1 
 0.0733664  0.450253  1 
 0.0724556  0.443849  1 
 0.0716863  0.438288  1 
 0.071003  0.433271  1 
 0.0703501  0.4285  1 
 0.069672  0.423675  1 
 0.0689237  0.418537  1 
 0.0681038  0.412967  1 
 0.0672211  0.406885  1 
 0.0662848  0.400213  1 
 0.0653039  0.392869  1 
 0.0642942  0.384874  1 
 0.0632975  0.376648  1 
 0.0623625  0.368713  1 
 0.0615378  0.36159  1 
 0.0608721  0.3558  1 
 0.0603894  0.351651  1 
 0.0600166  0.348602  1 
 0.0596561  0.345899  1 
 0.0592101  0.342787  1 
 0.058581  0.338513  1 
 0.0577034  0.332548  1 
 0.0566396  0.325274  1 
 0.0554842  0.317299  1 
 0.0543319  0.309231  1 
 0.0532771  0.301678  1 
 0.05239  0.2951  1 
 0.0516427  0.289367  1 
 0.0509827  0.284202  1 
 0.0503577  0.279326  1 
 0.0497152  0.274463  1 
 0.0490121  0.26936  1 
 0.0482423  0.263874  1 
 0.0474089  0.257885  1 
 0.0465151  0.251276  1 
 0.0455638  0.243928  1 
 0.0445669  0.235835  1 
 0.0435694  0.227435  1 
 0.0426251  0.21928  1 
 0.0417878  0.211921  1 
 0.0411111  0.20591  1 
 0.0406244  0.201581  1 
 0.0402601  0.198408  1 
 0.0399259  0.195647  1 
 0.0395299  0.192555  1 
 0.0389799  0.188389  1 
 0.038211  0.1826  1 
 0.0372672  0.175408  1 
 0.0362193  0.167229  1 
 0.0351384  0.158476  1 
 0.0340956  0.149563  1 
 0.0331498  0.140872  1 
 0.0323116  0.132646  1 
 0.0315795  0.125096  1 
 0.0309523  0.118432  1 
 0.0304283  0.112864  1 
 0.030006  0.108518  1 
 0.0296826  0.105182  1 
 0.0294553  0.102561  1 
 0.029321  0.100359  1 
 0.0292769  0.0982798  1 
 0.0293295  0.0960592  1 
 0.0295232  0.0935581  1 
 0.0299117  0.0906688  1 
 0.030549  0.0872836  1 
 0.0314889  0.083295  1 
 0.0327644  0.0786709  1 
 0.034325  0.0736823  1 
 0.0360996  0.0686759  1 
 0.0380166  0.0639983  1 
 0.040005  0.0599962  1 
 0.0419993  0.0569294  1 
 0.0419993  0.0569294  1 
 0.0439581  0.0547098  1 
 0.0458458  0.0531627  1 
 0.0476268  0.0521132  1 
 0.0492656  0.0513865  1 
 0.050737  0.0508312  1 
 0.0520573  0.0503909  1 
 0.0532531  0.0500327  1 
 0.0543511  0.0497237  1 
 0.055378  0.049431  1 
 0.0563647  0.0491257  1 
 0.0573603  0.0487946  1 
 0.0584181  0.0484288  1 
 0.0595914  0.0480189  1 
 0.0609337  0.0475559  1 
 0.062482  0.0470344  1 
 0.0642081  0.0464644  1 
 0.0660675  0.0458596  1 
 0.0680159  0.0452337  1 
 0.0700088  0.0446006  1 
 0.072009  0.0439713  1 
 0.0740093  0.0433469  1 
 0.0760095  0.0427259  1 
 0.0780098  0.0421068  1 
 0.08001  0.0414881  1 
 0.0820103  0.0408685  1 
 0.0840105  0.0402472  1 
 0.0860108  0.039624  1 
 0.088011  0.0389982  1 
 0.0900113  0.0383694  1 
 0.0920115  0.0377372  1 
 0.0940118  0.037101  1 
 0.096012  0.0364603  1 
 0.0980123  0.0358143  1 
 0.100013  0.0351626  1 
 0.102013  0.0345046  1 
 0.104013  0.0338393  1 
 0.106013  0.033166  1 
 0.108014  0.0324837  1 
 0.110014  0.0317915  1 
 0.112014  0.0310888  1 
 0.114014  0.0303758  1 
 0.116015  0.0296529  1 
 0.118015  0.0289205  1 
 0.120015  0.0281789  1 
 0.122015  0.0274284  1 
 0.124016  0.0266682  1 
 0.126016  0.0258972  1 
 0.128016  0.0251146  1 
 0.130016  0.0243192  1 
 0.132017  0.0235102  1 
 0.134017  0.0226879  1 
 0.136017  0.0218526  1 
 0.138017  0.0210047  1 
 0.140018  0.0201444  1 
 0.142018  0.0192724  1 
 0.144018  0.0183894  1 
 0.146018  0.0174962  1 
 0.148019  0.0165938  1 
 0.150019  0.0156831  1 
 0.152019  0.0147648  1 
 0.154019  0.0138383  1 
 0.15602  0.012903  1 
 0.15802  0.0119582  1 
 0.16002  0.0110033  1 
 0.16202  0.0100376  1 
 0.164021  0.00906077  1 
 0.166021  0.00807261  1 
 0.168021  0.00707286  1 
 0.170021  0.00606125  1 
 0.17201  0.00504381  1 
 0.173932  0.00405163  1 
 0.175718  0.00312206  1 
 0.177302  0.00229245  1 
 0.178616  0.00160017  1 
 0.179611  0.00107049  1 
 0.180311  0.000680386  1 
 0.180759  0.000394741  1 
 0.180996  0.000178448  1 
 0.181066 -3.59911e-06  1 
 0.180996 -0.000186537  1 
 0.180759 -0.000405608  1 
 0.180311 -0.000696081  1 
 0.179611 -0.00109323  1 
 0.178616 -0.00163231  1 
 0.177302 -0.0023363  1 
 0.175718 -0.00317894  1 
 0.173932 -0.00412165  1 
 0.17201 -0.00512587  1 
 0.170021 -0.00615304  1 
 0.168021 -0.00717105  1 
 0.166021 -0.00817361  1 
 0.16402 -0.00916089  1 
 0.16202 -0.0101331  1 
 0.16002 -0.0110903  1 
 0.15802 -0.0120328  1 
 0.156019 -0.0129605  1 
 0.154019 -0.0138736  1 
 0.152019 -0.0147721  1 
 0.152019 -0.0147721  1 
 0.150019 -0.015656  1 
 0.148018 -0.0165256  1 
 0.146018 -0.017382  1 
 0.144018 -0.0182265  1 
 0.142018 -0.0190605  1 
 0.140017 -0.0198852  1 
 0.138017 -0.0207012  1 
 0.136017 -0.0215062  1 
 0.134017 -0.0222969  1 
 0.132016 -0.0230704  1 
 0.130016 -0.0238233  1 
 0.128016 -0.0245535  1 
 0.126016 -0.0252622  1 
 0.124015 -0.0259517  1 
 0.122015 -0.0266241  1 
 0.120015 -0.0272817  1 
 0.118015 -0.0279261  1 
 0.116014 -0.0285577  1 
 0.114014 -0.0291762  1 
 0.112014 -0.0297814  1 
 0.110014 -0.0303733  1 
 0.108013 -0.0309516  1 
 0.106013 -0.0315163  1 
 0.104013 -0.0320673  1 
 0.102013 -0.0326047  1 
 0.100012 -0.0331283  1 
 0.0980122 -0.0336382  1 
 0.096012 -0.0341343  1 
 0.0940117 -0.0346163  1 
 0.0920115 -0.0350843  1 
 0.0900112 -0.035538  1 
 0.088011 -0.0359776  1 
 0.0860107 -0.0364037  1 
 0.0840105 -0.0368169  1 
 0.0820102 -0.0372181  1 
 0.08001 -0.0376081  1 
 0.0780097 -0.0379873  1 
 0.0760095 -0.0383553  1 
 0.0740092 -0.0387116  1 
 0.072009 -0.0390555  1 
 0.0700087 -0.0393864  1 
 0.0680085 -0.0397039  1 
 0.0660082 -0.0400086  1 
 0.064008 -0.0403012  1 
 0.0620077 -0.0405827  1 
 0.0600075 -0.0408538  1 
 0.0580072 -0.0411153  1 
 0.056007 -0.0413681  1 
 0.0540067 -0.041613  1 
 0.0520065 -0.0418508  1 
 0.0500062 -0.0420823  1 
 0.048006 -0.0423087  1 
 0.0460057 -0.0425325  1 
 0.0440055 -0.0427566  1 
 0.0420052 -0.0429837  1 
 0.040005 -0.0432167  1 
 0.0380047 -0.0434596  1 
 0.0360045 -0.0437205  1 
 0.0340042 -0.0440088  1 
 0.032004 -0.0443338  1 
 0.0300037 -0.0447049  1 
 0.0280134 -0.0451274  1 
 0.0260823 -0.0455916  1 
 0.0242697 -0.0460837  1 
 0.0226349 -0.0465901  1 
 0.0212372 -0.0470969  1 
 0.0201047 -0.0475986  1 
 0.0191412 -0.0481208  1 
 0.0182191 -0.0486976  1 
 0.017211 -0.0493627  1 
 0.0159897 -0.0501499  1 
 0.0144097 -0.0513502  1 
 0.0122549 -0.0542828  1 
 0.00929104 -0.0605238  1 
 0.00528412 -0.0716496  1 
 3.00036e-07 -0.0892353  1 
 0 -1 1
 0.4 -1 1
 0.4 1 1
 



==> anc/muons_obs.3000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.3000.out" u ($3*3000/mxhat):2:($13/$14)"

# Contour 0, label:        1
 0  0.159846  1 
 0.00225657  0.181167  1 
 0.00408306  0.19949  1 
 0.00554002  0.215035  1 
 0.00668802  0.228022  1 
 0.00758761  0.238671  1 
 0.00829722  0.247245  1 
 0.00886675  0.254178  1 
 0.00934399  0.259952  1 
 0.00977672  0.265044  1 
 0.0102127  0.269935  1 
 0.0106915  0.275043  1 
 0.0112195  0.280544  1 
 0.0117948  0.286551  1 
 0.0124156  0.293181  1 
 0.0130801  0.300546  1 
 0.0137841  0.308713  1 
 0.0145152  0.317543  1 
 0.0152583  0.32685  1 
 0.0159989  0.336445  1 
 0.0167219  0.346142  1 
 0.0174124  0.355727  1 
 0.0180536  0.364882  1 
 0.0186288  0.373262  1 
 0.0191208  0.380522  1 
 0.0195129  0.386319  1 
 0.0198001  0.390488  1 
 0.020025  0.39359  1 
 0.0202424  0.396364  1 
 0.0205068  0.399551  1 
 0.020873  0.403892  1 
 0.0213798  0.409941  1 
 0.0220028  0.417505  1 
 0.0227019  0.426205  1 
 0.0234368  0.435663  1 
 0.0241674  0.4455  1 
 0.0248606  0.4554  1 
 0.0255114  0.4653  1 
 0.026122  0.4752  1 
 0.0266944  0.4851  1 
 0.027231  0.495  1 
 0.0277322  0.504855  1 
 0.0281925  0.514439  1 
 0.0286051  0.523483  1 
 0.0289629  0.531714  1 
 0.0292589  0.538864  1 
 0.0294912  0.544775  1 
 0.0296773  0.549749  1 
 0.0298401  0.554202  1 
 0.0300023  0.558549  1 
 0.0301866  0.563206  1 
 0.0304098  0.568515  1 
 0.030666  0.57453  1 
 0.0309431  0.581231  1 
 0.0312293  0.588599  1 
 0.0315127  0.596614  1 
 0.0317804  0.605238  1 
 0.0320156  0.614365  1 
 0.0322007  0.623867  1 
 0.0323179  0.633621  1 
 0.0323496  0.6435  1 
 0.0322844  0.65335  1 
 0.0321363  0.6629  1 
 0.0319258  0.671849  1 
 0.0316733  0.679898  1 
 0.0313993  0.686747  1 
 0.0311153  0.692229  1 
 0.0307976  0.696715  1 
 0.0304137  0.700708  1 
 0.0299309  0.704715  1 
 0.0293167  0.709238  1 
 0.0285551  0.714681  1 
 0.0276963  0.721036  1 
 0.0268069  0.728197  1 
 0.0259537  0.736053  1 
 0.0252035  0.744497  1 
 0.0246036  0.753388  1 
 0.0241236  0.762459  1 
 0.0237138  0.77141  1 
 0.0233246  0.779939  1 
 0.0229061  0.787749  1 
 0.0224185  0.794624  1 
 0.0218613  0.800695  1 
 0.0212435  0.806178  1 
 0.0205746  0.811289  1 
 0.0198638  0.816245  1 
 0.0191188  0.821255  1 
 0.0183424  0.826506  1 
 0.0175355  0.832177  1 
 0.0166994  0.838448  1 
 0.0158352  0.845499  1 
 0.01496  0.853447  1 
 0.0141554  0.862164  1 
 0.0135186  0.871456  1 
 0.0131472  0.881132  1 
 0.0131386  0.891  1 
 0.0135336  0.900866  1 
 0.0141465  0.910526  1 
 0.0147352  0.919774  1 
 0.0147352  0.919774  1 
 0.0150572  0.928406  1 
 0.0148703  0.936215  1 
 0.0139496  0.9431  1 
 0.01214  0.949378  1 
 0.00930372  0.955473  1 
 0.00530297  0.961804  1 
 2.99998e-07  0.968796  1 





 0.205956  0.99  1 
 0.202496  0.982846  1 
 0.19926  0.97787  1 
 0.196241  0.97457  1 
 0.193434  0.972445  1 
 0.190833  0.970991  1 
 0.188427  0.969781  1 
 0.18618  0.968683  1 
 0.184053  0.967638  1 
 0.182007  0.96659  1 
 0.18  0.965481  1 
 0.178  0.964261  1 
 0.176  0.962912  1 
 0.174  0.961424  1 
 0.172  0.959787  1 
 0.17  0.957992  1 
 0.168008  0.956042  1 
 0.166061  0.953995  1 
 0.164206  0.951923  1 
 0.162489  0.9499  1 
 0.160956  0.947996  1 
 0.159637  0.946209  1 
 0.158509  0.944234  1 
 0.157531  0.941688  1 
 0.156665  0.938193  1 
 0.155872  0.933366  1 
 0.155122  0.926947  1 
 0.154425  0.919159  1 
 0.153802  0.910343  1 
 0.153273  0.900843  1 
 0.152859  0.891  1 
 0.152568  0.881157  1 
 0.152368  0.871658  1 
 0.152214  0.862844  1 
 0.152062  0.85506  1 
 0.151868  0.848649  1 
 0.151587  0.84383  1 
 0.151176  0.840335  1 
 0.150588  0.837769  1 
 0.149779  0.835741  1 
 0.148705  0.833857  1 
 0.147337  0.8318  1 
 0.14572  0.829562  1 
 0.143917  0.827207  1 
 0.14199  0.824802  1 
 0.14  0.822414  1 
 0.138006  0.820083  1 
 0.136048  0.817749  1 
 0.134163  0.815328  1 
 0.132386  0.812735  1 
 0.130754  0.809885  1 
 0.129292  0.806712  1 
 0.127983  0.803224  1 
 0.126797  0.799449  1 
 0.125707  0.795416  1 
 0.124683  0.791151  1 
 0.123701  0.786683  1 
 0.122749  0.782047  1 
 0.121821  0.777278  1 
 0.120908  0.772411  1 
 0.120004  0.76748  1 
 0.1191  0.762532  1 
 0.118189  0.757649  1 
 0.117263  0.752923  1 
 0.116313  0.748449  1 
 0.115331  0.744318  1 
 0.114307  0.740565  1 
 0.113217  0.736992  1 
 0.112035  0.733343  1 
 0.110734  0.729361  1 
 0.109289  0.724791  1 
 0.107696  0.719493  1 
 0.106043  0.713796  1 
 0.10444  0.708146  1 
 0.102997  0.702989  1 
 0.101825  0.698772  1 
 0.10099  0.695772  1 
 0.100381  0.693597  1 
 0.099845  0.691689  1 
 0.099227  0.689488  1 
 0.0983729  0.686434  1 
 0.0971767  0.682139  1 
 0.0957268  0.6769  1 
 0.0941601  0.671184  1 
 0.0926133  0.665458  1 
 0.0912232  0.660191  1 
 0.0900879  0.6557  1 
 0.08915  0.651697  1 
 0.0883134  0.647747  1 
 0.087482  0.643412  1 
 0.0865595  0.638256  1 
 0.0854809  0.632008  1 
 0.0843048  0.625065  1 
 0.0831211  0.617993  1 
 0.0820194  0.611356  1 
 0.0810894  0.605718  1 
 0.0803883  0.601439  1 
 0.0798424  0.598056  1 
 0.0793457  0.594903  1 
 0.0793457  0.594903  1 
 0.078792  0.591313  1 
 0.0780752  0.586617  1 
 0.0771235  0.58037  1 
 0.0760034  0.573005  1 
 0.0748157  0.565177  1 
 0.0736612  0.55754  1 
 0.0726408  0.550748  1 
 0.071826  0.545262  1 
 0.071171  0.540772  1 
 0.0706005  0.536774  1 
 0.0700395  0.532765  1 
 0.0694127  0.528241  1 
 0.0686626  0.522807  1 
 0.0678027  0.516507  1 
 0.0668643  0.509495  1 
 0.0658783  0.501923  1 
 0.0648761  0.493946  1 
 0.0638885  0.485749  1 
 0.0629456  0.477654  1 
 0.0620774  0.470018  1 
 0.0613135  0.463196  1 
 0.060684  0.457542  1 
 0.0602014  0.453246  1 
 0.0598095  0.449818  1 
 0.0594348  0.446605  1 
 0.0590037  0.44295  1 
 0.0584429  0.438198  1 
 0.0577008  0.431877  1 
 0.0568145  0.424247  1 
 0.0558429  0.415753  1 
 0.0548451  0.406837  1 
 0.05388  0.397944  1 
 0.0529968  0.389464  1 
 0.0522044  0.381566  1 
 0.051502  0.374367  1 
 0.0508886  0.367982  1 
 0.0503634  0.362528  1 
 0.0499177  0.358016  1 
 0.0495126  0.354039  1 
 0.0491014  0.350084  1 
 0.0486376  0.34564  1 
 0.0480743  0.340194  1 
 0.0473794  0.333379  1 
 0.0465776  0.325394  1 
 0.0457083  0.316584  1 
 0.0448107  0.307295  1 
 0.0439239  0.297869  1 
 0.0430832  0.288641  1 
 0.042308  0.279891  1 
 0.0416134  0.271892  1 
 0.0410148  0.264914  1 
 0.0405275  0.259228  1 
 0.0401557  0.254948  1 
 0.0398587  0.251564  1 
 0.0395848  0.248409  1 
 0.0392823  0.244817  1 
 0.0388994  0.240119  1 
 0.0383999  0.233821  1 
 0.0378093  0.226106  1 
 0.0371685  0.217328  1 
 0.0365186  0.207841  1 
 0.0359005  0.198  1 
 0.0353572  0.188107  1 
 0.0349399  0.178259  1 
 0.0347018  0.1685  1 
 0.034696  0.158874  1 
 0.0349758  0.149427  1 
 0.0355703  0.140237  1 
 0.0364128  0.131533  1 
 0.0374123  0.123577  1 
 0.0384781  0.11663  1 
 0.0395194  0.110956  1 
 0.0404682  0.106722  1 
 0.0413479  0.103715  1 
 0.0422047  0.101626  1 
 0.0430848  0.100147  1 
 0.0440346  0.098969  1 
 0.0450934  0.0978363  1 
 0.0462733  0.0967051  1 
 0.0475795  0.0955844  1 
 0.0490174  0.0944831  1 
 0.050592  0.0934103  1 
 0.0523031  0.0923743  1 
 0.0541279  0.0913814  1 
 0.0560379  0.0904374  1 
 0.0580047  0.0895481  1 
 0.06  0.0887192  1 
 0.062  0.0879543  1 
 0.064  0.087249  1 
 0.066  0.0865967  1 
 0.068  0.0859907  1 
 0.07  0.0854244  1 
 0.072  0.0848917  1 
 0.074  0.0843881  1 
 0.076  0.0839094  1 
 0.078  0.0834515  1 
 0.08  0.0830104  1 
 0.082  0.0825824  1 
 0.082  0.0825824  1 
 0.084  0.0821657  1 
 0.086  0.0817591  1 
 0.088  0.0813611  1 
 0.09  0.0809706  1 
 0.092  0.0805862  1 
 0.094  0.0802067  1 
 0.096  0.0798307  1 
 0.098  0.0794569  1 
 0.1  0.079084  1 
 0.102  0.0787109  1 
 0.104  0.0783368  1 
 0.106  0.0779613  1 
 0.108  0.0775837  1 
 0.11  0.0772034  1 
 0.112  0.0768196  1 
 0.114  0.0764293  1 
 0.116  0.0760295  1 
 0.118  0.0756169  1 
 0.12  0.0751884  1 
 0.122  0.0747419  1 
 0.124  0.0742796  1 
 0.126  0.0738046  1 
 0.128  0.0733201  1 
 0.13  0.0728296  1 
 0.132  0.072335  1 
 0.134  0.0718349  1 
 0.136  0.0713265  1 
 0.138  0.0708071  1 
 0.14  0.070274  1 
 0.142  0.0697254  1 
 0.144  0.0691629  1 
 0.146  0.0685889  1 
 0.148  0.0680059  1 
 0.15  0.0674163  1 
 0.152  0.0668215  1 
 0.154  0.0662181  1 
 0.156  0.0656016  1 
 0.158  0.0649678  1 
 0.16  0.064312  1 
 0.162  0.0636326  1 
 0.164  0.0629384  1 
 0.166  0.0622408  1 
 0.168  0.0615513  1 
 0.17  0.0608813  1 
 0.172  0.060238  1 
 0.174  0.0596109  1 
 0.176  0.0589851  1 
 0.178  0.0583457  1 
 0.18  0.057678  1 
 0.181998  0.0569704  1 
 0.183986  0.0562249  1 
 0.185952  0.0554469  1 
 0.187886  0.0546418  1 
 0.189778  0.0538151  1 
 0.19161  0.0529749  1 
 0.193341  0.0521411  1 
 0.194922  0.0513364  1 
 0.196306  0.0505836  1 
 0.197445  0.0499053  1 
 0.19832  0.0492979  1 
 0.199029  0.0486526  1 
 0.199701  0.0478342  1 
 0.200463  0.0467075  1 
 0.201445  0.0451372  1 
 0.20274  0.0430305  1 
 0.204312  0.0404639  1 
 0.206092  0.037556  1 
 0.208012  0.0344257  1 
 0.21  0.0311917  1 
 0.211996  0.0279537  1 
 0.213971  0.0247355  1 
 0.215901  0.0215416  1 
 0.217765  0.0183766  1 
 0.219541  0.0152454  1 
 0.221194  0.0121507  1 
 0.222644  0.00908908  1 
 0.223796  0.00605509  1 
 0.224556  0.00304345  1 
 0.224556 -0.00293696  1 
 0.223796 -0.00593391  1 
 0.222644 -0.00896487  1 
 0.221194 -0.0120527  1 
 0.219541 -0.0152203  1 
 0.217765 -0.0184798  1 
 0.215901 -0.0218004  1 
 0.213971 -0.0251406  1 
 0.211996 -0.0284589  1 
 0.21 -0.0317138  1 
 0.208011 -0.0348581  1 
 0.206087 -0.0378215  1 
 0.204294 -0.040528  1 
 0.202698 -0.0429016  1 
 0.201363 -0.0448662  1 
 0.200325 -0.0463765  1 
 0.199498 -0.0475084  1 
 0.198766 -0.0483687  1 
 0.198012 -0.0490638  1 
 0.198012 -0.0490638  1 
 0.197119 -0.0497005  1 
 0.195998 -0.0503663  1 
 0.194659 -0.0510723  1 
 0.193138 -0.0518109  1 
 0.191472 -0.0525741  1 
 0.189696 -0.0533541  1 
 0.187845 -0.0541435  1 
 0.185934 -0.0549354  1 
 0.183981 -0.0557234  1 
 0.181998 -0.0565013  1 
 0.18 -0.0572624  1 
 0.178 -0.0580003  1 
 0.176 -0.0587078  1 
 0.174 -0.0593777  1 
 0.172 -0.0600028  1 
 0.17 -0.0605758  1 
 0.168 -0.0610939  1 
 0.166 -0.0615712  1 
 0.164 -0.0620263  1 
 0.162 -0.0624779  1 
 0.16 -0.0629446  1 
 0.158 -0.0634399  1 
 0.156 -0.063958  1 
 0.154 -0.0644877  1 
 0.152 -0.0650181  1 
 0.15 -0.0655383  1 
 0.148 -0.0660396  1 
 0.146 -0.0665223  1 
 0.144 -0.0669889  1 
 0.142 -0.0674422  1 
 0.14 -0.0678848  1 
 0.138 -0.0683185  1 
 0.136 -0.068742  1 
 0.134 -0.0691535  1 
 0.132 -0.069551  1 
 0.13 -0.0699324  1 
 0.128 -0.0702968  1 
 0.126 -0.0706463  1 
 0.124 -0.0709841  1 
 0.122 -0.0713134  1 
 0.12 -0.0716373  1 
 0.118 -0.0719578  1 
 0.116 -0.0722723  1 
 0.114 -0.0725771  1 
 0.112 -0.0728683  1 
 0.11 -0.0731421  1 
 0.108 -0.073396  1 
 0.106 -0.0736313  1 
 0.104 -0.0738507  1 
 0.102 -0.0740568  1 
 0.1 -0.074252  1 
 0.098 -0.0744387  1 
 0.096 -0.0746173  1 
 0.094 -0.074788  1 
 0.092 -0.0749511  1 
 0.09 -0.0751066  1 
 0.088 -0.075255  1 
 0.086 -0.0753968  1 
 0.084 -0.0755331  1 
 0.082 -0.0756648  1 
 0.08 -0.0757926  1 
 0.078 -0.0759174  1 
 0.076 -0.0760387  1 
 0.074 -0.0761561  1 
 0.072 -0.0762692  1 
 0.07 -0.0763772  1 
 0.068 -0.0764802  1 
 0.066 -0.0765788  1 
 0.064 -0.0766744  1 
 0.062 -0.0767681  1 
 0.06 -0.0768611  1 
 0.058 -0.0769544  1 
 0.056 -0.0770493  1 
 0.054 -0.0771465  1 
 0.052 -0.0772473  1 
 0.05 -0.0773525  1 
 0.048 -0.0774638  1 
 0.046 -0.077585  1 
 0.044 -0.0777209  1 
 0.042 -0.0778759  1 
 0.04 -0.0780546  1 
 0.038 -0.0782629  1 
 0.036 -0.0785124  1 
 0.034 -0.0788158  1 
 0.032 -0.079186  1 
 0.03 -0.079636  1 
 0.028 -0.0801883  1 
 0.026 -0.0809054  1 
 0.024 -0.0818595  1 
 0.022 -0.0831227  1 
 0.02 -0.0847672  1 
 0.018013 -0.0868196  1 
 0.0161039 -0.0891244  1 
 0.0143508 -0.0914804  1 
 0.0128314 -0.0936865  1 
 0.0116238 -0.0955414  1 
 0.0107637 -0.0969933  1 
 0.0101177 -0.0985882  1
 0.0101177 -0.0985882  1 
 0.00950996 -0.101021  1 
 0.00876493 -0.104987  1 
 0.0077069 -0.111182  1 
 0.0062276 -0.11998  1 
 0.00448844 -0.130473  1 
 0.00271824 -0.141434  1 
 0.00114582 -0.151635  1 
 4.2813e-08 -0.159846  1  
 0 -1 1
 0.4 -1 1
 0.4 1 1

==> anc/muons_obs.4000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.4000.out" u ($3*3000/mxhat):2:($13/$14)"

# Contour 0, label:        1
 0.179671  0.99  1 
 0.174916  0.965948  1 
 0.171917  0.951077  1 
 0.170141  0.942807  1 
 0.169058  0.938557  1 
 0.168138  0.935746  1 
 0.166958  0.932274  1 
 0.165531  0.927958  1 
 0.163978  0.923094  1 
 0.162419  0.917978  1 
 0.160975  0.912907  1 
 0.15974  0.908077  1 
 0.158693  0.903289  1 
 0.157788  0.89824  1 
 0.156975  0.892632  1 
 0.156208  0.886164  1 
 0.155458  0.878624  1 
 0.154773  0.870155  1 
 0.154222  0.860991  1 
 0.153871  0.851361  1 
 0.15379  0.8415  1 
 0.154008  0.83162  1 
 0.154402  0.82186  1 
 0.154814  0.812341  1 
 0.155082  0.803182  1 
 0.155047  0.794504  1 
 0.154597  0.786412  1 
 0.153807  0.778957  1 
 0.152803  0.772174  1 
 0.151709  0.766098  1 
 0.150648  0.760764  1 
 0.149714  0.756135  1 
 0.148874  0.751873  1 
 0.148067  0.747568  1 
 0.147228  0.742809  1 
 0.146296  0.737185  1 
 0.145232  0.730456  1 
 0.144094  0.723061  1 
 0.142968  0.71561  1 
 0.141935  0.708712  1 
 0.14108  0.702977  1 
 0.140451  0.698799  1 
 0.139958  0.695704  1 
 0.139476  0.693003  1 
 0.138878  0.690007  1 
 0.13804  0.686027  1 
 0.136881  0.680597  1 
 0.135494  0.674143  1 
 0.134019  0.667314  1 
 0.132595  0.660761  1 
 0.13136  0.655132  1 
 0.13041  0.650873  1 
 0.129665  0.647616  1 
 0.129  0.644787  1 
 0.128292  0.641814  1 
 0.127417  0.638123  1 
 0.126291  0.633313  1 
 0.124994  0.627672  1 
 0.123644  0.62166  1 
 0.12236  0.615736  1 
 0.121262  0.610359  1 
 0.120441  0.605853  1 
 0.11988  0.601998  1 
 0.119535  0.598437  1 
 0.119361  0.594814  1 
 0.119312  0.590774  1 
 0.119351  0.586062  1 
 0.119462  0.580839  1 
 0.119633  0.575368  1 
 0.119856  0.569913  1 
 0.120119  0.564736  1 
 0.120408  0.560054  1 
 0.120692  0.555898  1 
 0.120939  0.552253  1 
 0.121112  0.549102  1 
 0.121177  0.54643  1 
 0.1211  0.544174  1 
 0.120843  0.54209  1 
 0.120369  0.539883  1 
 0.119641  0.537261  1 
 0.118622  0.533931  1 
 0.1173  0.52971  1 
 0.115766  0.524846  1 
 0.11414  0.519698  1 
 0.11254  0.514623  1 
 0.111082  0.509978  1 
 0.109854  0.506014  1 
 0.10881  0.502548  1 
 0.107874  0.499289  1 
 0.106969  0.495946  1 
 0.106018  0.492229  1 
 0.104963  0.487926  1 
 0.103824  0.483149  1 
 0.102641  0.478087  1 
 0.101452  0.47293  1 
 0.100296  0.467869  1 
 0.0992028  0.463038  1 
 0.0981634  0.458352  1 
 0.0971587  0.453668  1 
 0.0971587  0.453668  1 
 0.0961698  0.448845  1 
 0.0951777  0.443741  1 
 0.0941708  0.438272  1 
 0.0931659  0.432576  1 
 0.0921872  0.426851  1 
 0.0912588  0.421292  1 
 0.0904048  0.416095  1 
 0.0896383  0.411363  1 
 0.0889285  0.406825  1 
 0.0882336  0.402114  1 
 0.0875117  0.396864  1 
 0.0867211  0.390711  1 
 0.0858383  0.383392  1 
 0.0849128  0.375058  1 
 0.0840127  0.365962  1 
 0.0832059  0.356358  1 
 0.0825602  0.3465  1 
 0.0821356  0.336625  1 
 0.0819589  0.326897  1 
 0.0820491  0.317465  1 
 0.0824249  0.308476  1 
 0.0831053  0.300077  1 
 0.0840955  0.292385  1 
 0.0853468  0.285384  1 
 0.0867971  0.279028  1 
 0.088384  0.273269  1 
 0.0900455  0.268059  1 
 0.0917197  0.263366  1 
 0.093347  0.259205  1 
 0.0948683  0.255609  1 
 0.0962245  0.252606  1 
 0.0973563  0.250226  1 
 0.0982353  0.248462  1 
 0.098956  0.247144  1 
 0.0996432  0.246065  1 
 0.100422  0.245017  1 
 0.101418  0.243793  1 
 0.102723  0.242232  1 
 0.104301  0.240368  1 
 0.106085  0.238281  1 
 0.108005  0.236053  1 
 0.109993  0.233764  1 
 0.111993  0.231483  1 
 0.113993  0.229223  1 
 0.115993  0.226985  1 
 0.117993  0.22477  1 
 0.119992  0.222578  1 
 0.121992  0.22041  1 
 0.123992  0.21826  1 
 0.125992  0.216123  1 
 0.127992  0.213994  1 
 0.129992  0.211866  1 
 0.131982  0.209745  1 
 0.133915  0.207682  1 
 0.135733  0.205735  1 
 0.137379  0.203968  1 
 0.138796  0.202439  1 
 0.13995  0.201186  1 
 0.14091  0.200142  1 
 0.141767  0.199216  1 
 0.142614  0.198318  1 
 0.143542  0.197356  1 
 0.144627  0.196254  1 
 0.145873  0.194997  1 
 0.14727  0.193585  1 
 0.148803  0.192016  1 
 0.150462  0.190291  1 
 0.152232  0.188415  1 
 0.154092  0.186416  1 
 0.15602  0.184327  1 
 0.157994  0.182183  1 
 0.15999  0.180017  1 
 0.16199  0.177854  1 
 0.16399  0.175678  1 
 0.16599  0.173464  1 
 0.167989  0.171187  1 
 0.169989  0.168823  1 
 0.171982  0.166362  1 
 0.173934  0.16386  1 
 0.175804  0.161389  1 
 0.177549  0.159022  1 
 0.17913  0.156831  1 
 0.180519  0.154866  1 
 0.181745  0.153092  1 
 0.182853  0.151451  1 
 0.183886  0.149886  1 
 0.184887  0.14834  1 
 0.185899  0.146751  1 
 0.186959  0.145043  1 
 0.188105  0.143133  1 
 0.189372  0.140942  1 
 0.190796  0.138387  1 
 0.192402  0.135413  1 
 0.194162  0.132072  1 
 0.196039  0.128441  1 
 0.197994  0.124595  1 
 0.199988  0.120613  1 
 0.201975  0.116586  1 
 0.201975  0.116586  1 
 0.203886  0.112671  1 
 0.205645  0.109038  1 
 0.207175  0.105858  1 
 0.208401  0.103302  1 
 0.209284  0.101456  1 
 0.209934  0.100059  1 
 0.210501  0.098766  1 
 0.211132  0.0972297  1 
 0.211976  0.0951045  1 
 0.213141  0.0921323  1 
 0.214573  0.0884058  1 
 0.216179  0.084106  1 
 0.217864  0.0794136  1 
 0.219535  0.0745093  1 
 0.221112  0.069525  1 
 0.222573  0.0643974  1 
 0.223911  0.0590142  1 
 0.225119  0.0532631  1 
 0.22619  0.0470319  1 
 0.22712  0.0402873  1 
 0.227916  0.033312  1 
 0.22859  0.0264677  1 
 0.229152  0.0201159  1 
 0.229614  0.0146182  1 
 0.229986  0.0102387  1 
 0.230271  0.00684991  1 
 0.230472  0.00422706  1 
 0.230591  0.00214513  1 
 0.23063  0.000379165  1 
 0.230589 -0.00130794  1 
 0.230461 -0.0032018  1 
 0.230233 -0.00560018  1 
 0.229895 -0.00880086  1 
 0.229437 -0.0131016  1 
 0.228851 -0.018679  1 
 0.228148 -0.0252256  1 
 0.227342 -0.0323125  1 
 0.226448 -0.039511  1 
 0.22548 -0.0463925  1 
 0.224446 -0.0526221  1 
 0.223332 -0.0582411  1 
 0.222113 -0.0633846  1 
 0.220769 -0.0681878  1 
 0.219276 -0.0727858  1 
 0.217634 -0.07727  1 
 0.215921 -0.0815563  1 
 0.214236 -0.0855169  1 
 0.212681 -0.0890239  1 
 0.211353 -0.0919495  1 
 0.210318 -0.0942222  1 
 0.209493 -0.0959964  1 
 0.208763 -0.0974828  1 
 0.208011 -0.0988922  1 
 0.207119 -0.100435  1 
 0.205998 -0.102282  1 
 0.204657 -0.104434  1 
 0.203134 -0.106855  1 
 0.201465 -0.109506  1 
 0.199687 -0.112349  1 
 0.197834 -0.115346  1 
 0.195923 -0.118453  1 
 0.193969 -0.121629  1 
 0.191986 -0.12483  1 
 0.189988 -0.128014  1 
 0.187997 -0.131133  1 
 0.186059 -0.134124  1 
 0.184227 -0.136922  1 
 0.182554 -0.139459  1 
 0.181092 -0.141668  1 
 0.179874 -0.143512  1 
 0.178841 -0.145063  1 
 0.177916 -0.146426  1 
 0.177018 -0.147702  1 
 0.17607 -0.148995  1 
 0.175005 -0.150386  1 
 0.173809 -0.151874  1 
 0.172482 -0.153438  1 
 0.171021 -0.155058  1 
 0.169426 -0.156711  1 
 0.167701 -0.158379  1 
 0.165868 -0.160047  1 
 0.163954 -0.161704  1 
 0.161985 -0.163339  1 
 0.15999 -0.16494  1 
 0.15799 -0.166497  1 
 0.15599 -0.168015  1 
 0.15399 -0.169502  1 
 0.15199 -0.170964  1 
 0.149991 -0.172409  1 
 0.147991 -0.173843  1 
 0.145991 -0.175265  1 
 0.143991 -0.176673  1 
 0.141991 -0.178065  1 
 0.139991 -0.179441  1 
 0.137991 -0.180797  1 
 0.135991 -0.182127  1 
 0.133992 -0.183426  1 
 0.131992 -0.184688  1 
 0.131992 -0.184688  1 
 0.129992 -0.185906  1 
 0.127992 -0.187075  1 
 0.125992 -0.188196  1 
 0.123992 -0.189272  1 
 0.121992 -0.190305  1 
 0.119992 -0.191298  1 
 0.117999 -0.19225  1 
 0.116042 -0.193154  1 
 0.114159 -0.193999  1 
 0.112388 -0.194775  1 
 0.110764 -0.195472  1 
 0.109315 -0.196084  1 
 0.108019 -0.196623  1 
 0.106847 -0.197105  1 
 0.105766 -0.197544  1 
 0.104746 -0.197958  1 
 0.103753 -0.198362  1 
 0.10274 -0.198771  1 
 0.10166 -0.199199  1 
 0.100462 -0.199663  1 
 0.0990986 -0.200177  1 
 0.0975355 -0.20075  1 
 0.0958006 -0.201366  1 
 0.0939368 -0.202005  1 
 0.0919871 -0.202645  1 
 0.0899944 -0.203263  1 
 0.0879945 -0.203845  1 
 0.0859946 -0.204392  1 
 0.0839947 -0.204915  1 
 0.0819949 -0.20542  1 
 0.079995 -0.205916  1 
 0.0779951 -0.206411  1 
 0.0759952 -0.206907  1 
 0.0739954 -0.207404  1 
 0.0719955 -0.207905  1 
 0.0699956 -0.208409  1 
 0.0679957 -0.208918  1 
 0.0659959 -0.209439  1 
 0.063996 -0.209976  1 
 0.0619961 -0.210535  1 
 0.0599962 -0.211123  1 
 0.0579964 -0.211747  1 
 0.0559965 -0.212423  1 
 0.0539966 -0.213169  1 
 0.0519967 -0.214002  1 
 0.0499969 -0.21494  1 
 0.047997 -0.216002  1 
 0.0459971 -0.217217  1 
 0.0439972 -0.218614  1 
 0.0419974 -0.220222  1 
 0.0399975 -0.222073  1 
 0.0380049 -0.22418  1 
 0.0360558 -0.226505  1 
 0.0341939 -0.228992  1 
 0.0324627 -0.231586  1 
 0.0309058 -0.234233  1 
 0.0295509 -0.236909  1 
 0.0283633 -0.239709  1 
 0.027292 -0.242756  1 
 0.0262864 -0.246177  1 
 0.0252959 -0.250096  1 
 0.0242838 -0.254585  1 
 0.0232698 -0.259508  1 
 0.022288 -0.264673  1 
 0.0213721 -0.269892  1 
 0.020556 -0.274974  1 
 0.0198624 -0.27981  1 
 0.0192681 -0.284615  1 
 0.0187386 -0.289685  1 
 0.0182396 -0.295317  1 
 0.0177367 -0.301806  1 
 0.0172052 -0.309361  1 
 0.01666 -0.317838  1 
 0.016126 -0.327008  1 
 0.0156277 -0.336638  1 
 0.01519 -0.3465  1 
 0.0148333 -0.3564  1 
 0.0145609 -0.3663  1 
 0.0143719 -0.3762  1 
 0.0142652 -0.3861  1 
 0.01424 -0.396  1 
 0.0142974 -0.4059  1 
 0.0144475 -0.4158  1 
 0.0147024 -0.4257  1 
 0.0150746 -0.4356  1 
 0.015576 -0.4455  1 
 0.0162067 -0.455338  1 
 0.0169168 -0.464804  1 
 0.0176442 -0.473526  1 
 0.0183267 -0.481131  1 
 0.0189022 -0.487248  1 
 0.019335 -0.491687  1 
 0.0196961 -0.494986  1 
 0.0200826 -0.497864  1 
 0.0205919 -0.501043  1 
 0.0213212 -0.505243  1 
 0.0223323 -0.510953  1 
 0.0235441 -0.517743  1 
 0.0235441 -0.517743  1 
 0.0248399 -0.524949  1 
 0.0261029 -0.531912  1 
 0.0272164 -0.53797  1 
 0.0281033 -0.542658  1 
 0.0288438 -0.54631  1 
 0.0295578 -0.549454  1 
 0.0303653 -0.552622  1 
 0.0313859 -0.556344  1 
 0.0326987 -0.56099  1 
 0.0342191 -0.566289  1 
 0.0358215 -0.571811  1 
 0.0373804 -0.577127  1 
 0.0387703 -0.581806  1 
 0.0398894 -0.585524  1 
 0.0407307 -0.588381  1 
 0.0413109 -0.590582  1 
 0.0416468 -0.592333  1 
 0.0417551 -0.593841  1 
 0.0416468 -0.595319  1 
 0.0413109 -0.597019  1 
 0.0407307 -0.5992  1 
 0.0398894 -0.602123  1 
 0.0387703 -0.606048  1 
 0.0373816 -0.611103  1 
 0.0358312 -0.616897  1 
 0.0342518 -0.622903  1 
 0.0327762 -0.6286  1 
 0.0315372 -0.633462  1 
 0.0306353 -0.637099  1 
 0.030041 -0.639646  1 
 0.0296929 -0.641371  1 
 0.0295292 -0.642542  1 
 0.0294884 -0.643429  1 
 0.0295292 -0.644308  1 
 0.0296929 -0.645498  1 
 0.030041 -0.647327  1 
 0.0306353 -0.650123  1 
 0.0315372 -0.654214  1 
 0.032773 -0.659761  1 
 0.0342261 -0.666258  1 
 0.0357444 -0.673032  1 
 0.0371758 -0.679412  1 
 0.0383684 -0.684725  1 
 0.039212 -0.688532  1 
 0.0397645 -0.691336  1 
 0.0401259 -0.693871  1 
 0.040396 -0.696873  1 
 0.0406749 -0.701079  1 
 0.0410354 -0.707036  1 
 0.0414432 -0.714545  1 
 0.0418367 -0.723217  1 
 0.0421544 -0.732665  1 
 0.0423351 -0.7425  1 
 0.0423351 -0.752348  1 
 0.0421834 -0.761887  1 
 0.0419266 -0.770807  1 
 0.0416116 -0.778797  1 
 0.0412853 -0.785549  1 
 0.0409804 -0.790894  1 
 0.0406751 -0.795223  1 
 0.0403332 -0.799069  1 
 0.039919 -0.802967  1 
 0.0393963 -0.807447  1 
 0.0387415 -0.812933  1 
 0.0379789 -0.819397  1 
 0.037145 -0.826705  1 
 0.0362762 -0.834718  1 
 0.0354091 -0.843299  1 
 0.0345767 -0.852321  1 
 0.0337983 -0.861689  1 
 0.0330898 -0.871315  1 
 0.032467 -0.881114  1 
 0.0319458 -0.891  1 
 0.0315493 -0.900848  1 
 0.0313288 -0.910383  1 
 0.0313428 -0.919292  1 
 0.03165 -0.927262  1 
 0.0323088 -0.933981  1 
 0.0333551 -0.939236  1 
 0.0347344 -0.94322  1 
 0.0363694 -0.946225  1 
 0.038183 -0.948545  1 
 0.0400978 -0.950472  1 
 0.0420487 -0.952249  1 
 0.0440189 -0.953912  1 
 0.0460035 -0.955446  1 
 0.0479978 -0.956836  1 
 0.0499969 -0.958068  1 
 0.0519968 -0.959137  1 
 0.0539966 -0.96008  1 
 0.0559965 -0.960943  1 
 0.0579964 -0.961773  1 
 0.0599963 -0.962617  1 
 0.0620028 -0.963547  1 
 0.0640493 -0.964742  1 
 0.0661759 -0.966405  1 
 0.0684224 -0.96874  1 
 0.0708289 -0.97195  1 
 0.0708289 -0.97195  1 
 0.0733842 -0.976093  1 
 0.0758725 -0.980642  1 
 0.0780266 -0.984925  1 
 0.0795795 -0.988269  1 
 0.0802642 -0.99  1 
 0.4 -1 1
 0.4 1 1


==> anc/muons_obs.5000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.5000.out" u ($3*3000/mxhat):2:($13/$14)"

# Contour 0, label:        1
 0.109459 -0.694708  1 
 0.108981 -0.694601  1 
 0.108458 -0.694266  1 
 0.107977 -0.693679  1 
 0.107624 -0.692816  1 
 0.107488 -0.691654  1 
 0.107624 -0.690211  1 
 0.107977 -0.688681  1 
 0.108458 -0.687297  1 
 0.108981 -0.686294  1 
 0.109459 -0.685908  1 
 0.109824 -0.686294  1 
 0.110077 -0.687297  1 
 0.110234 -0.688681  1 
 0.110315 -0.690211  1 
 0.110338 -0.691654  1 
 0.110315 -0.692816  1 
 0.110234 -0.693679  1 
 0.110077 -0.694266  1 
 0.109824 -0.694601  1 
 0.109459 -0.694708  1 

 0.132468 -0.527948  1 
 0.131363 -0.533659  1 
 0.130541 -0.537883  1 
 0.129911 -0.54109  1 
 0.12934 -0.543933  1 
 0.128695 -0.547063  1 
 0.127843 -0.551133  1 
 0.126691 -0.556582  1 
 0.125307 -0.563002  1 
 0.123802 -0.569771  1 
 0.122284 -0.576268  1 
 0.120861 -0.581872  1 
 0.119617 -0.586146  1 
 0.118523 -0.589392  1 
 0.117524 -0.592098  1 
 0.116565 -0.59475  1 
 0.11559 -0.597835  1 
 0.114559 -0.601717  1 
 0.113477 -0.606271  1 
 0.112366 -0.611247  1 
 0.111247 -0.616395  1 
 0.110139 -0.621466  1 
 0.109058 -0.626282  1 
 0.108004 -0.630941  1 
 0.106972 -0.635615  1 
 0.105957 -0.640472  1 
 0.104953 -0.645683  1 
 0.10396 -0.651349  1 
 0.102996 -0.657289  1 
 0.102085 -0.663255  1 
 0.10125 -0.668998  1 
 0.100515 -0.674267  1 
 0.0998872 -0.678925  1 
 0.0993233 -0.683276  1 
 0.0987641 -0.687734  1 
 0.0981506 -0.692713  1 
 0.097424 -0.698629  1 
 0.0965467 -0.705739  1 
 0.0955654 -0.71367  1 
 0.0945479 -0.721892  1 
 0.0935623 -0.729876  1 
 0.0926762 -0.737091  1 
 0.0919388 -0.74316  1 
 0.0913229 -0.748314  1 
 0.0907827 -0.752936  1 
 0.0902722 -0.757408  1 
 0.0897454 -0.762113  1 
 0.0891623 -0.767347  1 
 0.0885059 -0.773048  1 
 0.0877651 -0.779069  1 
 0.0869287 -0.78526  1 
 0.0859857 -0.791473  1 
 0.0849346 -0.797577  1 
 0.0838128 -0.803507  1 
 0.0826672 -0.809215  1 
 0.081545 -0.814655  1 
 0.0804931 -0.819779  1 
 0.0795511 -0.824598  1 
 0.0787288 -0.829361  1 
 0.0780284 -0.834375  1 
 0.0774523 -0.839946  1 
 0.0770026 -0.846382  1 
 0.0766826 -0.853886  1 
 0.076499 -0.862241  1 
 0.0764595 -0.871129  1 
 0.0765717 -0.880231  1 
 0.0768433 -0.889227  1 
 0.0772721 -0.897834  1 
 0.0778175 -0.905917  1 
 0.0784287 -0.913379  1 
 0.0790553 -0.920121  1 
 0.0796466 -0.926044  1 
 0.0802288 -0.931452  1 
 0.0811339 -0.938248  1 
 0.082771 -0.948735  1 
 0.0855487 -0.965218  1 
 0.0898756 -0.989999  1 

 0.238675 -0.0754369  1 
 0.237764 -0.0810061  1 
 0.23679 -0.0868848  1 
 0.235783 -0.0929883  1 
 0.234773 -0.0992321  1 
 0.23379 -0.105524  1 
 0.23285 -0.111743  1 
 0.231967 -0.117759  1 
 0.231155 -0.123443  1 
 0.23043 -0.128667  1 
 0.229792 -0.133377  1 
 0.229189 -0.137828  1 
 0.228554 -0.142349  1 
 0.227821 -0.147273  1 
 0.226925 -0.152929  1 
 0.225827 -0.159505  1 
 0.224598 -0.166626  1 
 0.223337 -0.173769  1 
 0.222143 -0.180416  1 
 0.221116 -0.186047  1 
 0.220319 -0.190339  1 
 0.219682 -0.193754  1 
 0.219098 -0.196951  1 
 0.218461 -0.200588  1 
 0.217666 -0.205324  1 
 0.216642 -0.211591  1 
 0.215462 -0.218913  1 
 0.214235 -0.226586  1 
 0.213069 -0.233907  1 
 0.212072 -0.240174  1 
 0.211318 -0.244908  1 
 0.210738 -0.248544  1 
 0.210228 -0.251739  1 
 0.209684 -0.255153  1 
 0.209001 -0.259444  1 
 0.208108 -0.265062  1 
 0.207051 -0.271616  1 
 0.205912 -0.278503  1 
 0.20477 -0.285122  1 
 0.203705 -0.290872  1 
 0.202769 -0.295316  1 
 0.201902 -0.298673  1 
 0.201018 -0.301328  1 
 0.20003 -0.303664  1 
 0.19885 -0.306066  1 
 0.197419 -0.308847  1 
 0.19578 -0.312031  1 
 0.194004 -0.315572  1 
 0.192164 -0.319423  1 
 0.190329 -0.323537  1 
 0.188564 -0.327862  1 
 0.18691 -0.332317  1 
 0.185401 -0.336816  1 
 0.184071 -0.341272  1 
 0.182953 -0.345597  1 
 0.182057 -0.349718  1 
 0.181294 -0.353608  1 
 0.18055 -0.357251  1 
 0.179711 -0.360634  1 
 0.178662 -0.363742  1 
 0.177327 -0.366583  1 
 0.175782 -0.369262  1 
 0.174138 -0.371905  1 
 0.17251 -0.37464  1 
 0.171008 -0.377593  1 
 0.169723 -0.380899  1 
 0.168645 -0.384719  1 
 0.167744 -0.389221  1 
 0.166986 -0.394572  1 
 0.16634 -0.400942  1 
 0.165773 -0.408371  1 
 0.165255 -0.416391  1 
 0.164753 -0.424409  1 
 0.164235 -0.431829  1 
 0.163669 -0.438057  1 
 0.163024 -0.442677  1 
 0.162268 -0.445989  1 
 0.161367 -0.448472  1 
 0.160291 -0.450603  1 
 0.159007 -0.45286  1 
 0.157495 -0.455586  1 
 0.155791 -0.458575  1 
 0.153944 -0.461486  1 
 0.152 -0.463977  1 
 0.150007 -0.465706  1 
 0.148019 -0.46648  1 
 0.146102 -0.466691  1 
 0.144327 -0.466878  1 
 0.142765 -0.467583  1 
 0.141488 -0.469344  1 
 0.140532 -0.472577  1 
 0.139798 -0.477194  1 
 0.139153 -0.482981  1 
 0.138464 -0.489727  1 
 0.137597 -0.497217  1 
 0.136463 -0.505202  1 
 0.135145 -0.513279  1 
 0.133771 -0.521008  1 
 0.132468 -0.527948  1 

 0.191352  0.425311  1 
 0.1908  0.419563  1 
 0.190237  0.414277  1 
 0.189722  0.409701  1 
 0.189283  0.405816  1 
 0.188943  0.402536  1 
 0.188722  0.399776  1 
 0.188644  0.397449  1 
 0.188721  0.395489  1 
 0.188934  0.39391  1 
 0.189253  0.392742  1 
 0.189651  0.392018  1 
 0.1901  0.391769  1 
 0.19058  0.392023  1 
 0.191116  0.392789  1 
 0.191742  0.394069  1 
 0.192493  0.395867  1 
 0.193402  0.398186  1 
 0.194487  0.40096  1 
 0.195691  0.403842  1 
 0.196942  0.406416  1 
 0.198167  0.408266  1 
 0.199293  0.408975  1 
 0.200263  0.408208  1 
 0.201089  0.405956  1 
 0.201798  0.402288  1 
 0.202417  0.397277  1 
 0.202973  0.390994  1 
 0.203494  0.383564  1 
 0.204006  0.375333  1 
 0.204537  0.366702  1 
 0.205111  0.358071  1 
 0.205756  0.349842  1 
 0.206491  0.342335  1 
 0.207303  0.335544  1 
 0.208174  0.329385  1 
 0.209084  0.323772  1 
 0.210015  0.31862  1 
 0.21095  0.313806  1 
 0.211883  0.309057  1 
 0.212812  0.304062  1 
 0.213735  0.298511  1 
 0.21465  0.292092  1 
 0.21555  0.284642  1 
 0.216412  0.276574  1 
 0.217212  0.268451  1 
 0.217924  0.260834  1 
 0.218521  0.254283  1 
 0.218992  0.24917  1 
 0.219378  0.245104  1 
 0.219735  0.241504  1 
 0.220119  0.23779  1 
 0.220584  0.233381  1 
 0.221175  0.227851  1 
 0.221887  0.221386  1 
 0.222702  0.21433  1 
 0.223603  0.207024  1 
 0.224574  0.199811  1 
 0.225595  0.192975  1 
 0.226639  0.186568  1 
 0.227674  0.180585  1 
 0.228671  0.175018  1 
 0.2296  0.169864  1 
 0.23044  0.165064  1 
 0.231209  0.16035  1 
 0.231936  0.155403  1 
 0.23265  0.149902  1 
 0.23338  0.143529  1 
 0.234144  0.136085  1 
 0.234929  0.12787  1 
 0.235712  0.119306  1 
 0.236471  0.110814  1 
 0.237183  0.102816  1 
 0.237832  0.0956384  1 
 0.238419  0.0892229  1 
 0.238956  0.0834162  1 
 0.23945  0.0780648  1 
 0.239912  0.0730151  1 
 0.240346  0.0680988  1 
 0.240754  0.0630882  1 
 0.24113  0.0577409  1 
 0.241471  0.0518144  1 
 0.241774  0.0450663  1 
 0.242036  0.0373299  1 
 0.242252  0.0287423  1 
 0.242419  0.0195162  1 
 0.242534  0.00986453  1 
 0.242593  5.22443e-16  1 
 0.242594 -0.00985902  1 
 0.242534 -0.0194722  1 
 0.242412 -0.0285936  1 
 0.242227 -0.0369775  1 
 0.241977 -0.0443779  1 
 0.24166 -0.0506469  1 
 0.241264 -0.0560283  1 
 0.240779 -0.0608634  1 
 0.240192 -0.065494  1 
 0.239493 -0.0702617  1 
 0.238675 -0.0754369  1 

 0.203538  0.99  1 
 0.201757  0.971373  1 
 0.200506  0.958615  1 
 0.199576  0.950316  1 
 0.198754  0.945065  1 
 0.197831  0.941452  1 
 0.196641  0.938284  1 
 0.195193  0.935229  1 
 0.193544  0.93217  1 
 0.191749  0.928993  1 
 0.189863  0.925581  1 
 0.187941  0.921861  1 
 0.186026  0.917927  1 
 0.184164  0.913917  1 
 0.182398  0.909969  1 
 0.180771  0.90622  1 
 0.179316  0.902725  1 
 0.178026  0.899214  1 
 0.176882  0.895333  1 
 0.175867  0.89073  1 
 0.174962  0.885053  1 
 0.174151  0.878086  1 
 0.173428  0.870162  1 
 0.172787  0.861751  1 
 0.172223  0.853324  1 
 0.171731  0.845351  1 
 0.171306  0.838198  1 
 0.170937  0.83181  1 
 0.170614  0.82603  1 
 0.170324  0.820698  1 
 0.170058  0.815655  1 
 0.169808  0.810732  1 
 0.169586  0.805702  1 
 0.169407  0.800328  1 
 0.169287  0.794374  1 
 0.169242  0.787601  1 
 0.169281  0.779912  1 
 0.169383  0.771765  1 
 0.169522  0.763755  1 
 0.169671  0.756482  1 
 0.169802  0.750541  1 
 0.169897  0.746303  1 
 0.169963  0.743234  1 
 0.170014  0.74057  1 
 0.170065  0.737551  1 
 0.17013  0.733414  1 
 0.170232  0.727599  1 
 0.170426  0.720356  1 
 0.170773  0.712135  1 
 0.171336  0.703388  1 
 0.172177  0.694565  1 
 0.173326  0.686069  1 
 0.17469  0.678098  1 
 0.176144  0.670804  1 
 0.177563  0.664337  1 
 0.178823  0.658848  1 
 0.179823  0.654421  1 
 0.180561  0.650872  1 
 0.181059  0.647953  1 
 0.181342  0.645415  1 
 0.181431  0.643008  1 
 0.181346  0.640498  1 
 0.181091  0.637715  1 
 0.180667  0.634505  1 
 0.180075  0.630712  1 
 0.179316  0.626182  1 
 0.178408  0.620798  1 
 0.17744  0.614591  1 
 0.176518  0.607632  1 
 0.175746  0.599989  1 
 0.175232  0.591733  1 
 0.175052  0.582939  1 
 0.175166  0.57371  1 
 0.175507  0.564155  1 
 0.176005  0.554382  1 
 0.176592  0.5445  1 
 0.177206  0.534652  1 
 0.177812  0.525114  1 
 0.178381  0.516197  1 
 0.178884  0.508212  1 
 0.179291  0.501469  1 
 0.179597  0.496157  1 
 0.179881  0.491979  1 
 0.180248  0.488515  1 
 0.180801  0.485347  1 
 0.181642  0.482055  1 
 0.182837  0.478322  1 
 0.184292  0.474232  1 
 0.185877  0.469971  1 
 0.187461  0.465726  1 
 0.188912  0.461682  1 
 0.190121  0.457954  1 
 0.191066  0.454378  1 
 0.191742  0.450715  1 
 0.19215  0.446729  1 
 0.192286  0.442185  1 
 0.192161  0.436937  1 
 0.191827  0.431207  1 
 0.191352  0.425311  1 



==> anc/muons_obs.6000.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.6000.out" u ($3*3000/mxhat):2:($13/$14)"

# Contour 0, label:        1
 0.329405  0.99  1 
 0.324262  0.981195  1 
 0.320005  0.974661  1 
 0.316462  0.969865  1 
 0.313462  0.966273  1 
 0.310833  0.96335  1 
 0.308436  0.960649  1 
 0.306254  0.958073  1 
 0.304305  0.955609  1 
 0.302602  0.953247  1 
 0.301163  0.950977  1 
 0.299986  0.94877  1 
 0.299  0.946539  1 
 0.298119  0.944176  1 
 0.297254  0.941577  1 
 0.296318  0.938636  1 
 0.29524  0.935296  1 
 0.294012  0.931687  1 
 0.29264  0.927991  1 
 0.291132  0.924386  1 
 0.289496  0.921053  1 
 0.287742  0.918136  1 
 0.285891  0.915647  1 
 0.283968  0.913563  1 
 0.281996  0.911861  1 
 0.28  0.910516  1 
 0.278  0.909501  1 
 0.276  0.908759  1 
 0.274  0.908228  1 
 0.272  0.907846  1 
 0.27  0.907551  1 
 0.268  0.907289  1 
 0.266  0.907035  1 
 0.264  0.906775  1 
 0.262  0.906491  1 
 0.26  0.906168  1 
 0.258  0.905796  1 
 0.256  0.905392  1 
 0.254  0.904979  1 
 0.252  0.904582  1 
 0.25  0.904225  1 
 0.248  0.903923  1 
 0.246  0.903665  1 
 0.244  0.903433  1 
 0.242  0.903207  1 
 0.24  0.902969  1 
 0.238001  0.902692  1 
 0.236007  0.90232  1 
 0.234024  0.901788  1 
 0.232057  0.901033  1 
 0.230111  0.899988  1 
 0.228201  0.898626  1 
 0.226382  0.897053  1 
 0.224718  0.895412  1 
 0.223272  0.893845  1 
 0.22211  0.892494  1 
 0.221259  0.891451  1 
 0.220611  0.89061  1 
 0.220022  0.889814  1 
 0.219348  0.888905  1 
 0.218444  0.887726  1 
 0.217203  0.886153  1 
 0.215664  0.884193  1 
 0.2139  0.881885  1 
 0.211988  0.879268  1 
 0.21  0.876382  1 
 0.208006  0.873267  1 
 0.206048  0.869968  1 
 0.204162  0.866531  1 
 0.202383  0.863002  1 
 0.200749  0.859426  1 
 0.199288  0.8558  1 
 0.198007  0.85192  1 
 0.196905  0.847535  1 
 0.195983  0.842392  1 
 0.195241  0.836238  1 
 0.194672  0.828906  1 
 0.194238  0.820563  1 
 0.193896  0.811463  1 
 0.193602  0.801858  1 
 0.193311  0.792  1 
 0.192992  0.7821  1 
 0.192662  0.7722  1 
 0.192353  0.7623  1 
 0.192095  0.7524  1 
 0.191917  0.7425  1 
 0.191848  0.7326  1 
 0.191905  0.7227  1 
 0.192102  0.7128  1 
 0.192453  0.7029  1 
 0.192972  0.693  1 
 0.193659  0.6831  1 
 0.194463  0.6732  1 
 0.195314  0.6633  1 
 0.196146  0.6534  1 
 0.196893  0.6435  1 
 0.197502  0.633648  1 
 0.197984  0.624082  1 
 0.198366  0.615091  1 
 0.198366  0.615091  1 
 0.198674  0.606959  1 
 0.198936  0.599975  1 
 0.199178  0.5943  1 
 0.19943  0.589594  1 
 0.199725  0.585393  1 
 0.200093  0.581234  1 
 0.200565  0.57665  1 
 0.201163  0.571268  1 
 0.201875  0.565065  1 
 0.202677  0.558112  1 
 0.203546  0.550476  1 
 0.20446  0.542225  1 
 0.205393  0.533491  1 
 0.206311  0.524652  1 
 0.207175  0.51615  1 
 0.207946  0.508427  1 
 0.208587  0.501924  1 
 0.209077  0.49691  1 
 0.20946  0.492956  1 
 0.209801  0.489462  1 
 0.210161  0.485826  1 
 0.210604  0.481448  1 
 0.211177  0.475905  1 
 0.211877  0.469493  1 
 0.212686  0.462687  1 
 0.213584  0.45596  1 
 0.214555  0.449789  1 
 0.215585  0.44454  1 
 0.216694  0.440159  1 
 0.217903  0.436483  1 
 0.219238  0.43335  1 
 0.220722  0.430598  1 
 0.222363  0.428067  1 
 0.224103  0.425607  1 
 0.225866  0.423071  1 
 0.22758  0.42031  1 
 0.229168  0.417177  1 
 0.230562  0.413536  1 
 0.231717  0.409302  1 
 0.232591  0.404401  1 
 0.233145  0.39876  1 
 0.233339  0.392305  1 
 0.233158  0.38506  1 
 0.232693  0.377438  1 
 0.23206  0.369949  1 
 0.231377  0.363102  1 
 0.230759  0.357406  1 
 0.2303  0.353229  1 
 0.229993  0.350366  1 
 0.22981  0.348472  1 
 0.229722  0.347198  1 
 0.229699  0.346199  1 
 0.229722  0.345138  1 
 0.229808  0.343715  1 
 0.229987  0.341643  1 
 0.230284  0.338631  1 
 0.230728  0.334391  1 
 0.231338  0.328736  1 
 0.23209  0.321883  1 
 0.232952  0.314153  1 
 0.233893  0.305865  1 
 0.234881  0.297338  1 
 0.235882  0.288881  1 
 0.236864  0.28076  1 
 0.237792  0.27323  1 
 0.238633  0.266545  1 
 0.239352  0.26096  1 
 0.239935  0.256587  1 
 0.240447  0.252964  1 
 0.240972  0.249487  1 
 0.241595  0.245551  1 
 0.242401  0.240553  1 
 0.24344  0.234099  1 
 0.244636  0.22665  1 
 0.245876  0.218877  1 
 0.24705  0.211452  1 
 0.248046  0.205046  1 
 0.248788  0.200116  1 
 0.249326  0.196258  1 
 0.249747  0.192854  1 
 0.250136  0.189285  1 
 0.250578  0.184933  1 
 0.25114  0.179319  1 
 0.251816  0.172526  1 
 0.25258  0.164776  1 
 0.253406  0.156292  1 
 0.254269  0.147296  1 
 0.255143  0.138012  1 
 0.256  0.128673  1 
 0.256813  0.119508  1 
 0.257552  0.110751  1 
 0.25819  0.102635  1 
 0.258707  0.0953309  1 
 0.259114  0.0887718  1 
 0.259433  0.0828302  1 
 0.259684  0.0773788  1 
 0.259886  0.0722899  1 
 0.260059  0.0674128  1 
 0.260059  0.0674128  1 
 0.26021  0.0625022  1 
 0.260344  0.0572898  1 
 0.260465  0.0515069  1 
 0.26058  0.044885  1 
 0.260689  0.0372517  1 
 0.260784  0.0288203  1 
 0.260851  0.0198999  1 
 0.260878  0.0108  1 
 0.26085  0.0018299  1 
 0.260761 -0.00673049  1 
 0.260624 -0.0147192  1 
 0.260456 -0.0220038  1 
 0.260278 -0.0284517  1 
 0.260106 -0.0339304  1 
 0.259952 -0.0384177  1 
 0.259799 -0.0423318  1 
 0.25962 -0.0462012  1 
 0.259392 -0.0505545  1 
 0.259088 -0.0559201  1 
 0.25869 -0.0626871  1 
 0.258203 -0.0706867  1 
 0.25764 -0.0796109  1 
 0.257011 -0.0891514  1 
 0.256329 -0.099  1 
 0.255608 -0.108854  1 
 0.254865 -0.118432  1 
 0.254124 -0.12746  1 
 0.253403 -0.13566  1 
 0.252725 -0.142757  1 
 0.2521 -0.148594  1 
 0.251503 -0.153484  1 
 0.250899 -0.157858  1 
 0.250251 -0.162146  1 
 0.249525 -0.166779  1 
 0.248696 -0.172099  1 
 0.24778 -0.178088  1 
 0.246806 -0.184636  1 
 0.245801 -0.191636  1 
 0.244793 -0.198979  1 
 0.243809 -0.206525  1 
 0.242872 -0.21401  1 
 0.242002 -0.221138  1 
 0.241222 -0.227612  1 
 0.240553 -0.233136  1 
 0.24 -0.237558  1 
 0.239498 -0.241306  1 
 0.238966 -0.244951  1 
 0.238323 -0.249066  1 
 0.237487 -0.254221  1 
 0.23641 -0.260779  1 
 0.235176 -0.268255  1 
 0.233903 -0.275953  1 
 0.232707 -0.283177  1 
 0.231708 -0.289233  1 
 0.230978 -0.293661  1 
 0.230422 -0.296942  1 
 0.2299 -0.299795  1 
 0.229272 -0.302937  1 
 0.228401 -0.307086  1 
 0.227194 -0.312722  1 
 0.22576 -0.319374  1 
 0.224253 -0.326334  1 
 0.222829 -0.332894  1 
 0.221644 -0.338344  1 
 0.220801 -0.342209  1 
 0.220196 -0.344941  1 
 0.219672 -0.347222  1 
 0.219073 -0.349735  1 
 0.218241 -0.353165  1 
 0.217071 -0.357986  1 
 0.215655 -0.363833  1 
 0.214139 -0.370133  1 
 0.212665 -0.376313  1 
 0.211377 -0.381801  1 
 0.210378 -0.386214  1 
 0.209593 -0.389939  1 
 0.208908 -0.393554  1 
 0.208207 -0.397636  1 
 0.207375 -0.402763  1 
 0.206334 -0.409305  1 
 0.205152 -0.416798  1 
 0.203936 -0.424571  1 
 0.202792 -0.431952  1 
 0.201827 -0.438269  1 
 0.201108 -0.443016  1 
 0.200541 -0.446345  1 
 0.199995 -0.448573  1 
 0.199339 -0.450019  1 
 0.19844 -0.450998  1 
 0.197204 -0.451833  1 
 0.195683 -0.452858  1 
 0.193968 -0.454411  1 
 0.192149 -0.45683  1 
 0.190315 -0.460454  1 
 0.188547 -0.46547  1 
 0.18689 -0.471472  1 
 0.185377 -0.4779  1 
 0.184044 -0.484197  1 
 0.184044 -0.484197  1 
 0.182926 -0.489805  1 
 0.182032 -0.49434  1 
 0.181281 -0.498117  1 
 0.180563 -0.501624  1 
 0.179773 -0.50535  1 
 0.178802 -0.509784  1 
 0.177582 -0.515247  1 
 0.176198 -0.521395  1 
 0.174771 -0.527718  1 
 0.173425 -0.533706  1 
 0.172282 -0.538849  1 
 0.171423 -0.542815  1 
 0.170758 -0.546  1 
 0.170154 -0.548978  1 
 0.169479 -0.552323  1 
 0.168601 -0.55661  1 
 0.167432 -0.562214  1 
 0.166064 -0.568703  1 
 0.164632 -0.575447  1 
 0.163273 -0.581816  1 
 0.162123 -0.587177  1 
 0.161272 -0.59112  1 
 0.160622 -0.594101  1 
 0.160031 -0.596797  1 
 0.159354 -0.599884  1 
 0.158448 -0.604038  1 
 0.157218 -0.609704  1 
 0.15577 -0.616396  1 
 0.154257 -0.623398  1 
 0.152832 -0.629994  1 
 0.15165 -0.635467  1 
 0.150812 -0.639347  1 
 0.150221 -0.642148  1 
 0.149724 -0.644631  1 
 0.149172 -0.647558  1 
 0.148414 -0.651689  1 
 0.147348 -0.657536  1 
 0.146062 -0.664612  1 
 0.144692 -0.672183  1 
 0.143375 -0.679514  1 
 0.142245 -0.685868  1 
 0.1414 -0.690738  1 
 0.140772 -0.694527  1 
 0.140253 -0.697866  1 
 0.139737 -0.701387  1 
 0.139117 -0.705721  1 
 0.138313 -0.711339  1 
 0.137359 -0.718077  1 
 0.136315 -0.725612  1 
 0.135244 -0.733622  1 
 0.134206 -0.741782  1 
 0.133254 -0.749794  1 
 0.132398 -0.757447  1 
 0.13164 -0.764558  1 
 0.130981 -0.77094  1 
 0.130421 -0.776409  1 
 0.129953 -0.780897  1 
 0.129535 -0.784814  1 
 0.129114 -0.788688  1 
 0.128639 -0.793045  1 
 0.128058 -0.798415  1 
 0.127349 -0.805175  1 
 0.126607 -0.813111  1 
 0.125959 -0.82186  1 
 0.125529 -0.831058  1 
 0.125444 -0.84034  1 
 0.125784 -0.849367  1 
 0.12646 -0.857887  1 
 0.127336 -0.86567  1 
 0.128276 -0.872488  1 
 0.129147 -0.878112  1 
 0.129852 -0.882399  1 
 0.130451 -0.885556  1 
 0.131042 -0.887876  1 
 0.131724 -0.889652  1 
 0.132597 -0.891178  1 
 0.133733 -0.892687  1 
 0.135111 -0.894168  1 
 0.136685 -0.895554  1 
 0.138408 -0.896774  1 
 0.140233 -0.897759  1 
 0.142119 -0.898467  1 
 0.14405 -0.898959  1 
 0.146015 -0.899323  1 
 0.148002 -0.899649  1 
 0.15 -0.900024  1 
 0.152 -0.90052  1 
 0.154 -0.901133  1 
 0.156 -0.901844  1 
 0.158 -0.902631  1 
 0.16 -0.903474  1 
 0.162 -0.904351  1 
 0.164 -0.905231  1 
 0.166 -0.906083  1 
 0.168 -0.906875  1 
 0.17 -0.907575  1 
 0.172 -0.908155  1 
 0.174 -0.908599  1 
 0.174 -0.908599  1 
 0.176 -0.908897  1 
 0.178 -0.909038  1 
 0.18 -0.90901  1 
 0.182 -0.908816  1 
 0.184 -0.908513  1 
 0.186 -0.908171  1 
 0.188 -0.907862  1 
 0.19 -0.907656  1 
 0.192 -0.907605  1 
 0.194 -0.907682  1 
 0.196 -0.907842  1 
 0.198 -0.908041  1 
 0.2 -0.908233  1 
 0.202 -0.908382  1 
 0.204 -0.90849  1 
 0.206 -0.908566  1 
 0.208 -0.908623  1 
 0.21 -0.90867  1 
 0.212 -0.908726  1 
 0.214 -0.908838  1 
 0.216 -0.909063  1 
 0.218 -0.909458  1 
 0.22 -0.910076  1 
 0.221997 -0.91098  1 
 0.223975 -0.912244  1 
 0.225916 -0.91395  1 
 0.227801 -0.916178  1 
 0.229611 -0.919009  1 
 0.231327 -0.922466  1 
 0.232925 -0.926338  1 
 0.234383 -0.930359  1 
 0.235674 -0.934263  1 
 0.236777 -0.93778  1 
 0.237688 -0.940716  1 
 0.238489 -0.94316  1 
 0.239285 -0.945273  1 
 0.24018 -0.947215  1 
 0.241278 -0.949147  1 
 0.242654 -0.951195  1 
 0.244276 -0.953344  1 
 0.246082 -0.955546  1 
 0.24801 -0.957752  1 
 0.25 -0.959911  1 
 0.252007 -0.962011  1 
 0.254053 -0.964178  1 
 0.25618 -0.966577  1 
 0.258427 -0.96937  1 
 0.260833 -0.972721  1 
 0.263393 -0.976684  1 
 0.265909 -0.980881  1 
 0.268138 -0.984824  1 
 0.269837 -0.988026  1 
 0.270763 -0.99  1 
 0.4 -1 1
 0.4  1 1






==> anc/muons_obs.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.out" u ($3*60000/$16):($1/1000):($13/$14)"

# Contour 0, label:        1
 2.28415  8.71201  1 
 2.27617  8.69451  1 
 2.2712  8.67815  1 
 2.2695  8.66399  1 
 2.2712  8.65277  1 
 2.27617  8.64397  1 
 2.28415  8.63682  1 
 2.29491  8.63051  1 
 2.30823  8.62423  1 
 2.32383  8.61739  1 
 2.34128  8.61016  1 
 2.36011  8.60293  1 
 2.37988  8.59606  1 
 2.40011  8.58993  1 
 2.42041  8.5848  1 
 2.44072  8.58037  1 
 2.46102  8.57621  1 
 2.48133  8.57192  1 
 2.50164  8.56707  1 
 2.5219  8.56126  1 
 2.54193  8.55423  1 
 2.5615  8.54571  1 
 2.58036  8.53546  1 
 2.59828  8.52322  1 
 2.61506  8.5089  1 
 2.63055  8.49305  1 
 2.64465  8.47638  1 
 2.65726  8.45958  1 
 2.66825  8.44337  1 
 2.67759  8.42818  1 
 2.68548  8.41332  1 
 2.69217  8.39782  1 
 2.69796  8.38072  1 
 2.70308  8.36107  1 
 2.70774  8.33821  1 
 2.71178  8.31272  1 
 2.71496  8.28551  1 
 2.71704  8.25746  1 
 2.71778  8.22948  1 
 2.71703  8.20233  1 
 2.71487  8.17626  1 
 2.71148  8.15142  1 
 2.70703  8.12792  1 
 2.70168  8.10589  1 
 2.69572  8.08544  1 
 2.68978  8.0666  1 
 2.68461  8.04939  1 
 2.68096  8.03382  1 
 2.67958  8.01991  1 
 2.68098  8.00744  1 
 2.68481  7.99532  1 
 2.69046  7.98223  1 
 2.69734  7.96684  1 
 2.70486  7.94784  1 
 2.71241  7.92428  1 
 2.71937  7.89675  1 
 2.72512  7.86623  1 
 2.72904  7.83367  1 
 2.73048  7.80005  1 
 2.72904  7.76635  1 
 2.72514  7.7336  1 
 2.71943  7.70284  1 
 2.71254  7.67512  1 
 2.70511  7.65148  1 
 2.69777  7.63261  1 
 2.69108  7.61782  1 
 2.68562  7.60603  1 
 2.68193  7.59621  1 
 2.68058  7.58728  1 
 2.68195  7.57822  1 
 2.68576  7.56807  1 
 2.69155  7.5559  1 
 2.69888  7.54078  1 
 2.70728  7.52178  1 
 2.71627  7.49823  1 
 2.7252  7.47045  1 
 2.73337  7.43904  1 
 2.7401  7.40461  1 
 2.7447  7.36774  1 
 2.74678  7.32898  1 
 2.74712  7.28875  1 
 2.74679  7.24742  1 
 2.74685  7.20535  1 
 2.74839  7.16291  1 
 2.75205  7.12046  1 
 2.75676  7.07838  1 
 2.76103  7.03703  1 
 2.76336  6.99676  1 
 2.76226  6.95793  1 
 2.75674  6.92096  1 
 2.74782  6.88642  1 
 2.73703  6.85491  1 
 2.72587  6.82705  1 
 2.71588  6.80346  1 
 2.70823  6.78427  1 
 2.70269  6.76764  1 
 2.69872  6.75126  1 
 2.69573  6.73282  1 
 2.69317  6.71  1 
 2.69317  6.71  1 
 2.69057  6.6811  1 
 2.68787  6.64685  1 
 2.68512  6.60858  1 
 2.68235  6.56764  1 
 2.67962  6.52536  1 
 2.67695  6.48286  1 
 2.67434  6.44036  1 
 2.67178  6.39785  1 
 2.66927  6.35535  1 
 2.66679  6.31285  1 
 2.66435  6.27035  1 
 2.66199  6.22784  1 
 2.65979  6.18534  1 
 2.6578  6.14284  1 
 2.65609  6.10034  1 
 2.65465  6.05795  1 
 2.65312  6.01625  1 
 2.65109  5.97595  1 
 2.64812  5.93772  1 
 2.64379  5.90227  1 
 2.63783  5.8701  1 
 2.63055  5.84102  1 
 2.62241  5.81465  1 
 2.6139  5.79061  1 
 2.60548  5.76851  1 
 2.59749  5.74782  1 
 2.58976  5.72738  1 
 2.58203  5.70586  1 
 2.57399  5.68196  1 
 2.56537  5.65433  1 
 2.55602  5.6223  1 
 2.54632  5.58764  1 
 2.53682  5.55277  1 
 2.52804  5.5201  1 
 2.5205  5.49203  1 
 2.51456  5.47016  1 
 2.50983  5.45279  1 
 2.50575  5.43743  1 
 2.50176  5.42155  1 
 2.49728  5.40264  1 
 2.49188  5.37876  1 
 2.48564  5.35015  1 
 2.47874  5.31764  1 
 2.47138  5.28201  1 
 2.46376  5.2441  1 
 2.45611  5.20461  1 
 2.44886  5.16394  1 
 2.44244  5.12238  1 
 2.43732  5.08022  1 
 2.43394  5.03777  1 
 2.43255  4.99538  1 
 2.43246  4.95368  1 
 2.4328  4.91337  1 
 2.43267  4.87514  1 
 2.43118  4.83968  1 
 2.42762  4.8075  1 
 2.42198  4.77841  1 
 2.41443  4.75203  1 
 2.40514  4.72797  1 
 2.39427  4.70587  1 
 2.3821  4.68541  1 
 2.36919  4.66651  1 
 2.35624  4.64919  1 
 2.34391  4.63343  1 
 2.33289  4.61923  1 
 2.32355  4.60639  1 
 2.3152  4.59394  1 
 2.30682  4.58069  1 
 2.29742  4.56547  1 
 2.28601  4.54711  1 
 2.27197  4.52496  1 
 2.25629  4.50052  1 
 2.24035  4.47583  1 
 2.22554  4.45293  1 
 2.21322  4.43385  1 
 2.20436  4.41982  1 
 2.19822  4.40886  1 
 2.19364  4.39815  1 
 2.18945  4.38491  1 
 2.1845  4.36634  1 
 2.1779  4.34051  1 
 2.16982  4.309  1 
 2.16073  4.27427  1 
 2.15106  4.23878  1 
 2.14127  4.20496  1 
 2.1317  4.17476  1 
 2.12227  4.1479  1 
 2.1128  4.12362  1 
 2.10307  4.10113  1 
 2.09292  4.07964  1 
 2.08222  4.05845  1 
 2.07116  4.03721  1 
 2.06002  4.01567  1 
 2.04908  3.99354  1 
 2.0386  3.97057  1 
 2.02881  3.94663  1 
 2.01971  3.92221  1 
 2.01125  3.89792  1 
 2.01125  3.89792  1 
 2.00338  3.87439  1 
 1.99606  3.85224  1 
 1.98918  3.83175  1 
 1.98241  3.81181  1 
 1.97537  3.79097  1 
 1.9677  3.76778  1 
 1.959  3.7408  1 
 1.94908  3.70922  1 
 1.93849  3.67491  1 
 1.92795  3.64039  1 
 1.9182  3.60817  1 
 1.90996  3.58079  1 
 1.90371  3.55989  1 
 1.89884  3.54362  1 
 1.89451  3.52928  1 
 1.88987  3.51417  1 
 1.88406  3.49557  1 
 1.87646  3.47144  1 
 1.86737  3.44244  1 
 1.85732  3.4099  1 
 1.84685  3.37516  1 
 1.83647  3.33953  1 
 1.82665  3.3043  1 
 1.81756  3.27048  1 
 1.80932  3.23906  1 
 1.80202  3.21099  1 
 1.79577  3.18725  1 
 1.79053  3.1683  1 
 1.78563  3.15252  1 
 1.78025  3.1378  1 
 1.77356  3.12203  1 
 1.76474  3.10307  1 
 1.75328  3.07953  1 
 1.73983  3.05281  1 
 1.72536  3.02502  1 
 1.71083  2.9983  1 
 1.69722  2.97476  1 
 1.68522  2.95588  1 
 1.67457  2.94069  1 
 1.66472  2.92756  1 
 1.65514  2.91487  1 
 1.64529  2.90102  1 
 1.63471  2.88493  1 
 1.62317  2.86775  1 
 1.6105  2.85118  1 
 1.59653  2.83691  1 
 1.58109  2.82664  1 
 1.56421  2.82165  1 
 1.54664  2.82157  1 
 1.52932  2.82561  1 
 1.51322  2.833  1 
 1.49926  2.84296  1 
 1.48806  2.85482  1 
 1.47892  2.86846  1 
 1.47078  2.88389  1 
 1.4626  2.90111  1 
 1.45334  2.92013  1 
 1.44224  2.94085  1 
 1.42976  2.96276  1 
 1.41662  2.98524  1 
 1.40356  3.00767  1 
 1.39132  3.02946  1 
 1.38044  3.05028  1 
 1.37061  3.07106  1 
 1.36135  3.09304  1 
 1.35216  3.11744  1 
 1.34253  3.14549  1 
 1.33218  3.17779  1 
 1.32157  3.21232  1 
 1.31137  3.24646  1 
 1.30223  3.27755  1 
 1.29483  3.30296  1 
 1.28956  3.32104  1 
 1.28571  3.33408  1 
 1.28228  3.34539  1 
 1.2783  3.35826  1 
 1.27277  3.37599  1 
 1.265  3.40089  1 
 1.25543  3.43141  1 
 1.24479  3.46502  1 
 1.23381  3.49917  1 
 1.22322  3.53133  1 
 1.21361  3.55958  1 
 1.20504  3.58439  1 
 1.19744  3.60684  1 
 1.19071  3.62802  1 
 1.18478  3.64901  1 
 1.17952  3.6708  1 
 1.17462  3.69407  1 
 1.16971  3.71939  1 
 1.16442  3.74735  1 
 1.15839  3.77854  1 
 1.15136  3.81313  1 
 1.14353  3.84975  1 
 1.1352  3.88662  1 
 1.12667  3.92195  1 
 1.11824  3.95396  1 
 1.11012  3.9814  1 
 1.11012  3.9814  1 
 1.10211  4.0051  1 
 1.09392  4.02642  1 
 1.08525  4.04672  1 
 1.0758  4.06735  1 
 1.06541  4.0894  1 
 1.05436  4.11288  1 
 1.04306  4.13749  1 
 1.03192  4.16298  1 
 1.02134  4.18907  1 
 1.01156  4.21544  1 
 1.00206  4.24158  1 
 0.992137  4.26693  1 
 0.981093  4.29094  1 
 0.968229  4.31305  1 
 0.953181  4.33277  1 
 0.936922  4.34996  1 
 0.920761  4.36454  1 
 0.906008  4.37642  1 
 0.893971  4.38552  1 
 0.885501  4.39217  1 
 0.879622  4.3982  1 
 0.874899  4.40589  1 
 0.869897  4.41746  1 
 0.863181  4.43517  1 
 0.853738  4.46041  1 
 0.842246  4.49107  1 
 0.829802  4.5242  1 
 0.817505  4.55683  1 
 0.806453  4.58601  1 
 0.797443  4.60964  1 
 0.790061  4.62899  1 
 0.78359  4.64623  1 
 0.777316  4.6635  1 
 0.770521  4.68294  1 
 0.762654  4.70613  1 
 0.753816  4.73229  1 
 0.744274  4.76007  1 
 0.734292  4.78812  1 
 0.724138  4.81507  1 
 0.714035  4.83991  1 
 0.704047  4.86291  1 
 0.694196  4.88466  1 
 0.684504  4.90578  1 
 0.674994  4.92685  1 
 0.665671  4.94849  1 
 0.656477  4.97138  1 
 0.647335  4.99619  1 
 0.638171  5.02361  1 
 0.62891  5.05431  1 
 0.619615  5.08874  1 
 0.610912  5.12634  1 
 0.603569  5.16633  1 
 0.59835  5.20791  1 
 0.596023  5.25028  1 
 0.597004  5.29278  1 
 0.600322  5.33528  1 
 0.604656  5.37779  1 
 0.608686  5.42029  1 
 0.611091  5.46279  1 
 0.610885  5.50512  1 
 0.608413  5.5464  1 
 0.604355  5.5856  1 
 0.599393  5.62165  1 
 0.594204  5.65352  1 
 0.589317  5.68058  1 
 0.584646  5.70385  1 
 0.579952  5.72476  1 
 0.574996  5.74475  1 
 0.569541  5.76527  1 
 0.563409  5.78754  1 
 0.556677  5.81203  1 
 0.549481  5.83901  1 
 0.541959  5.86873  1 
 0.534249  5.90146  1 
 0.526537  5.93731  1 
 0.519212  5.97577  1 
 0.512713  6.0162  1 
 0.507478  6.05794  1 
 0.503945  6.10034  1 
 0.502339  6.14269  1 
 0.502029  6.18413  1 
 0.50217  6.22377  1 
 0.501916  6.26069  1 
 0.500424  6.29399  1 
 0.497081  6.32308  1 
 0.492213  6.34866  1 
 0.486377  6.37175  1 
 0.480132  6.39335  1 
 0.474036  6.4145  1 
 0.468588  6.43628  1 
 0.464048  6.46015  1 
 0.46062  6.48764  1 
 0.458504  6.52029  1 
 0.457904  6.55963  1 
 0.458099  6.60726  1 
 0.454687  6.66508  1 
 0.442344  6.73504  1 
 0.415744  6.81909  1 
 0.415744  6.81909  1 
 0.369566  6.91921  1 
0.4 1 1
3.4 1 1
3.4 8 1

0.369563  7.04191  1 
 0.393453  7.11285  1 
 0.410781  7.18097  1 
 0.422711  7.24697  1 
 0.430409  7.31155  1 
 0.435038  7.37542  1 
 0.437096  7.43985  1 
 0.434413  7.50836  1 
 0.424155  7.58501  1 
 0.403483  7.67389  1 
 0.369565  7.77906  1 

0.369563  7.81472  1 
 0.39761  7.89302  1 
 0.411634  7.96933  1 
 0.411634  8.04365  1 
 0.39761  8.11597  1 
 0.369565  8.1863  1 
 



 


==> anc/prepare_data.gnu <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,41,8
set cntrparam bspline

factor = sqrt(3000./139.)
mxhat = 3000.

###### prepare contour data #############
set cntrparam levels discrete 1
set table "electron_obs.dat"
splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($10/$11)
set table "muons_obs.dat"
splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($13/$14)


set table "muons_exp.dat"
splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($13*factor/$15)
set table "electron_exp.dat"
splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($11*factor/$12)


==> anc/prepare_data.gnu.2 <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,41,8
set cntrparam bspline

factor = sqrt(3000./139.)
mxhat = 2000.

###### prepare contour data #############
set cntrparam levels discrete 1
set table "electron_obs.2000.dat"
splot "malaphoric.2000.out" u ($3*3000/mxhat):2:($10/$11)
set table "muons_obs.2000.dat"
splot "malaphoric.2000.out" u ($3*3000/mxhat):2:($13/$14)


# set table "muons_exp.dat"
# splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($13*factor/$15)
# set table "electron_exp.dat"
# splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($11*factor/$12)


==> anc/prepare_data.gnu.3 <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,41,8
set cntrparam bspline

factor = sqrt(3000./139.)
mxhat = 6000.

###### prepare contour data #############
set cntrparam levels discrete 1
set table "electron_obs.6000.dat"
splot "malaphoric.6000.out" u ($3*3000/mxhat):2:($10/$11)
set table "muons_obs.6000.dat"
splot "malaphoric.6000.out" u ($3*3000/mxhat):2:($13/$14)


# set table "muons_exp.dat"
# splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($13*factor/$15)
# set table "electron_exp.dat"
# splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($11*factor/$12)


==> anc/prepare_data.gnu.4 <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,41,8
set cntrparam bspline

factor = sqrt(3000./139.)
mxhat = 5000.

###### prepare contour data #############
set cntrparam levels discrete 1
set table "electron_obs.5000.dat"
splot "malaphoric.5000.out" u ($3*3000/mxhat):2:($10/$11)
set table "muons_obs.5000.dat"
splot "malaphoric.5000.out" u ($3*3000/mxhat):2:($13/$14)


# set table "muons_exp.dat"
# splot "malaphoric.5000.out" u ($3*3000/mxhat):2:($13*factor/$15)
# set table "electron_exp.dat"
# splot "malaphoric.5000.out" u ($3*3000/mxhat):2:($11*factor/$12)


==> anc/prepare_data.gnu.5 <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,41,8
set cntrparam bspline

factor = sqrt(3000./139.)
mxhat = 4000.

###### prepare contour data #############
set cntrparam levels discrete 1
set table "electron_obs.4000.dat"
splot "malaphoric.4000.out" u ($3*3000/mxhat):2:($10/$11)
set table "muons_obs.4000.dat"
splot "malaphoric.4000.out" u ($3*3000/mxhat):2:($13/$14)


# set table "muons_exp.dat"
# splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($13*factor/$15)
# set table "electron_exp.dat"
# splot "malaphoric.3000.out" u ($3*3000/mxhat):2:($11*factor/$12)


==> anc/prepare_data.gnu.6 <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 31,31,12
set cntrparam bspline

###### prepare contour data #############
set cntrparam levels discrete 1
set table "mal_obs.dat"
splot "malaphoric.zprime.out" u ($3*60000/$17):($1/1000):16




==> anc/prepare_data.gnu.7 <==
# print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines"
# quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 31,31,12
set cntrparam bspline

factor = sqrt(3000./139.)

###### prepare contour data #############
#set cntrparam levels discrete 0.05
#set table "wom_obs.dat"
#splot "malaphoric.out" u ($3*60000/$16):($1*0.001):($5/$1)

set cntrparam levels discrete 1
set table "mal_exp.dat"
splot "malaphoric.susy.out" u ($3*60000/$17):($1/1000):($16*factor)

# set table "muons_exp.dat"
# splot "malaphoric.out" u ($3*60000/$16):($1*0.001):($13*factor/$15)
# set table "electron_exp.dat"
# splot "malaphoric.out" u ($3*60000/$16):($1*0.001):($10*factor/$12)




==> anc/wom_obs.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""malaphoric.out" u ($3*60000/$16):($1*0.001):($5/$1)"

# Contour 0, label:     0.05
 0.369563  8.26443  0.05 
 0.421791  8.27686  0.05 
 0.458921  8.3038  0.05 
 0.484371  8.34125  0.05 
 0.501556  8.38519  0.05 
 0.513895  8.43162  0.05 
 0.524254  8.4771  0.05 
 0.533292  8.5206  0.05 
 0.541121  8.56167  0.05 
 0.547848  8.59984  0.05 
 0.553584  8.63466  0.05 
 0.558468  8.66585  0.05 
 0.56276  8.69383  0.05 
 0.566749  8.71916  0.05 
 0.570726  8.74243  0.05 
 0.57498  8.76423  0.05 
 0.579656  8.78505  0.05 
 0.584312  8.80505  0.05 
 0.588364  8.82431  0.05 
 0.591225  8.84292  0.05 
 0.592308  8.86095  0.05 
 0.591179  8.87856  0.05 
 0.587999  8.89615  0.05 
 0.583081  8.91419  0.05 
 0.576737  8.93317  0.05 
 0.569279  8.95355  0.05 
 0.561054  8.9758  0.05 
 0.552546  9.00021  0.05 
 0.544272  9.02708  0.05 
 0.536751  9.05668  0.05 
 0.530499  9.08931  0.05 
 0.525969  9.12501  0.05 
 0.523343  9.16289  0.05 
 0.522739  9.20181  0.05 
 0.524274  9.24064  0.05 
 0.528064  9.27826  0.05 
 0.534162  9.31367  0.05 
 0.542359  9.34644  0.05 
 0.552386  9.37628  0.05 
 0.563968  9.4029  0.05 
 0.576835  9.426  0.05 
 0.590611  9.44569  0.05 
 0.604505  9.46355  0.05 
 0.617625  9.4816  0.05 
 0.629078  9.50182  0.05 
 0.637969  9.52619  0.05 
 0.643582  9.55597  0.05 
 0.645898  9.5894  0.05 
 0.645078  9.62396  0.05 
 0.64128  9.65715  0.05 
 0.634663  9.68647  0.05 
 0.625522  9.71018  0.05 
 0.614709  9.72963  0.05 
 0.603211  9.74695  0.05 
 0.592016  9.76429  0.05 
 0.582111  9.78376  0.05 
 0.574279  9.80707  0.05 
 0.568471  9.83423  0.05 
 0.564435  9.86478  0.05 
 0.561918  9.89832  0.05 
 0.560665  9.9344  0.05 
 0.560343  9.9726  0.05 
 0.560288  10.0125  0.05 
 0.559757  10.0537  0.05 
 0.558007  10.0957  0.05 
 0.554292  10.1381  0.05 
 0.54809  10.1805  0.05 
 0.539759  10.222  0.05 
 0.529879  10.2617  0.05 
 0.519029  10.2989  0.05 
 0.507787  10.3326  0.05 
 0.495962  10.363  0.05 
 0.480276  10.3944  0.05 
 0.45668  10.432  0.05 
 0.421126  10.4812  0.05 
 0.369566  10.5472  0.05 

 0.369563  7.8154  0.05 
 0.398589  7.89395  0.05 
 0.413102  7.97157  0.05 
 0.413102  8.04825  0.05 
 0.398589  8.12398  0.05 
 0.369565  8.19878  0.05 

 0.369563  7.19943  0.05 
 0.394561  7.30881  0.05 
 0.405902  7.42342  0.05 
 0.404745  7.53971  0.05 
 0.392246  7.65413  0.05 
 0.369564  7.76313  0.05 

 0.369563  6.55866  0.05 
 0.381489  6.62624  0.05 
 0.387452  6.68558  0.05 
 0.387452  6.7367  0.05 
 0.381489  6.77958  0.05 
 0.369564  6.81424  0.05 

 0.369563  5.99775  0.05 
 0.378704  6.03755  0.05 
 0.383274  6.07489  0.05 
 0.383274  6.10977  0.05 
 0.378704  6.14218  0.05 
 0.369564  6.17213  0.05 

 0.795977  10.8268  0.05 
 0.775672  10.8286  0.05 
 0.755367  10.8299  0.05 
 0.735061  10.8309  0.05 
 0.714756  10.8315  0.05 
 0.69445  10.832  0.05 
 0.674145  10.8323  0.05 
 0.653839  10.8324  0.05 
 0.633534  10.8324  0.05 
 0.613228  10.8321  0.05 
 0.592923  10.8315  0.05 
 0.572617  10.8304  0.05 
 0.552251  10.8287  0.05 
 0.531517  10.8262  0.05 
 0.51005  10.8226  0.05 
 0.487482  10.8174  0.05 
 0.463446  10.8106  0.05 
 0.438065  10.8018  0.05 
 0.413417  10.7923  0.05 
 0.392072  10.783  0.05 
 0.376598  10.7753  0.05 
 0.369563  10.7704  0.05 

 1.69762  9.11803  0.05 
 1.69737  9.16054  0.05 
 1.69706  9.20304  0.05 
 1.69667  9.24554  0.05 
 1.69617  9.28804  0.05 
 1.69554  9.33045  0.05 
 1.6948  9.37231  0.05 
 1.69401  9.41305  0.05 
 1.69321  9.45212  0.05 
 1.69245  9.48896  0.05 
 1.69173  9.52311  0.05 
 1.691  9.55445  0.05 
 1.69014  9.58294  0.05 
 1.68906  9.60856  0.05 
 1.68766  9.63127  0.05 
 1.6859  9.65116  0.05 
 1.68402  9.6687  0.05 
 1.68231  9.68448  0.05 
 1.68107  9.69911  0.05 
 1.68059  9.71317  0.05 
 1.68107  9.72726  0.05 
 1.68231  9.74194  0.05 
 1.68401  9.75778  0.05 
 1.68587  9.77537  0.05 
 1.68759  9.79528  0.05 
 1.68893  9.81797  0.05 
 1.68991  9.84353  0.05 
 1.6906  9.87195  0.05 
 1.69107  9.9032  0.05 
 1.69142  9.93728  0.05 
 1.69168  9.97393  0.05 
 1.69187  10.0119  0.05 
 1.69196  10.0498  0.05 
 1.69193  10.086  0.05 
 1.69178  10.1192  0.05 
 1.69145  10.1482  0.05 
 1.6908  10.1737  0.05 
 1.68966  10.1967  0.05 
 1.68786  10.2183  0.05 
 1.68522  10.2394  0.05 
 1.68158  10.2611  0.05 
 1.67679  10.284  0.05 
 1.6707  10.3089  0.05 
 1.66316  10.3363  0.05 
 1.65402  10.3671  0.05 
 1.64332  10.4013  0.05 
 1.63179  10.437  0.05 
 1.62033  10.4718  0.05 
 1.60986  10.5032  0.05 
 1.60127  10.5288  0.05 
 1.5951  10.547  0.05 
 1.59038  10.5587  0.05 
 1.58573  10.5659  0.05 
 1.57981  10.5704  0.05 
 1.57126  10.5741  0.05 
 1.55907  10.5784  0.05 
 1.54369  10.5836  0.05 
 1.52591  10.5896  0.05 
 1.50654  10.5961  0.05 
 1.48636  10.6032  0.05 
 1.46606  10.6106  0.05 
 1.44575  10.6184  0.05 
 1.42545  10.6267  0.05 
 1.40514  10.6353  0.05 
 1.38484  10.6443  0.05 
 1.36453  10.6537  0.05 
 1.34422  10.6635  0.05 
 1.32392  10.6737  0.05 
 1.30361  10.6842  0.05 
 1.28331  10.695  0.05 
 1.26309  10.7061  0.05 
 1.2434  10.7171  0.05 
 1.22476  10.7277  0.05 
 1.20771  10.7376  0.05 
 1.19276  10.7464  0.05 
 1.18022  10.754  0.05 
 1.16956  10.7603  0.05 
 1.15999  10.7655  0.05 
 1.15075  10.77  0.05 
 1.14107  10.7738  0.05 
 1.13031  10.7772  0.05 
 1.1183  10.7802  0.05 
 1.10499  10.783  0.05 
 1.09034  10.7857  0.05 
 1.07431  10.7884  0.05 
 1.0569  10.7912  0.05 
 1.03836  10.7941  0.05 
 1.01896  10.797  0.05 
 0.998984  10.8  0.05 
 0.978727  10.8029  0.05 
 0.958421  10.8058  0.05 
 0.938116  10.8086  0.05 
 0.91781  10.8114  0.05 
 0.897505  10.8142  0.05 
 0.877199  10.817  0.05 
 0.856894  10.8197  0.05 
 0.836588  10.8223  0.05 
 0.816283  10.8247  0.05 
 0.795977  10.8268  0.05 

 2.42592  6.85873  0.05 
 2.42292  6.89211  0.05 
 2.41958  6.91958  0.05 
 2.41587  6.94011  0.05 
 2.41132  6.95451  0.05 
 2.40532  6.96403  0.05 
 2.39728  6.96992  0.05 
 2.3866  6.97346  0.05 
 2.37289  6.97571  0.05 
 2.35658  6.97708  0.05 
 2.33833  6.97779  0.05 
 2.31878  6.97806  0.05 
 2.29858  6.9781  0.05 
 2.27828  6.9781  0.05 
 2.25797  6.97812  0.05 
 2.23766  6.97815  0.05 
 2.21736  6.97823  0.05 
 2.19705  6.97835  0.05 
 2.17675  6.97856  0.05 
 2.15644  6.97901  0.05 
 2.13614  6.97989  0.05 
 2.11583  6.98136  0.05 
 2.09553  6.98361  0.05 
 2.07522  6.9868  0.05 
 2.05492  6.99098  0.05 
 2.03461  6.99621  0.05 
 2.0143  7.00252  0.05 
 1.994  7.00996  0.05 
 1.97369  7.01851  0.05 
 1.95339  7.0279  0.05 
 1.93308  7.03784  0.05 
 1.91278  7.04801  0.05 
 1.89247  7.0581  0.05 
 1.8722  7.06787  0.05 
 1.85216  7.07743  0.05 
 1.83258  7.08697  0.05 
 1.81367  7.09668  0.05 
 1.79567  7.10675  0.05 
 1.7788  7.1173  0.05 
 1.76319  7.12812  0.05 
 1.74897  7.13896  0.05 
 1.73629  7.14955  0.05 
 1.72526  7.15961  0.05 
 1.71597  7.16913  0.05 
 1.70826  7.17909  0.05 
 1.70192  7.19075  0.05 
 1.69674  7.20534  0.05 
 1.69251  7.22409  0.05 
 1.68905  7.24792  0.05 
 1.68621  7.27638  0.05 
 1.68387  7.30871  0.05 
 1.68193  7.34412  0.05 
 1.68026  7.38186  0.05 
 1.67878  7.42122  0.05 
 1.67754  7.46182  0.05 
 1.67663  7.50334  0.05 
 1.67613  7.54548  0.05 
 1.67614  7.58793  0.05 
 1.67669  7.63044  0.05 
 1.67764  7.67294  0.05 
 1.67881  7.71544  0.05 
 1.68001  7.75794  0.05 
 1.68105  7.80045  0.05 
 1.6818  7.84278  0.05 
 1.68233  7.88408  0.05 
 1.68276  7.92334  0.05 
 1.68321  7.95951  0.05 
 1.6838  7.99158  0.05 
 1.68461  8.01891  0.05 
 1.68564  8.0425  0.05 
 1.68685  8.06371  0.05 
 1.68818  8.08392  0.05 
 1.68961  8.10452  0.05 
 1.69107  8.12671  0.05 
 1.69251  8.15098  0.05 
 1.69386  8.17766  0.05 
 1.69506  8.20706  0.05 
 1.69604  8.23951  0.05 
 1.69674  8.27516  0.05 
 1.69722  8.31351  0.05 
 1.69752  8.35388  0.05 
 1.6977  8.3956  0.05 
 1.69783  8.43799  0.05 
 1.69794  8.48049  0.05 
 1.69805  8.52299  0.05 
 1.69816  8.5655  0.05 
 1.69828  8.608  0.05 
 1.6984  8.6505  0.05 
 1.69852  8.69301  0.05 
 1.69864  8.73551  0.05 
 1.69873  8.77801  0.05 
 1.69878  8.82051  0.05 
 1.69876  8.86302  0.05 
 1.69867  8.90552  0.05 
 1.69851  8.94802  0.05 
 1.69831  8.99053  0.05 
 1.69809  9.03303  0.05 
 1.69785  9.07553  0.05 
 1.69762  9.11803  0.05 

 3.31385  4.23779  0.05 
 3.26257  4.2793  0.05 
 3.22786  4.31551  0.05 
 3.2057  4.34857  0.05 
 3.19203  4.38059  0.05 
 3.18283  4.41373  0.05 
 3.17473  4.4496  0.05 
 3.16698  4.4878  0.05 
 3.15953  4.52744  0.05 
 3.1523  4.5676  0.05 
 3.14522  4.60738  0.05 
 3.13825  4.64586  0.05 
 3.13147  4.68214  0.05 
 3.12497  4.71526  0.05 
 3.11884  4.74432  0.05 
 3.1132  4.76838  0.05 
 3.10801  4.78697  0.05 
 3.10279  4.80142  0.05 
 3.09691  4.81353  0.05 
 3.08978  4.82509  0.05 
 3.08077  4.83789  0.05 
 3.06949  4.85332  0.05 
 3.05641  4.87115  0.05 
 3.04223  4.89074  0.05 
 3.02763  4.91147  0.05 
 3.01331  4.93268  0.05 
 2.99989  4.95401  0.05 
 2.98767  4.97609  0.05 
 2.97689  4.99982  0.05 
 2.96778  5.02608  0.05 
 2.96058  5.05577  0.05 
 2.95536  5.08932  0.05 
 2.95157  5.12533  0.05 
 2.94849  5.16195  0.05 
 2.94541  5.19731  0.05 
 2.94162  5.22956  0.05 
 2.93655  5.25736  0.05 
 2.93026  5.28146  0.05 
 2.92296  5.30317  0.05 
 2.91486  5.32375  0.05 
 2.90618  5.34449  0.05 
 2.89709  5.36642  0.05 
 2.88768  5.38957  0.05 
 2.878  5.41368  0.05 
 2.86809  5.43852  0.05 
 2.85801  5.46386  0.05 
 2.84782  5.48942  0.05 
 2.8377  5.51479  0.05 
 2.82783  5.53954  0.05 
 2.81838  5.56321  0.05 
 2.80955  5.58536  0.05 
 2.80143  5.60588  0.05 
 2.79371  5.62587  0.05 
 2.78601  5.64678  0.05 
 2.77792  5.67004  0.05 
 2.76905  5.6971  0.05 
 2.75919  5.72871  0.05 
 2.74882  5.763  0.05 
 2.73861  5.79739  0.05 
 2.72923  5.82933  0.05 
 2.72134  5.85626  0.05 
 2.71534  5.87652  0.05 
 2.7106  5.89204  0.05 
 2.70622  5.90568  0.05 
 2.70129  5.92028  0.05 
 2.69492  5.93868  0.05 
 2.68648  5.96307  0.05 
 2.67646  5.99295  0.05 
 2.6656  6.0272  0.05 
 2.65468  6.06466  0.05 
 2.64443  6.1042  0.05 
 2.63548  6.14455  0.05 
 2.62789  6.18403  0.05 
 2.62157  6.22084  0.05 
 2.61643  6.2532  0.05 
 2.61238  6.2793  0.05 
 2.6092  6.29799  0.05 
 2.60605  6.31074  0.05 
 2.60196  6.31964  0.05 
 2.59596  6.32679  0.05 
 2.58708  6.3343  0.05 
 2.57466  6.34391  0.05 
 2.55941  6.35594  0.05 
 2.54233  6.37034  0.05 
 2.52445  6.38706  0.05 
 2.50678  6.40606  0.05 
 2.49024  6.42735  0.05 
 2.47528  6.4511  0.05 
 2.46226  6.47753  0.05 
 2.45152  6.50687  0.05 
 2.44342  6.53935  0.05 
 2.43811  6.57502  0.05 
 2.43506  6.61339  0.05 
 2.43349  6.65377  0.05 
 2.43269  6.69549  0.05 
 2.43189  6.73788  0.05 
 2.43051  6.78013  0.05 
 2.42848  6.82091  0.05 
 2.42592  6.85873  0.05 


